Does every non-trivial knot have segment number three?

The segment number $s(K)$ of a knot $K$ is the least number of arcs into which a diagram of $K$ can be cut so that each arc has no self-crossings and, for each pair of arcs, the same arc passes over at every crossing of the pair. Every non-trivial knot has $s(K)\ge 3$. We prove that every non-trivial two-bridge knot has segment number three. The construction uses a signed double spiral of semicircles around a straight arc to realise every even continued fraction. For each integer $n\ge 2$, we construct infinitely many knots of bridge number $n$ and segment number three. For $n\ge 3$, the construction uses $2n$-plats whose bridge number is detected by Fox $3$-colourings. In particular, the bridge number is unbounded among knots with segment number three, disproving the conjectured inequality $b(K)\le s(K)$. A computer census gives $3$-segment presentations for every prime knot with at most eight crossings and for 210 of the 249 prime knots with at most ten crossings. We distinguish verified minimum crossing counts for such presentations from bounds that depend on numerical knot identification. We conjecture that every non-trivial knot has segment number three.

==> anc/8_15/README_ja.md <==
# 8₁₅ の3-segment 表示の有限検証

## 問いと結果

s(K) は結び目の segment number、c₃(K) は3-segment 表示に限った交点数の最小値（存在しない場合は ∞）を表す。二つの segment が交わるたびに一方が他方の上にあり、各 segment に自己交差がないのが定義である。非自明な結び目では3本の上下関係は巡回的になる。

8₁₅ の9交点の4-segment 表示を、標準 PD コードに帰着する証明書で確認した。3-segment 表示については23交点まで有限列挙で除外した。従って s(8₁₅) は3または4、c₃(8₁₅) ≥ 24 である。さらに、交点数最小の3-segment 表示の交点数が24～30なら、どの2本の組も少なくとも4回交わる。31交点以上についてはこの追加条件を主張しない。旧資料の別方式による有限排除は17交点までだった。

## 例外が一交点の図式

one_exception.png の3個の黒丸で切る。10交点のうち9個が e₁ > e₂ > e₃ > e₁ に従い、交点5だけで e₁ が e₃ の上を通る。3本とも自己交差はない。図の結び目型の照合は鏡像を許す。図式の範囲で3本の連続区間を替えるだけでは真の3-segment 表示を得られない。交点数による除外からも確認できる。

|上側|下側|交点数|
|---|---|---:|
|e₁|e₂|1|
|e₂|e₃|2|
|e₃|e₁|6|
|e₁|e₃|1|

この交点を交換すると、3-segment 条件は満たされる。結果は Reidemeister II, II, III, I を経て 5₂ の標準図式に一致する（鏡像を許す）。また、この例外だけを含む小円板を取り、e₂ と3個の分割点が円板に入らないまま、e₁,e₃ の2本だけを円板内で引き直して、e₃ を常に上とする場合を考える。平面上で2本の単純弧の端点は交互に並ぶ。この2本の無用な交点対は最内二角形から消せ、常に同じ弧が上にあるため各消去は RII となる。残るタングルは e₃ が上の1交点に等しく、これでも結果は 5₂ である。8₁₅ の構成にはこの小円板の外に及ぶ変更が必要になる。

## 列挙の範囲と枝刈り

各組の交点数を a=|C₁₂|, b=|C₂₃|, c=|C₃₁| とする。一組の交点すべてを交換すると上下関係が推移的になり、適切な分割点を起点として descending 図式を得る。従って各組の交点数は u(8₁₅) 以上であり、さらに u(8₁₅)≥|σ(8₁₅)|/2=2 である。3弧の巡回置換と向きの反転、および鏡像照合により 2≤a≤b≤c とできる。8₁₉ 用計算の下限3を使わず、a=2 も検査した。

1. 球面に単純弧 e₁ と、その終点から伸びる e₂ の短い先端を置く。e₂ を伸ばすたびに、その先端がある面の境界歩道をたどり、次に横断できる e₁ の辺の各出現を試す。同じ辺の両側が同じ面に現れる場合も区別する。連結平面グラフの面を開いた円板では、指定した境界位置に至る単純弧は相対同位の範囲で一意である。a 回の横断を終えたら分割点を置き、e₃ を始める。
2. e₃ は同様にして e₁ と c 回、e₂ と b 回交わらせる。一つの弧の自己交差を作る選択はない。最後に e₁ の始点が同じ面にあれば閉じる。任意の3-segment 図式を e₂, e₃ の順に横断ごとに読み進むことでこの列挙の分岐を復元できる。
3. H=e₁∪e₂ の各面を開いた円板とみる。e₃ がある面に一辺の途中から入り、同じ辺の同じ側から直ちに出る場合、その部分弧と辺の間に円板がある。内部に別の e₃ の部分があれば、その両端も同じ辺の区間上にある。最内側のものから空の二角形が得られ、境界上と内部には分割点がない。上下関係が一様なので RII で2交点減らせる。よって最小表示の探索ではこの引き返しを省ける。
4. 閉じた図式の面をたどり、異なる色の2辺からなる長さ2の面を除く。両端が交点なら RII、片方が分割点である単角形なら RI により短くできる。後者では消去後の弧上にその分割点を移せる。残る交点の帰属と上下関係は保存される。件数は根付き、鏡像、平面の向きなどの重複を含む。
5. 各図式の Alexander 行列から、有限体 F₁₀₀₉ 上で t=−1 の小行列式が ±33、かつ Δ(2)Δ(1/2)=(15/4)² であるものを残した。積を使うと符号付き単項式の不定性が消える。参照した対称化 Alexander 多項式は 3t²−8t+11−8t⁻¹+3t⁻² である。
6. 残った全候補について別コードで符号付き Gauss 語の球面性、各区間の単純性、巡回上下関係を確認し、Kauffman bracket から得られる Jones 多項式の評価値を標準図と比較した。有限体 F₁₀₀₀₀₀₀₀₀₇ の A=2,3,4,5 を使用し、候補と鏡像がともに除外されたところで比較を終える。一致を同定と認定する手順はない。標準図とは異なる既知の9交点4-segment 表示と、その鏡像が照合を通ることを確認した。

本計算では上記の生成法に加えて、H の双対グラフで、残り2色の横断回数をちょうど使って終点の面まで到達し得るかどうかも確認した。生成法の完全性は、双対グラフでさえ到達不能な分岐だけをこの段階で除くことによる。同梱した再生成器は、この高速化を使わず同じ図式を生成する。17交点までの結果は同梱再生成器で実測照合し、8～12交点は即時の引き返しを許しても最終の候補件数が一致した。原稿 Figure 4 の K14n14349 の Gauss 語を14交点・(4,5,5)で再発見する陽性対照もある。

8～23交点で枝刈り後に検査した割当ては17,995,204件。Alexander 条件を通過した542件はすべて Jones 照合で除外された。前回の17交点までを超える18～23交点に限ると17,888,908件を検査し、526件が Alexander 条件を通った。24～30交点の追加検査は最小対数2または3に限定し、その8候補もすべて Jones 照合で除外された。いずれの件数も同型を除いた図式の数ではない。

## 図式の形に関する二つの帰結

- 8₁₅ は素な交代結び目で、交点数8は3の倍数でない。Costa–Quach Hongler, Proposition 3.5 により周期3を持たない。従って、平面の120度回転が3本の弧を巡回置換する構成は、交点をいくら増やしても適用できない。この種の3-fold 対称性は3-segment 表示の一般の定義には含まれない。
- 8₁₅ の3-segment 表示が存在すれば、その図式は非交代である。実際、交代的な3-segment 表示の nugatory crossing は、その両側を閉じた二つの結び目の連結和を与える。8₁₅ が素なので一方は自明である。この側と当該交点を含む1本の部分弧を、分離円に沿った無交差の弧で置き換える。内部の分割点を置換弧に同じ順で移せば、残った交点の所属は不変である。除かれる Gauss 語は当該交点の両訪問を含んで連続し長さが偶数なので、交代性も保たれる。繰り返すと被約交代的3-segment 表示を得る。被約交代図式は最小交点数を実現するため、これはすでに除外された8交点表示となる。

## 再現手順

Python 3 と C++17 が必要。図の再描画には NumPy と matplotlib を使用する。標準ライブラリのみで証明書を照合できる。

```sh
python3 verify_exception.py
c++ -O3 -std=c++17 jones_frontier.cpp -o jones_frontier
python3 verify_census.py census.txt ./jones_frontier 23
python3 verify_census.py subset_24_30.txt ./jones_frontier 30 24 2,3
```

全候補を最初から再生成するには次を実行する。候補が多数ある交点数では処理時間を要する。subset ファイルは最小対の数が 2、3 の順に連結している。

```sh
c++ -O3 -std=c++17 enumerate.cpp -o enumerate
./enumerate 8 23 > regenerated.txt
cmp census.txt regenerated.txt
./enumerate 24 30 --min-pair 2 > pair2.txt
./enumerate 24 30 --min-pair 3 > pair3.txt
cat pair2.txt pair3.txt > subset_new.txt
cmp subset_24_30.txt subset_new.txt
```

census.txt と subset_24_30.txt には各三つ組の件数と Alexander 条件を通った全 Gauss 語を収録。結果の集計は results.txt と subset_results.txt にある。one_exception.json は既存の4-segment 表示への pass 置換を記録し、crossing_change.json は例外交点の交換後の Reidemeister 列を記録する。

## 参照

- 8₁₅ の標準図式と多項式 https://katlas.org/wiki/8_15
- 5₂ の標準図式 https://katlas.org/wiki/5_2
- A. F. Costa and C. V. Quach Hongler, *Periodic projections of alternating knots*, Topology and its Applications 300 (2021), Proposition 3.5. https://arxiv.org/abs/1905.13718
- M. Ozawa, *Segment number of knots*. https://doi.org/10.1142/S0218216526500215
- ユーザー提供の原稿 *Is every knot a three-way deadlock?*、先行資料 segment_8_15_8_19_verification.zip および segment_819_3page_census22.zip の検査コード・証明書を使用した。


==> anc/8_15/census.txt <==
N=8 triple 2,2,4 closed 224 reduced 6 tested 6 hits 0
N=8 triple 2,3,3 closed 310 reduced 6 tested 6 hits 0
N=9 triple 2,2,5 closed 252 reduced 10 tested 10 hits 0
N=9 triple 2,3,4 closed 454 reduced 38 tested 38 hits 0
N=9 triple 3,3,3 closed 1434 reduced 86 tested 86 hits 0
N=10 triple 2,2,6 closed 272 reduced 6 tested 6 hits 0
N=10 triple 2,3,5 closed 596 reduced 30 tested 30 hits 0
N=10 triple 2,4,4 closed 712 reduced 16 tested 16 hits 0
N=10 triple 3,3,4 closed 2394 reduced 112 tested 112 hits 0
N=11 triple 2,2,7 closed 282 reduced 2 tested 2 hits 0
N=11 triple 2,3,6 closed 704 reduced 18 tested 18 hits 0
N=11 triple 2,4,5 closed 1012 reduced 46 tested 46 hits 0
N=11 triple 3,3,5 closed 3404 reduced 106 tested 106 hits 0
N=11 triple 3,4,4 closed 4338 reduced 118 tested 118 hits 0
N=12 triple 2,2,8 closed 286 reduced 2 tested 2 hits 0
N=12 triple 2,3,7 closed 766 reduced 16 tested 16 hits 0
N=12 triple 2,4,6 closed 1308 reduced 60 tested 60 hits 0
N=12 triple 2,5,5 closed 1476 reduced 44 tested 44 hits 0
N=12 triple 3,3,6 closed 4254 reduced 134 tested 134 hits 0
N=12 triple 3,4,5 closed 6808 reduced 380 tested 380 hits 0
N=12 triple 4,4,4 closed 21544 reduced 672 tested 672 hits 0
N=13 triple 2,2,9 closed 288 reduced 0 tested 0 hits 0
N=13 triple 2,3,8 closed 806 reduced 12 tested 12 hits 0
N=13 triple 2,4,7 closed 1534 reduced 48 tested 48 hits 0
N=13 triple 2,5,6 closed 2022 reduced 72 tested 72 hits 0
N=13 triple 3,3,7 closed 4866 reduced 86 tested 86 hits 0
N=13 triple 3,4,6 closed 9528 reduced 364 tested 364 hits 0
N=13 triple 3,5,5 closed 11358 reduced 354 tested 354 hits 0
N=13 triple 4,4,5 closed 36970 reduced 1080 tested 1080 hits 0
N=14 triple 2,2,10 closed 288 reduced 0 tested 0 hits 0
N=14 triple 2,3,9 closed 838 reduced 12 tested 12 hits 0
N=14 triple 2,4,8 closed 1702 reduced 34 tested 34 hits 0
N=14 triple 2,5,7 closed 2526 reduced 64 tested 64 hits 0
N=14 triple 2,6,6 closed 2840 reduced 56 tested 56 hits 0
N=14 triple 3,3,8 closed 5312 reduced 92 tested 92 hits 0
N=14 triple 3,4,7 closed 11842 reduced 348 tested 348 hits 0
N=14 triple 3,5,6 closed 17106 reduced 734 tested 734 hits 0
N=14 triple 4,4,6 closed 55128 reduced 1326 tested 1326 hits 0
N=14 triple 4,5,5 closed 68396 reduced 1624 tested 1624 hits 0
N=15 triple 2,2,11 closed 288 reduced 0 tested 0 hits 0
N=15 triple 2,3,10 closed 854 reduced 2 tested 2 hits 0
N=15 triple 2,4,9 closed 1826 reduced 20 tested 20 hits 0
N=15 triple 2,5,8 closed 2956 reduced 88 tested 88 hits 0
N=15 triple 2,6,7 closed 3670 reduced 108 tested 108 hits 0
N=15 triple 3,3,9 closed 5680 reduced 60 tested 60 hits 0
N=15 triple 3,4,8 closed 13790 reduced 352 tested 352 hits 0
N=15 triple 3,5,7 closed 23074 reduced 854 tested 854 hits 0
N=15 triple 3,6,6 closed 26928 reduced 904 tested 904 hits 0
N=15 triple 4,4,7 closed 72878 reduced 1774 tested 1774 hits 0
N=15 triple 4,5,6 closed 111364 reduced 4020 tested 4020 hits 0
N=15 triple 5,5,5 closed 352002 reduced 6226 tested 6226 hits 0
N=16 triple 2,2,12 closed 288 reduced 0 tested 0 hits 0
N=16 triple 2,3,11 closed 858 reduced 2 tested 2 hits 0
N=16 triple 2,4,10 closed 1896 reduced 16 tested 16 hits 0
N=16 triple 2,5,9 closed 3328 reduced 76 tested 76 hits 0
N=16 triple 2,6,8 closed 4500 reduced 108 tested 108 hits 0
N=16 triple 2,7,7 closed 4842 reduced 58 tested 58 hits 0
N=16 triple 3,3,10 closed 5908 reduced 42 tested 42 hits 0
N=16 triple 3,4,9 closed 15402 reduced 272 tested 272 hits 0
N=16 triple 3,5,8 closed 28798 reduced 938 tested 938 hits 0
N=16 triple 3,6,7 closed 38412 reduced 1400 tested 1400 hits 0
N=16 triple 4,4,8 closed 89218 reduced 1566 tested 1566 hits 0
N=16 triple 4,5,7 closed 161140 reduced 4560 tested 4560 hits 0
N=16 triple 4,6,6 closed 192864 reduced 5252 tested 5252 hits 0
N=16 triple 5,5,6 closed 613184 reduced 11126 tested 11126 hits 0
N=17 triple 2,2,13 closed 288 reduced 0 tested 0 hits 0
N=17 triple 2,3,12 closed 862 reduced 2 tested 2 hits 0
N=17 triple 2,4,11 closed 1940 reduced 18 tested 18 hits 0
N=17 triple 2,5,10 closed 3570 reduced 40 tested 40 hits 0
N=17 triple 2,6,9 closed 5288 reduced 104 tested 104 hits 0
N=17 triple 2,7,8 closed 6098 reduced 128 tested 128 hits 0
N=17 triple 3,3,11 closed 6064 reduced 54 tested 54 hits 0
N=17 triple 3,4,10 closed 16576 reduced 262 tested 262 hits 0
N=17 triple 3,5,9 closed 33998 reduced 822 tested 822 hits 0
N=17 triple 3,6,8 closed 50830 reduced 1580 tested 1580 hits 0
candidate 1,-2,-3,-4,5,-6,-7,-8,9,-10,11,12,13,-1,14,-9,15,16,17,-5,6,-17,4,7,-16,-11,10,-15,8,3,-12,-14,2,-13, signs 00010001100001100
candidate 1,-2,-3,-4,5,-6,7,-8,-9,-10,11,-5,12,13,14,-1,15,16,17,-7,8,-17,6,9,-16,-12,4,-11,10,3,-13,-15,2,-14, signs 11100011111011011
candidate 1,-2,-3,-4,5,-6,7,-8,-9,-10,11,-5,12,13,14,-1,15,16,17,-7,8,-17,6,9,-16,-12,4,-11,10,3,-13,-15,2,-14, signs 00011100000100100
candidate 1,-2,-3,-4,5,-6,-7,-8,9,-10,11,12,13,-1,14,-9,15,16,17,-5,6,-17,4,7,-16,-11,10,-15,8,3,-12,-14,2,-13, signs 11101110011110011
N=17 triple 3,7,7 closed 56874 reduced 1582 tested 1582 hits 4
N=17 triple 4,4,9 closed 103436 reduced 1724 tested 1724 hits 0
N=17 triple 4,5,8 closed 212306 reduced 5562 tested 5562 hits 0
N=17 triple 4,6,7 closed 298196 reduced 9986 tested 9986 hits 0
candidate 1,-2,3,-4,-5,-6,7,8,-9,-10,11,-12,13,-11,-8,-1,14,-7,15,16,17,-3,4,-17,2,5,-16,9,12,-13,10,-15,6,-14, signs 01000110010000100
candidate 1,-2,-3,-4,5,-6,7,8,-9,-10,11,-12,13,-11,-8,14,15,-1,16,-7,17,-5,4,9,12,-13,10,-17,6,3,-14,-16,2,-15, signs 00000110010000011
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,13,-11,-8,-3,14,-1,15,16,17,-5,6,-17,4,7,-16,-14,2,9,12,-13,10,-15, signs 01110000010001000
candidate 1,-2,-3,-4,5,-6,7,8,-9,-10,11,-12,13,-11,-8,-5,14,15,16,-1,17,-7,6,-14,4,9,12,-13,10,3,-15,-17,2,-16, signs 00011000010001001
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,-12,13,-7,14,-3,15,-1,-4,16,17,-9,10,-17,8,11,-16,-14,6,-13,12,5,2,-15, signs 11011000111110111
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,11,-12,13,-3,14,-1,-4,-11,15,16,17,-7,8,-17,6,9,-16,-13,12,-15,10,5,2,-14, signs 11011011100111011
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,11,-12,13,-3,14,-1,-4,-11,15,16,17,-7,8,-17,6,9,-16,-13,12,-15,10,5,2,-14, signs 00100100011000100
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,-12,13,-7,14,-3,15,-1,-4,16,17,-9,10,-17,8,11,-16,-14,6,-13,12,5,2,-15, signs 00100111000001000
candidate 1,-2,-3,-4,5,-6,7,8,-9,-10,11,-12,13,-11,-8,-5,14,15,16,-1,17,-7,6,-14,4,9,12,-13,10,3,-15,-17,2,-16, signs 11100111101110110
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,13,-11,-8,-3,14,-1,15,16,17,-5,6,-17,4,7,-16,-14,2,9,12,-13,10,-15, signs 10001111101110111
candidate 1,-2,-3,-4,5,-6,7,8,-9,-10,11,-12,13,-11,-8,14,15,-1,16,-7,17,-5,4,9,12,-13,10,-17,6,3,-14,-16,2,-15, signs 11111001101111100
candidate 1,-2,3,-4,-5,-6,7,8,-9,-10,11,-12,13,-11,-8,-1,14,-7,15,16,17,-3,4,-17,2,5,-16,9,12,-13,10,-15,6,-14, signs 10111001101111011
N=17 triple 5,5,7 closed 937508 reduced 16118 tested 16118 hits 12
N=17 triple 5,6,6 closed 1147908 reduced 20276 tested 20276 hits 0
N=18 triple 2,2,14 closed 288 reduced 0 tested 0 hits 0
N=18 triple 2,3,13 closed 864 reduced 0 tested 0 hits 0
N=18 triple 2,4,12 closed 1982 reduced 12 tested 12 hits 0
N=18 triple 2,5,11 closed 3748 reduced 48 tested 48 hits 0
N=18 triple 2,6,10 closed 5892 reduced 108 tested 108 hits 0
N=18 triple 2,7,9 closed 7412 reduced 154 tested 154 hits 0
N=18 triple 2,8,8 closed 7782 reduced 102 tested 102 hits 0
N=18 triple 3,3,12 closed 6196 reduced 28 tested 28 hits 0
N=18 triple 3,4,11 closed 17486 reduced 156 tested 156 hits 0
N=18 triple 3,5,10 closed 38158 reduced 700 tested 700 hits 0
N=18 triple 3,6,9 closed 63306 reduced 1890 tested 1890 hits 0
N=18 triple 3,7,8 closed 78542 reduced 2556 tested 2556 hits 0
N=18 triple 4,4,10 closed 115124 reduced 1408 tested 1408 hits 0
N=18 triple 4,5,9 closed 262214 reduced 5808 tested 5808 hits 0
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,-12,-6,13,-4,14,15,-1,16,-9,17,18,12,5,-13,3,-14,11,-18,7,2,-15,10,-17,8,-16, signs 000110111001100011
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,-12,-6,13,-4,14,15,-1,16,-9,17,18,12,5,-13,3,-14,11,-18,7,2,-15,10,-17,8,-16, signs 111001000110011100
N=18 triple 4,6,8 closed 420956 reduced 12604 tested 12604 hits 2
candidate -1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,13,-3,14,15,-10,16,-8,17,18,-5,4,-14,2,-13,6,-18,-15,1,-12,7,-17,9,-16,11, signs 000111100111100011
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,12,-6,13,-4,14,15,-1,16,-9,17,18,-12,5,-13,3,-14,11,-18,7,2,-15,10,-17,8,-16, signs 000110111000100011
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,12,-6,13,-4,14,15,-1,16,-9,17,18,-12,5,-13,3,-14,11,-18,7,2,-15,10,-17,8,-16, signs 111001000111011100
candidate -1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,13,-3,14,15,-10,16,-8,17,18,-5,4,-14,2,-13,6,-18,-15,1,-12,7,-17,9,-16,11, signs 111000011000011100
N=18 triple 4,7,7 closed 484828 reduced 14378 tested 14378 hits 4
N=18 triple 5,5,8 closed 1299604 reduced 22958 tested 22958 hits 0
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,12,-6,13,-4,14,15,-1,16,-9,17,18,-12,5,-13,3,-14,11,-18,7,2,-15,10,-17,8,-16, signs 000110111000100011
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,12,-6,13,-4,14,15,-1,16,-9,17,18,-12,5,-13,3,-14,11,-18,7,2,-15,10,-17,8,-16, signs 111001000111011100
N=18 triple 5,6,7 closed 1897422 reduced 44318 tested 44318 hits 2
N=18 triple 6,6,6 closed 6040606 reduced 62894 tested 62894 hits 0
N=19 triple 2,2,15 closed 288 reduced 0 tested 0 hits 0
N=19 triple 2,3,14 closed 864 reduced 0 tested 0 hits 0
N=19 triple 2,4,13 closed 2002 reduced 2 tested 2 hits 0
N=19 triple 2,5,12 closed 3910 reduced 32 tested 32 hits 0
N=19 triple 2,6,11 closed 6396 reduced 100 tested 100 hits 0
N=19 triple 2,7,10 closed 8534 reduced 130 tested 130 hits 0
N=19 triple 2,8,9 closed 9692 reduced 186 tested 186 hits 0
N=19 triple 3,3,13 closed 6264 reduced 16 tested 16 hits 0
N=19 triple 3,4,12 closed 18164 reduced 126 tested 126 hits 0
N=19 triple 3,5,11 closed 41550 reduced 658 tested 658 hits 0
N=19 triple 3,6,10 closed 74496 reduced 1756 tested 1756 hits 0
N=19 triple 3,7,9 closed 102374 reduced 2754 tested 2754 hits 0
N=19 triple 3,8,8 closed 111774 reduced 2642 tested 2642 hits 0
N=19 triple 4,4,11 closed 124426 reduced 1224 tested 1224 hits 0
N=19 triple 4,5,10 closed 306650 reduced 5548 tested 5548 hits 0
N=19 triple 4,6,9 closed 552892 reduced 15508 tested 15508 hits 0
candidate 1,-2,-3,4,-5,-6,7,-8,-9,10,-11,-12,13,14,-10,15,16,-1,17,-7,18,19,-4,3,-15,11,-14,9,-19,5,2,-16,12,-13,8,-18,6,-17, signs 1111000110000011100
candidate 1,-2,-3,4,-5,-6,7,-8,-9,10,-11,-12,13,14,-10,15,16,-1,17,-7,18,19,-4,3,-15,11,-14,9,-19,5,2,-16,12,-13,8,-18,6,-17, signs 0000111001111100011
N=19 triple 4,7,8 closed 722964 reduced 23278 tested 23278 hits 2
N=19 triple 5,5,9 closed 1672616 reduced 23956 tested 23956 hits 0
N=19 triple 5,6,8 closed 2837228 reduced 58254 tested 58254 hits 0
N=19 triple 5,7,7 closed 3335886 reduced 70244 tested 70244 hits 0
N=19 triple 6,6,7 closed 10585574 reduced 121636 tested 121636 hits 0
N=20 triple 2,2,16 closed 288 reduced 0 tested 0 hits 0
N=20 triple 2,3,15 closed 864 reduced 0 tested 0 hits 0
N=20 triple 2,4,14 closed 2006 reduced 2 tested 2 hits 0
N=20 triple 2,5,13 closed 4010 reduced 28 tested 28 hits 0
N=20 triple 2,6,12 closed 6828 reduced 66 tested 66 hits 0
N=20 triple 2,7,11 closed 9530 reduced 128 tested 128 hits 0
N=20 triple 2,8,10 closed 11490 reduced 178 tested 178 hits 0
N=20 triple 2,9,9 closed 12222 reduced 118 tested 118 hits 0
N=20 triple 3,3,14 closed 6302 reduced 14 tested 14 hits 0
N=20 triple 3,4,13 closed 18620 reduced 108 tested 108 hits 0
N=20 triple 3,5,12 closed 44260 reduced 516 tested 516 hits 0
N=20 triple 3,6,11 closed 84180 reduced 1542 tested 1542 hits 0
N=20 triple 3,7,10 closed 125618 reduced 3110 tested 3110 hits 0
N=20 triple 3,8,9 closed 150652 reduced 4208 tested 4208 hits 0
N=20 triple 4,4,12 closed 131824 reduced 1092 tested 1092 hits 0
N=20 triple 4,5,11 closed 345452 reduced 5518 tested 5518 hits 0
N=20 triple 4,6,10 closed 681516 reduced 15448 tested 15448 hits 0
candidate -1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,-13,14,15,-3,16,17,-6,18,-8,19,20,-11,4,-16,2,-15,12,-20,10,5,-17,1,-14,13,-19,9,-18,7, signs 00011110001111100011
candidate -1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,-13,14,15,-3,16,17,-6,18,-8,19,20,-11,4,-16,2,-15,12,-20,10,5,-17,1,-14,13,-19,9,-18,7, signs 11100001110000011100
N=20 triple 4,7,9 closed 1001598 reduced 27990 tested 27990 hits 2
N=20 triple 4,8,8 closed 1123780 reduced 31554 tested 31554 hits 0
N=20 triple 5,5,10 closed 2026824 reduced 27938 tested 27938 hits 0
N=20 triple 5,6,9 closed 3902672 reduced 78930 tested 78930 hits 0
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,-13,14,15,16,-8,-3,17,-1,18,19,-6,-11,20,13,-14,-20,12,-15,10,5,-19,7,-16,9,4,-17,2,-18, signs 10011100111111110100
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,-13,14,15,16,-8,-1,17,-3,18,19,-6,-11,20,13,-14,-20,12,-15,10,5,-19,7,-16,9,4,-18,2,-17, signs 10011100111111111000
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,-13,14,15,16,-8,-1,17,-3,18,19,-6,-11,20,13,-14,-20,12,-15,10,5,-19,7,-16,9,4,-18,2,-17, signs 01100011000000000111
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,-13,14,15,16,-8,-3,17,-1,18,19,-6,-11,20,13,-14,-20,12,-15,10,5,-19,7,-16,9,4,-17,2,-18, signs 01100011000000001011
N=20 triple 5,7,8 closed 5312504 reduced 132314 tested 132314 hits 4
N=20 triple 6,6,8 closed 16613890 reduced 194674 tested 194674 hits 0
N=20 triple 6,7,7 closed 19870700 reduced 246720 tested 246720 hits 0
N=21 triple 2,2,17 closed 288 reduced 0 tested 0 hits 0
N=21 triple 2,3,16 closed 864 reduced 0 tested 0 hits 0
N=21 triple 2,4,15 closed 2010 reduced 2 tested 2 hits 0
N=21 triple 2,5,14 closed 4080 reduced 30 tested 30 hits 0
N=21 triple 2,6,13 closed 7124 reduced 58 tested 58 hits 0
N=21 triple 2,7,12 closed 10430 reduced 146 tested 146 hits 0
N=21 triple 2,8,11 closed 13136 reduced 194 tested 194 hits 0
N=21 triple 2,9,10 closed 14744 reduced 214 tested 214 hits 0
N=21 triple 3,3,15 closed 6322 reduced 2 tested 2 hits 0
N=21 triple 3,4,14 closed 18950 reduced 86 tested 86 hits 0
candidate -1,-2,3,-4,-5,-6,7,-8,-9,-10,-11,-12,13,-14,-15,-16,17,-7,18,19,20,-3,21,-13,12,-21,4,-20,2,11,14,5,-19,1,10,15,6,-18,8,-17,16,9, signs 001111001001111001110
candidate -1,-2,3,-4,-5,-6,7,-8,-9,-10,-11,-12,13,-14,-15,-16,17,-7,18,19,20,-3,21,-13,12,-21,4,-20,2,11,14,5,-19,1,10,15,6,-18,8,-17,16,9, signs 110000110110000110001
N=21 triple 3,5,13 closed 46320 reduced 430 tested 430 hits 2
N=21 triple 3,6,12 closed 92506 reduced 1490 tested 1490 hits 0
N=21 triple 3,7,11 closed 147462 reduced 3246 tested 3246 hits 0
N=21 triple 3,8,10 closed 191864 reduced 4646 tested 4646 hits 0
N=21 triple 3,9,9 closed 208016 reduced 4308 tested 4308 hits 0
N=21 triple 4,4,13 closed 137394 reduced 826 tested 826 hits 0
N=21 triple 4,5,12 closed 378654 reduced 4446 tested 4446 hits 0
N=21 triple 4,6,11 closed 801990 reduced 16006 tested 16006 hits 0
N=21 triple 4,7,10 closed 1297296 reduced 35310 tested 35310 hits 0
candidate -1,-2,-3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,15,16,-4,17,18,-11,19,-9,20,21,-6,5,-17,3,-16,7,-21,-18,2,-15,8,-20,10,-19,12,1,-14,13, signs 000011110011111100011
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,-12,-13,14,-6,15,-4,16,17,-1,18,-9,19,20,21,13,-14,-21,12,5,-15,3,-16,11,-20,7,2,-17,10,-19,8,-18, signs 000110111001111000110
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,-12,-13,14,-6,15,-4,16,17,-1,18,-9,19,20,21,13,-14,-21,12,5,-15,3,-16,11,-20,7,2,-17,10,-19,8,-18, signs 111001000110000111001
candidate -1,-2,-3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,15,16,-4,17,18,-11,19,-9,20,21,-6,5,-17,3,-16,7,-21,-18,2,-15,8,-20,10,-19,12,1,-14,13, signs 111100001100000011100
N=21 triple 4,8,9 closed 1626552 reduced 49868 tested 49868 hits 4
candidate 1,-2,3,-4,-5,-6,-7,8,-9,-10,-11,-12,13,-14,15,-16,17,-15,18,-13,-8,-3,19,-1,20,21,4,9,14,-18,12,7,2,-19,-21,5,10,-17,16,11,6,-20, signs 001110011100110111001
candidate 1,-2,-3,-4,5,-6,-7,8,9,-10,-11,-12,13,-14,-15,-16,-8,-1,17,-9,18,19,20,-13,21,-5,4,-21,14,-20,12,3,6,15,-19,11,2,7,16,-18,10,-17, signs 111000001111000010001
candidate 1,-2,-3,-4,5,-6,-7,8,9,-10,-11,-12,13,-14,-15,-16,-8,-1,17,-9,18,19,20,-13,21,-5,4,-21,14,-20,12,3,6,15,-19,11,2,7,16,-18,10,-17, signs 000111110000111101110
candidate 1,-2,3,-4,-5,-6,-7,8,-9,-10,-11,-12,13,-14,15,-16,17,-15,18,-13,-8,-3,19,-1,20,21,4,9,14,-18,12,7,2,-19,-21,5,10,-17,16,11,6,-20, signs 110001100011001000110
N=21 triple 5,5,11 closed 2354436 reduced 25856 tested 25856 hits 4
N=21 triple 5,6,10 closed 5017888 reduced 89936 tested 89936 hits 0
candidate 1,-2,-3,-4,5,-6,7,-8,-9,10,-11,-12,13,-14,15,16,17,-1,18,-13,19,-5,-10,20,21,-7,8,-21,6,9,-20,11,4,-15,14,-19,12,3,-16,-18,2,-17, signs 000001000111100001100
candidate 1,-2,-3,4,-5,-6,7,-8,-9,-10,11,-12,13,-14,15,16,17,-1,18,-13,19,-11,-4,20,21,-7,8,-21,6,9,-20,5,10,-15,14,-19,12,3,-16,-18,2,-17, signs 000111000001100001100
candidate 1,-2,-3,-4,5,-6,7,-8,-9,10,-11,-12,13,-14,15,16,17,-1,18,-13,19,20,-10,-5,21,-7,8,-21,6,9,4,11,-20,-15,14,-19,12,3,-16,-18,2,-17, signs 000111000001100001100
candidate 1,-2,3,-4,-5,-6,7,-8,-9,10,-11,-12,13,-14,15,-13,-10,16,17,-1,18,-7,19,20,21,-3,4,-21,2,5,-20,-17,8,11,14,-15,12,9,-16,-19,6,-18, signs 010001101001000100100
candidate 1,-2,3,-4,-5,-6,7,8,-9,-10,-11,-12,13,-14,15,-13,16,17,-8,-1,18,-7,19,20,21,-3,4,-21,2,5,-20,9,-17,11,14,-15,12,-16,10,-19,6,-18, signs 010001100101000100100
candidate 1,-2,3,-4,-5,-6,7,-8,-9,10,-11,-12,13,-14,15,-13,-10,16,17,-1,18,-7,19,20,21,-3,4,-21,2,5,-20,9,-16,11,14,-15,12,-17,8,-19,6,-18, signs 010001101001000100100
candidate 1,-2,-3,-4,5,-6,7,-8,-9,10,-11,-12,13,-14,15,-13,-10,16,17,18,19,-1,20,-7,21,-5,4,-17,8,11,14,-15,12,9,-16,-21,6,3,-18,-20,2,-19, signs 000001101001000100011
candidate 1,-2,-3,-4,5,-6,7,8,-9,-10,-11,-12,13,-14,15,-13,16,17,-8,18,19,-1,20,-7,21,-5,4,9,-17,11,14,-15,12,-16,10,-21,6,3,-18,-20,2,-19, signs 000001100101000100011
candidate 1,-2,-3,-4,5,-6,7,-8,-9,10,-11,-12,13,-14,15,-13,-10,16,17,18,19,-1,20,-7,21,-5,4,9,-16,11,14,-15,12,-17,8,-21,6,3,-18,-20,2,-19, signs 000001101001000100011
candidate 1,-2,3,-4,5,-6,-7,-8,-9,10,-11,-12,13,-14,15,-13,-10,16,17,-3,18,-1,19,20,21,-5,6,-21,4,7,-20,-18,2,-17,8,11,14,-15,12,9,-16,-19, signs 011100001001000101000
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,-11,-12,13,-14,15,-13,16,17,-8,-3,18,-1,19,20,21,-5,6,-21,4,7,-20,-18,2,9,-17,11,14,-15,12,-16,10,-19, signs 011100000101000101000
candidate 1,-2,3,-4,5,-6,-7,-8,-9,10,-11,-12,13,-14,15,-13,-10,16,17,-3,18,-1,19,20,21,-5,6,-21,4,7,-20,-18,2,9,-16,11,14,-15,12,-17,8,-19, signs 011100001001000101000
candidate 1,-2,-3,-4,5,-6,7,-8,-9,10,-11,-12,13,-14,15,-13,-10,16,17,-5,18,19,20,-1,21,-7,6,-18,4,-17,8,11,14,-15,12,9,-16,3,-19,-21,2,-20, signs 000110001001000101001
candidate 1,-2,-3,-4,5,-6,7,8,-9,-10,-11,-12,13,-14,15,-13,16,17,-8,-5,18,19,20,-1,21,-7,6,-18,4,9,-17,11,14,-15,12,-16,10,3,-19,-21,2,-20, signs 000110000101000101001
candidate 1,-2,-3,-4,5,-6,7,-8,-9,10,-11,-12,13,-14,15,-13,-10,16,17,-5,18,19,20,-1,21,-7,6,-18,4,9,-16,11,14,-15,12,-17,8,3,-19,-21,2,-20, signs 000110001001000101001
candidate -1,-2,3,-4,5,6,-7,-8,-9,-10,11,-12,13,-14,15,-13,16,-11,-6,17,18,19,20,-5,21,-3,2,-18,8,-15,14,9,-19,1,4,-21,-17,7,12,-16,10,-20, signs 100011110011011100110
candidate -1,-2,3,-4,5,-6,-7,-8,-9,10,11,-12,13,-14,15,-13,16,-11,17,18,19,20,-10,-5,21,-3,2,7,-18,-15,14,-19,8,1,4,-21,6,-17,12,-16,-20,9, signs 100011100111011100110
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,-5,16,17,18,-1,19,20,-12,-7,21,-9,10,-21,8,11,6,13,-20,-16,4,-15,14,3,-17,-19,2,-18, signs 111000001111111011011
candidate 1,-2,-3,-4,5,6,-7,-8,9,-10,-11,-12,13,-14,15,-5,16,17,18,-1,19,-13,-6,20,21,-9,10,-21,8,11,-20,7,12,-16,4,-15,14,3,-17,-19,2,-18, signs 111000001111111011011
candidate 1,-2,3,-4,-5,-6,7,-8,9,-10,-11,12,-13,-14,15,-3,16,-1,17,18,19,-7,-12,20,21,-9,10,-21,-18,5,14,-15,4,-17,-20,11,8,-19,6,13,2,-16, signs 110100111100111101101
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,-5,16,17,18,-1,19,-7,-12,20,21,-9,10,-21,8,11,-20,13,6,-16,4,-15,14,3,-17,-19,2,-18, signs 111001101110011011011
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,-5,16,17,18,-1,19,-7,-12,20,21,-9,10,-21,8,11,-20,13,6,-16,4,-15,14,3,-17,-19,2,-18, signs 000110010001100100100
candidate 1,-2,3,-4,-5,-6,7,-8,9,-10,-11,12,-13,-14,15,-3,16,-1,17,18,19,-7,-12,20,21,-9,10,-21,-18,5,14,-15,4,-17,-20,11,8,-19,6,13,2,-16, signs 001011000011000010010
candidate 1,-2,-3,-4,5,6,-7,-8,9,-10,-11,-12,13,-14,15,-5,16,17,18,-1,19,-13,-6,20,21,-9,10,-21,8,11,-20,7,12,-16,4,-15,14,3,-17,-19,2,-18, signs 000111110000000100100
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,-5,16,17,18,-1,19,20,-12,-7,21,-9,10,-21,8,11,6,13,-20,-16,4,-15,14,3,-17,-19,2,-18, signs 000111110000000100100
candidate -1,-2,3,-4,5,-6,-7,-8,-9,10,11,-12,13,-14,15,-13,16,-11,17,18,19,20,-10,-5,21,-3,2,7,-18,-15,14,-19,8,1,4,-21,6,-17,12,-16,-20,9, signs 011100011000100011001
candidate -1,-2,3,-4,5,6,-7,-8,-9,-10,11,-12,13,-14,15,-13,16,-11,-6,17,18,19,20,-5,21,-3,2,-18,8,-15,14,9,-19,1,4,-21,-17,7,12,-16,10,-20, signs 011100001100100011001
candidate 1,-2,-3,-4,5,-6,7,-8,-9,10,-11,-12,13,-14,15,-13,-10,16,17,-5,18,19,20,-1,21,-7,6,-18,4,9,-16,11,14,-15,12,-17,8,3,-19,-21,2,-20, signs 111001110110111010110
candidate 1,-2,-3,-4,5,-6,7,8,-9,-10,-11,-12,13,-14,15,-13,16,17,-8,-5,18,19,20,-1,21,-7,6,-18,4,9,-17,11,14,-15,12,-16,10,3,-19,-21,2,-20, signs 111001111010111010110
candidate 1,-2,-3,-4,5,-6,7,-8,-9,10,-11,-12,13,-14,15,-13,-10,16,17,-5,18,19,20,-1,21,-7,6,-18,4,-17,8,11,14,-15,12,9,-16,3,-19,-21,2,-20, signs 111001110110111010110
candidate 1,-2,3,-4,5,-6,-7,-8,-9,10,-11,-12,13,-14,15,-13,-10,16,17,-3,18,-1,19,20,21,-5,6,-21,4,7,-20,-18,2,9,-16,11,14,-15,12,-17,8,-19, signs 100011110110111010111
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,-11,-12,13,-14,15,-13,16,17,-8,-3,18,-1,19,20,21,-5,6,-21,4,7,-20,-18,2,9,-17,11,14,-15,12,-16,10,-19, signs 100011111010111010111
candidate 1,-2,3,-4,5,-6,-7,-8,-9,10,-11,-12,13,-14,15,-13,-10,16,17,-3,18,-1,19,20,21,-5,6,-21,4,7,-20,-18,2,-17,8,11,14,-15,12,9,-16,-19, signs 100011110110111010111
candidate 1,-2,-3,-4,5,-6,7,-8,-9,10,-11,-12,13,-14,15,-13,-10,16,17,18,19,-1,20,-7,21,-5,4,9,-16,11,14,-15,12,-17,8,-21,6,3,-18,-20,2,-19, signs 111110010110111011100
candidate 1,-2,-3,-4,5,-6,7,8,-9,-10,-11,-12,13,-14,15,-13,16,17,-8,18,19,-1,20,-7,21,-5,4,9,-17,11,14,-15,12,-16,10,-21,6,3,-18,-20,2,-19, signs 111110011010111011100
candidate 1,-2,-3,-4,5,-6,7,-8,-9,10,-11,-12,13,-14,15,-13,-10,16,17,18,19,-1,20,-7,21,-5,4,-17,8,11,14,-15,12,9,-16,-21,6,3,-18,-20,2,-19, signs 111110010110111011100
candidate 1,-2,3,-4,-5,-6,7,-8,-9,10,-11,-12,13,-14,15,-13,-10,16,17,-1,18,-7,19,20,21,-3,4,-21,2,5,-20,9,-16,11,14,-15,12,-17,8,-19,6,-18, signs 101110010110111011011
candidate 1,-2,3,-4,-5,-6,7,8,-9,-10,-11,-12,13,-14,15,-13,16,17,-8,-1,18,-7,19,20,21,-3,4,-21,2,5,-20,9,-17,11,14,-15,12,-16,10,-19,6,-18, signs 101110011010111011011
candidate 1,-2,3,-4,-5,-6,7,-8,-9,10,-11,-12,13,-14,15,-13,-10,16,17,-1,18,-7,19,20,21,-3,4,-21,2,5,-20,-17,8,11,14,-15,12,9,-16,-19,6,-18, signs 101110010110111011011
candidate 1,-2,-3,-4,5,-6,7,-8,-9,10,-11,-12,13,-14,15,16,17,-1,18,-13,19,20,-10,-5,21,-7,8,-21,6,9,4,11,-20,-15,14,-19,12,3,-16,-18,2,-17, signs 111000111110011110011
candidate 1,-2,-3,4,-5,-6,7,-8,-9,-10,11,-12,13,-14,15,16,17,-1,18,-13,19,-11,-4,20,21,-7,8,-21,6,9,-20,5,10,-15,14,-19,12,3,-16,-18,2,-17, signs 111000111110011110011
candidate 1,-2,-3,-4,5,-6,7,-8,-9,10,-11,-12,13,-14,15,16,17,-1,18,-13,19,-5,-10,20,21,-7,8,-21,6,9,-20,11,4,-15,14,-19,12,3,-16,-18,2,-17, signs 111110111000011110011
N=21 triple 5,7,9 closed 7766410 reduced 176514 tested 176514 hits 42
candidate 1,-2,-3,-4,5,-6,7,-8,-9,10,-11,12,-13,-1,14,15,16,-5,17,18,-12,19,-10,20,21,-7,6,-17,4,-16,8,-21,-18,3,-15,9,-20,11,-19,13,2,-14, signs 011110000110000011100
candidate 1,-2,-3,-4,5,-6,7,-8,-9,10,-11,12,-13,-1,14,15,16,-5,17,18,-12,19,-10,20,21,-7,6,-17,4,-16,8,-21,-18,3,-15,9,-20,11,-19,-14,2,13, signs 001110000110110011100
candidate 1,-2,-3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-12,15,-10,16,17,-1,18,19,-8,20,-6,21,4,9,-19,7,-20,5,-21,3,-15,13,-14,11,-16,-18,2,-17, signs 000010011010001001101
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-12,15,-10,16,-4,17,-2,18,19,20,21,-7,8,-21,6,9,-15,13,-14,11,-20,1,-18,3,-17,5,-16,-19, signs 100111000010001101000
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,-12,13,14,-6,15,-4,16,17,-1,18,-9,19,20,21,-13,-14,-21,12,5,-15,3,-16,11,-20,7,2,-17,10,-19,8,-18, signs 000110111001011000110
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,-12,13,14,-6,15,-4,16,17,-1,18,-9,19,20,21,-13,12,-21,-14,5,-15,3,-16,11,-20,7,2,-17,10,-19,8,-18, signs 000110111000001000111
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,-12,13,14,-6,15,-4,16,17,-1,18,-9,19,20,21,-13,12,-21,-14,5,-15,3,-16,11,-20,7,2,-17,10,-19,8,-18, signs 111001000111110111000
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,-12,13,14,-6,15,-4,16,17,-1,18,-9,19,20,21,-13,-14,-21,12,5,-15,3,-16,11,-20,7,2,-17,10,-19,8,-18, signs 111001000110100111001
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-12,15,-10,16,-4,17,-2,18,19,20,21,-7,8,-21,6,9,-15,13,-14,11,-20,1,-18,3,-17,5,-16,-19, signs 011000111101110010111
candidate 1,-2,-3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-12,15,-10,16,17,-1,18,19,-8,20,-6,21,4,9,-19,7,-20,5,-21,3,-15,13,-14,11,-16,-18,2,-17, signs 111101100101110110010
candidate 1,-2,-3,-4,5,-6,7,-8,-9,10,-11,12,-13,-1,14,15,16,-5,17,18,-12,19,-10,20,21,-7,6,-17,4,-16,8,-21,-18,3,-15,9,-20,11,-19,-14,2,13, signs 110001111001001100011
candidate 1,-2,-3,-4,5,-6,7,-8,-9,10,-11,12,-13,-1,14,15,16,-5,17,18,-12,19,-10,20,21,-7,6,-17,4,-16,8,-21,-18,3,-15,9,-20,11,-19,13,2,-14, signs 100001111001111100011
N=21 triple 5,8,8 closed 8902402 reduced 210756 tested 210756 hits 12
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,13,-14,-15,-9,16,-11,17,-13,18,-3,19,-1,20,21,-6,7,-21,5,14,-17,12,-16,10,15,8,-18,4,-20,2,-19, signs 110101110011001101101
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,13,-14,-15,-9,16,-11,17,-13,18,-3,19,-1,20,21,-6,7,-21,5,8,-18,14,-17,12,-16,10,15,4,-20,2,-19, signs 110101110011001101101
candidate 1,-2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-10,17,-12,18,-14,-1,-8,19,20,21,-4,5,-21,3,6,-20,-17,11,-16,15,-18,13,2,7,-19,9, signs 100111100001100010111
candidate -1,2,-3,-4,-5,6,-7,8,-9,10,11,-12,-13,14,-15,16,-14,-11,-2,17,18,19,-6,20,-10,21,-8,7,-19,5,-20,9,-21,1,-17,3,12,15,-16,13,4,-18, signs 100101111000100010101
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,-12,13,14,-15,-13,-6,16,-4,17,18,-1,19,-9,20,21,-14,15,12,5,-16,3,-17,11,-21,7,2,-18,10,-20,8,-19, signs 000110111001011100011
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,-14,-15,16,-8,-3,17,-1,18,-5,-10,19,-12,20,21,15,-16,-21,14,9,4,-17,2,7,-20,13,-19,11,6,-18, signs 100111001110000001011
candidate 1,-2,3,-4,5,-6,-7,-8,9,-10,11,-12,-13,14,-15,16,-14,-3,17,-1,18,-5,19,-11,20,-9,21,7,12,-19,10,-20,8,-21,6,15,-16,13,4,-18,2,-17, signs 001000010011100001101
candidate 1,-2,3,-4,-5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-14,-3,17,-1,18,-11,19,-9,20,-7,21,5,10,-19,8,-20,6,-21,12,15,-16,13,4,-18,2,-17, signs 001001001100100001101
candidate 1,-2,3,-4,-5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-14,-3,17,-1,18,-11,19,-9,20,-7,21,5,10,-19,8,-20,6,-21,12,15,-16,13,4,-18,2,-17, signs 110110110011011110010
candidate 1,-2,3,-4,5,-6,-7,-8,9,-10,11,-12,-13,14,-15,16,-14,-3,17,-1,18,-5,19,-11,20,-9,21,7,12,-19,10,-20,8,-21,6,15,-16,13,4,-18,2,-17, signs 110111101100011110010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,-14,-15,16,-8,-3,17,-1,18,-5,-10,19,-12,20,21,15,-16,-21,14,9,4,-17,2,7,-20,13,-19,11,6,-18, signs 011000110001111110100
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,-12,13,14,-15,-13,-6,16,-4,17,18,-1,19,-9,20,21,-14,15,12,5,-16,3,-17,11,-21,7,2,-18,10,-20,8,-19, signs 111001000110100011100
candidate -1,2,-3,-4,-5,6,-7,8,-9,10,11,-12,-13,14,-15,16,-14,-11,-2,17,18,19,-6,20,-10,21,-8,7,-19,5,-20,9,-21,1,-17,3,12,15,-16,13,4,-18, signs 011010000111011101010
candidate 1,-2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-10,17,-12,18,-14,-1,-8,19,20,21,-4,5,-21,3,6,-20,-17,11,-16,15,-18,13,2,7,-19,9, signs 011000011110011101000
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,13,-14,-15,-9,16,-11,17,-13,18,-3,19,-1,20,21,-6,7,-21,5,8,-18,14,-17,12,-16,10,15,4,-20,2,-19, signs 001010001100110010010
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,13,-14,-15,-9,16,-11,17,-13,18,-3,19,-1,20,21,-6,7,-21,5,14,-17,12,-16,10,15,8,-18,4,-20,2,-19, signs 001010001100110010010
N=21 triple 6,6,9 closed 23883120 reduced 293240 tested 293240 hits 16
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,-14,-8,15,-10,16,-12,17,18,-1,19,20,-6,21,-4,5,-21,3,-20,13,-16,11,-15,9,14,7,-17,-19,2,-18, signs 110110100110011011011
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,-14,-8,15,-10,16,-12,17,18,-1,19,20,-6,21,-4,5,-21,3,-20,7,-17,13,-16,11,-15,9,14,-19,2,-18, signs 110110100110011011011
candidate 1,-2,3,-4,5,-6,-7,-8,9,10,-11,-12,13,-14,15,-13,-10,-3,16,-1,17,-5,18,19,20,-9,21,7,-19,11,14,-15,12,-20,8,-21,2,-16,4,-18,6,-17, signs 110011010001000110101
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-13,-6,16,-4,17,-2,18,19,20,-10,21,-8,9,-21,7,-20,11,14,-15,12,1,-18,3,-17,5,-16,-19, signs 100110100101000101000
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,-12,13,14,15,-13,-6,16,-4,17,18,-1,19,-9,20,21,-14,-15,12,5,-16,3,-17,11,-21,7,2,-18,10,-20,8,-19, signs 000110111001010100011
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,-14,15,16,-8,-3,17,-1,18,-5,-10,19,-12,20,21,-15,14,-21,-16,9,4,-17,2,7,-20,13,-19,11,6,-18, signs 100111001110011101010
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,12,13,-14,15,-13,-6,16,-4,17,18,-1,19,-9,20,21,-12,-15,14,5,-16,3,-17,11,-21,7,2,-18,10,-20,8,-19, signs 111001000111011011100
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,-14,-8,15,16,-1,17,18,-4,19,-6,20,-12,21,-10,9,14,7,-19,5,-18,3,-15,11,-21,13,-20,-17,2,-16, signs 111001100001111100110
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,-14,-8,15,16,-1,17,18,-4,19,-6,20,-12,21,-10,9,14,7,-19,5,-18,3,-15,11,-21,13,-20,-17,2,-16, signs 000110011110000011001
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,12,13,-14,15,-13,-6,16,-4,17,18,-1,19,-9,20,21,-12,-15,14,5,-16,3,-17,11,-21,7,2,-18,10,-20,8,-19, signs 000110111000100100011
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,-14,15,16,-8,-3,17,-1,18,-5,-10,19,-12,20,21,-15,14,-21,-16,9,4,-17,2,7,-20,13,-19,11,6,-18, signs 011000110001100010101
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,-12,13,14,15,-13,-6,16,-4,17,18,-1,19,-9,20,21,-14,-15,12,5,-16,3,-17,11,-21,7,2,-18,10,-20,8,-19, signs 111001000110101011100
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-13,-6,16,-4,17,-2,18,19,20,-10,21,-8,9,-21,7,-20,11,14,-15,12,1,-18,3,-17,5,-16,-19, signs 011001011010111010111
candidate 1,-2,3,-4,5,-6,-7,-8,9,10,-11,-12,13,-14,15,-13,-10,-3,16,-1,17,-5,18,19,20,-9,21,7,-19,11,14,-15,12,-20,8,-21,2,-16,4,-18,6,-17, signs 001100101110111001010
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,-14,-8,15,-10,16,-12,17,18,-1,19,20,-6,21,-4,5,-21,3,-20,7,-17,13,-16,11,-15,9,14,-19,2,-18, signs 001001011001100100100
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,-14,-8,15,-10,16,-12,17,18,-1,19,20,-6,21,-4,5,-21,3,-20,13,-16,11,-15,9,14,7,-17,-19,2,-18, signs 001001011001100100100
N=21 triple 6,7,8 closed 33466334 reduced 511874 tested 511874 hits 16
candidate 1,-2,-3,-4,5,6,7,-8,9,10,-11,-12,13,-14,15,16,17,-1,18,-13,19,-5,-10,20,-6,-9,21,-7,8,-21,-20,11,4,-15,14,-19,12,3,-16,-18,2,-17, signs 000000001111100001100
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,13,-14,15,16,17,-1,18,-13,19,20,-4,-11,-6,-9,21,-7,8,-21,10,5,-20,-15,14,-19,12,3,-16,-18,2,-17, signs 000000001111100001100
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,13,-14,15,16,17,-1,18,-13,19,-11,-4,20,-6,-9,21,-7,8,-21,-20,5,10,-15,14,-19,12,3,-16,-18,2,-17, signs 000110001001100001100
candidate -1,-2,3,4,5,-6,-7,8,9,-10,11,-12,13,-14,15,-5,16,17,-8,-13,-4,18,19,-9,20,-11,21,-3,2,-21,12,-20,10,1,-18,-16,6,-15,14,7,-17,-19, signs 100000111100000101001
candidate 1,-2,3,-4,5,-6,-7,8,9,10,-11,-12,13,-14,15,-9,16,-3,17,-5,-10,18,19,-13,-8,-1,20,21,6,11,-18,-15,14,-19,12,7,-21,-17,4,-16,2,-20, signs 010010100101000011001
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,12,13,-14,15,-13,16,17,-12,-1,18,-11,19,-3,-8,20,21,-5,6,-21,4,7,-20,9,2,-16,14,-15,-17,-19,10,-18, signs 000100011110000100100
candidate 1,2,3,-4,5,-6,7,-8,-9,10,-11,-12,13,-14,15,-13,-10,16,17,-1,18,-7,19,20,-2,-5,21,-3,4,-21,-20,-17,8,11,14,-15,12,9,-16,-19,6,-18, signs 000011101001000100100
candidate 1,2,3,-4,5,-6,7,8,-9,-10,-11,-12,13,-14,15,-13,16,17,-8,-1,18,-7,19,20,-2,-5,21,-3,4,-21,-20,9,-17,11,14,-15,12,-16,10,-19,6,-18, signs 000011100101000100100
candidate 1,2,3,-4,5,-6,7,-8,-9,10,-11,-12,13,-14,15,-13,-10,16,17,-1,18,-7,19,20,-2,-5,21,-3,4,-21,-20,9,-16,11,14,-15,12,-17,8,-19,6,-18, signs 000011101001000100100
candidate 1,2,-3,-4,5,-6,-7,-8,9,-10,11,12,13,-14,15,-13,16,17,-12,-1,18,-11,19,-9,-2,20,21,-5,6,-21,4,7,-20,3,8,-16,14,-15,-17,-19,10,-18, signs 011100000110000100100
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,12,13,-14,15,-13,16,17,-12,-1,18,-11,19,20,-8,-3,21,-5,6,-21,4,7,2,9,-20,-16,14,-15,-17,-19,10,-18, signs 011100000110000100100
candidate 1,-2,-3,4,5,-6,7,-8,9,10,-11,-12,13,-14,15,-13,-10,-5,16,17,18,-1,19,20,-4,-9,21,-7,6,11,14,-15,12,-21,8,-16,-20,3,-17,-19,2,-18, signs 000100011001000000111
candidate 1,-2,3,4,-5,-6,7,-8,9,10,-11,-12,13,-14,15,-13,-10,16,-4,17,18,-1,19,-3,20,-9,21,-7,6,11,14,-15,12,-21,8,5,-16,-20,-17,-19,2,-18, signs 001000011001000000111
candidate 1,-2,3,4,5,6,-7,-8,9,-10,11,-12,-13,-14,15,-9,16,-5,17,-3,18,-1,-4,19,-6,20,21,-11,12,-21,10,13,-20,-16,8,-15,14,7,-19,-17,2,-18, signs 110101100011111001111
candidate 1,-2,3,4,-5,6,7,-8,9,-10,11,-12,-13,-14,15,-9,16,17,-6,-3,18,-1,-4,-7,19,20,21,-11,12,-21,10,13,-20,-16,8,-15,14,-19,-17,5,2,-18, signs 110110100011111001111
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,13,-14,15,-13,16,17,-12,-3,18,-1,19,-5,-10,20,21,-7,8,-21,6,9,-20,11,4,-18,2,-16,14,-15,-17,-19, signs 011001000110000101000
candidate 1,-2,3,4,5,-6,7,-8,-9,10,-11,-12,13,-14,15,-13,-10,16,17,-3,18,-1,19,20,-4,-7,21,-5,6,-21,-20,-18,2,-17,8,11,14,-15,12,9,-16,-19, signs 011000101001000101000
candidate 1,-2,3,4,5,-6,7,8,-9,-10,-11,-12,13,-14,15,-13,16,17,-8,-3,18,-1,19,20,-4,-7,21,-5,6,-21,-20,-18,2,9,-17,11,14,-15,12,-16,10,-19, signs 011000100101000101000
candidate 1,-2,3,4,5,-6,7,-8,-9,10,-11,-12,13,-14,15,-13,-10,16,17,-3,18,-1,19,20,-4,-7,21,-5,6,-21,-20,-18,2,9,-16,11,14,-15,12,-17,8,-19, signs 011000101001000101000
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,13,-14,15,-13,16,17,-12,18,19,-3,20,-1,-4,-9,21,-7,6,-19,10,-16,14,-15,-17,11,-18,-21,8,5,2,-20, signs 001000011010000101001
candidate 1,-2,-3,4,5,-6,7,-8,9,10,-11,-12,13,-14,15,-13,-10,16,-4,17,18,-1,19,-5,20,-9,21,-7,6,11,14,-15,12,-21,8,-20,-16,3,-17,-19,2,-18, signs 000100011001000100101
candidate 1,-2,3,4,-5,-6,7,-8,9,10,-11,-12,13,-14,15,-13,16,17,18,19,-10,-3,20,-1,-4,-9,21,-7,6,-18,12,-16,14,-15,-17,11,-19,-21,8,5,2,-20, signs 001000011001000101001
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,13,-14,15,-13,16,17,-12,18,19,-3,20,-1,-4,-9,21,-7,6,11,-18,-16,14,-15,-17,-19,10,-21,8,5,2,-20, signs 001000011010000101001
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,11,12,13,-14,15,-13,16,17,-12,-3,18,-1,19,-11,-4,20,21,-7,8,-21,6,9,-20,5,10,-18,2,-16,14,-15,-17,-19, signs 011111000000000101000
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,13,-14,15,-13,16,17,-12,-3,18,-1,19,20,-10,-5,21,-7,8,-21,6,9,4,11,-20,-18,2,-16,14,-15,-17,-19, signs 011111000000000101000
candidate 1,-2,-3,4,5,-6,7,-8,9,10,-11,-12,13,-14,15,-13,-10,-7,16,-5,17,18,19,-1,20,21,-4,-9,8,-16,6,11,14,-15,12,-17,-21,3,-18,-20,2,-19, signs 000101100001000100011
candidate 1,-2,3,4,-5,-6,7,-8,9,10,-11,-12,13,-14,15,-13,-10,-7,16,17,-4,18,19,-1,20,-3,21,-9,8,-16,6,11,14,-15,12,5,-17,-21,-18,-20,2,-19, signs 001001100001000100011
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,13,-14,15,-13,16,17,-12,18,19,-7,20,-3,21,-1,-4,-9,8,-20,6,-19,10,-16,14,-15,-17,11,-18,5,2,-21, signs 001001100010000101010
candidate 1,-2,-3,4,5,-6,7,-8,9,10,-11,-12,13,-14,15,-13,-10,-7,16,17,-4,18,19,-1,20,-5,21,-9,8,-16,6,11,14,-15,12,-21,-17,3,-18,-20,2,-19, signs 000101100001000110010
candidate 1,-2,3,4,-5,-6,7,-8,9,10,-11,-12,13,-14,15,-13,16,17,18,19,-10,-7,20,-3,21,-1,-4,-9,8,-20,6,-18,12,-16,14,-15,-17,11,-19,5,2,-21, signs 001001100001000101010
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,13,-14,15,-13,16,17,-12,18,19,-7,20,-3,21,-1,-4,-9,8,-20,6,11,-18,-16,14,-15,-17,-19,10,5,2,-21, signs 001001100010000101010
candidate 1,-2,3,4,5,6,-7,-8,9,-10,-11,-12,13,-14,15,-5,16,-3,17,-1,-4,18,-6,-13,19,20,21,-9,10,-21,8,11,-20,-15,14,-19,12,7,-18,-16,2,-17, signs 110101101110011011011
candidate 1,-2,3,4,-5,6,7,-8,9,-10,-11,-12,13,-14,15,16,-6,-3,17,-1,-4,-7,18,-13,19,20,21,-9,10,-21,8,11,-20,-15,14,-19,12,-18,-16,5,2,-17, signs 110110101110011011011
candidate 1,-2,3,4,-5,6,7,-8,9,-10,-11,-12,13,-14,15,-7,16,-3,17,-1,-4,18,-6,-13,19,20,21,-9,10,-21,8,11,-20,-15,14,-19,12,-16,-18,5,2,-17, signs 001001010001100001100
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,11,-12,13,-14,15,-13,16,-11,17,18,-8,-3,19,-1,20,21,-4,-9,-18,-15,14,7,2,-19,-21,5,10,-17,12,-16,6,-20, signs 110101101011011100110
candidate 1,-2,3,4,-5,6,7,-8,9,-10,11,-12,-13,-14,15,-9,16,-7,17,-3,18,-1,-4,19,-6,20,21,-11,12,-21,10,13,-20,-16,8,-15,14,-17,-19,5,2,-18, signs 110110100011111011011
candidate 1,2,-3,-4,5,-6,7,8,-9,-10,11,-12,13,-14,15,-13,16,-11,17,-1,-8,18,19,20,-2,-7,21,-5,4,-19,12,-16,10,-17,-20,3,6,-21,-18,-15,14,9, signs 110111000011011101101
candidate 1,-2,-3,-4,5,6,-7,8,9,-10,11,-12,13,-14,15,-5,16,17,18,-1,19,-13,-6,20,-8,-11,21,-9,10,-21,-20,7,12,-16,4,-15,14,3,-17,-19,2,-18, signs 111000011101111011011
candidate 1,-2,3,-4,5,-6,-7,8,9,-10,-11,-12,13,14,15,16,-8,-1,17,-9,18,19,-14,-5,20,-3,21,-13,12,-21,4,-20,6,-15,-19,11,2,7,-16,-18,10,-17, signs 111100001111101110010
candidate 1,-2,3,-4,5,6,-7,-8,9,-10,11,12,-13,-14,-6,-1,15,16,17,-9,-12,18,19,-5,20,-3,21,-11,10,-17,8,13,-18,-21,-16,7,14,-19,4,-20,2,-15, signs 101100001110111110011
candidate 1,-2,-3,-4,5,6,-7,8,9,-10,11,-12,13,-14,15,-5,16,17,18,-1,19,20,-6,-13,-8,-11,21,-9,10,-21,12,7,-20,-16,4,-15,14,3,-17,-19,2,-18, signs 111001111100011011011
candidate 1,-2,-3,-4,5,-6,7,8,9,-10,11,12,-13,-14,15,-5,16,17,18,-1,19,-7,-12,20,-8,-11,21,-9,10,-21,-20,13,6,-16,4,-15,14,3,-17,-19,2,-18, signs 111001111100011011011
candidate 1,-2,-3,-4,5,-6,7,8,9,-10,11,12,-13,-14,15,-5,16,17,18,-1,19,-7,-12,20,-8,-11,21,-9,10,-21,-20,13,6,-16,4,-15,14,3,-17,-19,2,-18, signs 000110000011100100100
candidate 1,-2,-3,-4,5,6,-7,8,9,-10,11,-12,13,-14,15,-5,16,17,18,-1,19,20,-6,-13,-8,-11,21,-9,10,-21,12,7,-20,-16,4,-15,14,3,-17,-19,2,-18, signs 000110000011100100100
candidate 1,-2,3,-4,5,6,-7,-8,9,-10,11,12,-13,-14,-6,-1,15,16,17,-9,-12,18,19,-5,20,-3,21,-11,10,-17,8,13,-18,-21,-16,7,14,-19,4,-20,2,-15, signs 010011110001000001100
candidate 1,-2,3,-4,5,-6,-7,8,9,-10,-11,-12,13,14,15,16,-8,-1,17,-9,18,19,-14,-5,20,-3,21,-13,12,-21,4,-20,6,-15,-19,11,2,7,-16,-18,10,-17, signs 000011110000010001101
candidate 1,-2,-3,-4,5,6,-7,8,9,-10,11,-12,13,-14,15,-5,16,17,18,-1,19,-13,-6,20,-8,-11,21,-9,10,-21,-20,7,12,-16,4,-15,14,3,-17,-19,2,-18, signs 000111100010000100100
candidate 1,2,-3,-4,5,-6,7,8,-9,-10,11,-12,13,-14,15,-13,16,-11,17,-1,-8,18,19,20,-2,-7,21,-5,4,-19,12,-16,10,-17,-20,3,6,-21,-18,-15,14,9, signs 001000111100100010010
candidate 1,-2,3,4,-5,6,7,-8,9,-10,11,-12,-13,-14,15,-9,16,-7,17,-3,18,-1,-4,19,-6,20,21,-11,12,-21,10,13,-20,-16,8,-15,14,-17,-19,5,2,-18, signs 001001011100000100100
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,11,-12,13,-14,15,-13,16,-11,17,18,-8,-3,19,-1,20,21,-4,-9,-18,-15,14,7,2,-19,-21,5,10,-17,12,-16,6,-20, signs 001010010100100011001
candidate 1,-2,3,4,-5,6,7,-8,9,-10,-11,-12,13,-14,15,-7,16,-3,17,-1,-4,18,-6,-13,19,20,21,-9,10,-21,8,11,-20,-15,14,-19,12,-16,-18,5,2,-17, signs 110110101110011110011
candidate 1,-2,3,4,-5,6,7,-8,9,-10,-11,-12,13,-14,15,16,-6,-3,17,-1,-4,-7,18,-13,19,20,21,-9,10,-21,8,11,-20,-15,14,-19,12,-18,-16,5,2,-17, signs 001001010001100100100
candidate 1,-2,3,4,5,6,-7,-8,9,-10,-11,-12,13,-14,15,-5,16,-3,17,-1,-4,18,-6,-13,19,20,21,-9,10,-21,8,11,-20,-15,14,-19,12,7,-18,-16,2,-17, signs 001010010001100100100
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,13,-14,15,-13,16,17,-12,18,19,-7,20,-3,21,-1,-4,-9,8,-20,6,11,-18,-16,14,-15,-17,-19,10,5,2,-21, signs 110110011101111010101
candidate 1,-2,3,4,-5,-6,7,-8,9,10,-11,-12,13,-14,15,-13,16,17,18,19,-10,-7,20,-3,21,-1,-4,-9,8,-20,6,-18,12,-16,14,-15,-17,11,-19,5,2,-21, signs 110110011110111010101
candidate 1,-2,-3,4,5,-6,7,-8,9,10,-11,-12,13,-14,15,-13,-10,-7,16,17,-4,18,19,-1,20,-5,21,-9,8,-16,6,11,14,-15,12,-21,-17,3,-18,-20,2,-19, signs 111010011110111001101
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,13,-14,15,-13,16,17,-12,18,19,-7,20,-3,21,-1,-4,-9,8,-20,6,-19,10,-16,14,-15,-17,11,-18,5,2,-21, signs 110110011101111010101
candidate 1,-2,3,4,-5,-6,7,-8,9,10,-11,-12,13,-14,15,-13,-10,-7,16,17,-4,18,19,-1,20,-3,21,-9,8,-16,6,11,14,-15,12,5,-17,-21,-18,-20,2,-19, signs 110110011110111011100
candidate 1,-2,-3,4,5,-6,7,-8,9,10,-11,-12,13,-14,15,-13,-10,-7,16,-5,17,18,19,-1,20,21,-4,-9,8,-16,6,11,14,-15,12,-17,-21,3,-18,-20,2,-19, signs 111010011110111011100
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,13,-14,15,-13,16,17,-12,-3,18,-1,19,20,-10,-5,21,-7,8,-21,6,9,4,11,-20,-18,2,-16,14,-15,-17,-19, signs 100000111111111010111
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,11,12,13,-14,15,-13,16,17,-12,-3,18,-1,19,-11,-4,20,21,-7,8,-21,6,9,-20,5,10,-18,2,-16,14,-15,-17,-19, signs 100000111111111010111
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,13,-14,15,-13,16,17,-12,18,19,-3,20,-1,-4,-9,21,-7,6,11,-18,-16,14,-15,-17,-19,10,-21,8,5,2,-20, signs 110111100101111010110
candidate 1,-2,3,4,-5,-6,7,-8,9,10,-11,-12,13,-14,15,-13,16,17,18,19,-10,-3,20,-1,-4,-9,21,-7,6,-18,12,-16,14,-15,-17,11,-19,-21,8,5,2,-20, signs 110111100110111010110
candidate 1,-2,-3,4,5,-6,7,-8,9,10,-11,-12,13,-14,15,-13,-10,16,-4,17,18,-1,19,-5,20,-9,21,-7,6,11,14,-15,12,-21,8,-20,-16,3,-17,-19,2,-18, signs 111011100110111011010
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,13,-14,15,-13,16,17,-12,18,19,-3,20,-1,-4,-9,21,-7,6,-19,10,-16,14,-15,-17,11,-18,-21,8,5,2,-20, signs 110111100101111010110
candidate 1,-2,3,4,5,-6,7,-8,-9,10,-11,-12,13,-14,15,-13,-10,16,17,-3,18,-1,19,20,-4,-7,21,-5,6,-21,-20,-18,2,9,-16,11,14,-15,12,-17,8,-19, signs 100111010110111010111
candidate 1,-2,3,4,5,-6,7,8,-9,-10,-11,-12,13,-14,15,-13,16,17,-8,-3,18,-1,19,20,-4,-7,21,-5,6,-21,-20,-18,2,9,-17,11,14,-15,12,-16,10,-19, signs 100111011010111010111
candidate 1,-2,3,4,5,-6,7,-8,-9,10,-11,-12,13,-14,15,-13,-10,16,17,-3,18,-1,19,20,-4,-7,21,-5,6,-21,-20,-18,2,-17,8,11,14,-15,12,9,-16,-19, signs 100111010110111010111
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,13,-14,15,-13,16,17,-12,-3,18,-1,19,-5,-10,20,21,-7,8,-21,6,9,-20,11,4,-18,2,-16,14,-15,-17,-19, signs 100110111001111010111
candidate 1,-2,3,4,-5,6,7,-8,9,-10,11,-12,-13,-14,15,-9,16,17,-6,-3,18,-1,-4,-7,19,20,21,-11,12,-21,10,13,-20,-16,8,-15,14,-19,-17,5,2,-18, signs 001001011100000110000
candidate 1,-2,3,4,5,6,-7,-8,9,-10,11,-12,-13,-14,15,-9,16,-5,17,-3,18,-1,-4,19,-6,20,21,-11,12,-21,10,13,-20,-16,8,-15,14,7,-19,-17,2,-18, signs 001010011100000110000
candidate 1,-2,3,4,-5,-6,7,-8,9,10,-11,-12,13,-14,15,-13,-10,16,-4,17,18,-1,19,-3,20,-9,21,-7,6,11,14,-15,12,-21,8,5,-16,-20,-17,-19,2,-18, signs 110111100110111111000
candidate 1,-2,-3,4,5,-6,7,-8,9,10,-11,-12,13,-14,15,-13,-10,-5,16,17,18,-1,19,20,-4,-9,21,-7,6,11,14,-15,12,-21,8,-16,-20,3,-17,-19,2,-18, signs 111011100110111111000
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,12,13,-14,15,-13,16,17,-12,-1,18,-11,19,20,-8,-3,21,-5,6,-21,4,7,2,9,-20,-16,14,-15,-17,-19,10,-18, signs 100011111001111011011
candidate 1,2,-3,-4,5,-6,-7,-8,9,-10,11,12,13,-14,15,-13,16,17,-12,-1,18,-11,19,-9,-2,20,21,-5,6,-21,4,7,-20,3,8,-16,14,-15,-17,-19,10,-18, signs 100011111001111011011
candidate 1,2,3,-4,5,-6,7,-8,-9,10,-11,-12,13,-14,15,-13,-10,16,17,-1,18,-7,19,20,-2,-5,21,-3,4,-21,-20,9,-16,11,14,-15,12,-17,8,-19,6,-18, signs 111100010110111011011
candidate 1,2,3,-4,5,-6,7,8,-9,-10,-11,-12,13,-14,15,-13,16,17,-8,-1,18,-7,19,20,-2,-5,21,-3,4,-21,-20,9,-17,11,14,-15,12,-16,10,-19,6,-18, signs 111100011010111011011
candidate 1,2,3,-4,5,-6,7,-8,-9,10,-11,-12,13,-14,15,-13,-10,16,17,-1,18,-7,19,20,-2,-5,21,-3,4,-21,-20,-17,8,11,14,-15,12,9,-16,-19,6,-18, signs 111100010110111011011
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,12,13,-14,15,-13,16,17,-12,-1,18,-11,19,-3,-8,20,21,-5,6,-21,4,7,-20,9,2,-16,14,-15,-17,-19,10,-18, signs 111011100001111011011
candidate 1,-2,3,-4,5,-6,-7,8,9,10,-11,-12,13,-14,15,-9,16,-3,17,-5,-10,18,19,-13,-8,-1,20,21,6,11,-18,-15,14,-19,12,7,-21,-17,4,-16,2,-20, signs 101101011010111100110
candidate -1,-2,3,4,5,-6,-7,8,9,-10,11,-12,13,-14,15,-5,16,17,-8,-13,-4,18,19,-9,20,-11,21,-3,2,-21,12,-20,10,1,-18,-16,6,-15,14,7,-17,-19, signs 011111000011111010110
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,13,-14,15,16,17,-1,18,-13,19,-11,-4,20,-6,-9,21,-7,8,-21,-20,5,10,-15,14,-19,12,3,-16,-18,2,-17, signs 111001110110011110011
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,13,-14,15,16,17,-1,18,-13,19,20,-4,-11,-6,-9,21,-7,8,-21,10,5,-20,-15,14,-19,12,3,-16,-18,2,-17, signs 111111110000011110011
candidate 1,-2,-3,-4,5,6,7,-8,9,10,-11,-12,13,-14,15,16,17,-1,18,-13,19,-5,-10,20,-6,-9,21,-7,8,-21,-20,11,4,-15,14,-19,12,3,-16,-18,2,-17, signs 111111110000011110011
N=21 triple 7,7,7 closed 106374864 reduced 682732 tested 682732 hits 84
N=22 triple 2,2,18 closed 288 reduced 0 tested 0 hits 0
N=22 triple 2,3,17 closed 864 reduced 0 tested 0 hits 0
N=22 triple 2,4,16 closed 2014 reduced 2 tested 2 hits 0
N=22 triple 2,5,15 closed 4138 reduced 16 tested 16 hits 0
N=22 triple 2,6,14 closed 7378 reduced 58 tested 58 hits 0
N=22 triple 2,7,13 closed 11122 reduced 108 tested 108 hits 0
N=22 triple 2,8,12 closed 14730 reduced 198 tested 198 hits 0
N=22 triple 2,9,11 closed 17244 reduced 234 tested 234 hits 0
N=22 triple 2,10,10 closed 17978 reduced 154 tested 154 hits 0
N=22 triple 3,3,16 closed 6326 reduced 2 tested 2 hits 0
N=22 triple 3,4,15 closed 19200 reduced 70 tested 70 hits 0
N=22 triple 3,5,14 closed 47964 reduced 344 tested 344 hits 0
N=22 triple 3,6,13 closed 99216 reduced 1156 tested 1156 hits 0
N=22 triple 3,7,12 closed 167506 reduced 3048 tested 3048 hits 0
N=22 triple 3,8,11 closed 233056 reduced 5102 tested 5102 hits 0
N=22 triple 3,9,10 closed 272312 reduced 6346 tested 6346 hits 0
N=22 triple 4,4,14 closed 141500 reduced 678 tested 678 hits 0
N=22 triple 4,5,13 closed 405512 reduced 4100 tested 4100 hits 0
N=22 triple 4,6,12 closed 912086 reduced 15270 tested 15270 hits 0
candidate -1,-2,3,-4,-5,6,-7,-8,-9,10,-11,-12,13,-14,-15,16,17,-13,18,19,-10,20,-6,21,22,-3,4,-22,2,9,-19,11,-16,15,-20,5,-21,1,8,-18,12,-17,14,7, signs 1100010111000111100100
candidate -1,-2,3,-4,-5,6,-7,-8,-9,10,-11,-12,13,-14,-15,16,17,-13,18,19,-10,20,-6,21,22,-3,4,-22,2,9,-16,15,-19,11,-20,5,-21,1,8,-17,14,-18,12,7, signs 1100010111000111100100
candidate -1,-2,3,-4,-5,6,-7,-8,-9,10,-11,-12,13,-14,-15,16,17,-13,18,19,-10,20,-6,21,22,-3,4,-22,2,9,-16,15,-19,11,-20,5,-21,1,8,-17,14,-18,12,7, signs 0011101000111000011011
candidate -1,-2,3,-4,-5,6,-7,-8,-9,10,-11,-12,13,-14,-15,16,17,-13,18,19,-10,20,-6,21,22,-3,4,-22,2,9,-19,11,-16,15,-20,5,-21,1,8,-18,12,-17,14,7, signs 0011101000111000011011
N=22 triple 4,7,11 closed 1595964 reduced 36860 tested 36860 hits 4
N=22 triple 4,8,10 closed 2202348 reduced 58286 tested 58286 hits 0
N=22 triple 4,9,9 closed 2436770 reduced 62176 tested 62176 hits 0
N=22 triple 5,5,12 closed 2643610 reduced 25660 tested 25660 hits 0
N=22 triple 5,6,11 closed 6121748 reduced 97856 tested 97856 hits 0
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,-13,-14,-15,-1,16,17,-12,18,19,-3,20,-9,21,22,-6,5,-18,13,-17,11,-22,7,4,-19,14,-16,10,-21,8,-20,2,15, signs 0000001110011111100011
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,-15,-1,16,17,-4,18,19,-7,20,-9,21,22,-12,5,-18,3,-17,13,-22,11,6,-19,2,-16,14,-21,10,-20,8,15, signs 0111000011100010011100
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,-15,-7,16,17,-4,18,19,-1,-12,20,21,-9,22,-16,6,15,8,-22,-17,5,-18,3,10,-21,14,-19,2,11,-20,13, signs 0111000100011100011001
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,-15,-7,16,17,-4,18,19,-1,-12,20,21,-9,22,-16,6,15,8,-22,-17,5,-18,3,10,-21,14,-19,2,11,-20,13, signs 1000111011100011100110
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,-15,-1,16,17,-4,18,19,-7,20,-9,21,22,-12,5,-18,3,-17,13,-22,11,6,-19,2,-16,14,-21,10,-20,8,15, signs 1000111100011101100011
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,-13,-14,-15,-1,16,17,-12,18,19,-3,20,-9,21,22,-6,5,-18,13,-17,11,-22,7,4,-19,14,-16,10,-21,8,-20,2,15, signs 1111110001100000011100
N=22 triple 5,7,10 closed 10559942 reduced 237250 tested 237250 hits 6
candidate -1,-2,3,-4,-5,6,-7,8,9,-10,-11,12,-13,-14,15,16,-12,17,18,-9,19,-3,20,21,-8,22,-6,5,-22,7,-21,-18,10,-19,4,-20,-17,11,2,13,-16,1,14,-15, signs 1101001110000000001001
candidate -1,-2,3,-4,-5,6,-7,8,9,-10,-11,12,-13,-14,15,16,-12,17,18,-9,19,-3,20,21,-6,22,-8,7,-22,5,-21,-18,10,-19,4,-20,-17,11,2,13,-16,1,14,-15, signs 1101110010000000001001
candidate -1,-2,3,-4,-5,6,-7,8,9,-10,-11,12,-13,-14,15,16,-12,17,18,-9,19,-3,20,21,-6,22,-8,7,-22,5,-21,-18,10,-19,4,-20,-17,11,2,13,-16,1,14,-15, signs 0010001101111111110110
candidate -1,-2,3,-4,-5,6,-7,8,9,-10,-11,12,-13,-14,15,16,-12,17,18,-9,19,-3,20,21,-8,22,-6,5,-22,7,-21,-18,10,-19,4,-20,-17,11,2,13,-16,1,14,-15, signs 0010110001111111110110
N=22 triple 5,8,9 closed 13709202 reduced 351746 tested 351746 hits 4
N=22 triple 6,6,10 closed 31908086 reduced 345576 tested 345576 hits 0
candidate 1,-2,-3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-1,-14,16,17,-5,18,19,-12,20,-10,21,22,-7,6,-18,4,-17,8,-22,-19,3,-16,9,-21,11,-20,13,2,15, signs 0000011110011111100011
candidate 1,2,-3,-4,5,-6,-7,8,-9,-10,11,-12,-13,14,-15,-1,-14,16,17,-11,18,19,-2,20,-8,21,22,-5,4,-18,12,-17,10,-22,6,3,-19,13,-16,9,-21,7,-20,15, signs 0111100011000110011100
candidate -1,2,-3,-4,5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,-10,17,-12,18,-14,-5,19,20,-2,21,-6,22,8,3,-20,1,-21,7,-22,9,-17,11,-16,15,-18,13,4,-19, signs 0111010110011000101101
candidate -1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,16,17,-3,18,19,-6,20,-14,21,-12,-7,22,-9,10,-18,4,-17,2,11,8,-22,-19,5,-16,1,-21,13,-20,15, signs 1100010111010010011100
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-8,17,-6,-13,18,-11,-4,19,20,-1,21,22,-19,5,12,-18,14,7,-17,-20,-22,3,10,15,-16,9,2,-21, signs 0100011010001111101001
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-8,17,-6,-13,18,-11,-4,19,20,-1,21,22,-19,5,12,-18,14,7,-17,-20,-22,3,10,15,-16,9,2,-21, signs 1011100101110000010110
candidate -1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,16,17,-3,18,19,-6,20,-14,21,-12,-7,22,-9,10,-18,4,-17,2,11,8,-22,-19,5,-16,1,-21,13,-20,15, signs 0011101000101101100011
candidate -1,2,-3,-4,5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,-10,17,-12,18,-14,-5,19,20,-2,21,-6,22,8,3,-20,1,-21,7,-22,9,-17,11,-16,15,-18,13,4,-19, signs 1000101001100111010010
candidate 1,2,-3,-4,5,-6,-7,8,-9,-10,11,-12,-13,14,-15,-1,-14,16,17,-11,18,19,-2,20,-8,21,22,-5,4,-18,12,-17,10,-22,6,3,-19,13,-16,9,-21,7,-20,15, signs 1000011100111001100011
candidate 1,-2,-3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-1,-14,16,17,-5,18,19,-12,20,-10,21,22,-7,6,-18,4,-17,8,-22,-19,3,-16,9,-21,11,-20,13,2,15, signs 1111100001100000011100
N=22 triple 6,7,9 closed 51381818 reduced 743782 tested 743782 hits 10
candidate 1,-2,-3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,15,-1,-14,16,17,-5,18,19,-12,20,-10,21,22,-7,6,-18,4,-17,8,-22,-19,3,-16,9,-21,11,-20,13,2,-15, signs 0000011110011101100011
candidate 1,-2,-3,4,-5,-6,-7,8,9,-10,-11,12,13,-14,15,16,-8,-1,17,18,-4,-13,19,-9,20,21,-12,22,10,-20,2,-17,6,-15,14,5,-18,3,-21,11,-22,-19,-16,7, signs 0101101001011110010010
candidate -1,2,-3,-4,5,-6,7,8,-9,-10,11,12,-13,-14,15,-7,-2,16,17,-5,-12,18,19,20,-8,21,22,-11,-18,13,6,1,-16,3,-21,9,-20,-15,14,-19,10,-22,4,-17, signs 1001110001111001001010
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,12,13,-14,-12,15,-6,16,-4,17,18,-1,19,-9,20,21,22,-13,14,-22,-15,5,-16,3,-17,11,-21,7,2,-18,10,-20,8,-19, signs 0001101110001101000111
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,12,13,-14,15,-13,-6,16,-4,17,18,-1,19,-9,20,21,-12,22,14,-15,-22,5,-16,3,-17,11,-21,7,2,-18,10,-20,8,-19, signs 1110010001110000111001
candidate -1,2,-3,-4,5,-6,7,-8,-9,10,-11,12,13,-14,15,-13,-2,16,17,-5,18,19,-12,20,-10,21,22,-7,6,-18,4,-17,8,-22,-19,3,-16,9,-21,11,-20,1,14,-15, signs 1100011110010001100011
candidate -1,2,-3,-4,5,-6,7,-8,-9,10,-11,12,13,-14,15,-13,-2,16,17,-5,18,19,-12,20,-10,21,22,-7,6,-18,4,-17,8,-22,-19,3,-16,9,-21,11,-20,1,14,-15, signs 0011100001101110011100
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,12,13,-14,15,-13,-6,16,-4,17,18,-1,19,-9,20,21,-12,22,14,-15,-22,5,-16,3,-17,11,-21,7,2,-18,10,-20,8,-19, signs 0001101110001111000110
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,12,13,-14,-12,15,-6,16,-4,17,18,-1,19,-9,20,21,22,-13,14,-22,-15,5,-16,3,-17,11,-21,7,2,-18,10,-20,8,-19, signs 1110010001110010111000
candidate -1,2,-3,-4,5,-6,7,8,-9,-10,11,12,-13,-14,15,-7,-2,16,17,-5,-12,18,19,20,-8,21,22,-11,-18,13,6,1,-16,3,-21,9,-20,-15,14,-19,10,-22,4,-17, signs 0110001110000110110101
candidate 1,-2,-3,4,-5,-6,-7,8,9,-10,-11,12,13,-14,15,16,-8,-1,17,18,-4,-13,19,-9,20,21,-12,22,10,-20,2,-17,6,-15,14,5,-18,3,-21,11,-22,-19,-16,7, signs 1010010110100001101101
candidate 1,-2,-3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,15,-1,-14,16,17,-5,18,19,-12,20,-10,21,22,-7,6,-18,4,-17,8,-22,-19,3,-16,9,-21,11,-20,13,2,-15, signs 1111100001100010011100
N=22 triple 6,8,8 closed 59752926 reduced 910266 tested 910266 hits 12
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,-1,-14,-3,16,17,-6,18,19,-13,20,-11,21,22,-8,7,-18,5,-17,9,-22,-19,4,-16,10,-21,12,-20,2,15, signs 0001110000110110011100
candidate 1,-2,-3,4,-5,-6,7,8,-9,10,-11,-12,13,-14,15,-1,16,17,-4,18,19,-7,20,-15,21,-13,-8,22,-10,11,-18,5,-17,3,12,9,-22,-19,6,-16,2,-21,14,-20, signs 0001110100010111100011
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,12,13,-14,-15,16,-12,17,-8,-3,18,-1,19,20,-6,-11,21,-13,22,15,-16,-22,14,-21,10,5,-20,7,-17,9,4,-18,2,-19, signs 1001110011101111101010
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-8,17,18,-3,19,-1,20,21,-6,-13,22,-11,-4,5,12,-22,14,7,-21,-19,2,-18,10,15,-16,9,-17,-20, signs 1000011010001111010110
candidate -1,-2,3,-4,5,-6,7,-8,9,10,-11,12,-13,14,-15,16,-10,-5,17,-3,18,-9,-14,19,-12,-7,20,21,22,1,-21,-18,4,-17,6,11,-16,15,-19,13,8,-20,2,-22, signs 1011000110001100101010
candidate 1,-2,3,-4,5,-6,7,8,-9,-10,-11,12,-13,14,-15,16,-8,17,18,-3,19,-1,20,-7,-14,21,-12,-5,22,-19,2,-18,10,15,-16,9,-17,-20,6,13,-21,11,4,-22, signs 1001001010100111010101
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-8,17,18,-3,19,-1,20,21,-4,-11,22,-13,-6,7,14,-22,12,5,-21,-19,2,-18,10,15,-16,9,-17,-20, signs 1001100010110011010110
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,12,13,-14,-15,16,-12,17,-8,-1,18,-3,19,20,-6,-11,21,-13,22,15,-16,-22,14,-21,10,5,-20,7,-17,9,4,-19,2,-18, signs 1001110011101111110010
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,-13,16,-11,17,18,-8,-3,19,-1,20,21,-6,22,-14,15,12,-16,-22,-17,10,5,-21,7,-18,9,4,-19,2,-20, signs 1001110011110111110100
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,-13,16,-11,17,18,-8,-1,19,-3,20,21,-6,22,-14,15,12,-16,-22,-17,10,5,-21,7,-18,9,4,-20,2,-19, signs 1001110011110111111000
candidate 1,2,-3,4,-5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,17,-13,18,19,-10,-1,20,-9,21,-7,-2,22,-4,5,14,-17,12,-18,6,3,-22,15,-16,11,-19,-21,8,-20, signs 1011101001110000011100
candidate 1,2,-3,4,-5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,17,-13,18,19,-10,-1,20,-9,21,-7,-2,22,-4,5,12,-18,14,-17,6,3,-22,11,-19,15,-16,-21,8,-20, signs 1011101001110000011100
candidate 1,2,-3,4,-5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,17,-13,18,19,-10,-1,20,-9,21,-7,-2,22,-4,5,12,-18,14,-17,6,3,-22,11,-19,15,-16,-21,8,-20, signs 0100010110001111100011
candidate 1,2,-3,4,-5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,17,-13,18,19,-10,-1,20,-9,21,-7,-2,22,-4,5,14,-17,12,-18,6,3,-22,15,-16,11,-19,-21,8,-20, signs 0100010110001111100011
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,-13,16,-11,17,18,-8,-1,19,-3,20,21,-6,22,-14,15,12,-16,-22,-17,10,5,-21,7,-18,9,4,-20,2,-19, signs 0110001100001000000111
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,-13,16,-11,17,18,-8,-3,19,-1,20,21,-6,22,-14,15,12,-16,-22,-17,10,5,-21,7,-18,9,4,-19,2,-20, signs 0110001100001000001011
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,12,13,-14,-15,16,-12,17,-8,-1,18,-3,19,20,-6,-11,21,-13,22,15,-16,-22,14,-21,10,5,-20,7,-17,9,4,-19,2,-18, signs 0110001100010000001101
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-8,17,18,-3,19,-1,20,21,-4,-11,22,-13,-6,7,14,-22,12,5,-21,-19,2,-18,10,15,-16,9,-17,-20, signs 0110011101001100101001
candidate 1,-2,3,-4,5,-6,7,8,-9,-10,-11,12,-13,14,-15,16,-8,17,18,-3,19,-1,20,-7,-14,21,-12,-5,22,-19,2,-18,10,15,-16,9,-17,-20,6,13,-21,11,4,-22, signs 0110110101011000101010
candidate -1,-2,3,-4,5,-6,7,-8,9,10,-11,12,-13,14,-15,16,-10,-5,17,-3,18,-9,-14,19,-12,-7,20,21,22,1,-21,-18,4,-17,6,11,-16,15,-19,13,8,-20,2,-22, signs 0100111001110011010101
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-8,17,18,-3,19,-1,20,21,-6,-13,22,-11,-4,5,12,-22,14,7,-21,-19,2,-18,10,15,-16,9,-17,-20, signs 0111100101110000101001
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,12,13,-14,-15,16,-12,17,-8,-3,18,-1,19,20,-6,-11,21,-13,22,15,-16,-22,14,-21,10,5,-20,7,-17,9,4,-18,2,-19, signs 0110001100010000010101
candidate 1,-2,-3,4,-5,-6,7,8,-9,10,-11,-12,13,-14,15,-1,16,17,-4,18,19,-7,20,-15,21,-13,-8,22,-10,11,-18,5,-17,3,12,9,-22,-19,6,-16,2,-21,14,-20, signs 1110001011101000011100
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,-1,-14,-3,16,17,-6,18,19,-13,20,-11,21,22,-8,7,-18,5,-17,9,-22,-19,4,-16,10,-21,12,-20,2,15, signs 1110001111001001100011
N=22 triple 7,7,8 closed 188316032 reduced 1396124 tested 1396124 hits 24
N=23 triple 2,2,19 closed 288 reduced 0 tested 0 hits 0
N=23 triple 2,3,18 closed 864 reduced 0 tested 0 hits 0
N=23 triple 2,4,17 closed 2016 reduced 0 tested 0 hits 0
N=23 triple 2,5,16 closed 4168 reduced 4 tested 4 hits 0
N=23 triple 2,6,15 closed 7592 reduced 42 tested 42 hits 0
N=23 triple 2,7,14 closed 11696 reduced 78 tested 78 hits 0
N=23 triple 2,8,13 closed 16046 reduced 144 tested 144 hits 0
N=23 triple 2,9,12 closed 19726 reduced 224 tested 224 hits 0
N=23 triple 2,10,11 closed 21362 reduced 254 tested 254 hits 0
N=23 triple 3,3,17 closed 6330 reduced 2 tested 2 hits 0
N=23 triple 3,4,16 closed 19362 reduced 44 tested 44 hits 0
N=23 triple 3,5,15 closed 49304 reduced 298 tested 298 hits 0
N=23 triple 3,6,14 closed 104826 reduced 1134 tested 1134 hits 0
N=23 triple 3,7,13 closed 184620 reduced 2696 tested 2696 hits 0
N=23 triple 3,8,12 closed 273138 reduced 5210 tested 5210 hits 0
candidate 1,-2,-3,4,-5,-6,-7,-8,-9,10,-11,-12,-13,-14,15,16,17,-1,-10,18,19,20,21,22,-4,23,6,-21,14,-15,-22,5,-23,7,-20,13,-16,3,8,-19,12,-17,2,9,-18,11, signs 01101000011111111000010
candidate 1,-2,-3,4,-5,-6,-7,-8,-9,10,-11,-12,-13,-14,15,16,17,-1,-10,18,19,20,21,22,-4,23,6,-21,14,-15,-22,5,-23,7,-20,13,-16,3,8,-19,12,-17,2,9,-18,11, signs 10010111100000000111101
N=23 triple 3,9,11 closed 340972 reduced 7218 tested 7218 hits 2
N=23 triple 3,10,10 closed 363554 reduced 6402 tested 6402 hits 0
N=23 triple 4,4,15 closed 144592 reduced 512 tested 512 hits 0
candidate -1,-2,-3,4,-5,-6,-7,8,-9,10,-11,-12,-13,14,-15,-16,-17,-18,-8,19,-10,20,21,22,-14,23,-4,3,-23,15,-22,13,2,5,16,-21,12,1,6,17,-20,11,-19,9,18,7, signs 11000010011110000110001
candidate -1,-2,-3,4,-5,-6,-7,8,-9,10,-11,-12,-13,14,-15,-16,-17,-18,-8,19,-10,20,21,22,-14,23,-4,3,-23,15,-22,13,2,5,16,-21,12,1,6,17,-20,11,-19,9,18,7, signs 00111101100001111001110
N=23 triple 4,5,14 closed 427712 reduced 3508 tested 3508 hits 2
N=23 triple 4,6,13 closed 1007514 reduced 14050 tested 14050 hits 0
candidate 1,-2,-3,4,-5,-6,7,-8,-9,-10,-11,-12,-13,14,-15,-16,17,18,-14,19,20,-1,21,-7,22,23,-4,3,10,15,-18,13,-19,9,-23,5,2,11,16,-17,12,-20,8,-22,6,-21, signs 11110001100110000011100
candidate 1,-2,-3,4,-5,-6,7,-8,-9,-10,-11,-12,-13,14,-15,-16,17,18,-14,19,20,-1,21,-7,22,23,-4,3,10,15,-18,13,-19,9,-23,5,2,11,16,-17,12,-20,8,-22,6,-21, signs 00001110011001111100011
N=23 triple 4,7,12 closed 1884626 reduced 37542 tested 37542 hits 2
candidate 1,-2,-3,4,-5,6,-7,-8,-9,-10,-11,-12,13,-14,-15,16,17,-13,18,19,-4,20,21,-1,22,23,-6,5,-20,3,10,15,-16,11,-19,7,-23,-21,2,9,14,-17,12,-18,8,-22, signs 10001111001100000110011
candidate -1,-2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,-15,16,17,18,-12,19,20,-9,21,-7,22,23,-4,11,-19,13,-18,3,-23,5,10,-20,14,-17,2,-22,6,-21,8,1,-16,15, signs 01110001111000110011100
candidate -1,-2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,-15,16,17,18,-12,19,20,-9,21,-7,22,23,-4,11,-19,13,-18,3,-23,5,10,-20,14,-17,2,-22,6,-21,8,1,-16,15, signs 10001110000111001100011
candidate 1,-2,-3,4,-5,6,-7,-8,-9,-10,-11,-12,13,-14,-15,16,17,-13,18,19,-4,20,21,-1,22,23,-6,5,-20,3,10,15,-16,11,-19,7,-23,-21,2,9,14,-17,12,-18,8,-22, signs 01110000110011111001100
N=23 triple 4,8,11 closed 2821782 reduced 71964 tested 71964 hits 4
candidate -1,2,-3,-4,5,-6,-7,-8,9,-10,-11,12,-13,-14,15,16,-12,17,18,-5,19,20,-2,21,22,-9,23,7,-20,3,-17,13,-16,11,-21,1,8,-23,6,-19,4,-18,14,-15,10,-22, signs 11000110111000001100110
candidate -1,2,-3,-4,5,-6,-7,-8,9,-10,-11,12,-13,-14,15,16,-12,17,18,-5,19,20,-2,21,22,-9,23,7,-20,3,-17,13,-16,11,-21,1,8,-23,6,-19,4,-18,14,-15,10,-22, signs 00111001000111110011001
N=23 triple 4,9,10 closed 3419662 reduced 95452 tested 95452 hits 2
N=23 triple 5,5,13 closed 2892424 reduced 23384 tested 23384 hits 0
candidate -1,2,-3,4,-5,-6,-7,-8,9,-10,-11,-12,-13,14,-15,16,-17,18,-16,19,-14,-9,-4,20,-2,21,22,23,6,11,-18,17,12,7,-23,1,-21,3,-20,5,10,15,-19,13,8,-22, signs 10011100111001101110100
candidate -1,2,-3,-4,5,-6,7,-8,-9,-10,11,-12,-13,14,-15,-16,-17,18,19,20,-14,21,22,-11,-2,-7,23,-5,4,13,-21,15,-20,-23,6,3,12,-22,16,-19,8,1,10,17,-18,9, signs 11111000011110000000110
candidate -1,2,-3,-4,5,-6,7,-8,-9,-10,11,-12,-13,14,-15,-16,-17,18,19,20,-14,21,22,-11,-2,-7,23,-5,4,13,-21,15,-20,-23,6,3,12,-22,16,-19,8,1,10,17,-18,9, signs 00000111100001111111001
candidate -1,2,-3,4,-5,-6,-7,-8,9,-10,-11,-12,-13,14,-15,16,-17,18,-16,19,-14,-9,-4,20,-2,21,22,23,6,11,-18,17,12,7,-23,1,-21,3,-20,5,10,15,-19,13,8,-22, signs 01100011000110010001011
N=23 triple 5,6,12 closed 7173990 reduced 101012 tested 101012 hits 4
candidate -1,2,-3,4,-5,-6,-7,8,-9,-10,-11,12,-13,14,-15,-16,-2,17,-4,18,19,20,-8,21,-14,22,-12,23,10,15,-21,13,-22,11,-23,9,-20,7,16,-19,6,1,-17,3,-18,5, signs 10011110001001101000101
candidate -1,2,-3,4,-5,-6,-7,-8,-9,10,-11,12,-13,14,-15,-16,-2,17,-4,18,19,20,-14,21,-12,22,-10,23,8,13,-21,11,-22,9,-23,15,-20,7,16,-19,6,1,-17,3,-18,5, signs 10011110100110001000101
candidate 1,-2,-3,4,-5,-6,7,-8,-9,-10,11,-12,13,-14,-15,-16,-4,17,18,-1,19,-13,20,-11,21,22,23,-7,8,-23,6,9,-22,5,16,3,-17,-19,14,-20,12,-21,10,15,2,-18, signs 11100011100110111101011
candidate 1,-2,-3,4,-5,-6,7,-8,-9,-10,11,-12,13,-14,-15,-16,-4,17,18,-1,19,-13,20,-11,21,22,23,-7,8,-23,6,9,-22,5,16,3,-17,-19,14,-20,12,-21,10,15,2,-18, signs 00011100011001000010100
candidate -1,2,-3,4,-5,-6,-7,-8,-9,10,-11,12,-13,14,-15,-16,-2,17,-4,18,19,20,-14,21,-12,22,-10,23,8,13,-21,11,-22,9,-23,15,-20,7,16,-19,6,1,-17,3,-18,5, signs 01100001011001110111010
candidate -1,2,-3,4,-5,-6,-7,8,-9,-10,-11,12,-13,14,-15,-16,-2,17,-4,18,19,20,-8,21,-14,22,-12,23,10,15,-21,13,-22,11,-23,9,-20,7,16,-19,6,1,-17,3,-18,5, signs 01100001110110010111010
N=23 triple 5,7,11 closed 13538390 reduced 261282 tested 261282 hits 6
candidate 1,-2,-3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,-15,-1,16,17,18,-13,19,20,-10,21,-8,22,23,-5,12,-19,14,-18,4,-23,6,11,-20,15,-17,3,-22,7,-21,9,2,-16, signs 01000111000011101100011
candidate 1,-2,-3,-4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,16,-14,17,-12,18,19,-1,20,21,-8,22,-6,23,4,9,-21,7,-22,5,-23,3,-18,11,-17,15,-16,13,10,-20,2,-19, signs 00001001110010001001101
candidate 1,-2,-3,-4,-5,6,-7,8,-9,10,-11,-12,-13,14,-15,16,-14,17,-10,18,19,-1,20,21,-8,22,-6,23,4,9,-21,7,-22,5,-23,3,12,15,-16,13,-17,11,-18,-20,2,-19, signs 00001001101010001001101
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,-12,-13,14,-15,16,-14,17,-10,18,-4,19,-2,20,21,22,23,-7,8,-23,6,9,12,15,-16,13,-17,11,-22,1,-20,3,-19,5,-18,-21, signs 10011100001010001101000
candidate -1,-2,-3,4,-5,6,7,-8,-9,-10,-11,12,-13,14,-15,16,-14,17,-12,-7,18,19,20,21,-6,22,-4,23,2,-18,8,13,-17,11,-21,5,-22,3,-23,1,-19,9,-16,15,10,-20, signs 00100111100110111001101
candidate -1,-2,-3,4,-5,6,-7,-8,-9,-10,11,12,-13,14,-15,16,-14,17,-12,18,19,20,21,-11,-6,22,-4,23,2,7,-18,13,-17,-21,10,5,-22,3,-23,1,8,-19,-16,15,-20,9, signs 00100111001110111001101
candidate -1,2,-3,-4,5,-6,-7,-8,9,-10,11,-12,-13,14,-15,-9,-2,16,17,-11,18,19,-14,20,21,-5,22,23,8,15,-19,13,-20,7,-23,3,-16,1,10,-18,12,-21,6,-22,4,-17, signs 11000110001110011001100
candidate 1,-2,-3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,-15,16,-10,-1,17,18,19,-5,20,21,-8,22,23,-13,14,-23,6,-20,4,-19,12,15,-22,7,-21,3,-18,11,-16,9,2,-17, signs 10000111100011101110011
candidate 1,-2,-3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,-15,16,-10,-1,17,18,19,-5,20,21,-8,22,23,-13,14,-23,6,-20,4,-19,12,15,-22,7,-21,3,-18,11,-16,9,2,-17, signs 01111000011100010001100
candidate -1,2,-3,-4,5,-6,-7,-8,9,-10,11,-12,-13,14,-15,-9,-2,16,17,-11,18,19,-14,20,21,-5,22,23,8,15,-19,13,-20,7,-23,3,-16,1,10,-18,12,-21,6,-22,4,-17, signs 00111001110001100110011
candidate -1,-2,-3,4,-5,6,-7,-8,-9,-10,11,12,-13,14,-15,16,-14,17,-12,18,19,20,21,-11,-6,22,-4,23,2,7,-18,13,-17,-21,10,5,-22,3,-23,1,8,-19,-16,15,-20,9, signs 11011000110001000110010
candidate -1,-2,-3,4,-5,6,7,-8,-9,-10,-11,12,-13,14,-15,16,-14,17,-12,-7,18,19,20,21,-6,22,-4,23,2,-18,8,13,-17,11,-21,5,-22,3,-23,1,-19,9,-16,15,10,-20, signs 11011000011001000110010
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,-12,-13,14,-15,16,-14,17,-10,18,-4,19,-2,20,21,22,23,-7,8,-23,6,9,12,15,-16,13,-17,11,-22,1,-20,3,-19,5,-18,-21, signs 01100011110101110010111
candidate 1,-2,-3,-4,-5,6,-7,8,-9,10,-11,-12,-13,14,-15,16,-14,17,-10,18,19,-1,20,21,-8,22,-6,23,4,9,-21,7,-22,5,-23,3,12,15,-16,13,-17,11,-18,-20,2,-19, signs 11110110010101110110010
candidate 1,-2,-3,-4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,16,-14,17,-12,18,19,-1,20,21,-8,22,-6,23,4,9,-21,7,-22,5,-23,3,-18,11,-17,15,-16,13,10,-20,2,-19, signs 11110110001101110110010
candidate 1,-2,-3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,-15,-1,16,17,18,-13,19,20,-10,21,-8,22,23,-5,12,-19,14,-18,4,-23,6,11,-20,15,-17,3,-22,7,-21,9,2,-16, signs 10111000111100010011100
N=23 triple 5,8,10 closed 19595780 reduced 456822 tested 456822 hits 16
candidate 1,-2,3,-4,-5,-6,7,-8,9,-10,-11,12,-13,-14,15,16,17,-1,18,-3,19,20,21,-7,-12,22,23,-9,10,-23,-20,5,14,-15,4,-19,-22,11,8,-21,6,13,-16,-18,2,-17, signs 00101100001100000110010
candidate 1,-2,-3,-4,5,-6,7,-8,-9,10,-11,-12,13,-14,15,-13,16,17,-10,-5,18,19,20,-1,21,22,23,-7,8,-23,6,9,-22,-18,4,-16,12,-15,14,11,-17,3,-19,-21,2,-20, signs 11100011111001101011011
candidate 1,-2,-3,-4,5,-6,7,-8,-9,10,-11,-12,13,-14,15,-13,16,17,-10,-5,18,19,20,-1,21,22,23,-7,8,-23,6,9,-22,-18,4,11,-17,-15,14,-16,12,3,-19,-21,2,-20, signs 11100011111001101011011
candidate 1,-2,-3,-4,5,-6,-7,-8,9,10,-11,-12,13,-14,15,-13,16,17,-10,18,19,-1,20,-9,21,22,23,-5,6,-23,4,7,-22,-16,12,-15,14,11,-17,-21,8,3,-18,-20,2,-19, signs 11101110011001101110011
candidate 1,-2,-3,-4,5,-6,-7,-8,9,10,-11,-12,13,-14,15,-13,16,17,-10,18,19,-1,20,-9,21,22,23,-5,6,-23,4,7,-22,11,-17,-15,14,-16,12,-21,8,3,-18,-20,2,-19, signs 11101110011001101110011
candidate 1,-2,-3,4,5,-6,-7,-8,9,-10,11,-12,-13,-14,15,16,-4,17,18,-1,19,-5,20,21,22,-9,23,-11,12,-23,10,13,-16,-20,6,-19,-17,3,8,-22,14,-15,-21,7,2,-18, signs 11001110001111110110011
candidate 1,-2,-3,4,5,-6,-7,-8,9,-10,11,-12,-13,-14,15,16,-4,17,18,-1,19,-5,20,21,22,-9,23,-11,12,-23,10,13,-16,-20,6,-19,-17,3,8,-22,14,-15,-21,7,2,-18, signs 00110001110000001001100
candidate 1,-2,-3,-4,5,-6,-7,-8,9,10,-11,-12,13,-14,15,-13,16,17,-10,18,19,-1,20,-9,21,22,23,-5,6,-23,4,7,-22,11,-17,-15,14,-16,12,-21,8,3,-18,-20,2,-19, signs 00010001100110010001100
candidate 1,-2,-3,-4,5,-6,-7,-8,9,10,-11,-12,13,-14,15,-13,16,17,-10,18,19,-1,20,-9,21,22,23,-5,6,-23,4,7,-22,-16,12,-15,14,11,-17,-21,8,3,-18,-20,2,-19, signs 00010001100110010001100
candidate 1,-2,-3,-4,5,-6,7,-8,-9,10,-11,-12,13,-14,15,-13,16,17,-10,-5,18,19,20,-1,21,22,23,-7,8,-23,6,9,-22,-18,4,11,-17,-15,14,-16,12,3,-19,-21,2,-20, signs 00011100000110010100100
candidate 1,-2,-3,-4,5,-6,7,-8,-9,10,-11,-12,13,-14,15,-13,16,17,-10,-5,18,19,20,-1,21,22,23,-7,8,-23,6,9,-22,-18,4,-16,12,-15,14,11,-17,3,-19,-21,2,-20, signs 00011100000110010100100
candidate 1,-2,3,-4,-5,-6,7,-8,9,-10,-11,12,-13,-14,15,16,17,-1,18,-3,19,20,21,-7,-12,22,23,-9,10,-23,-20,5,14,-15,4,-19,-22,11,8,-21,6,13,-16,-18,2,-17, signs 11010011110011111001101
N=23 triple 5,9,9 closed 22037530 reduced 527436 tested 527436 hits 12
candidate -1,2,-3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,-17,-5,18,19,-12,20,-10,21,-8,22,-14,23,-2,3,-23,15,-22,9,-21,11,-20,13,-19,7,16,1,4,-18,6,17, signs 01110001100110011110101
candidate -1,2,-3,4,-5,-6,7,-8,-9,-10,11,-12,13,-14,-15,16,-17,18,19,-11,-2,20,-4,-13,21,22,-16,-7,23,9,-18,17,8,-23,10,-19,-22,15,6,1,-20,3,12,-21,14,5, signs 10011101000011101111000
candidate -1,-2,3,-4,-5,6,-7,-8,-9,10,11,-12,13,-14,-15,16,-17,-13,18,19,-10,-3,20,21,-6,22,23,-11,-16,15,-19,9,2,-20,4,-23,12,17,14,-18,8,1,-21,5,-22,7, signs 11000111101001110001100
candidate -1,-2,3,-4,-5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,19,-14,20,-12,21,-10,22,-8,-3,23,1,6,17,-18,7,2,-23,4,13,-20,11,-21,9,-22,15,-19,5, signs 01001010011001100010101
candidate -1,-2,3,-4,-5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,19,-14,20,-12,21,-10,22,-8,-3,23,1,6,15,-19,9,-22,11,-21,13,-20,7,2,-23,4,17,-18,5, signs 01001010011001100010101
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,-16,-17,-11,18,19,-4,20,-6,21,-8,22,-2,23,-14,15,-23,3,-22,9,-21,7,-20,5,-19,13,16,1,10,-18,12,17, signs 00011001110001111110101
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,-16,-17,-11,18,19,-4,20,-6,21,-8,22,-2,23,-14,15,-23,3,-22,9,-21,7,-20,5,-19,13,16,1,10,-18,12,17, signs 11100110001110000001010
candidate -1,-2,3,-4,-5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,19,-14,20,-12,21,-10,22,-8,-3,23,1,6,15,-19,9,-22,11,-21,13,-20,7,2,-23,4,17,-18,5, signs 10110101100110011101010
candidate -1,-2,3,-4,-5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,19,-14,20,-12,21,-10,22,-8,-3,23,1,6,17,-18,7,2,-23,4,13,-20,11,-21,9,-22,15,-19,5, signs 10110101100110011101010
candidate -1,-2,3,-4,-5,6,-7,-8,-9,10,11,-12,13,-14,-15,16,-17,-13,18,19,-10,-3,20,21,-6,22,23,-11,-16,15,-19,9,2,-20,4,-23,12,17,14,-18,8,1,-21,5,-22,7, signs 00111000010110001110011
candidate -1,2,-3,4,-5,-6,7,-8,-9,-10,11,-12,13,-14,-15,16,-17,18,19,-11,-2,20,-4,-13,21,22,-16,-7,23,9,-18,17,8,-23,10,-19,-22,15,6,1,-20,3,12,-21,14,5, signs 01100010111100010000111
candidate -1,2,-3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,-17,-5,18,19,-12,20,-10,21,-8,22,-14,23,-2,3,-23,15,-22,9,-21,11,-20,13,-19,7,16,1,4,-18,6,17, signs 10001110011001100001010
N=23 triple 6,6,11 closed 40262252 reduced 431388 tested 431388 hits 12
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,-16,-4,17,-6,18,19,20,-14,-1,-12,21,22,23,-8,9,-23,7,10,-22,-18,5,-17,3,16,-19,-21,11,2,15,-20,13, signs 00001110001110000100100
candidate -1,2,-3,4,-5,6,-7,-8,-9,10,-11,12,13,-14,-15,-16,-6,17,18,19,-10,-13,20,21,-4,22,-2,23,-12,11,-19,9,14,-20,-23,-18,8,15,-21,3,-22,1,-17,7,16,5, signs 01101000011101111110011
candidate 1,-2,-3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,-10,17,-12,18,-14,19,20,-1,21,22,-4,23,-6,7,-23,5,8,3,-22,15,-18,13,-17,11,16,9,-19,-21,2,-20, signs 11000111100110011011011
candidate 1,-2,-3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,-10,17,-12,18,-14,19,20,-1,21,22,-4,23,-6,7,-23,5,8,3,-22,9,-19,15,-18,13,-17,11,16,-21,2,-20, signs 11000111100110011011011
candidate 1,-2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,18,-14,-1,-12,19,-10,20,-8,21,22,23,-4,5,-23,3,6,-22,16,-17,-19,11,-20,9,-21,7,2,15,-18,13, signs 00100011001110000010100
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-15,18,19,-2,20,-4,21,-12,22,-10,23,-8,-18,-21,5,-20,3,-19,1,6,11,-22,13,16,-17,14,9,-23,7, signs 10011010011001000101010
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,-13,-14,15,-16,17,-15,-6,18,-4,19,-2,20,21,22,-8,23,-10,11,-23,9,12,7,-22,13,16,-17,14,1,-20,3,-19,5,-18,-21, signs 10011011100001000101000
candidate -1,-2,3,-4,-5,6,-7,8,-9,-10,11,12,-13,-14,15,-16,17,-15,18,-11,19,20,-8,21,-6,22,23,-3,-12,-18,10,-19,2,-23,4,13,16,-17,14,9,-20,1,-22,5,-21,7, signs 11100011110101000011100
candidate -1,2,-3,-4,5,-6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-13,18,-5,19,20,-2,-7,21,22,-10,23,-14,15,-23,-18,6,1,-20,3,8,-21,12,-17,16,11,-22,9,4,-19, signs 00101001011001111001011
candidate -1,2,-3,-4,-5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,17,-15,18,-13,19,-11,20,-9,21,-7,-2,22,23,5,16,-17,6,1,-22,3,12,-19,10,-20,8,-21,14,-18,4,-23, signs 10010100110011000101010
candidate -1,2,-3,-4,-5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,17,-15,18,-13,19,-11,20,-9,21,-7,-2,22,23,5,14,-18,8,-21,10,-20,12,-19,6,1,-22,3,16,-17,4,-23, signs 10010100110011000101010
candidate -1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,17,18,-6,19,20,-3,-16,-9,21,-11,22,23,-14,15,-23,13,2,-20,4,-17,8,-21,10,-22,12,1,-19,5,-18,7, signs 11100011001110011100100
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-9,18,-7,-14,19,-12,20,21,-5,22,23,-2,3,-20,13,-19,15,8,-18,6,-21,4,1,-23,11,16,-17,10,-22, signs 00010011010001111101001
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-9,18,-7,-14,19,-12,20,21,-5,22,23,-2,3,-20,13,-19,15,8,-18,6,-21,4,1,-23,11,16,-17,10,-22, signs 11101100101110000010110
candidate -1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,17,18,-6,19,20,-3,-16,-9,21,-11,22,23,-14,15,-23,13,2,-20,4,-17,8,-21,10,-22,12,1,-19,5,-18,7, signs 00011100110001100011011
candidate -1,2,-3,-4,-5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,17,-15,18,-13,19,-11,20,-9,21,-7,-2,22,23,5,14,-18,8,-21,10,-20,12,-19,6,1,-22,3,16,-17,4,-23, signs 01101011001100111010101
candidate -1,2,-3,-4,-5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,17,-15,18,-13,19,-11,20,-9,21,-7,-2,22,23,5,16,-17,6,1,-22,3,12,-19,10,-20,8,-21,14,-18,4,-23, signs 01101011001100111010101
candidate -1,2,-3,-4,5,-6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-13,18,-5,19,20,-2,-7,21,22,-10,23,-14,15,-23,-18,6,1,-20,3,8,-21,12,-17,16,11,-22,9,4,-19, signs 11010110100110000110100
candidate -1,-2,3,-4,-5,6,-7,8,-9,-10,11,12,-13,-14,15,-16,17,-15,18,-11,19,20,-8,21,-6,22,23,-3,-12,-18,10,-19,2,-23,4,13,16,-17,14,9,-20,1,-22,5,-21,7, signs 00011100001010111100011
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,-13,-14,15,-16,17,-15,-6,18,-4,19,-2,20,21,22,-8,23,-10,11,-23,9,12,7,-22,13,16,-17,14,1,-20,3,-19,5,-18,-21, signs 01100100011110111010111
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-15,18,19,-2,20,-4,21,-12,22,-10,23,-8,-18,-21,5,-20,3,-19,1,6,11,-22,13,16,-17,14,9,-23,7, signs 01100101100110111010101
candidate 1,-2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,18,-14,-1,-12,19,-10,20,-8,21,22,23,-4,5,-23,3,6,-22,16,-17,-19,11,-20,9,-21,7,2,15,-18,13, signs 11011100110001111101011
candidate 1,-2,-3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,-10,17,-12,18,-14,19,20,-1,21,22,-4,23,-6,7,-23,5,8,3,-22,9,-19,15,-18,13,-17,11,16,-21,2,-20, signs 00111000011001100100100
candidate 1,-2,-3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,-10,17,-12,18,-14,19,20,-1,21,22,-4,23,-6,7,-23,5,8,3,-22,15,-18,13,-17,11,16,9,-19,-21,2,-20, signs 00111000011001100100100
candidate -1,2,-3,4,-5,6,-7,-8,-9,10,-11,12,13,-14,-15,-16,-6,17,18,19,-10,-13,20,21,-4,22,-2,23,-12,11,-19,9,14,-20,-23,-18,8,15,-21,3,-22,1,-17,7,16,5, signs 10010111100010000001100
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,-16,-4,17,-6,18,19,20,-14,-1,-12,21,22,23,-8,9,-23,7,10,-22,-18,5,-17,3,16,-19,-21,11,2,15,-20,13, signs 11110001110001111011011
N=23 triple 6,7,10 closed 72908296 reduced 1081162 tested 1081162 hits 26
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,-13,-14,15,-3,16,17,-6,18,19,-15,20,-1,-8,21,-10,22,23,13,-18,5,-17,7,12,-23,14,-19,4,-16,2,-20,-22,11,-21,9, signs 00011101100100000110010
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,13,-14,-15,-9,16,-11,17,-13,18,19,20,-1,21,-3,22,23,-6,7,-23,5,14,-17,12,-16,10,15,8,-18,4,-22,-19,-21,2,-20, signs 11010111001100110111001
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,13,-14,-15,-9,16,-11,17,-13,18,19,20,-1,21,-3,22,23,-6,7,-23,5,8,-18,14,-17,12,-16,10,15,4,-22,-19,-21,2,-20, signs 11010111001100110111001
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-4,17,18,-7,19,-13,20,-11,21,-9,22,23,-2,3,-17,5,-16,15,6,-18,-23,1,14,-19,12,-20,10,-21,8,-22, signs 01100111001100001001011
candidate -1,2,-3,-4,5,-6,7,-8,-9,-10,11,-12,13,-14,15,16,17,-5,18,-7,19,-15,20,-13,21,-11,22,23,-2,3,-23,1,-16,-19,8,-18,6,-17,4,9,14,-20,12,-21,10,-22, signs 01110011010011010101011
candidate 1,-2,-3,4,5,-6,-7,8,-9,10,11,-12,-13,-14,-15,-1,16,17,-4,18,19,-11,20,-5,21,22,-8,23,-10,9,-23,7,-22,-19,12,-20,6,-21,-18,13,-17,3,14,-16,2,15, signs 00011000110111111110110
candidate 1,-2,-3,4,5,-6,-7,8,-9,10,11,-12,-13,-14,-15,-1,16,17,-4,18,19,-11,20,-5,21,22,-10,23,-8,7,-23,9,-22,-19,12,-20,6,-21,-18,13,-17,3,14,-16,2,15, signs 00011011000111111110110
candidate 1,-2,3,-4,5,-6,-7,-8,9,-10,11,-12,-13,14,-15,16,-14,17,18,-1,19,-3,20,-5,21,-11,22,-9,23,7,12,-21,10,-22,8,-23,6,15,-16,13,4,-20,-17,-19,2,-18, signs 00100001001110000011101
candidate 1,-2,3,-4,-5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-14,17,18,-1,19,-3,20,-11,21,-9,22,-7,23,5,10,-21,8,-22,6,-23,12,15,-16,13,4,-20,-17,-19,2,-18, signs 00100100110010000011101
candidate 1,-2,3,-4,5,-6,-7,-8,9,-10,11,-12,-13,14,-15,16,-14,-5,17,-3,18,-1,19,20,21,-11,22,-9,23,7,12,-21,10,-22,8,-23,6,15,-16,13,-20,-17,4,-19,2,-18, signs 00100001001110000011101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,-12,-13,14,-15,16,-14,-5,17,-3,18,-1,19,20,21,-7,22,-9,23,-19,2,-18,12,15,-16,13,4,-17,-20,-23,10,-22,8,-21,6,11, signs 00110011001010001010101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,-13,-14,-15,-5,16,-3,17,-1,18,19,20,-7,21,-9,22,23,-12,13,-23,11,14,-18,2,-17,4,-16,-19,-22,10,-21,8,-20,6,15, signs 00110011000111110101011
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,-9,16,-7,17,-5,18,19,20,-11,21,-13,22,23,-2,3,-23,1,4,-18,6,-17,8,-16,-19,-22,14,-21,12,-20,10,15, signs 01110011001100110101011
candidate 1,-2,3,-4,5,-6,-7,-8,9,-10,11,-12,-13,14,-15,16,-14,17,18,-3,19,-1,20,-5,21,-11,22,-9,23,7,12,-21,10,-22,8,-23,6,13,-17,15,-16,-18,4,-20,2,-19, signs 00100001001110001001101
candidate -1,2,-3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,-15,16,-6,17,18,19,-2,-13,20,21,-8,22,-12,23,-10,9,-21,7,-22,11,-23,-20,14,3,-19,1,-17,5,-16,15,4,-18, signs 01110010000111110110010
candidate 1,-2,-3,-4,-5,6,7,-8,9,10,-11,-12,-13,14,-15,16,17,-9,18,-7,-14,19,20,21,-10,22,-6,-1,23,3,12,-20,-16,15,-19,13,2,-23,4,11,-21,-17,8,-18,-22,5, signs 10110111000011000110011
candidate -1,2,-3,-4,-5,6,7,-8,-9,10,-11,12,-13,14,-15,16,-6,17,18,19,-2,-7,20,21,-10,22,-14,23,-12,11,-21,9,-22,13,-23,-20,8,3,-19,1,-17,5,-16,15,4,-18, signs 01110011100001110110010
candidate 1,2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,-15,16,17,18,-12,19,20,-1,21,-9,22,-7,-2,23,-4,5,-19,13,-18,11,6,3,-23,-20,14,-17,10,-22,8,-21,-16,15, signs 10111010011000110011100
candidate 1,2,-3,-4,5,-6,7,-8,-9,10,-11,-12,-13,14,-15,16,-14,-1,-10,17,18,-7,19,-5,20,21,-2,22,23,-19,6,-20,4,-23,8,-18,12,15,-16,13,-21,3,-22,9,-17,11, signs 11000111100010001110011
candidate 1,2,-3,-4,5,-6,7,-8,-9,10,-11,-12,-13,14,-15,16,-14,-1,-10,17,18,-7,19,-5,20,21,-2,22,23,-19,6,-20,4,-23,8,-18,12,15,-16,13,-21,3,-22,9,-17,11, signs 00111000011101110001100
candidate 1,2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,-15,16,17,18,-12,19,20,-1,21,-9,22,-7,-2,23,-4,5,-19,13,-18,11,6,3,-23,-20,14,-17,10,-22,8,-21,-16,15, signs 01000101100111001100011
candidate -1,2,-3,-4,-5,6,7,-8,-9,10,-11,12,-13,14,-15,16,-6,17,18,19,-2,-7,20,21,-10,22,-14,23,-12,11,-21,9,-22,13,-23,-20,8,3,-19,1,-17,5,-16,15,4,-18, signs 10001100011110001001101
candidate 1,-2,-3,-4,-5,6,7,-8,9,10,-11,-12,-13,14,-15,16,17,-9,18,-7,-14,19,20,21,-10,22,-6,-1,23,3,12,-20,-16,15,-19,13,2,-23,4,11,-21,-17,8,-18,-22,5, signs 01001000111100111001100
candidate -1,2,-3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,-15,16,-6,17,18,19,-2,-13,20,21,-8,22,-12,23,-10,9,-21,7,-22,11,-23,-20,14,3,-19,1,-17,5,-16,15,4,-18, signs 10001101111000001001101
candidate 1,-2,3,-4,5,-6,-7,-8,9,-10,11,-12,-13,14,-15,16,-14,17,18,-3,19,-1,20,-5,21,-11,22,-9,23,7,12,-21,10,-22,8,-23,6,13,-17,15,-16,-18,4,-20,2,-19, signs 11011110110001110110010
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,-9,16,-7,17,-5,18,19,20,-11,21,-13,22,23,-2,3,-23,1,4,-18,6,-17,8,-16,-19,-22,14,-21,12,-20,10,15, signs 10001100110011001010100
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,-13,-14,-15,-5,16,-3,17,-1,18,19,20,-7,21,-9,22,23,-12,13,-23,11,14,-18,2,-17,4,-16,-19,-22,10,-21,8,-20,6,15, signs 11001100111000001010100
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,-12,-13,14,-15,16,-14,-5,17,-3,18,-1,19,20,21,-7,22,-9,23,-19,2,-18,12,15,-16,13,4,-17,-20,-23,10,-22,8,-21,6,11, signs 11001100110101110101010
candidate 1,-2,3,-4,5,-6,-7,-8,9,-10,11,-12,-13,14,-15,16,-14,-5,17,-3,18,-1,19,20,21,-11,22,-9,23,7,12,-21,10,-22,8,-23,6,15,-16,13,-20,-17,4,-19,2,-18, signs 11011110110001111100010
candidate 1,-2,3,-4,-5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-14,17,18,-1,19,-3,20,-11,21,-9,22,-7,23,5,10,-21,8,-22,6,-23,12,15,-16,13,4,-20,-17,-19,2,-18, signs 11011011001101111100010
candidate 1,-2,3,-4,5,-6,-7,-8,9,-10,11,-12,-13,14,-15,16,-14,17,18,-1,19,-3,20,-5,21,-11,22,-9,23,7,12,-21,10,-22,8,-23,6,15,-16,13,4,-20,-17,-19,2,-18, signs 11011110110001111100010
candidate 1,-2,-3,4,5,-6,-7,8,-9,10,11,-12,-13,-14,-15,-1,16,17,-4,18,19,-11,20,-5,21,22,-10,23,-8,7,-23,9,-22,-19,12,-20,6,-21,-18,13,-17,3,14,-16,2,15, signs 11100100111000000001001
candidate 1,-2,-3,4,5,-6,-7,8,-9,10,11,-12,-13,-14,-15,-1,16,17,-4,18,19,-11,20,-5,21,22,-8,23,-10,9,-23,7,-22,-19,12,-20,6,-21,-18,13,-17,3,14,-16,2,15, signs 11100111001000000001001
candidate -1,2,-3,-4,5,-6,7,-8,-9,-10,11,-12,13,-14,15,16,17,-5,18,-7,19,-15,20,-13,21,-11,22,23,-2,3,-23,1,-16,-19,8,-18,6,-17,4,9,14,-20,12,-21,10,-22, signs 10001100101100101010100
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-4,17,18,-7,19,-13,20,-11,21,-9,22,23,-2,3,-17,5,-16,15,6,-18,-23,1,14,-19,12,-20,10,-21,8,-22, signs 10011000110011110110100
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,13,-14,-15,-9,16,-11,17,-13,18,19,20,-1,21,-3,22,23,-6,7,-23,5,8,-18,14,-17,12,-16,10,15,4,-22,-19,-21,2,-20, signs 00101000110011001000110
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,13,-14,-15,-9,16,-11,17,-13,18,19,20,-1,21,-3,22,23,-6,7,-23,5,14,-17,12,-16,10,15,8,-18,4,-22,-19,-21,2,-20, signs 00101000110011001000110
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,-13,-14,15,-3,16,17,-6,18,19,-15,20,-1,-8,21,-10,22,23,13,-18,5,-17,7,12,-23,14,-19,4,-16,2,-20,-22,11,-21,9, signs 11100010011011111001101
N=23 triple 6,8,9 closed 97242488 reduced 1716340 tested 1716340 hits 38
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,-13,14,15,-16,17,18,-2,19,-14,20,-6,21,-8,22,-10,23,-4,-15,-19,13,-20,5,-23,11,-22,9,-21,7,12,3,-18,1,16,-17, signs 10011001100101000010101
candidate -1,2,-3,4,-5,-6,7,8,-9,-10,-11,12,-13,14,-15,16,-2,17,-4,18,19,-7,-16,20,-8,21,-14,22,-12,23,10,15,-21,13,-22,11,-23,9,-20,-19,6,1,-17,3,-18,5, signs 10011100001001111000101
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-2,17,-4,18,19,-7,-16,20,-14,21,-12,22,-10,23,8,13,-21,11,-22,9,-23,15,-20,-19,6,1,-17,3,-18,5, signs 10011100100110011000101
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,15,-16,-2,17,-4,18,19,20,-8,21,-14,22,-12,23,-10,-15,-21,13,-22,11,-23,9,-20,7,16,-19,6,1,-17,3,-18,5, signs 10011110011001001000101
candidate -1,-2,-3,4,-5,6,-7,8,-9,-10,11,12,-13,14,-15,16,-12,17,-14,18,-16,-11,19,20,-8,21,-6,22,-4,23,2,7,-21,5,-22,3,-23,9,-20,1,-17,13,-18,15,10,-19, signs 01011001110001101011010
candidate -1,-2,-3,4,-5,6,-7,8,-9,-10,11,12,-13,14,-15,16,-12,17,-14,18,-16,-11,19,20,-8,21,-6,22,-4,23,2,7,-21,5,-22,3,-23,9,-20,1,10,-19,-17,13,-18,15, signs 01011001110001101011010
candidate -1,2,-3,-4,-5,6,-7,8,-9,-10,11,12,-13,14,-15,16,-12,17,-14,18,-16,-11,19,20,-2,21,-8,22,-6,23,4,9,-21,7,-22,5,-23,3,-20,1,-17,13,-18,15,10,-19, signs 01110110010001101011010
candidate -1,2,-3,-4,-5,6,-7,8,-9,-10,11,12,-13,14,-15,16,-12,17,-14,18,-16,-11,19,20,-2,21,-8,22,-6,23,4,9,-21,7,-22,5,-23,3,-20,1,10,-19,-17,13,-18,15, signs 01110110010001101011010
candidate -1,2,-3,4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,-10,17,-12,18,-14,19,-8,-5,20,21,-2,22,-4,23,-21,1,-22,3,-23,-20,6,15,-18,13,-17,11,16,9,-19,7, signs 10011101100110011010010
candidate -1,2,-3,4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,-10,17,-12,18,-14,19,-8,-5,20,21,-2,22,-4,23,-21,1,-22,3,-23,-20,6,9,-19,15,-18,13,-17,11,16,7, signs 10011101100110011010010
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,12,-13,14,-15,-16,-10,17,-12,18,-14,19,-8,20,21,-7,-2,22,-4,23,-20,15,-18,13,-17,11,16,9,-19,-21,6,1,-22,3,-23,5, signs 01100011100110011010101
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,12,-13,14,-15,-16,-10,17,-12,18,-14,19,-8,20,21,-7,-2,22,-4,23,-20,9,-19,15,-18,13,-17,11,16,-21,6,1,-22,3,-23,5, signs 01100011100110011010101
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,17,18,-12,19,-14,20,-16,21,-10,-7,-2,22,-4,23,8,-17,-20,15,-19,13,-18,11,-21,9,6,1,-22,3,-23,5, signs 01100011011001101010101
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,17,18,-12,19,-14,20,-16,21,-10,-7,-2,22,-4,23,8,11,-21,-17,-20,15,-19,13,-18,9,6,1,-22,3,-23,5, signs 01100011011001101010101
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,-10,17,-12,18,-14,19,-8,-1,20,21,-4,22,-6,23,-21,3,-22,5,-23,-20,2,15,-18,13,-17,11,16,9,-19,7, signs 11100101100110011010010
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,-10,17,-12,18,-14,19,-8,-1,20,21,-4,22,-6,23,-21,3,-22,5,-23,-20,2,9,-19,15,-18,13,-17,11,16,7, signs 11100101100110011010010
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,12,-13,14,-15,-16,-10,17,-12,18,-14,19,-8,20,-2,21,-4,22,23,-7,-20,15,-18,13,-17,11,16,9,-19,-23,6,1,-21,3,-22,5, signs 01100011100110011010011
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,12,-13,14,-15,-16,-10,17,-12,18,-14,19,-8,20,-2,21,-4,22,23,-7,-20,9,-19,15,-18,13,-17,11,16,-23,6,1,-21,3,-22,5, signs 01100011100110011010011
candidate -1,2,-3,-4,-5,6,7,8,-9,10,-11,12,-13,14,-15,-16,17,18,-2,-7,-12,19,-10,20,-8,21,-14,22,-6,23,4,15,-21,9,-20,11,-19,13,-22,5,-23,3,-18,1,16,-17, signs 10001010011001100010101
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,-6,17,-8,18,-14,19,-12,20,-10,21,22,23,-4,-1,2,15,-18,9,-21,11,-20,13,-19,-22,-17,7,16,5,-23,3, signs 11011001100110011010101
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,-6,17,-8,18,-14,19,-12,20,-10,21,22,23,-4,-1,2,5,-23,15,-18,9,-21,11,-20,13,-19,-22,-17,7,16,3, signs 11011001100110011010101
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,13,14,-15,-16,-2,17,-4,18,19,20,-14,21,-12,22,-10,23,-8,-13,-21,11,-22,9,-23,15,-20,7,16,-19,6,1,-17,3,-18,5, signs 10011111100100001000101
candidate -1,2,-3,4,-5,-6,7,8,-9,-10,-11,12,-13,14,-15,16,17,-7,-2,18,-4,19,-16,20,-8,21,-14,22,-12,23,10,15,-21,13,-22,11,-23,9,-20,-17,6,1,-18,3,-19,5, signs 10011100001001110100101
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,17,-7,-2,18,-4,19,-16,20,-14,21,-12,22,-10,23,8,13,-21,11,-22,9,-23,15,-20,-17,6,1,-18,3,-19,5, signs 10011100100110010100101
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,-14,15,-16,17,-15,-12,18,19,-1,20,-11,21,22,-4,-9,23,-7,6,-23,8,5,-22,13,16,-17,14,-21,10,3,-18,-20,2,-19, signs 00000001111001000001101
candidate 1,-2,-3,-4,5,-6,7,8,-9,-10,11,12,-13,-14,15,-16,17,-15,-12,18,19,-1,20,-11,21,22,-8,-5,23,-7,6,-23,4,9,-22,13,16,-17,14,-21,10,3,-18,-20,2,-19, signs 00011000011001000001101
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,11,12,-13,-14,15,-16,17,-15,-12,18,-4,-1,19,-3,20,-11,21,22,23,-7,8,-23,6,9,-22,13,16,-17,14,-21,10,5,-18,-20,2,-19, signs 01100100011001000001100
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,11,12,-13,-14,15,-16,17,-15,-12,-3,18,-1,19,20,-4,-11,21,22,23,-7,8,-23,6,9,-22,13,16,-17,14,-21,10,5,-20,-18,2,-19, signs 01100100011001000100100
candidate 1,-2,-3,-4,5,6,-7,-8,9,-10,11,12,-13,-14,15,-16,17,-15,-12,-5,18,19,20,-1,21,22,-6,-11,23,-9,8,-23,10,7,-22,-18,4,13,16,-17,14,3,-19,-21,2,-20, signs 00011000011001000100101
candidate 1,-2,-3,-4,5,-6,7,-8,9,10,-11,12,-13,-14,15,-16,17,-15,-12,-5,18,19,20,-1,21,22,-10,-7,23,-9,8,-23,6,11,-22,-18,4,13,16,-17,14,3,-19,-21,2,-20, signs 00011110000001000100101
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,-12,-7,18,19,-4,-1,20,-3,21,22,23,-9,10,-23,8,11,-22,-18,6,13,16,-17,14,5,-19,-21,2,-20, signs 01100111000001000100100
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,-12,-7,18,-3,19,-1,20,21,-4,22,23,-9,10,-23,8,11,-22,-18,6,13,16,-17,14,5,-21,-19,2,-20, signs 01100111000001000110000
candidate 1,-2,-3,-4,5,-6,7,-8,9,10,-11,-12,-13,14,15,-16,17,-15,18,19,-14,-5,20,-7,21,-9,22,-1,-10,23,12,3,8,-21,6,-20,4,-18,16,-17,-19,13,-23,11,2,-22, signs 00011001100010000101001
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,-11,12,13,14,-15,-16,17,18,-14,19,-12,20,-4,21,-6,22,-8,23,-2,-13,-19,11,-20,3,-23,9,-22,7,-21,5,10,15,-18,1,16,-17, signs 11100110010100000010101
candidate 1,-2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,17,18,-12,19,-10,20,-8,21,-14,22,-16,23,-4,-1,2,-17,-22,15,6,11,-19,9,-20,7,-21,13,-18,5,-23,3, signs 11011010011001101010101
candidate 1,-2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,17,18,-12,19,-10,20,-8,21,-14,22,-16,23,-4,-1,2,5,-23,-17,-22,15,6,11,-19,9,-20,7,-21,13,-18,3, signs 11011010011001101010101
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,-11,-12,13,-14,15,-16,17,-15,18,-13,19,20,-8,-3,21,-1,22,23,-4,-9,10,-17,16,11,-20,7,2,-21,-23,5,14,-18,12,-19,6,-22, signs 11010110110011011100110
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,18,19,-12,-7,20,-3,21,-1,-4,22,23,-9,10,-23,8,11,-22,-20,6,-18,14,-17,16,13,-19,5,2,-21, signs 11011000111110011010111
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,18,19,-12,-7,20,-3,21,-1,-4,22,23,-9,10,-23,8,11,-22,-20,6,13,-19,-17,16,-18,14,5,2,-21, signs 11011000111110011010111
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,11,12,-13,-14,15,-16,17,-15,18,19,-12,-3,20,-1,-4,-11,21,22,23,-7,8,-23,6,9,-22,-18,14,-17,16,13,-19,-21,10,5,2,-20, signs 11011011100110011011011
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,11,12,-13,-14,15,-16,17,-15,18,19,-12,-3,20,-1,-4,-11,21,22,23,-7,8,-23,6,9,-22,13,-19,-17,16,-18,14,-21,10,5,2,-20, signs 11011011100110011011011
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,13,-14,-15,-16,-4,17,18,-1,19,-13,20,-11,21,22,-6,-9,23,-7,8,-23,-22,5,16,3,-17,-19,14,-20,12,-21,10,15,2,-18, signs 11100111000110111101011
candidate 1,-2,3,-4,5,-6,-7,8,9,-10,-11,12,-13,-14,15,-16,17,18,-8,-1,19,-9,20,21,-12,-3,22,-5,23,-15,14,-23,6,-22,4,13,16,-17,-21,11,2,7,-18,-20,10,-19, signs 11001100111001111110010
candidate -1,-2,-3,4,5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,18,-14,-5,-10,19,-8,20,-6,21,-12,22,-4,23,2,13,-21,7,-20,9,-19,11,-22,3,-23,15,-18,1,16,-17, signs 10101001100110000010101
candidate -1,-2,-3,4,5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,18,-14,-5,-10,19,-8,20,-6,21,-12,22,-4,23,2,13,-21,7,-20,9,-19,11,-22,3,-23,15,-18,1,16,-17, signs 01010110011001111101010
candidate 1,-2,3,-4,5,-6,-7,8,9,-10,-11,12,-13,-14,15,-16,17,18,-8,-1,19,-9,20,21,-12,-3,22,-5,23,-15,14,-23,6,-22,4,13,16,-17,-21,11,2,7,-18,-20,10,-19, signs 00110011000110000001101
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,13,-14,-15,-16,-4,17,18,-1,19,-13,20,-11,21,22,-6,-9,23,-7,8,-23,-22,5,16,3,-17,-19,14,-20,12,-21,10,15,2,-18, signs 00011000111001000010100
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,11,12,-13,-14,15,-16,17,-15,18,19,-12,-3,20,-1,-4,-11,21,22,23,-7,8,-23,6,9,-22,13,-19,-17,16,-18,14,-21,10,5,2,-20, signs 00100100011001100100100
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,11,12,-13,-14,15,-16,17,-15,18,19,-12,-3,20,-1,-4,-11,21,22,23,-7,8,-23,6,9,-22,-18,14,-17,16,13,-19,-21,10,5,2,-20, signs 00100100011001100100100
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,18,19,-12,-7,20,-3,21,-1,-4,22,23,-9,10,-23,8,11,-22,-20,6,13,-19,-17,16,-18,14,5,2,-21, signs 00100111000001100101000
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,18,19,-12,-7,20,-3,21,-1,-4,22,23,-9,10,-23,8,11,-22,-20,6,-18,14,-17,16,13,-19,5,2,-21, signs 00100111000001100101000
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,-11,-12,13,-14,15,-16,17,-15,18,-13,19,20,-8,-3,21,-1,22,23,-4,-9,10,-17,16,11,-20,7,2,-21,-23,5,14,-18,12,-19,6,-22, signs 00101001001100100011001
candidate 1,-2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,17,18,-12,19,-10,20,-8,21,-14,22,-16,23,-4,-1,2,5,-23,-17,-22,15,6,11,-19,9,-20,7,-21,13,-18,3, signs 00100101100110010101010
candidate 1,-2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,17,18,-12,19,-10,20,-8,21,-14,22,-16,23,-4,-1,2,-17,-22,15,6,11,-19,9,-20,7,-21,13,-18,5,-23,3, signs 00100101100110010101010
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,-11,12,13,14,-15,-16,17,18,-14,19,-12,20,-4,21,-6,22,-8,23,-2,-13,-19,11,-20,3,-23,9,-22,7,-21,5,10,15,-18,1,16,-17, signs 00011001101011111101010
candidate 1,-2,-3,-4,5,-6,7,-8,9,10,-11,-12,-13,14,15,-16,17,-15,18,19,-14,-5,20,-7,21,-9,22,-1,-10,23,12,3,8,-21,6,-20,4,-18,16,-17,-19,13,-23,11,2,-22, signs 11100110011101111010110
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,-12,-7,18,-3,19,-1,20,21,-4,22,23,-9,10,-23,8,11,-22,-18,6,13,16,-17,14,5,-21,-19,2,-20, signs 10011000111110111001111
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,-12,-7,18,19,-4,-1,20,-3,21,22,23,-9,10,-23,8,11,-22,-18,6,13,16,-17,14,5,-19,-21,2,-20, signs 10011000111110111011011
candidate 1,-2,-3,-4,5,-6,7,-8,9,10,-11,12,-13,-14,15,-16,17,-15,-12,-5,18,19,20,-1,21,22,-10,-7,23,-9,8,-23,6,11,-22,-18,4,13,16,-17,14,3,-19,-21,2,-20, signs 11100001111110111011010
candidate 1,-2,-3,-4,5,6,-7,-8,9,-10,11,12,-13,-14,15,-16,17,-15,-12,-5,18,19,20,-1,21,22,-6,-11,23,-9,8,-23,10,7,-22,-18,4,13,16,-17,14,3,-19,-21,2,-20, signs 11100111100110111011010
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,11,12,-13,-14,15,-16,17,-15,-12,-3,18,-1,19,20,-4,-11,21,22,23,-7,8,-23,6,9,-22,13,16,-17,14,-21,10,5,-20,-18,2,-19, signs 10011011100110111011011
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,11,12,-13,-14,15,-16,17,-15,-12,18,-4,-1,19,-3,20,-11,21,22,23,-7,8,-23,6,9,-22,13,16,-17,14,-21,10,5,-18,-20,2,-19, signs 10011011100110111110011
candidate 1,-2,-3,-4,5,-6,7,8,-9,-10,11,12,-13,-14,15,-16,17,-15,-12,18,19,-1,20,-11,21,22,-8,-5,23,-7,6,-23,4,9,-22,13,16,-17,14,-21,10,3,-18,-20,2,-19, signs 11100111100110111110010
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,-14,15,-16,17,-15,-12,18,19,-1,20,-11,21,22,-4,-9,23,-7,6,-23,8,5,-22,13,16,-17,14,-21,10,3,-18,-20,2,-19, signs 11111110000110111110010
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,17,-7,-2,18,-4,19,-16,20,-14,21,-12,22,-10,23,8,13,-21,11,-22,9,-23,15,-20,-17,6,1,-18,3,-19,5, signs 01100011011001101011010
candidate -1,2,-3,4,-5,-6,7,8,-9,-10,-11,12,-13,14,-15,16,17,-7,-2,18,-4,19,-16,20,-8,21,-14,22,-12,23,10,15,-21,13,-22,11,-23,9,-20,-17,6,1,-18,3,-19,5, signs 01100011110110001011010
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,13,14,-15,-16,-2,17,-4,18,19,20,-14,21,-12,22,-10,23,-8,-13,-21,11,-22,9,-23,15,-20,7,16,-19,6,1,-17,3,-18,5, signs 01100000011011110111010
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,-6,17,-8,18,-14,19,-12,20,-10,21,22,23,-4,-1,2,5,-23,15,-18,9,-21,11,-20,13,-19,-22,-17,7,16,3, signs 00100110011001100101010
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,-6,17,-8,18,-14,19,-12,20,-10,21,22,23,-4,-1,2,15,-18,9,-21,11,-20,13,-19,-22,-17,7,16,5,-23,3, signs 00100110011001100101010
candidate -1,2,-3,-4,-5,6,7,8,-9,10,-11,12,-13,14,-15,-16,17,18,-2,-7,-12,19,-10,20,-8,21,-14,22,-6,23,4,15,-21,9,-20,11,-19,13,-22,5,-23,3,-18,1,16,-17, signs 01110101100110011101010
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,12,-13,14,-15,-16,-10,17,-12,18,-14,19,-8,20,-2,21,-4,22,23,-7,-20,9,-19,15,-18,13,-17,11,16,-23,6,1,-21,3,-22,5, signs 10011100011001100101100
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,12,-13,14,-15,-16,-10,17,-12,18,-14,19,-8,20,-2,21,-4,22,23,-7,-20,15,-18,13,-17,11,16,9,-19,-23,6,1,-21,3,-22,5, signs 10011100011001100101100
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,-10,17,-12,18,-14,19,-8,-1,20,21,-4,22,-6,23,-21,3,-22,5,-23,-20,2,9,-19,15,-18,13,-17,11,16,7, signs 00011010011001100101101
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,-10,17,-12,18,-14,19,-8,-1,20,21,-4,22,-6,23,-21,3,-22,5,-23,-20,2,15,-18,13,-17,11,16,9,-19,7, signs 00011010011001100101101
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,17,18,-12,19,-14,20,-16,21,-10,-7,-2,22,-4,23,8,11,-21,-17,-20,15,-19,13,-18,9,6,1,-22,3,-23,5, signs 10011100100110010101010
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,17,18,-12,19,-14,20,-16,21,-10,-7,-2,22,-4,23,8,-17,-20,15,-19,13,-18,11,-21,9,6,1,-22,3,-23,5, signs 10011100100110010101010
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,12,-13,14,-15,-16,-10,17,-12,18,-14,19,-8,20,21,-7,-2,22,-4,23,-20,9,-19,15,-18,13,-17,11,16,-21,6,1,-22,3,-23,5, signs 10011100011001100101010
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,12,-13,14,-15,-16,-10,17,-12,18,-14,19,-8,20,21,-7,-2,22,-4,23,-20,15,-18,13,-17,11,16,9,-19,-21,6,1,-22,3,-23,5, signs 10011100011001100101010
candidate -1,2,-3,4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,-10,17,-12,18,-14,19,-8,-5,20,21,-2,22,-4,23,-21,1,-22,3,-23,-20,6,9,-19,15,-18,13,-17,11,16,7, signs 01100010011001100101101
candidate -1,2,-3,4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,-10,17,-12,18,-14,19,-8,-5,20,21,-2,22,-4,23,-21,1,-22,3,-23,-20,6,15,-18,13,-17,11,16,9,-19,7, signs 01100010011001100101101
candidate -1,2,-3,-4,-5,6,-7,8,-9,-10,11,12,-13,14,-15,16,-12,17,-14,18,-16,-11,19,20,-2,21,-8,22,-6,23,4,9,-21,7,-22,5,-23,3,-20,1,10,-19,-17,13,-18,15, signs 10001001101110010100101
candidate -1,2,-3,-4,-5,6,-7,8,-9,-10,11,12,-13,14,-15,16,-12,17,-14,18,-16,-11,19,20,-2,21,-8,22,-6,23,4,9,-21,7,-22,5,-23,3,-20,1,-17,13,-18,15,10,-19, signs 10001001101110010100101
candidate -1,-2,-3,4,-5,6,-7,8,-9,-10,11,12,-13,14,-15,16,-12,17,-14,18,-16,-11,19,20,-8,21,-6,22,-4,23,2,7,-21,5,-22,3,-23,9,-20,1,10,-19,-17,13,-18,15, signs 10100110001110010100101
candidate -1,-2,-3,4,-5,6,-7,8,-9,-10,11,12,-13,14,-15,16,-12,17,-14,18,-16,-11,19,20,-8,21,-6,22,-4,23,2,7,-21,5,-22,3,-23,9,-20,1,-17,13,-18,15,10,-19, signs 10100110001110010100101
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,15,-16,-2,17,-4,18,19,20,-8,21,-14,22,-12,23,-10,-15,-21,13,-22,11,-23,9,-20,7,16,-19,6,1,-17,3,-18,5, signs 01100001100110110111010
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-2,17,-4,18,19,-7,-16,20,-14,21,-12,22,-10,23,8,13,-21,11,-22,9,-23,15,-20,-19,6,1,-17,3,-18,5, signs 01100011011001100111010
candidate -1,2,-3,4,-5,-6,7,8,-9,-10,-11,12,-13,14,-15,16,-2,17,-4,18,19,-7,-16,20,-8,21,-14,22,-12,23,10,15,-21,13,-22,11,-23,9,-20,-19,6,1,-17,3,-18,5, signs 01100011110110000111010
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,-13,14,15,-16,17,18,-2,19,-14,20,-6,21,-8,22,-10,23,-4,-15,-19,13,-20,5,-23,11,-22,9,-21,7,12,3,-18,1,16,-17, signs 01100110011010111101010
N=23 triple 7,7,9 closed 301668412 reduced 2363414 tested 2363414 hits 88
candidate 1,-2,3,4,-5,-6,7,-8,9,10,-11,-12,-13,14,-15,-1,-14,16,17,-3,18,19,-10,20,-4,21,22,-9,23,-7,6,-23,8,-22,-19,11,-20,5,-21,-18,12,-17,2,13,-16,15, signs 01001001110001100001001
candidate 1,-2,3,4,-5,-6,7,-8,9,10,-11,-12,-13,14,-15,-1,-14,16,17,-3,18,19,-10,20,-4,21,22,-7,23,-9,8,-23,6,-22,-19,11,-20,5,-21,-18,12,-17,2,13,-16,15, signs 01001110010001100001001
candidate 1,2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,-15,-1,16,17,18,-13,19,20,-2,21,-10,22,-8,-3,23,-5,6,-19,14,-18,12,7,4,-23,-20,15,-17,11,-22,9,-21,-16, signs 00100010110011101100011
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-1,-10,16,-8,17,-6,18,19,20,-12,21,-14,22,23,-3,4,-23,2,5,-18,7,-17,9,-16,-19,-22,15,-21,13,-20,11, signs 01000110011001101010100
candidate 1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,-15,-1,-6,16,-4,17,-2,18,19,20,-8,21,-10,22,23,-13,14,-23,12,15,-18,3,-17,5,-16,-19,-22,11,-21,9,-20,7, signs 01100110011100001010100
candidate 1,-2,-3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,15,16,17,-1,18,19,-4,20,-6,21,-14,22,-12,23,-10,-15,-21,7,-20,5,-19,3,8,13,-22,11,-23,9,-16,-18,2,-17, signs 00011001011001000110101
candidate 1,-2,-3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,15,16,-4,17,-6,18,-14,19,-12,20,-10,21,22,-1,23,-15,-18,7,-17,5,-16,3,8,13,-19,11,-20,9,-21,-23,2,-22, signs 11100110100110101010110
candidate 1,2,-3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-14,17,18,19,-12,-1,-6,20,-4,21,-2,22,23,-9,10,-23,8,11,-19,13,-17,15,-16,-18,-22,3,-21,5,-20,7, signs 01100111000010001010100
candidate 1,2,-3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-14,17,-12,18,19,-1,-6,20,-4,21,-2,22,23,-9,10,-23,8,-19,-17,15,-16,13,-18,11,-22,3,-21,5,-20,7, signs 01100111000010001010100
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,-11,12,-13,14,-15,16,-14,17,-12,18,19,-1,20,21,-8,22,-6,23,-4,-9,-21,7,-22,5,-23,3,-18,11,-17,15,-16,13,10,-20,2,-19, signs 00011001010010001001101
candidate 1,-2,-3,4,-5,6,-7,8,9,10,-11,-12,-13,14,-15,16,-14,17,-10,18,19,-1,20,21,-8,22,-6,23,-4,-9,-21,7,-22,5,-23,3,12,15,-16,13,-17,11,-18,-20,2,-19, signs 00011001001010001001101
candidate 1,2,-3,-4,-5,6,-7,8,-9,10,11,-12,-13,14,-15,16,-14,-11,17,-1,-6,18,-8,19,-10,20,21,22,-2,23,4,-21,12,15,-16,13,-20,9,-19,7,-18,5,-23,3,-22,-17, signs 00001100110010000101001
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,16,-14,17,-12,18,19,-1,20,-3,-10,21,-8,22,-6,23,4,9,-21,7,-22,5,-23,11,-17,15,-16,13,-18,-20,2,-19, signs 00101001100010001001101
candidate -1,2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,16,-14,17,-12,18,-6,19,-4,20,-2,21,22,-9,23,-7,8,-23,-18,11,-17,15,-16,13,10,1,-21,3,-20,5,-19,-22, signs 10011000110010001010100
candidate -1,2,-3,4,-5,6,7,-8,9,10,-11,-12,-13,14,-15,16,-14,17,-10,18,-6,19,-4,20,-2,21,22,-9,23,-7,8,-23,12,15,-16,13,-17,11,-18,1,-21,3,-20,5,-19,-22, signs 10011000101010001010100
candidate -1,2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,16,-14,17,-12,18,-6,19,-4,20,-2,21,22,-7,23,-9,10,-23,8,11,-17,15,-16,13,-18,1,-21,3,-20,5,-19,-22, signs 10011011000010001010100
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,-13,14,15,16,-14,17,18,19,-8,-3,20,-1,21,22,-6,-11,23,-15,-16,13,-17,-23,12,-18,10,5,-22,7,-19,9,4,-20,2,-21, signs 10011100111110101110100
candidate -1,2,-3,4,5,6,-7,-8,-9,10,11,-12,-13,14,-15,16,-14,-11,-4,17,-2,18,19,-5,-10,20,21,22,-6,23,8,-21,-18,1,-17,3,12,15,-16,13,-20,9,-23,7,-22,-19, signs 00110000110010001001001
candidate -1,2,-3,4,-5,6,7,-8,9,10,-11,-12,-13,14,-15,16,-14,17,-10,18,-4,19,-2,20,21,22,-6,-9,23,-7,8,-23,12,15,-16,13,-17,11,-22,1,-20,3,-19,5,-18,-21, signs 10011000101010001101000
candidate -1,2,-3,-4,-5,6,7,-8,-9,10,-11,12,13,14,-15,16,-14,17,18,-13,-6,19,20,21,-2,-7,-12,22,-10,23,8,3,-21,1,-19,5,-17,15,-16,-18,-22,11,-23,9,4,-20, signs 10001100001100001010010
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-14,17,18,19,-12,-3,20,-1,-4,21,-10,22,-8,23,6,11,-21,9,-22,7,-23,5,-19,13,-17,15,-16,-18,2,-20, signs 00100010011010001010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,16,-14,17,18,19,-12,-3,20,-1,-10,21,-8,22,-6,23,4,9,-21,7,-22,5,-23,11,-19,13,-17,15,-16,-18,2,-20, signs 00101001100010001010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,16,-14,17,-12,18,19,-3,20,-1,-10,21,-8,22,-6,23,4,9,-21,7,-22,5,-23,-19,-17,15,-16,13,-18,11,2,-20, signs 00101001100010001010101
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,-13,-14,15,16,17,-11,18,19,-6,20,-4,21,22,-1,23,-3,-8,-15,14,7,-20,5,-19,13,-16,9,2,-23,-21,-18,12,-17,10,-22, signs 10010011110001100110011
candidate -1,2,-3,-4,-5,6,-7,8,-9,10,11,-12,13,14,-15,16,-14,17,18,-13,-6,19,-8,20,-10,21,22,23,-2,-11,12,3,-23,1,-21,9,-20,7,-19,5,-17,15,-16,-18,4,-22, signs 10001100110000001010100
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,-13,14,15,16,-14,17,18,19,-8,-1,20,-3,21,22,-6,-11,23,-15,-16,13,-17,-23,12,-18,10,5,-22,7,-19,9,4,-21,2,-20, signs 10011100111110101111000
candidate -1,2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,17,18,-10,19,-8,20,-2,21,-14,22,-12,-3,23,-5,6,-23,4,7,-20,9,-19,11,-18,1,-16,15,-21,13,-22,-17, signs 10110001100001110010100
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,12,-13,-14,-15,16,-6,17,-4,18,-12,19,-10,20,21,-1,22,-3,-8,23,14,5,-17,7,-16,15,-23,13,-18,11,-19,9,-20,-22,2,-21, signs 11011001100111001101100
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,12,-13,-14,-15,16,-6,17,-4,18,-12,19,-10,20,21,-1,22,-3,-8,23,14,5,-17,7,-16,15,-23,13,-18,11,-19,9,-20,-22,2,-21, signs 00100110011000110010011
candidate -1,2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,17,18,-10,19,-8,20,-2,21,-14,22,-12,-3,23,-5,6,-23,4,7,-20,9,-19,11,-18,1,-16,15,-21,13,-22,-17, signs 01001110011110001101011
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,-13,14,15,16,-14,17,18,19,-8,-1,20,-3,21,22,-6,-11,23,-15,-16,13,-17,-23,12,-18,10,5,-22,7,-19,9,4,-21,2,-20, signs 01100011000001010000111
candidate -1,2,-3,-4,-5,6,-7,8,-9,10,11,-12,13,14,-15,16,-14,17,18,-13,-6,19,-8,20,-10,21,22,23,-2,-11,12,3,-23,1,-21,9,-20,7,-19,5,-17,15,-16,-18,4,-22, signs 01110011001111110101011
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,-13,-14,15,16,17,-11,18,19,-6,20,-4,21,22,-1,23,-3,-8,-15,14,7,-20,5,-19,13,-16,9,2,-23,-21,-18,12,-17,10,-22, signs 01101100001110011001100
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,16,-14,17,-12,18,19,-3,20,-1,-10,21,-8,22,-6,23,4,9,-21,7,-22,5,-23,-19,-17,15,-16,13,-18,11,2,-20, signs 11010110011101110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,16,-14,17,18,19,-12,-3,20,-1,-10,21,-8,22,-6,23,4,9,-21,7,-22,5,-23,11,-19,13,-17,15,-16,-18,2,-20, signs 11010110011101110101010
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-14,17,18,19,-12,-3,20,-1,-4,21,-10,22,-8,23,6,11,-21,9,-22,7,-23,5,-19,13,-17,15,-16,-18,2,-20, signs 11011101100101110101010
candidate -1,2,-3,-4,-5,6,7,-8,-9,10,-11,12,13,14,-15,16,-14,17,18,-13,-6,19,20,21,-2,-7,-12,22,-10,23,8,3,-21,1,-19,5,-17,15,-16,-18,-22,11,-23,9,4,-20, signs 01110011110011110101101
candidate -1,2,-3,4,-5,6,7,-8,9,10,-11,-12,-13,14,-15,16,-14,17,-10,18,-4,19,-2,20,21,22,-6,-9,23,-7,8,-23,12,15,-16,13,-17,11,-22,1,-20,3,-19,5,-18,-21, signs 01100111010101110010111
candidate -1,2,-3,4,5,6,-7,-8,-9,10,11,-12,-13,14,-15,16,-14,-11,-4,17,-2,18,19,-5,-10,20,21,22,-6,23,8,-21,-18,1,-17,3,12,15,-16,13,-20,9,-23,7,-22,-19, signs 11001111001101110110110
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,-13,14,15,16,-14,17,18,19,-8,-3,20,-1,21,22,-6,-11,23,-15,-16,13,-17,-23,12,-18,10,5,-22,7,-19,9,4,-20,2,-21, signs 01100011000001010001011
candidate -1,2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,16,-14,17,-12,18,-6,19,-4,20,-2,21,22,-7,23,-9,10,-23,8,11,-17,15,-16,13,-18,1,-21,3,-20,5,-19,-22, signs 01100100111101110101011
candidate -1,2,-3,4,-5,6,7,-8,9,10,-11,-12,-13,14,-15,16,-14,17,-10,18,-6,19,-4,20,-2,21,22,-9,23,-7,8,-23,12,15,-16,13,-17,11,-18,1,-21,3,-20,5,-19,-22, signs 01100111010101110101011
candidate -1,2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,16,-14,17,-12,18,-6,19,-4,20,-2,21,22,-9,23,-7,8,-23,-18,11,-17,15,-16,13,10,1,-21,3,-20,5,-19,-22, signs 01100111001101110101011
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,16,-14,17,-12,18,19,-1,20,-3,-10,21,-8,22,-6,23,4,9,-21,7,-22,5,-23,11,-17,15,-16,13,-18,-20,2,-19, signs 11010110011101110110010
candidate 1,2,-3,-4,-5,6,-7,8,-9,10,11,-12,-13,14,-15,16,-14,-11,17,-1,-6,18,-8,19,-10,20,21,22,-2,23,4,-21,12,15,-16,13,-20,9,-19,7,-18,5,-23,3,-22,-17, signs 11110011001101111010110
candidate 1,-2,-3,4,-5,6,-7,8,9,10,-11,-12,-13,14,-15,16,-14,17,-10,18,19,-1,20,21,-8,22,-6,23,-4,-9,-21,7,-22,5,-23,3,12,15,-16,13,-17,11,-18,-20,2,-19, signs 11100110110101110110010
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,-11,12,-13,14,-15,16,-14,17,-12,18,19,-1,20,21,-8,22,-6,23,-4,-9,-21,7,-22,5,-23,3,-18,11,-17,15,-16,13,10,-20,2,-19, signs 11100110101101110110010
candidate 1,2,-3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-14,17,-12,18,19,-1,-6,20,-4,21,-2,22,23,-9,10,-23,8,-19,-17,15,-16,13,-18,11,-22,3,-21,5,-20,7, signs 10011000111101110101011
candidate 1,2,-3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-14,17,18,19,-12,-1,-6,20,-4,21,-2,22,23,-9,10,-23,8,11,-19,13,-17,15,-16,-18,-22,3,-21,5,-20,7, signs 10011000111101110101011
candidate 1,-2,-3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,15,16,-4,17,-6,18,-14,19,-12,20,-10,21,22,-1,23,-15,-18,7,-17,5,-16,3,8,13,-19,11,-20,9,-21,-23,2,-22, signs 00011001011001010101001
candidate 1,-2,-3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,15,16,17,-1,18,19,-4,20,-6,21,-14,22,-12,23,-10,-15,-21,7,-20,5,-19,3,8,13,-22,11,-23,9,-16,-18,2,-17, signs 11100110100110111001010
candidate 1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,-15,-1,-6,16,-4,17,-2,18,19,20,-8,21,-10,22,23,-13,14,-23,12,15,-18,3,-17,5,-16,-19,-22,11,-21,9,-20,7, signs 10011001100011110101011
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-1,-10,16,-8,17,-6,18,19,20,-12,21,-14,22,23,-3,4,-23,2,5,-18,7,-17,9,-16,-19,-22,15,-21,13,-20,11, signs 10111001100110010101011
candidate 1,2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,-15,-1,16,17,18,-13,19,20,-2,21,-10,22,-8,-3,23,-5,6,-19,14,-18,12,7,4,-23,-20,15,-17,11,-22,9,-21,-16, signs 11011101001100010011100
candidate 1,-2,3,4,-5,-6,7,-8,9,10,-11,-12,-13,14,-15,-1,-14,16,17,-3,18,19,-10,20,-4,21,22,-7,23,-9,8,-23,6,-22,-19,11,-20,5,-21,-18,12,-17,2,13,-16,15, signs 10110001101110011110110
candidate 1,-2,3,4,-5,-6,7,-8,9,10,-11,-12,-13,14,-15,-1,-14,16,17,-3,18,19,-10,20,-4,21,22,-9,23,-7,6,-23,8,-22,-19,11,-20,5,-21,-18,12,-17,2,13,-16,15, signs 10110110001110011110110
N=23 triple 7,8,8 closed 355361602 reduced 2994838 tested 2994838 hits 56


==> anc/8_15/cert_8_15.json <==
{
 "knot": "8_15",
 "cuts_before_visits_1_based": [
  2,
  5,
  11,
  14
 ],
 "diagrams": [
  {
   "gauss": [
    1,
    -2,
    -3,
    4,
    -5,
    3,
    -6,
    7,
    -8,
    -1,
    2,
    9,
    -7,
    8,
    -9,
    6,
    -4,
    5
   ],
   "writhe": [
    -1,
    -1,
    -1,
    -1,
    -1,
    1,
    -1,
    -1,
    -1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    -3,
    4,
    5,
    -1,
    2,
    6,
    -7,
    8,
    -4,
    3,
    -9,
    7,
    -8,
    9,
    -6,
    -5
   ],
   "writhe": [
    -1,
    -1,
    -1,
    -1,
    -1,
    1,
    -1,
    -1,
    -1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    3,
    -4,
    2,
    -5,
    6,
    -7,
    5,
    -1,
    8,
    -6,
    7,
    -3,
    4,
    -8
   ],
   "writhe": [
    -1,
    -1,
    -1,
    -1,
    -1,
    -1,
    -1,
    -1
   ]
  }
 ],
 "moves": [
  {
   "old": [
    11,
    2
   ],
   "new": [
    4,
    2
   ]
  },
  {
   "old": [
    17,
    2
   ],
   "new": [
    6,
    1
   ]
  }
 ],
 "knot_atlas_pd": [
  [
   1,
   4,
   2,
   5
  ],
  [
   3,
   8,
   4,
   9
  ],
  [
   5,
   12,
   6,
   13
  ],
  [
   13,
   16,
   14,
   1
  ],
  [
   9,
   14,
   10,
   15
  ],
  [
   15,
   10,
   16,
   11
  ],
  [
   11,
   6,
   12,
   7
  ],
  [
   7,
   2,
   8,
   3
  ]
 ]
}


==> anc/8_15/crossing_change.json <==
{
  "codes": [
    [
      [
        1,
        1,
        1
      ],
      [
        2,
        0,
        1
      ],
      [
        3,
        0,
        0
      ],
      [
        4,
        0,
        1
      ],
      [
        5,
        0,
        0
      ],
      [
        6,
        0,
        1
      ],
      [
        7,
        0,
        0
      ],
      [
        8,
        1,
        1
      ],
      [
        9,
        0,
        1
      ],
      [
        1,
        0,
        1
      ],
      [
        2,
        1,
        1
      ],
      [
        10,
        1,
        1
      ],
      [
        8,
        0,
        1
      ],
      [
        9,
        1,
        1
      ],
      [
        10,
        0,
        1
      ],
      [
        7,
        1,
        0
      ],
      [
        4,
        1,
        1
      ],
      [
        5,
        1,
        0
      ],
      [
        6,
        1,
        1
      ],
      [
        3,
        1,
        0
      ]
    ],
    [
      [
        1,
        1,
        1
      ],
      [
        2,
        0,
        1
      ],
      [
        3,
        0,
        0
      ],
      [
        6,
        0,
        1
      ],
      [
        7,
        0,
        0
      ],
      [
        8,
        1,
        1
      ],
      [
        9,
        0,
        1
      ],
      [
        1,
        0,
        1
      ],
      [
        2,
        1,
        1
      ],
      [
        10,
        1,
        1
      ],
      [
        8,
        0,
        1
      ],
      [
        9,
        1,
        1
      ],
      [
        10,
        0,
        1
      ],
      [
        7,
        1,
        0
      ],
      [
        6,
        1,
        1
      ],
      [
        3,
        1,
        0
      ]
    ],
    [
      [
        1,
        1,
        1
      ],
      [
        2,
        0,
        1
      ],
      [
        7,
        0,
        0
      ],
      [
        8,
        1,
        1
      ],
      [
        9,
        0,
        1
      ],
      [
        1,
        0,
        1
      ],
      [
        2,
        1,
        1
      ],
      [
        10,
        1,
        1
      ],
      [
        8,
        0,
        1
      ],
      [
        9,
        1,
        1
      ],
      [
        10,
        0,
        1
      ],
      [
        7,
        1,
        0
      ]
    ],
    [
      [
        7,
        1,
        0
      ],
      [
        7,
        0,
        0
      ],
      [
        2,
        0,
        1
      ],
      [
        8,
        1,
        1
      ],
      [
        9,
        0,
        1
      ],
      [
        2,
        1,
        1
      ],
      [
        1,
        0,
        1
      ],
      [
        10,
        1,
        1
      ],
      [
        8,
        0,
        1
      ],
      [
        9,
        1,
        1
      ],
      [
        10,
        0,
        1
      ],
      [
        1,
        1,
        1
      ]
    ],
    [
      [
        2,
        0,
        1
      ],
      [
        8,
        1,
        1
      ],
      [
        9,
        0,
        1
      ],
      [
        2,
        1,
        1
      ],
      [
        1,
        0,
        1
      ],
      [
        10,
        1,
        1
      ],
      [
        8,
        0,
        1
      ],
      [
        9,
        1,
        1
      ],
      [
        10,
        0,
        1
      ],
      [
        1,
        1,
        1
      ]
    ]
  ],
  "target": "5_2"
}

==> anc/8_15/diagram_checks.py <==
"""Check the spherical diagrams, three segments, and all pass replacements.
Run with Python 3 and granny.json in the same directory.
Signed visit = over/under. Writhe sign = sign(det(over, under)).
"""
import json
from pathlib import Path

def planar(diagram):
    word, signs = diagram["gauss"], diagram["writhe"]
    n, m = len(signs), len(word)
    assert all(s in (-1, 1) for s in signs)
    assert m == 2*n and sorted(word) == [*range(-n, 0), *range(1, n+1)]
    rotation = {}
    for k, sign in enumerate(signs, 1):
        i, j = word.index(k), word.index(-k)
        a, b = 2*i, 2*((i-1) % m)+1
        c, d = 2*j, 2*((j-1) % m)+1
        order = [a,c,b,d] if sign == 1 else [a,d,b,c]
        rotation.update(zip(order, order[1:] + order[:1]))
    seen = set()
    faces = 0
    for dart in rotation:
        if dart not in seen:
            faces += 1
            while dart not in seen:
                seen.add(dart)
                dart = rotation[dart ^ 1]
    assert n - 2*n + faces == 2

def segments(word, cuts):
    offsets = [k-1 for k in cuts]
    assert offsets == sorted(set(offsets)) and 0 <= offsets[0] <= offsets[-1] < len(word)
    arcs = [word[a:b] for a,b in zip(offsets,offsets[1:])]
    arcs.append(word[offsets[-1]:] + word[:offsets[0]])
    where = {visit: i for i, arc in enumerate(arcs) for visit in arc}
    directions = {(where[x], where[-x]) for x in word if x>0}
    assert all(a != b and (b,a) not in directions for a,b in directions)
    if len(cuts) == 3:
        assert directions == {(0,1),(1,2),(2,0)}

def cut_open(diagram, cut):
    word = diagram["gauss"]
    start, length = cut
    assert 1 <= start <= len(word) and 0 <= length < len(word)
    word = word[start-1:] + word[:start-1]
    removed = word[:length]
    levels = {1 if x > 0 else -1 for x in removed}
    assert len(levels) <= 1
    erased = set(map(abs, removed))
    labels, result = {}, []
    for x in word[length:]:
        k = abs(x)
        if k in erased:
            continue
        label = labels.setdefault(k, len(labels)+1)
        result.append((label if x > 0 else -label, diagram["writhe"][k-1]))
    return levels, result



==> anc/8_15/enumerate.cpp <==
// Enumerate rooted diagrams made of three simple arcs on an oriented sphere.
// A dart is a directed half-edge. Its reverse is d^1.
#include <algorithm>
#include <array>
#include <cassert>
#include <cstdlib>
#include <iostream>
#include <string>
using namespace std;

constexpr int max_crossings = 30;
constexpr int capacity = 4 * max_crossings + 6;
constexpr int prime = 1009;
int inverse_mod[prime];
bool normal_only = true;
unsigned long long closed, reduced, hits, controls;
int crossing_number;

struct Diagram {
    unsigned char rotation[capacity]{}, color[capacity]{}, base_side[capacity]{};
    int darts = 4, start = 0, tip = 3, active_color = 1;

    Diagram() {
        // e1 followed by a short initial piece of e2.
        rotation[0] = 0; rotation[1] = 2; rotation[2] = 1; rotation[3] = 3;
        color[2] = color[3] = 1;
    }

    void replace_at_vertex(int old, int fresh) {
        if (rotation[old] == old) {
            rotation[fresh] = fresh;
            return;
        }
        int prior = old;
        while (rotation[prior] != old) prior = rotation[prior];
        rotation[prior] = fresh;
        rotation[fresh] = rotation[old];
    }

    void cross_side(int d) {
        const int continuation = darts, extension = darts + 2;
        darts += 4;
        if ((d ^ 1) == start) start = continuation ^ 1;
        replace_at_vertex(d ^ 1, continuation ^ 1);
        // The active tip approaches from the face whose boundary contains d.
        rotation[d ^ 1] = tip;
        rotation[tip] = continuation;
        rotation[continuation] = extension;
        rotation[extension] = d ^ 1;
        rotation[extension ^ 1] = extension ^ 1;
        color[continuation] = color[continuation ^ 1] = color[d];
        color[extension] = color[extension ^ 1] = active_color;
        base_side[continuation] = base_side[d];
        base_side[continuation ^ 1] = base_side[d ^ 1];
        tip = extension ^ 1;
    }

    void start_third_arc() {
        rotation[tip] = darts;
        rotation[darts] = tip;
        rotation[darts + 1] = darts + 1;
        color[darts] = color[darts + 1] = 2;
        tip = darts + 1;
        darts += 2;
        active_color = 2;
        for (int i = 0; i < darts; ++i) base_side[i] = i;
    }
};

int residue(int x) { return (x % prime + prime) % prime; }

using CrossingList = array<int, max_crossings>;

// Alexander cofactor over F_prime, up to a signed power of t.
int alexander(int n, const CrossingList& under, const CrossingList& over,
              const CrossingList& positive, int t) {
    int matrix[max_crossings][max_crossings]{};
    for (int i = 0; i < n; ++i) {
        int in = under[i], out = (in + 1) % n, top = over[i];
        int v = positive[i] ? t : inverse_mod[t];
        matrix[i][in] = residue(matrix[i][in] + v);
        matrix[i][out] = residue(matrix[i][out] - 1);
        matrix[i][top] = residue(matrix[i][top] + 1 - v);
    }
    int determinant = 1;
    for (int i = 0; i < n - 1; ++i) {
        int pivot = i;
        while (pivot < n - 1 && matrix[pivot][i] == 0) ++pivot;
        if (pivot == n - 1) return 0;
        if (pivot != i) {
            for (int k = i; k < n - 1; ++k) swap(matrix[i][k], matrix[pivot][k]);
            determinant = residue(-determinant);
        }
        int v = matrix[i][i];
        determinant = determinant * v % prime;
        for (int j = i + 1; j < n - 1; ++j) {
            if (!matrix[j][i]) continue;
            int multiple = matrix[j][i] * inverse_mod[v] % prime;
            for (int k = i + 1; k < n - 1; ++k)
                matrix[j][k] = residue(matrix[j][k] - multiple * matrix[i][k]);
        }
    }
    return determinant;
}

void inspect(Diagram g) {
    ++closed;
    g.rotation[g.start] = g.tip;
    g.rotation[g.tip] = g.start;
    for (int d = 0; d < g.darts; ++d) {
        int k = g.rotation[d ^ 1];
        if (k != d && g.rotation[k ^ 1] == d && g.color[k] != g.color[d])
            return;
    }
    ++reduced;
    int dart = g.start, n = 0, under_count = 0, visits = 0;
    int id[capacity], word[2 * max_crossings];
    CrossingList under{}, over{}, out_over{}, out_under{}, positive{};
    fill_n(id, capacity, -1);
    do {
        int back = dart ^ 1, side = g.rotation[back], next = g.rotation[side];
        if (next == back) {
            dart = side; // marked vertex of degree two
            continue;
        }
        if (id[back] < 0) {
            int s = back;
            do { id[s] = n; s = g.rotation[s]; } while (s != back);
            ++n;
        }
        int x = id[back];
        bool above = (g.color[dart] + 1) % 3 == g.color[side];
        word[visits++] = (above ? 1 : -1) * (x + 1);
        if (above) { over[x] = under_count; out_over[x] = next; }
        else { under[x] = under_count++; out_under[x] = next; }
        dart = next;
    } while (dart != g.start);
    assert(n == crossing_number && under_count == n && visits == 2 * n);
    for (int i = 0; i < n; ++i) {
        over[i] %= n;
        positive[i] = g.rotation[out_over[i]] == out_under[i];
    }

    // Independent positive control from the integer polygon of manuscript Fig. 4.
    if (n == 14) {
        constexpr int control[] = {-1,2,-3,4,-5,-6,7,8,-9,10,-8,11,-4,12,
                                    -2,13,14,-7,6,-14,-10,9,-13,1,-12,3,-11,5};
        const string signs = "00110000110101";
        bool same = true, reflected = true;
        for (int i = 0; i < n; ++i) {
            same &= positive[i] == signs[i] - '0';
            reflected &= positive[i] != signs[i] - '0';
        }
        if (equal(control, control + 28, word) && (same || reflected)) ++controls;
    }
    int det = alexander(n, under, over, positive, prime - 1);
    if (det != 33 && det != prime - 33) return;
    int symmetric = alexander(n, under, over, positive, 2)
                  * alexander(n, under, over, positive, inverse_mod[2]) % prime;
    int target = 15 * inverse_mod[4] % prime;
    if (symmetric != target * target % prime) return;
    ++hits;
    cout << "candidate ";
    for (int i = 0; i < visits; ++i) cout << word[i] << ',';
    cout << " signs ";
    for (int i = 0; i < n; ++i) cout << positive[i];
    cout << '\n';
}

void extend(const Diagram& g, int left12, int left31, int left23, int last_side) {
    if (g.active_color == 1 && left12 == 0) {
        Diagram next = g;
        next.start_third_arc();
        extend(next, 0, left31, left23, -1);
        return;
    }
    int d = g.tip;
    do {
        if (g.active_color == 2 && left31 == 0 && left23 == 0) {
            if (d == g.start) { inspect(g); return; }
        } else if (g.color[d] < g.active_color) {
            bool second = g.active_color == 1;
            bool needed = (g.color[d] == 0 ? left31 : left23) > 0;
            if (second || (needed && (!normal_only || g.base_side[d] != last_side))) {
                Diagram next = g;
                next.cross_side(d);
                if (second) extend(next, left12 - 1, left31, left23, -1);
                else extend(next, 0, left31 - (g.color[d] == 0),
                            left23 - (g.color[d] == 1), g.base_side[d ^ 1]);
            }
        }
        d = g.rotation[d ^ 1];
    } while (d != g.tip);
}

int main(int argc, char** argv) {
    if (argc < 3 || argc > 5) return 2;
    int low = atoi(argv[1]), high = atoi(argv[2]);
    if (low < 8 || high < low || high > max_crossings) return 2;
    int selected_pair = 0;
    if (argc == 5) {
        if (string(argv[3]) != "--min-pair") return 2;
        selected_pair = atoi(argv[4]);
        if (selected_pair < 2 || selected_pair > high / 3) return 2;
    } else if (argc == 4) {
        if (string(argv[3]) != "--raw") return 2;
        normal_only = false;
    }
    inverse_mod[1] = 1;
    for (int i = 2; i < prime; ++i)
        inverse_mod[i] = prime - (prime / i) * inverse_mod[prime % i] % prime;
    for (int n = low; n <= high; ++n) {
        crossing_number = n;
        for (int a = 2; a <= n / 3; ++a) {
            if (selected_pair && a != selected_pair) continue;
            for (int b = a; b <= (n - a) / 2; ++b) {
                const int c = n - a - b;
                closed = reduced = hits = controls = 0;
                extend(Diagram{}, a, c, b, -1);
                cout << "N=" << n << " triple " << a << ',' << b << ',' << c
                     << " closed " << closed << " reduced " << reduced
                     << " tested " << reduced << " hits " << hits << endl;
                if (n == 14 && a == 4 && b == 5) {
                    if (controls != 2) return 3;
                    cerr << "Recovered both planar orientations of the K14n14349 control.\n";
                }
            }
        }
    }
}


==> anc/8_15/jones_frontier.cpp <==
#include <algorithm>
#include <array>
#include <cstdint>
#include <iostream>
#include <sstream>
#include <string>
#include <unordered_map>
#include <utility>
#include <vector>

using Word=std::vector<int>;
using Group=std::array<int,4>;
constexpr std::int64_t prime=1000000007;
std::int64_t power(std::int64_t a,std::int64_t k) {
    k=(k%(prime-1)+prime-1)%(prime-1);
    std::int64_t result=1;
    for(;k;k/=2,a=a*a%prime)if(k%2)result=result*a%prime;
    return result;
}

std::int64_t jones(const Word& word,std::int64_t A) {
    const int N=word.size(), n=N/2;
    std::vector<int> first(n),second(n),sign(n);
    int writhe=0;
    for(int i=0;i<N;++i) {
        const int x=word[i], k=std::abs(x)/2-1;
        if(x>0) {first[k]=i;writhe+=sign[k]=(x%2==0?1:-1);}
        else second[k]=i;
    }
    std::vector<Group> packed(n);
    for(int i=0;i<n;++i) {
        const int u=first[i],v=second[i];
        packed[i]={u,v,(u+N-1)%N,(v+N-1)%N};
    }
    std::vector<int> touched(N),processed(n);
    std::vector<int> active;
    std::unordered_map<std::string,std::int64_t> states{{"",1}};
    const std::int64_t Ainv=power(A,-1);
    const std::int64_t circle=(prime-(A*A+Ainv*Ainv)%prime)%prime;
    const std::int64_t twist=(prime-power(A,3))%prime;
    for(int step=0;step<n;++step) {
        int chosen=-1,best=999;
        for(int k=0;k<n;++k) if(!processed[k]) {
            int score=0;
            for(int edge:packed[k]) score+=1-2*touched[edge];
            if(score<best){best=score;chosen=k;}
        }
        processed[chosen]=1;
        const auto edges=packed[chosen];
        std::vector<int> slots=active;
        std::array<int,4> local;
        for(int j=0;j<4;++j) {
            int e=edges[j];++touched[e];
            auto p=std::find(slots.begin(),slots.end(),e);
            if(p==slots.end()){local[j]=slots.size();slots.push_back(e);}
            else local[j]=p-slots.begin();
        }
        std::vector<int> kept;
        for(int i=0;i<int(slots.size());++i)if(touched[slots[i]]==1)kept.push_back(i);
        std::unordered_map<std::string,std::int64_t> output;
        for(const auto& [state,value]:states)for(int smooth=0;smooth<2;++smooth) {
            int parent[90];std::fill(parent,parent+slots.size(),-1);
            int representatives[90];std::fill(representatives,representatives+90,-1);
            auto root=[&](int x){while(parent[x]>=0)x=parent[x];return x;};
            auto join=[&](int x,int y){x=root(x);y=root(y);if(x!=y)parent[y]=x;};
            for(int j=0;j<int(state.size());++j) {
                int b=static_cast<unsigned char>(state[j]);
                if(representatives[b]<0)representatives[b]=j;
                else join(j,representatives[b]);
            }
            auto [a,b,c,d]=local;
            if((smooth==0)==(sign[chosen]>0)) {join(a,b);join(c,d);}
            else {join(a,d);join(c,b);}
            std::fill(representatives,representatives+90,-1);
            std::string key;
            for(int s:kept) {
                int r=root(s);
                if(representatives[r]<0)representatives[r]=key.size();
                key.push_back(static_cast<char>(representatives[r]));
            }
            std::int64_t extra=smooth==0?A:Ainv;
            for(int i=0;i<int(slots.size());++i)if(parent[i]<0 && representatives[i]<0)
                extra=extra*circle%prime;
            auto& result=output[key];result=(result+value*extra)%prime;
        }
        active.clear();
        for(int i:kept)active.push_back(slots[i]);
        states.swap(output);
    }
    return states.at("")*power(circle,-1)%prime*power(twist,writhe)%prime;
}

int main(int argc,char**argv) {
    std::vector<Word> reference(20);
    for(int knot:{15,19}) {
        std::string line;
        std::getline(std::cin,line);
        std::istringstream s(line);
        for(int x;s>>x;)reference[knot].push_back(x);
    }
    std::array<std::array<std::int64_t,4>,20> match{};
    for(int knot:{15,19})for(int i=0;i<4;++i)match[knot][i]=jones(reference[knot],i+2);
    std::string line;
    while(std::getline(std::cin,line)) {
        std::istringstream s(line);
        int knot,n,a,b,c;s>>knot>>n>>a>>b>>c;
        Word w;for(int x;s>>x;)w.push_back(x);
        if(int(w.size())!=2*n || (knot!=15&&knot!=19))return 2;
        bool a_match=true,b_match=true;
        for(int i=0;i<4;++i) {
            if(a_match)a_match=jones(w,i+2)==match[knot][i];
            if(b_match)b_match=jones(w,power(i+2,-1))==match[knot][i];
            if(!a_match&&!b_match)break;
        }
        if(a_match||b_match)std::cout<<line<<"\n";
    }
}


==> anc/8_15/one_exception.json <==
{
  "cuts_before_visits_1_based": [
    3,
    11,
    14
  ],
  "diagrams": [
    {
      "gauss": [
        1,
        -2,
        -3,
        -4,
        5,
        -6,
        -7,
        8,
        -9,
        -1,
        2,
        10,
        -8,
        9,
        -10,
        7,
        4,
        -5,
        6,
        3
      ],
      "writhe": [
        1,
        1,
        -1,
        1,
        1,
        1,
        -1,
        1,
        1,
        1
      ]
    },
    {
      "gauss": [
        1,
        -2,
        3,
        -4,
        -5,
        6,
        7,
        -3,
        4,
        -7,
        2,
        -8,
        9,
        5,
        -6,
        -1,
        8,
        -9
      ],
      "writhe": [
        1,
        -1,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ]
    }
  ],
  "moves": [
    {
      "old": [
        3,
        2
      ],
      "new": [
        16,
        1
      ]
    }
  ],
  "exception": 5
}

==> anc/8_15/results.txt <==
N,rooted_reduced_diagrams,Alexander_survivors
8,12,0
9,134,0
10,164,0
11,290,0
12,1308,0
13,2016,0
14,4290,0
15,14408,0
16,25416,0
17,58258,16
18,170122,8
19,328050,2
20,772196,6
21,2112216,180
22,4302468,60
23,10203856,270
Jones survivors (controls excluded): 0


==> anc/8_15/standard_diagrams.py <==
PD={
'7_3':[(6,2,7,1),(10,4,11,3),(14,8,1,7),(8,14,9,13),(12,6,13,5),(2,10,3,9),(4,12,5,11)],
'8_5':[(6,2,7,1),(8,4,9,3),(2,8,3,7),(14,10,15,9),(12,5,13,6),(4,13,5,14),(16,12,1,11),(10,16,11,15)],
'8_10':[(1,4,2,5),(3,8,4,9),(9,15,10,14),(5,13,6,12),(13,7,14,6),(11,1,12,16),(15,11,16,10),(7,2,8,3)],
'8_15':[(1,4,2,5),(3,8,4,9),(5,12,6,13),(13,16,14,1),(9,14,10,15),(15,10,16,11),(11,6,12,7),(7,2,8,3)],
'8_19':[(4,2,5,1),(8,4,9,3),(9,15,10,14),(5,13,6,12),(13,7,14,6),(11,1,12,16),(15,11,16,10),(2,8,3,7)]
}
def from_pd(pd):
 m=2*len(pd)
 visits=[None]*m
 for k,(a,b,c,d) in enumerate(pd,1):
  assert (a%m)+1==c
  if b%m+1==d:u,s=b,-1
  else:assert d%m+1==b;u,s=d,1
  visits[a-1]=(-k,s);visits[u-1]=(k,s)
 return tuple(visits)


==> anc/8_15/subset_24_30.txt <==
N=24 triple 2,2,20 closed 288 reduced 0 tested 0 hits 0
N=24 triple 2,3,19 closed 864 reduced 0 tested 0 hits 0
N=24 triple 2,4,18 closed 2016 reduced 0 tested 0 hits 0
N=24 triple 2,5,17 closed 4182 reduced 6 tested 6 hits 0
N=24 triple 2,6,16 closed 7728 reduced 38 tested 38 hits 0
N=24 triple 2,7,15 closed 12182 reduced 80 tested 80 hits 0
N=24 triple 2,8,14 closed 17158 reduced 182 tested 182 hits 0
N=24 triple 2,9,13 closed 21904 reduced 264 tested 264 hits 0
N=24 triple 2,10,12 closed 24870 reduced 280 tested 280 hits 0
N=24 triple 2,11,11 closed 25632 reduced 208 tested 208 hits 0
N=25 triple 2,2,21 closed 288 reduced 0 tested 0 hits 0
N=25 triple 2,3,20 closed 864 reduced 0 tested 0 hits 0
N=25 triple 2,4,19 closed 2016 reduced 0 tested 0 hits 0
N=25 triple 2,5,18 closed 4190 reduced 2 tested 2 hits 0
N=25 triple 2,6,17 closed 7822 reduced 28 tested 28 hits 0
N=25 triple 2,7,16 closed 12528 reduced 44 tested 44 hits 0
N=25 triple 2,8,15 closed 18178 reduced 164 tested 164 hits 0
N=25 triple 2,9,14 closed 23862 reduced 222 tested 222 hits 0
N=25 triple 2,10,13 closed 28090 reduced 248 tested 248 hits 0
N=25 triple 2,11,12 closed 30238 reduced 330 tested 330 hits 0
N=26 triple 2,2,22 closed 288 reduced 0 tested 0 hits 0
N=26 triple 2,3,21 closed 864 reduced 0 tested 0 hits 0
N=26 triple 2,4,20 closed 2016 reduced 0 tested 0 hits 0
N=26 triple 2,5,19 closed 4194 reduced 2 tested 2 hits 0
N=26 triple 2,6,18 closed 7896 reduced 26 tested 26 hits 0
N=26 triple 2,7,17 closed 12796 reduced 58 tested 58 hits 0
N=26 triple 2,8,16 closed 18930 reduced 96 tested 96 hits 0
N=26 triple 2,9,15 closed 25700 reduced 210 tested 210 hits 0
N=26 triple 2,10,14 closed 31108 reduced 294 tested 294 hits 0
N=26 triple 2,11,13 closed 34656 reduced 310 tested 310 hits 0
N=26 triple 2,12,12 closed 35950 reduced 214 tested 214 hits 0
N=27 triple 2,2,23 closed 288 reduced 0 tested 0 hits 0
N=27 triple 2,3,22 closed 864 reduced 0 tested 0 hits 0
N=27 triple 2,4,21 closed 2016 reduced 0 tested 0 hits 0
N=27 triple 2,5,20 closed 4198 reduced 2 tested 2 hits 0
N=27 triple 2,6,19 closed 7940 reduced 8 tested 8 hits 0
N=27 triple 2,7,18 closed 13044 reduced 54 tested 54 hits 0
N=27 triple 2,8,17 closed 19512 reduced 106 tested 106 hits 0
N=27 triple 2,9,16 closed 27170 reduced 214 tested 214 hits 0
N=27 triple 2,10,15 closed 34008 reduced 306 tested 306 hits 0
N=27 triple 2,11,14 closed 38916 reduced 364 tested 364 hits 0
N=27 triple 2,12,13 closed 41612 reduced 366 tested 366 hits 0
N=28 triple 2,2,24 closed 288 reduced 0 tested 0 hits 0
N=28 triple 2,3,23 closed 864 reduced 0 tested 0 hits 0
N=28 triple 2,4,22 closed 2016 reduced 0 tested 0 hits 0
N=28 triple 2,5,21 closed 4200 reduced 0 tested 0 hits 0
N=28 triple 2,6,20 closed 7960 reduced 4 tested 4 hits 0
N=28 triple 2,7,19 closed 13214 reduced 34 tested 34 hits 0
N=28 triple 2,8,18 closed 20084 reduced 98 tested 98 hits 0
N=28 triple 2,9,17 closed 28376 reduced 180 tested 180 hits 0
N=28 triple 2,10,16 closed 36450 reduced 222 tested 222 hits 0
N=28 triple 2,11,15 closed 43172 reduced 358 tested 358 hits 0
N=28 triple 2,12,14 closed 47356 reduced 412 tested 412 hits 0
N=28 triple 2,13,13 closed 48464 reduced 232 tested 232 hits 0
N=29 triple 2,2,25 closed 288 reduced 0 tested 0 hits 0
N=29 triple 2,3,24 closed 864 reduced 0 tested 0 hits 0
N=29 triple 2,4,23 closed 2016 reduced 0 tested 0 hits 0
N=29 triple 2,5,22 closed 4200 reduced 0 tested 0 hits 0
N=29 triple 2,6,21 closed 7974 reduced 6 tested 6 hits 0
N=29 triple 2,7,20 closed 13318 reduced 36 tested 36 hits 0
N=29 triple 2,8,19 closed 20526 reduced 80 tested 80 hits 0
N=29 triple 2,9,18 closed 29500 reduced 144 tested 144 hits 0
N=29 triple 2,10,17 closed 38522 reduced 230 tested 230 hits 0
N=29 triple 2,11,16 closed 46852 reduced 326 tested 326 hits 0
N=29 triple 2,12,15 closed 53168 reduced 382 tested 382 hits 0
N=29 triple 2,13,14 closed 55672 reduced 428 tested 428 hits 0
N=30 triple 2,2,26 closed 288 reduced 0 tested 0 hits 0
N=30 triple 2,3,25 closed 864 reduced 0 tested 0 hits 0
N=30 triple 2,4,24 closed 2016 reduced 0 tested 0 hits 0
N=30 triple 2,5,23 closed 4200 reduced 0 tested 0 hits 0
N=30 triple 2,6,22 closed 7982 reduced 2 tested 2 hits 0
N=30 triple 2,7,21 closed 13406 reduced 24 tested 24 hits 0
N=30 triple 2,8,20 closed 20880 reduced 92 tested 92 hits 0
N=30 triple 2,9,19 closed 30382 reduced 104 tested 104 hits 0
N=30 triple 2,10,18 closed 40478 reduced 250 tested 250 hits 0
N=30 triple 2,11,17 closed 50050 reduced 336 tested 336 hits 0
N=30 triple 2,12,16 closed 58370 reduced 424 tested 424 hits 0
N=30 triple 2,13,15 closed 63222 reduced 482 tested 482 hits 0
N=30 triple 2,14,14 closed 64282 reduced 298 tested 298 hits 0
N=24 triple 3,3,18 closed 6334 reduced 2 tested 2 hits 0
N=24 triple 3,4,17 closed 19458 reduced 24 tested 24 hits 0
N=24 triple 3,5,16 closed 50286 reduced 220 tested 220 hits 0
N=24 triple 3,6,15 closed 109640 reduced 922 tested 922 hits 0
N=24 triple 3,7,14 closed 199452 reduced 2524 tested 2524 hits 0
N=24 triple 3,8,13 closed 309746 reduced 5332 tested 5332 hits 0
N=24 triple 3,9,12 closed 411164 reduced 8166 tested 8166 hits 0
N=24 triple 3,10,11 closed 466040 reduced 9500 tested 9500 hits 0
N=25 triple 3,3,19 closed 6336 reduced 0 tested 0 hits 0
N=25 triple 3,4,18 closed 19504 reduced 8 tested 8 hits 0
N=25 triple 3,5,17 closed 50992 reduced 196 tested 196 hits 0
N=25 triple 3,6,16 closed 113328 reduced 700 tested 700 hits 0
N=25 triple 3,7,15 closed 212494 reduced 2180 tested 2180 hits 0
N=25 triple 3,8,14 closed 343098 reduced 5070 tested 5070 hits 0
N=25 triple 3,9,13 closed 478938 reduced 8126 tested 8126 hits 0
N=25 triple 3,10,12 closed 576560 reduced 10432 tested 10432 hits 0
N=25 triple 3,11,11 closed 607870 reduced 9586 tested 9586 hits 0
N=26 triple 3,3,20 closed 6336 reduced 0 tested 0 hits 0
N=26 triple 3,4,19 closed 19538 reduced 18 tested 18 hits 0
N=26 triple 3,5,18 closed 51552 reduced 182 tested 182 hits 0
N=26 triple 3,6,17 closed 116232 reduced 628 tested 628 hits 0
N=26 triple 3,7,16 closed 222990 reduced 1870 tested 1870 hits 0
N=26 triple 3,8,15 closed 373182 reduced 4486 tested 4486 hits 0
N=26 triple 3,9,14 closed 543278 reduced 8166 tested 8166 hits 0
N=26 triple 3,10,13 closed 687646 reduced 11532 tested 11532 hits 0
N=26 triple 3,11,12 closed 766878 reduced 13648 tested 13648 hits 0
N=27 triple 3,3,21 closed 6336 reduced 0 tested 0 hits 0
N=27 triple 3,4,20 closed 19564 reduced 4 tested 4 hits 0
N=27 triple 3,5,19 closed 51962 reduced 98 tested 98 hits 0
N=27 triple 3,6,18 closed 118696 reduced 508 tested 508 hits 0
N=27 triple 3,7,17 closed 231704 reduced 1674 tested 1674 hits 0
N=27 triple 3,8,16 closed 398584 reduced 4104 tested 4104 hits 0
N=27 triple 3,9,15 closed 603612 reduced 8298 tested 8298 hits 0
candidate -1,-2,-3,4,-5,-6,-7,8,-9,-10,-11,12,-13,-14,-15,-16,-17,18,19,20,-4,21,22,23,-8,24,25,26,-12,27,14,5,-21,3,-20,15,-27,13,-26,11,16,-19,2,-22,6,-25,10,17,-18,1,-23,7,-24,9, signs 110010011110001000010110001
candidate -1,-2,-3,4,-5,-6,-7,8,-9,-10,-11,12,-13,-14,-15,-16,-17,18,19,20,-4,21,22,23,-8,24,25,26,-12,27,14,5,-21,3,-20,15,-27,13,-26,11,16,-19,2,-22,6,-25,10,17,-18,1,-23,7,-24,9, signs 001101100001110111101001110
N=27 triple 3,10,14 closed 797538 reduced 12446 tested 12446 hits 2
N=27 triple 3,11,13 closed 934484 reduced 14980 tested 14980 hits 0
N=27 triple 3,12,12 closed 981916 reduced 13552 tested 13552 hits 0
N=28 triple 3,3,22 closed 6336 reduced 0 tested 0 hits 0
N=28 triple 3,4,21 closed 19570 reduced 2 tested 2 hits 0
N=28 triple 3,5,20 closed 52236 reduced 80 tested 80 hits 0
N=28 triple 3,6,19 closed 120576 reduced 398 tested 398 hits 0
N=28 triple 3,7,18 closed 239134 reduced 1312 tested 1312 hits 0
N=28 triple 3,8,17 closed 420236 reduced 3496 tested 3496 hits 0
N=28 triple 3,9,16 closed 657224 reduced 7526 tested 7526 hits 0
N=28 triple 3,10,15 closed 904384 reduced 12270 tested 12270 hits 0
N=28 triple 3,11,14 closed 1105878 reduced 16430 tested 16430 hits 0
N=28 triple 3,12,13 closed 1216742 reduced 18776 tested 18776 hits 0
N=29 triple 3,3,23 closed 6336 reduced 0 tested 0 hits 0
N=29 triple 3,4,22 closed 19574 reduced 2 tested 2 hits 0
N=29 triple 3,5,21 closed 52422 reduced 64 tested 64 hits 0
N=29 triple 3,6,20 closed 122026 reduced 402 tested 402 hits 0
N=29 triple 3,7,19 closed 245094 reduced 1196 tested 1196 hits 0
N=29 triple 3,8,18 closed 439214 reduced 3418 tested 3418 hits 0
N=29 triple 3,9,17 closed 704210 reduced 6874 tested 6874 hits 0
N=29 triple 3,10,16 closed 1003044 reduced 12024 tested 12024 hits 0
N=29 triple 3,11,15 closed 1278196 reduced 17732 tested 17732 hits 0
N=29 triple 3,12,14 closed 1466426 reduced 20888 tested 20888 hits 0
N=29 triple 3,13,13 closed 1526914 reduced 18254 tested 18254 hits 0
N=30 triple 3,3,24 closed 6336 reduced 0 tested 0 hits 0
N=30 triple 3,4,23 closed 19578 reduced 2 tested 2 hits 0
N=30 triple 3,5,22 closed 52530 reduced 24 tested 24 hits 0
N=30 triple 3,6,21 closed 123240 reduced 320 tested 320 hits 0
N=30 triple 3,7,20 closed 250012 reduced 944 tested 944 hits 0
N=30 triple 3,8,19 closed 455254 reduced 2760 tested 2760 hits 0
N=30 triple 3,9,18 closed 746376 reduced 6406 tested 6406 hits 0
N=30 triple 3,10,17 closed 1093008 reduced 11948 tested 11948 hits 0
candidate -1,-2,3,-4,-5,-6,7,-8,-9,-10,-11,-12,-13,-14,-15,16,-17,-18,-19,20,21,22,23,-7,24,25,26,-3,27,28,29,30,-16,15,-30,-23,8,-24,6,-29,14,17,-22,9,-25,5,-28,1,12,19,-20,11,2,-27,4,-26,10,-21,18,13, signs 101100011010101110110110010110
candidate -1,-2,-3,4,-5,-6,-7,-8,-9,10,-11,-12,-13,-14,-15,16,-17,-18,-19,20,21,22,-10,23,24,25,26,27,-4,28,29,30,-16,17,-30,15,18,7,-25,1,-23,9,-22,11,2,-26,6,-29,14,19,-20,13,-28,5,-27,3,12,-21,8,-24, signs 010110110010100111110101101011
candidate -1,-2,-3,4,-5,-6,-7,-8,-9,10,-11,-12,-13,-14,-15,16,-17,-18,-19,20,21,22,-10,23,24,25,26,27,-4,28,29,30,-16,17,-30,15,18,7,-25,1,-23,9,-22,11,2,-26,6,-29,14,19,-20,13,-28,5,-27,3,12,-21,8,-24, signs 101001001101011000001010010100
candidate -1,-2,3,-4,-5,-6,7,-8,-9,-10,-11,-12,-13,-14,-15,16,-17,-18,-19,20,21,22,23,-7,24,25,26,-3,27,28,29,30,-16,15,-30,-23,8,-24,6,-29,14,17,-22,9,-25,5,-28,1,12,19,-20,11,2,-27,4,-26,10,-21,18,13, signs 010011100101010001001001101001
N=30 triple 3,11,16 closed 1443014 reduced 17860 tested 17860 hits 4
N=30 triple 3,12,15 closed 1724628 reduced 23098 tested 23098 hits 0
candidate -1,2,-3,-4,-5,-6,-7,-8,9,-10,-11,-12,13,-14,-15,-16,-17,18,-2,19,20,21,22,23,24,25,26,-13,27,28,29,-9,30,11,-28,7,-23,17,-18,-22,6,-27,12,-26,14,5,-21,1,-19,3,16,-24,8,-29,10,-30,-25,15,4,-20, signs 100110100101100100100101001010
candidate -1,2,-3,-4,-5,-6,-7,-8,9,-10,-11,-12,13,-14,-15,-16,-17,18,-2,19,20,21,22,23,24,25,26,-13,27,28,29,-9,30,11,-28,7,-23,17,-18,-22,6,-27,12,-26,14,5,-21,1,-19,3,16,-24,8,-29,10,-30,-25,15,4,-20, signs 011001011010011011011010110101
N=30 triple 3,13,14 closed 1867070 reduced 25336 tested 25336 hits 2


==> anc/8_15/subset_results.txt <==
N,rooted_reduced_diagrams,Alexander_survivors
24,27748,0
25,37336,0
26,41740,0
27,57084,2
28,61830,0
29,82486,0
30,90710,6
Jones survivors (controls excluded): 0


==> anc/8_15/verify_census.py <==
"""Validate every emitted candidate, completeness of log blocks, and both Jones controls."""
from collections import defaultdict
import json
from pathlib import Path
import re
import subprocess
import sys
from diagram_checks import planar, segments
from standard_diagrams import PD, from_pd

ROOT = Path(__file__).resolve().parent
PATTERN = re.compile(r'N=(\d+) triple (\d+),(\d+),(\d+) closed (\d+) reduced (\d+) tested (\d+) hits (\d+)')

def encode(gauss, writhe):
    return [(1 if x > 0 else -1) * (2 * abs(x) + int(writhe[abs(x)-1] < 0)) for x in gauss]

def line(items):
    return ' '.join(map(str, items))

def verify(log, executable, maximum, minimum=8, allowed_pairs=None):
    records = {}
    pending = []
    totals = defaultdict(lambda: [0, 0])
    reference = from_pd(PD['8_15'])
    signs = dict((abs(x), h) for x, h in reference)
    packed = encode([x for x, h in reference], [signs[i] for i in range(1,9)])
    inputs = [line(packed), line(packed)]
    positive = json.loads((ROOT / 'cert_8_15.json').read_text())['diagrams'][0]
    for mirror in (1, -1):
        gauss = [mirror*x for x in positive['gauss']]
        writhe = [mirror*x for x in positive['writhe']]
        inputs.append(line([15, 9, 0, 0, 0, *encode(gauss, writhe)]))
    for entry in Path(log).read_text().splitlines():
        if entry.startswith('candidate '):
            word, bitstring = entry[10:].split(' signs ')
            gauss = list(map(int, word.strip(',').split(',')))
            signs = [1 if x == '1' else -1 for x in bitstring]
            assert set(bitstring) <= {'0','1'}
            planar({'gauss':gauss, 'writhe':signs})
            pending.append((gauss, signs))
            continue
        match = PATTERN.fullmatch(entry)
        assert match, entry
        n, a, b, c, closed, reduced, tested, hits = map(int, match.groups())
        assert n == a+b+c and 2 <= a <= b <= c and closed >= reduced == tested >= hits
        assert (n,a,b,c) not in records and hits == len(pending)
        records[n,a,b,c] = (closed,reduced,hits)
        totals[n][0] += tested
        totals[n][1] += hits
        for gauss, signs in pending:
            assert len(signs) == n
            cuts = [1, 1+a+c, 1+2*a+b+c]
            segments(gauss,cuts)
            inputs.append(line([15,n,*cuts,*encode(gauss,signs)]))
        pending.clear()
    assert not pending
    expected = {(n,a,b,n-a-b) for n in range(minimum,maximum+1)
                for a in range(2,n//3+1) for b in range(a,(n-a)//2+1)
                if allowed_pairs is None or a in allowed_pairs}
    assert set(records) == expected
    run = subprocess.run([str(Path(executable).resolve())],input='\n'.join(inputs)+'\n',
                         check=True, text=True, capture_output=True)
    survivors = run.stdout.splitlines()
    assert survivors[:2] == inputs[2:4], 'four-segment positives or mirror failed'
    print('N,rooted_reduced_diagrams,Alexander_survivors')
    for n,(tested,hits) in sorted(totals.items()):
        print(f'{n},{tested},{hits}')
    print('Jones survivors (controls excluded):',len(survivors)-2)
    for row in survivors[2:]:
        print('SURVIVOR',row)
    assert len(survivors) == 2, 'candidate requiring identification remains'


if __name__ == '__main__':
    minimum = int(sys.argv[4]) if len(sys.argv) > 4 else 8
    pairs = set(map(int, sys.argv[5].split(','))) if len(sys.argv) > 5 else None
    verify(sys.argv[1],sys.argv[2],int(sys.argv[3]),minimum,pairs)


==> anc/8_15/verify_exception.py <==
"""Verify the one-exception partition and identify the result of the crossing change."""
import json
from itertools import product
from pathlib import Path
from diagram_checks import planar, cut_open
from check_cert import canon, check_step, planar as planar_code
from verify_four import same_closed, from_pd

folder = Path(__file__).resolve().parent
table = json.loads((folder / 'cert_8_15.json').read_text())['diagrams'][0]
near = json.loads((folder / 'one_exception.json').read_text())
before, after = near['diagrams']
for diagram in (before, after):
    planar(diagram)
source = [(-v,-table['writhe'][abs(v)-1]) for v in table['gauss']]
assert same_closed(after, source)
m = near['moves'][0]
levels1, word1 = cut_open(before,m['old'])
levels2, word2 = cut_open(after,m['new'])
assert word1 == word2 and len(levels1 | levels2) == 1
a,b,c = [x-1 for x in near['cuts_before_visits_1_based']]
w = before['gauss']
blocks = [w[a:b],w[b:c],w[c:]+w[:a]]
assert all(len({abs(x) for x in block}) == len(block) for block in blocks)
section = {x:k for k,block in enumerate(blocks) for x in block}
bad = [x for x in sorted(section) if x>0 and (section[-x]-section[x])%3 != 1]
assert bad == [near['exception']]
print('Blocks:',blocks,'exception:',bad)
code = [[abs(v),int((v>0)^(abs(v)==bad[0])),
         int((before['writhe'][abs(v)-1]>0)^(abs(v)==bad[0]))] for v in w]
chain = json.loads((folder/'crossing_change.json').read_text())['codes']
assert chain[0] == code
assert all(planar_code(t) for t in chain)
steps = [check_step(x,y) for x,y in zip(chain,chain[1:])]
assert all(steps)
standard = from_pd([(1,4,2,5),(3,8,4,9),(5,10,6,1),(9,6,10,7),(7,2,8,3)])
# Orientation, planar reflection and mirror are allowed in this comparison.
matching = any(canon([(abs(x),int(x>0)^o,int(s>0)^h) for x,s in standard[::direction]])
               == canon(chain[-1]) for direction,o,h in product((1,-1),(0,1),(0,1)))
assert matching
print('After switching crossing 5:',steps,'to standard 5_2 up to mirror.')


==> anc/8_15/verify_four.py <==
"""Verify the two four-segment upper bounds with independent Gauss-word checks."""
from pathlib import Path
import json
from diagram_checks import planar, segments, cut_open
from standard_diagrams import PD, from_pd
def normalized(word):
    labels={}
    return tuple((labels.setdefault(abs(x),len(labels)+1)*(1 if x>0 else -1),writhe)
                 for x,writhe in word)

def same_closed(diagram, source):
    word=[(x,diagram["writhe"][abs(x)-1]) for x in diagram["gauss"]]
    return len(word)==len(source) and any(
        normalized(word)==normalized(source[i:]+source[:i]) for i in range(len(source))
    )



for name in ("8_15",):
    data = json.loads(Path(__file__).with_name("cert_" + name + ".json").read_text())
    diagrams, moves = data["diagrams"], data["moves"]
    assert len(moves) == len(diagrams) - 1
    for diagram in diagrams:
        planar(diagram)
    assert len(data["cuts_before_visits_1_based"]) == 4
    segments(diagrams[0]["gauss"], data["cuts_before_visits_1_based"])
    for old, new, move in zip(diagrams, diagrams[1:], moves):
        side1, residual1 = cut_open(old, move["old"])
        side2, residual2 = cut_open(new, move["new"])
        assert len(side1 | side2) == 1 and residual1 == residual2
    reference = from_pd(PD[name])
    assert any(same_closed(diagrams[-1], [(m*x,m*s) for x,s in word])
               for m in (-1,1) for word in (reference, reference[::-1]))
    print(name, len(diagrams[0]["writhe"]), "crossings in a verified four-segment diagram.")


==> anc/8_15_8_19/README_ja.md <==
# 8₁₅ と 8₁₉ の3-segment 表示

**定理**　s(8₁₅)=s(8₁₉)=3。両者とも非自明なので下界は3である。以下の具体的な図式が上界を与える。

| 結び目 | 表示の交点数 | e₁ と e₂ | e₂ と e₃ | e₃ と e₁ |
|---|---:|---:|---:|---:|
| 8₁₅ | 27 | 10 | 5 | 12 |
| 8₁₉=T(3,4) | 30 | 5 | 7 | 18 |

黒点が分割点である。赤 e₁ は青 e₂ の上、青 e₂ は緑 e₃ の上、緑 e₃ は赤 e₁ の上を通る。各弧の内部に自己交差はない。座標ファイルは向き付きの三つの整数折れ線を e₁,e₂,e₃ の順に並べたものである。

## 定理の再検証

展開したディレクトリで次のコマンドを実行する。Python 3 の標準ライブラリで完結する。assert を有効にした通常の Python で実行する。

    python3 verify.py

1. coords_*.json から各辺の交点と通過順を整数・有理数演算で再構成する。頂点の重複、非横断交差、三重点、同色弧の自己交差を検査し、符号付き Gauss 語が証明書と一致することを確かめる。
2. cert_*.json の各図式の符号から回転系を作り、Euler 標数で球面性を検査する。分割は Gauss 語を1から数え、8₁₅ は訪問 1,23,38 の直前、8₁₉ は訪問 1,24,36 の直前で切る。
3. 各変形では連続する一つの overpass または underpass を引き直す。古い弧と新しい弧の交点を消すと、両端付きの残りの図式の符号付き Gauss 語が順序通りに一致する。残った連結な球面図式の埋め込みは回転系で決まり、すべての上（または下）に持ち上げた弧は両端を固定して引き直せる。従って各ステップは結び目型を保つ。
4. 最終図式を Knot Atlas の標準 PD と照合する。照合には交点番号の付け替え、巡回シフト、必要な場合の向きの反転だけを用い、鏡像化を要しない。

8₁₅ の交点数列は 27,22,19,17,15,14,12,10,8。8₁₉ の交点数列は 30,25,22,20,18,17,16,15,14,12,10,8。途中では3-segment 条件を外して結び目型を同定する。

## 3-segment 表示での最小交点数

c₃(K) を3-segment 表示に限った最小交点数とする。既存の有限列挙は 8₁₅ で23交点以下、8₁₉ で22交点以下を除外していた。同梱した新しい全範囲の記録はそれぞれ26交点以下、28交点以下までを覆う。従って c₃(8₁₅)=27、29≤c₃(8₁₉)≤30。定理 s=3 の証明はこれらの有限排除の完全性に依存しない。

    python3 census/verify_lower.py

この追加検算は C++17 のコンパイラを使い、色別交点数の三つ組の網羅、候補の球面性・3本への分割、全候補の Jones 評価による排除を確認する。旧範囲の全記録・検証コードは census 内の二つの元アーカイブに収録した。各ブロックを再生成する場合は enumerate.cpp または fast.cpp を C++17 でコンパイルし、順に 15 または 19、総交点数 n、二つの小さい色対の交点数 a,b を引数とする。通常版は鏡映の両側、高速版は初回の横断を固定して一方を列挙する。両者の候補件数はこの重複の有無により異なる。

列挙は球面上に e₁,e₂ を置き、次に e₃ を、現在の端点がある面の境界辺を一本ずつ横断して延長する。各色に自己交差を許さない。最小図式では消去できる空二角形を除外できる。高速版では、e₁,e₂ の異色二角形を残さないために e₃ が両辺を横断する必要があることを用いる。二角形内に入って同じ辺から出れば、その辺との間にさらに二角形が生じ、最内のものを消去できる。第3弧の始終点は、この判定で用いる二辺だけの面の内部にはない。

さらに A=C₁₂, B=C₂₃ として、交互に並ぶ二弦 x∈A, y∈B に対する符号積の和を使う。この和は Conway 多項式の z² 係数 a₂ に等しい。A 全体、B 全体、両方を交換した図式はいずれも上下が全順序の自明図式となる。二組の交換の混合差分に skein 関係を二度適用すると、z² の係数には、二重平滑化が1成分となる交互配置だけが寄与する。e₂ 上では y が x に先行する場合がちょうどこの配置で、各 e₂ 辺に残りの A の符号和を重みとして与えられる。双対グラフの歩道を使い、残る二色の交点回数で達成できる総和の上下界を求めると、a₂ に届かない分岐を除外できる。歩道の判定では自己回帰も許すので実際の延長可能性を過小評価しない。

標準 PD の出典
- https://katlas.org/wiki/8_15
- https://katlas.org/wiki/8_19


==> anc/8_15_8_19/census/check.py <==
from pathlib import Path
import sys,re,subprocess,json
from collections import Counter
sys.path.insert(0,str(Path(__file__).resolve().parent))
from standard_diagrams import from_pd,PD
from diagram_checks import planar,segments
root=Path(__file__).resolve().parent
def encode(w,h):
 return ' '.join(str((1 if v>0 else -1)*(2*abs(v)+(h[abs(v)-1]=='0'))) for v in w)
def reference(k):
 wh=from_pd(PD['8_'+str(k)])
 w=[v for v,_ in wh];d={abs(v):h for v,h in wh}
 return encode(w,''.join('1' if d[i]==1 else '0' for i in range(1,9)))
def parse(files):
 refs=[reference(15),reference(19)]
 inputs=refs+['15 8 0 0 0 '+refs[0],'19 8 0 0 0 '+refs[1]]
 counts=Counter()
 for f in files:
  k,n,a,b=map(int,f.stem.split('_')[1:]);data=f.read_text().splitlines()
  entries=[l for l in data if l.startswith('candidate')]
  c=n-a-b
  assert data[-1].startswith(f'N={n} triple {a},{b},{c} ') and data[-1].endswith('hits '+str(len(entries)))
  cuts=[1,1+a+c,1+2*a+b+c]
  counts[k,n,'blocks']+=1
  for l in entries:
   visits,h=l[10:].split(' signs ');w=list(map(int,visits.strip(',').split(',')))
   planar(dict(gauss=w,writhe=[1 if x=='1' else -1 for x in h]))
   segments(w,cuts)
   inputs.append(' '.join(map(str,[k,n,*cuts]))+' '+encode(w,h))
   counts[k,n,'candidates']+=1
 p=subprocess.run([str(root/'jones')],input='\n'.join(inputs)+'\n',text=True,check=True,capture_output=True)
 out=p.stdout.splitlines();assert out[:2]==inputs[2:4]
 return sorted(counts.items()),out[2:]
if __name__=='__main__':
 counts,out=parse(sorted(root.glob('run_*.log')))
 print(counts);print('Jones survivors',len(out));print('\n'.join(out))


==> anc/8_15_8_19/census/diagram_checks.py <==
"""Check the spherical diagrams, three segments, and all pass replacements.
Run with Python 3 and granny.json in the same directory.
Signed visit = over/under. Writhe sign = sign(det(over, under)).
"""
import json
from pathlib import Path

def planar(diagram):
    word, signs = diagram["gauss"], diagram["writhe"]
    n, m = len(signs), len(word)
    assert all(s in (-1, 1) for s in signs)
    assert m == 2*n and sorted(word) == [*range(-n, 0), *range(1, n+1)]
    rotation = {}
    for k, sign in enumerate(signs, 1):
        i, j = word.index(k), word.index(-k)
        a, b = 2*i, 2*((i-1) % m)+1
        c, d = 2*j, 2*((j-1) % m)+1
        order = [a,c,b,d] if sign == 1 else [a,d,b,c]
        rotation.update(zip(order, order[1:] + order[:1]))
    seen = set()
    faces = 0
    for dart in rotation:
        if dart not in seen:
            faces += 1
            while dart not in seen:
                seen.add(dart)
                dart = rotation[dart ^ 1]
    assert n - 2*n + faces == 2

def segments(word, cuts):
    offsets = [k-1 for k in cuts]
    assert offsets == sorted(set(offsets)) and 0 <= offsets[0] <= offsets[-1] < len(word)
    arcs = [word[a:b] for a,b in zip(offsets,offsets[1:])]
    arcs.append(word[offsets[-1]:] + word[:offsets[0]])
    where = {visit: i for i, arc in enumerate(arcs) for visit in arc}
    directions = {(where[x], where[-x]) for x in word if x>0}
    assert all(a != b and (b,a) not in directions for a,b in directions)
    if len(cuts) == 3:
        assert directions == {(0,1),(1,2),(2,0)}

def cut_open(diagram, cut):
    word = diagram["gauss"]
    start, length = cut
    assert 1 <= start <= len(word) and 0 <= length < len(word)
    word = word[start-1:] + word[:start-1]
    removed = word[:length]
    levels = {1 if x > 0 else -1 for x in removed}
    assert len(levels) <= 1
    erased = set(map(abs, removed))
    labels, result = {}, []
    for x in word[length:]:
        k = abs(x)
        if k in erased:
            continue
        label = labels.setdefault(k, len(labels)+1)
        result.append((label if x > 0 else -label, diagram["writhe"][k-1]))
    return levels, result



==> anc/8_15_8_19/census/enumerate.cpp <==
// Enumerate rooted diagrams made of three simple arcs on an oriented sphere.
// A dart is a directed half-edge. Its reverse is d^1.
#include <algorithm>
#include <array>
#include <cassert>
#include <cstdlib>
#include <iostream>
#include <string>
using namespace std;

constexpr int max_crossings = 30;
constexpr int capacity = 4 * max_crossings + 6;
constexpr int prime = 1009;
int inverse_mod[prime];
bool normal_only = true;
unsigned long long closed, reduced, hits, controls;
int crossing_number, K, amin, bmin;

struct Diagram {
    unsigned char rotation[capacity]{}, color[capacity]{}, base_side[capacity]{};
    int darts = 4, start = 0, tip = 3, active_color = 1;

    Diagram() {
        // e1 followed by a short initial piece of e2.
        rotation[0] = 0; rotation[1] = 2; rotation[2] = 1; rotation[3] = 3;
        color[2] = color[3] = 1;
    }

    void replace_at_vertex(int old, int fresh) {
        if (rotation[old] == old) {
            rotation[fresh] = fresh;
            return;
        }
        int prior = old;
        while (rotation[prior] != old) prior = rotation[prior];
        rotation[prior] = fresh;
        rotation[fresh] = rotation[old];
    }

    void cross_side(int d) {
        const int continuation = darts, extension = darts + 2;
        darts += 4;
        if ((d ^ 1) == start) start = continuation ^ 1;
        replace_at_vertex(d ^ 1, continuation ^ 1);
        // The active tip approaches from the face whose boundary contains d.
        rotation[d ^ 1] = tip;
        rotation[tip] = continuation;
        rotation[continuation] = extension;
        rotation[extension] = d ^ 1;
        rotation[extension ^ 1] = extension ^ 1;
        color[continuation] = color[continuation ^ 1] = color[d];
        color[extension] = color[extension ^ 1] = active_color;
        base_side[continuation] = base_side[d];
        base_side[continuation ^ 1] = base_side[d ^ 1];
        tip = extension ^ 1;
    }

    void start_third_arc() {
        rotation[tip] = darts;
        rotation[darts] = tip;
        rotation[darts + 1] = darts + 1;
        color[darts] = color[darts + 1] = 2;
        tip = darts + 1;
        darts += 2;
        active_color = 2;
        for (int i = 0; i < darts; ++i) base_side[i] = i;
    }
};

int residue(int x) { return (x % prime + prime) % prime; }

using CrossingList = array<int, max_crossings>;

// Alexander cofactor over F_prime, up to a signed power of t.
int alexander(int n, const CrossingList& under, const CrossingList& over,
              const CrossingList& positive, int t) {
    int matrix[max_crossings][max_crossings]{};
    for (int i = 0; i < n; ++i) {
        int in = under[i], out = (in + 1) % n, top = over[i];
        int v = positive[i] ? t : inverse_mod[t];
        matrix[i][in] = residue(matrix[i][in] + v);
        matrix[i][out] = residue(matrix[i][out] - 1);
        matrix[i][top] = residue(matrix[i][top] + 1 - v);
    }
    int determinant = 1;
    for (int i = 0; i < n - 1; ++i) {
        int pivot = i;
        while (pivot < n - 1 && matrix[pivot][i] == 0) ++pivot;
        if (pivot == n - 1) return 0;
        if (pivot != i) {
            for (int k = i; k < n - 1; ++k) swap(matrix[i][k], matrix[pivot][k]);
            determinant = residue(-determinant);
        }
        int v = matrix[i][i];
        determinant = determinant * v % prime;
        for (int j = i + 1; j < n - 1; ++j) {
            if (!matrix[j][i]) continue;
            int multiple = matrix[j][i] * inverse_mod[v] % prime;
            for (int k = i + 1; k < n - 1; ++k)
                matrix[j][k] = residue(matrix[j][k] - multiple * matrix[i][k]);
        }
    }
    return determinant;
}

void inspect(Diagram g) {
    ++closed;
    g.rotation[g.start] = g.tip;
    g.rotation[g.tip] = g.start;
    for (int d = 0; d < g.darts; ++d) {
        int k = g.rotation[d ^ 1];
        if (k != d && g.rotation[k ^ 1] == d && g.color[k] != g.color[d])
            return;
    }
    ++reduced;
    int dart = g.start, n = 0, under_count = 0, visits = 0;
    int id[capacity], word[2 * max_crossings];
    CrossingList under{}, over{}, out_over{}, out_under{}, positive{};
    fill_n(id, capacity, -1);
    do {
        int back = dart ^ 1, side = g.rotation[back], next = g.rotation[side];
        if (next == back) {
            dart = side; // marked vertex of degree two
            continue;
        }
        if (id[back] < 0) {
            int s = back;
            do { id[s] = n; s = g.rotation[s]; } while (s != back);
            ++n;
        }
        int x = id[back];
        bool above = (g.color[dart] + 1) % 3 == g.color[side];
        word[visits++] = (above ? 1 : -1) * (x + 1);
        if (above) { over[x] = under_count; out_over[x] = next; }
        else { under[x] = under_count++; out_under[x] = next; }
        dart = next;
    } while (dart != g.start);
    assert(n == crossing_number && under_count == n && visits == 2 * n);
    for (int i = 0; i < n; ++i) {
        over[i] %= n;
        positive[i] = g.rotation[out_over[i]] == out_under[i];
    }

    // Independent positive control from the integer polygon of manuscript Fig. 4.
    if (n == 14) {
        constexpr int control[] = {-1,2,-3,4,-5,-6,7,8,-9,10,-8,11,-4,12,
                                    -2,13,14,-7,6,-14,-10,9,-13,1,-12,3,-11,5};
        const string signs = "00110000110101";
        bool same = true, reflected = true;
        for (int i = 0; i < n; ++i) {
            same &= positive[i] == signs[i] - '0';
            reflected &= positive[i] != signs[i] - '0';
        }
        if (equal(control, control + 28, word) && (same || reflected)) ++controls;
    }
    int det = alexander(n, under, over, positive, prime - 1);
    int goal= K==15?33:3; if(det!=goal && det!=prime-goal)return;
    int symmetric = alexander(n, under, over, positive, 2)
                  * alexander(n, under, over, positive, inverse_mod[2]) % prime;
    int target = (K==15?15*inverse_mod[4]:39*inverse_mod[8])%prime;
    if (symmetric != target * target % prime) return;
    ++hits;
    cout << "candidate ";
    for (int i = 0; i < visits; ++i) cout << word[i] << ',';
    cout << " signs ";
    for (int i = 0; i < n; ++i) cout << positive[i];
    cout << '\n';
}


// Static dual of the first two arcs, including the short e3 stub.
// Bounds cover even walks that intersect themselves or immediately turn back.
struct Bounds { signed short lo,hi; };
constexpr int L=max_crossings+1;
Bounds reachable[L][L][L];
int face[capacity], weight[capacity], NF;
void prepare(const Diagram& g,int red,int blue) {
    int forward[capacity]{},after[capacity]{};
    int d=g.start, sum=0;
    while(d!=(g.tip^1)) {
        forward[d]=1;
        int side=g.rotation[d^1], next=g.rotation[side];
        if(next==(d^1)) next=side;
        else if(g.color[d]==1) {
            // The current arc is e2. Determine crossing sign via the e1 outgoing dart.
            int other=forward[side^1]?g.rotation[next]:side;
            sum+=g.rotation[other]==next?1:-1;
        }
        after[d]=sum; d=next;
    }
    for(int i=0;i<g.darts;i++) {
        // Opposite orientation reverses the oriented crossing sign.
        // A prefix differs from a suffix. Use the number of A crossings still ahead on e2.
        weight[i]=g.color[i]==1 ? (forward[i]?sum-after[i]:-(sum-after[i^1])):0;
    }
    // after[d] counted the crossing at its head, while the segment d lies BEFORE it.
    // Reassign prefix totals by walking from tail to head.
    d=g.start;int prefix=0;
    while(d!=(g.tip^1)){
        if(g.color[d]==1){weight[d]=sum-prefix;weight[d^1]=-weight[d];prefix=after[d];}
        int side=g.rotation[d^1],next=g.rotation[side];d=(next==(d^1))?side:next;
    }
    fill_n(face,g.darts,-1);NF=0;
    for(int i=0;i<g.darts;i++) if(face[i]<0) {
        int j=i;do {face[j]=NF;j=g.rotation[j^1];}while(j!=i);
        NF++;
    }
    for(int r=0;r<=red;r++)for(int b=0;b<=blue;b++){
        auto row=reachable[r][b];
        for(int f=0;f<NF;f++)row[f]={30000,-30000};
        if(r+b==0){row[face[g.start]]={0,0};continue;}
        for(int i=0;i<g.darts;i++) {
            int col=g.color[i];if(col>=2 || (col==0?r:b)==0)continue;
            Bounds v=reachable[r-(col==0)][b-(col==1)][face[i^1]];
            if(v.lo>v.hi)continue;
            auto& u=row[face[i]];
            u.lo=min<int>(u.lo,v.lo+weight[i]);u.hi=max<int>(u.hi,v.hi+weight[i]);
        }
    }
}
void extend(const Diagram& g, int left12, int left31, int left23, int last_side, int wanted=0) {
    if (g.active_color == 1 && left12 == 0) {
        Diagram next = g;
        next.start_third_arc();
        prepare(next,left31,left23);
        extend(next, 0, left31, left23, -1, K==15?4:5);
        return;
    }
    if(g.active_color==2){auto v=reachable[left31][left23][face[last_side<0?g.tip:last_side]];if(wanted<v.lo||wanted>v.hi)return;}
    int d = g.tip;
    do {
        if (g.active_color == 2 && left31 == 0 && left23 == 0) {
            if (d == g.start) { inspect(g); return; }
        } else if (g.color[d] < g.active_color) {
            bool second = g.active_color == 1;
            bool needed = (g.color[d] == 0 ? left31 : left23) > 0;
            if (second || (needed && (!normal_only || g.base_side[d] != last_side))) {
                Diagram next = g;
                next.cross_side(d);
                if (second) extend(next, left12 - 1, left31, left23, -1);
                else extend(next, 0, left31 - (g.color[d] == 0),
                            left23 - (g.color[d] == 1), g.base_side[d ^ 1], wanted-weight[g.base_side[d]]);
            }
        }
        d = g.rotation[d ^ 1];
    } while (d != g.tip);
}

int main(int argc, char** argv) {
    if(argc!=5)return 2; K=atoi(argv[1]); amin=atoi(argv[3]); bmin=atoi(argv[4]);
    int low=atoi(argv[2]), high=low;
    if (low < 8 || high < low || high > max_crossings) return 2;
    inverse_mod[1] = 1;
    for (int i = 2; i < prime; ++i)
        inverse_mod[i] = prime - (prime / i) * inverse_mod[prime % i] % prime;
    for (int n = low; n <= high; ++n) {
        crossing_number = n;
        for (int a = 2; a <= n / 3; ++a) {
            if(a!=amin) continue;
            for (int b = a; b <= (n - a) / 2; ++b) {
                if (bmin && bmin!=b)continue; const int c = n - a - b;
                closed = reduced = hits = controls = 0;
                extend(Diagram{}, a, c, b, -1);
                cout << "N=" << n << " triple " << a << ',' << b << ',' << c
                     << " closed " << closed << " reduced " << reduced
                     << " tested " << reduced << " hits " << hits << endl;
                if (false) {
                    if (controls != 2) return 3;
                    cerr << "Recovered both planar orientations of the K14n14349 control.\n";
                }
            }
        }
    }
}


==> anc/8_15_8_19/census/fast.cpp <==
// Enumerate rooted diagrams made of three simple arcs on an oriented sphere.
// A dart is a directed half-edge. Its reverse is d^1.
#include <algorithm>
#include <array>
#include <cassert>
#include <cstdlib>
#include <iostream>
#include <cstdint>
#include <string>
using namespace std;

constexpr int max_crossings = 30;
constexpr int capacity = 4 * max_crossings + 6;
constexpr int prime = 1009;
int inverse_mod[prime];
bool normal_only = true;
unsigned long long closed, reduced, hits, controls;
int crossing_number, K, amin, bmin;

struct Diagram {
    unsigned char rotation[capacity]{}, color[capacity]{}, base_side[capacity]{};
    int darts = 4, start = 0, tip = 3, active_color = 1;

    Diagram() {
        // e1 followed by a short initial piece of e2.
        rotation[0] = 0; rotation[1] = 2; rotation[2] = 1; rotation[3] = 3;
        color[2] = color[3] = 1;
    }

    void replace_at_vertex(int old, int fresh) {
        if (rotation[old] == old) {
            rotation[fresh] = fresh;
            return;
        }
        int prior = old;
        while (rotation[prior] != old) prior = rotation[prior];
        rotation[prior] = fresh;
        rotation[fresh] = rotation[old];
    }

    void cross_side(int d) {
        const int continuation = darts, extension = darts + 2;
        darts += 4;
        if ((d ^ 1) == start) start = continuation ^ 1;
        replace_at_vertex(d ^ 1, continuation ^ 1);
        // The active tip approaches from the face whose boundary contains d.
        rotation[d ^ 1] = tip;
        rotation[tip] = continuation;
        rotation[continuation] = extension;
        rotation[extension] = d ^ 1;
        rotation[extension ^ 1] = extension ^ 1;
        color[continuation] = color[continuation ^ 1] = color[d];
        color[extension] = color[extension ^ 1] = active_color;
        base_side[continuation] = base_side[d];
        base_side[continuation ^ 1] = base_side[d ^ 1];
        tip = extension ^ 1;
    }

    void start_third_arc() {
        rotation[tip] = darts;
        rotation[darts] = tip;
        rotation[darts + 1] = darts + 1;
        color[darts] = color[darts + 1] = 2;
        tip = darts + 1;
        darts += 2;
        active_color = 2;
        for (int i = 0; i < darts; ++i) base_side[i] = i;
    }
};

int residue(int x) { return (x % prime + prime) % prime; }

using CrossingList = array<int, max_crossings>;

// Alexander cofactor over F_prime, up to a signed power of t.
int alexander(int n, const CrossingList& under, const CrossingList& over,
              const CrossingList& positive, int t) {
    int matrix[max_crossings][max_crossings]{};
    for (int i = 0; i < n; ++i) {
        int in = under[i], out = (in + 1) % n, top = over[i];
        int v = positive[i] ? t : inverse_mod[t];
        matrix[i][in] = residue(matrix[i][in] + v);
        matrix[i][out] = residue(matrix[i][out] - 1);
        matrix[i][top] = residue(matrix[i][top] + 1 - v);
    }
    int determinant = 1;
    for (int i = 0; i < n - 1; ++i) {
        int pivot = i;
        while (pivot < n - 1 && matrix[pivot][i] == 0) ++pivot;
        if (pivot == n - 1) return 0;
        if (pivot != i) {
            for (int k = i; k < n - 1; ++k) swap(matrix[i][k], matrix[pivot][k]);
            determinant = residue(-determinant);
        }
        int v = matrix[i][i];
        determinant = determinant * v % prime;
        for (int j = i + 1; j < n - 1; ++j) {
            if (!matrix[j][i]) continue;
            int multiple = matrix[j][i] * inverse_mod[v] % prime;
            for (int k = i + 1; k < n - 1; ++k)
                matrix[j][k] = residue(matrix[j][k] - multiple * matrix[i][k]);
        }
    }
    return determinant;
}

void inspect(Diagram g) {
    ++closed;
    g.rotation[g.start] = g.tip;
    g.rotation[g.tip] = g.start;
    for (int d = 0; d < g.darts; ++d) {
        int k = g.rotation[d ^ 1];
        if (k != d && g.rotation[k ^ 1] == d && g.color[k] != g.color[d])
            return;
    }
    ++reduced;
    int dart = g.start, n = 0, under_count = 0, visits = 0;
    int id[capacity], word[2 * max_crossings];
    CrossingList under{}, over{}, out_over{}, out_under{}, positive{};
    fill_n(id, capacity, -1);
    do {
        int back = dart ^ 1, side = g.rotation[back], next = g.rotation[side];
        if (next == back) {
            dart = side; // marked vertex of degree two
            continue;
        }
        if (id[back] < 0) {
            int s = back;
            do { id[s] = n; s = g.rotation[s]; } while (s != back);
            ++n;
        }
        int x = id[back];
        bool above = (g.color[dart] + 1) % 3 == g.color[side];
        word[visits++] = (above ? 1 : -1) * (x + 1);
        if (above) { over[x] = under_count; out_over[x] = next; }
        else { under[x] = under_count++; out_under[x] = next; }
        dart = next;
    } while (dart != g.start);
    assert(n == crossing_number && under_count == n && visits == 2 * n);
    for (int i = 0; i < n; ++i) {
        over[i] %= n;
        positive[i] = g.rotation[out_over[i]] == out_under[i];
    }

    // Independent positive control from the integer polygon of manuscript Fig. 4.
    if (n == 14) {
        constexpr int control[] = {-1,2,-3,4,-5,-6,7,8,-9,10,-8,11,-4,12,
                                    -2,13,14,-7,6,-14,-10,9,-13,1,-12,3,-11,5};
        const string signs = "00110000110101";
        bool same = true, reflected = true;
        for (int i = 0; i < n; ++i) {
            same &= positive[i] == signs[i] - '0';
            reflected &= positive[i] != signs[i] - '0';
        }
        if (equal(control, control + 28, word) && (same || reflected)) ++controls;
    }
    int det = alexander(n, under, over, positive, prime - 1);
    int goal= K==15?33:3; if(det!=goal && det!=prime-goal)return;
    int symmetric = alexander(n, under, over, positive, 2)
                  * alexander(n, under, over, positive, inverse_mod[2]) % prime;
    int target = (K==15?15*inverse_mod[4]:39*inverse_mod[8])%prime;
    if (symmetric != target * target % prime) return;
    ++hits;
    cout << "candidate ";
    for (int i = 0; i < visits; ++i) cout << word[i] << ',';
    cout << " signs ";
    for (int i = 0; i < n; ++i) cout << positive[i];
    cout << '\n';
}


// Static dual of the first two arcs, including the short e3 stub.
// Bounds cover even walks that intersect themselves or immediately turn back.
struct Bounds { signed short lo,hi; };
constexpr int L=max_crossings+1;
Bounds reachable[L][L][L];
int face[capacity], weight[capacity], NF;
uint64_t edge_need[capacity], must_red, must_blue;
void prepare(const Diagram& g,int red,int blue) {
    int forward[capacity]{},after[capacity]{};
    int d=g.start, sum=0;
    while(d!=(g.tip^1)) {
        forward[d]=1;
        int side=g.rotation[d^1], next=g.rotation[side];
        if(next==(d^1)) next=side;
        else if(g.color[d]==1) {
            // The current arc is e2. Determine crossing sign via the e1 outgoing dart.
            int other=forward[side^1]?g.rotation[next]:side;
            sum+=g.rotation[other]==next?1:-1;
        }
        after[d]=sum; d=next;
    }
    for(int i=0;i<g.darts;i++) {
        // Opposite orientation reverses the oriented crossing sign.
        // A prefix differs from a suffix. Use the number of A crossings still ahead on e2.
        weight[i]=g.color[i]==1 ? (forward[i]?sum-after[i]:-(sum-after[i^1])):0;
    }
    // after[d] counted the crossing at its head, while the segment d lies BEFORE it.
    // Reassign prefix totals by walking from tail to head.
    d=g.start;int prefix=0;
    while(d!=(g.tip^1)){
        if(g.color[d]==1){weight[d]=sum-prefix;weight[d^1]=-weight[d];prefix=after[d];}
        int side=g.rotation[d^1],next=g.rotation[side];d=(next==(d^1))?side:next;
    }
    fill_n(face,g.darts,-1);NF=0;
    for(int i=0;i<g.darts;i++) if(face[i]<0) {
        int j=i;do {face[j]=NF;j=g.rotation[j^1];}while(j!=i);
        NF++;
    }
    must_red=must_blue=0;
    fill_n(edge_need,g.darts,0);
    for(int i=0;i<g.darts;i++){
        int j=g.rotation[i^1];
        if(j==i || g.rotation[j^1]!=i || g.color[i]==g.color[j]) continue;
        if(g.color[i]>=2 || g.color[j]>=2) continue;
        uint64_t bit=uint64_t(1)<<(i/2);
        edge_need[i]=edge_need[i^1]=bit;
        if(g.color[i]==0) must_red|=bit;else must_blue|=bit;
    }
    for(int r=0;r<=red;r++)for(int b=0;b<=blue;b++){
        auto row=reachable[r][b];
        for(int f=0;f<NF;f++)row[f]={30000,-30000};
        if(r+b==0){row[face[g.start]]={0,0};continue;}
        for(int i=0;i<g.darts;i++) {
            int col=g.color[i];if(col>=2 || (col==0?r:b)==0)continue;
            Bounds v=reachable[r-(col==0)][b-(col==1)][face[i^1]];
            if(v.lo>v.hi)continue;
            auto& u=row[face[i]];
            u.lo=min<int>(u.lo,v.lo+weight[i]);u.hi=max<int>(u.hi,v.hi+weight[i]);
        }
    }
}
void extend(const Diagram& g, int left12, int left31, int left23, int last_side, int wanted=0,uint64_t red=0,uint64_t blue=0) {
    if (g.active_color == 1 && left12 == 0) {
        Diagram next = g;
        next.start_third_arc();
        prepare(next,left31,left23);
        extend(next, 0, left31, left23, -1, K==15?4:5,must_red,must_blue);
        return;
    }
    if(g.active_color==2){if(__builtin_popcountll(red)>left31 || __builtin_popcountll(blue)>left23)return;auto v=reachable[left31][left23][face[last_side<0?g.tip:last_side]];if(wanted<v.lo||wanted>v.hi)return;}
    int d = g.tip;
    do {
        if (g.active_color == 2 && left31 == 0 && left23 == 0) {
            if (d == g.start) { inspect(g); return; }
        } else if (g.color[d] < g.active_color) {
            bool second = g.active_color == 1;
            bool needed = (g.color[d] == 0 ? left31 : left23) > 0;
            if ((g.darts!=4 || d==0) && (second || (needed && (!normal_only || g.base_side[d] != last_side)))) {
                Diagram next = g;
                next.cross_side(d);
                if (second) extend(next, left12 - 1, left31, left23, -1);
                else extend(next, 0, left31 - (g.color[d] == 0),
                            left23 - (g.color[d] == 1), g.base_side[d ^ 1], wanted-weight[g.base_side[d]],red & ~edge_need[g.base_side[d]],blue & ~edge_need[g.base_side[d]]);
            }
        }
        d = g.rotation[d ^ 1];
    } while (d != g.tip);
}

int main(int argc, char** argv) {
    if(argc!=5)return 2; K=atoi(argv[1]); amin=atoi(argv[3]); bmin=atoi(argv[4]);
    int low=atoi(argv[2]), high=low;
    if (low < 8 || high < low || high > max_crossings) return 2;
    inverse_mod[1] = 1;
    for (int i = 2; i < prime; ++i)
        inverse_mod[i] = prime - (prime / i) * inverse_mod[prime % i] % prime;
    for (int n = low; n <= high; ++n) {
        crossing_number = n;
        for (int a = 2; a <= n / 3; ++a) {
            if(a!=amin) continue;
            for (int b = a; b <= (n - a) / 2; ++b) {
                if (bmin && bmin!=b)continue; const int c = n - a - b;
                closed = reduced = hits = controls = 0;
                extend(Diagram{}, a, c, b, -1);
                cout << "N=" << n << " triple " << a << ',' << b << ',' << c
                     << " closed " << closed << " reduced " << reduced
                     << " tested " << reduced << " hits " << hits << endl;
                if (false) {
                    if (controls != 2) return 3;
                    cerr << "Recovered both planar orientations of the K14n14349 control.\n";
                }
            }
        }
    }
}


==> anc/8_15_8_19/census/jones_frontier.cpp <==
#include <algorithm>
#include <array>
#include <cstdint>
#include <iostream>
#include <sstream>
#include <string>
#include <unordered_map>
#include <utility>
#include <vector>

using Word=std::vector<int>;
using Group=std::array<int,4>;
constexpr std::int64_t prime=1000000007;
std::int64_t power(std::int64_t a,std::int64_t k) {
    k=(k%(prime-1)+prime-1)%(prime-1);
    std::int64_t result=1;
    for(;k;k/=2,a=a*a%prime)if(k%2)result=result*a%prime;
    return result;
}

std::int64_t jones(const Word& word,std::int64_t A) {
    const int N=word.size(), n=N/2;
    std::vector<int> first(n),second(n),sign(n);
    int writhe=0;
    for(int i=0;i<N;++i) {
        const int x=word[i], k=std::abs(x)/2-1;
        if(x>0) {first[k]=i;writhe+=sign[k]=(x%2==0?1:-1);}
        else second[k]=i;
    }
    std::vector<Group> packed(n);
    for(int i=0;i<n;++i) {
        const int u=first[i],v=second[i];
        packed[i]={u,v,(u+N-1)%N,(v+N-1)%N};
    }
    std::vector<int> touched(N),processed(n);
    std::vector<int> active;
    std::unordered_map<std::string,std::int64_t> states{{"",1}};
    const std::int64_t Ainv=power(A,-1);
    const std::int64_t circle=(prime-(A*A+Ainv*Ainv)%prime)%prime;
    const std::int64_t twist=(prime-power(A,3))%prime;
    for(int step=0;step<n;++step) {
        int chosen=-1,best=999;
        for(int k=0;k<n;++k) if(!processed[k]) {
            int score=0;
            for(int edge:packed[k]) score+=1-2*touched[edge];
            if(score<best){best=score;chosen=k;}
        }
        processed[chosen]=1;
        const auto edges=packed[chosen];
        std::vector<int> slots=active;
        std::array<int,4> local;
        for(int j=0;j<4;++j) {
            int e=edges[j];++touched[e];
            auto p=std::find(slots.begin(),slots.end(),e);
            if(p==slots.end()){local[j]=slots.size();slots.push_back(e);}
            else local[j]=p-slots.begin();
        }
        std::vector<int> kept;
        for(int i=0;i<int(slots.size());++i)if(touched[slots[i]]==1)kept.push_back(i);
        std::unordered_map<std::string,std::int64_t> output;
        for(const auto& [state,value]:states)for(int smooth=0;smooth<2;++smooth) {
            int parent[90];std::fill(parent,parent+slots.size(),-1);
            int representatives[90];std::fill(representatives,representatives+90,-1);
            auto root=[&](int x){while(parent[x]>=0)x=parent[x];return x;};
            auto join=[&](int x,int y){x=root(x);y=root(y);if(x!=y)parent[y]=x;};
            for(int j=0;j<int(state.size());++j) {
                int b=static_cast<unsigned char>(state[j]);
                if(representatives[b]<0)representatives[b]=j;
                else join(j,representatives[b]);
            }
            auto [a,b,c,d]=local;
            if((smooth==0)==(sign[chosen]>0)) {join(a,b);join(c,d);}
            else {join(a,d);join(c,b);}
            std::fill(representatives,representatives+90,-1);
            std::string key;
            for(int s:kept) {
                int r=root(s);
                if(representatives[r]<0)representatives[r]=key.size();
                key.push_back(static_cast<char>(representatives[r]));
            }
            std::int64_t extra=smooth==0?A:Ainv;
            for(int i=0;i<int(slots.size());++i)if(parent[i]<0 && representatives[i]<0)
                extra=extra*circle%prime;
            auto& result=output[key];result=(result+value*extra)%prime;
        }
        active.clear();
        for(int i:kept)active.push_back(slots[i]);
        states.swap(output);
    }
    return states.at("")*power(circle,-1)%prime*power(twist,writhe)%prime;
}

int main(int argc,char**argv) {
    std::vector<Word> reference(20);
    for(int knot:{15,19}) {
        std::string line;
        std::getline(std::cin,line);
        std::istringstream s(line);
        for(int x;s>>x;)reference[knot].push_back(x);
    }
    std::array<std::array<std::int64_t,4>,20> match{};
    for(int knot:{15,19})for(int i=0;i<4;++i)match[knot][i]=jones(reference[knot],i+2);
    std::string line;
    while(std::getline(std::cin,line)) {
        std::istringstream s(line);
        int knot,n,a,b,c;s>>knot>>n>>a>>b>>c;
        Word w;for(int x;s>>x;)w.push_back(x);
        if(int(w.size())!=2*n || (knot!=15&&knot!=19))return 2;
        bool a_match=true,b_match=true;
        for(int i=0;i<4;++i) {
            if(a_match)a_match=jones(w,i+2)==match[knot][i];
            if(b_match)b_match=jones(w,power(i+2,-1))==match[knot][i];
            if(!a_match&&!b_match)break;
        }
        if(a_match||b_match)std::cout<<line<<"\n";
    }
}


==> anc/8_15_8_19/census/logs/run_15_24_2_10.log <==
N=24 triple 2,10,12 closed 361 reduced 5 tested 5 hits 0


==> anc/8_15_8_19/census/logs/run_15_24_2_11.log <==
N=24 triple 2,11,11 closed 364 reduced 4 tested 4 hits 0


==> anc/8_15_8_19/census/logs/run_15_24_2_2.log <==
N=24 triple 2,2,20 closed 2 reduced 0 tested 0 hits 0


==> anc/8_15_8_19/census/logs/run_15_24_2_3.log <==
N=24 triple 2,3,19 closed 8 reduced 0 tested 0 hits 0


==> anc/8_15_8_19/census/logs/run_15_24_2_4.log <==
N=24 triple 2,4,18 closed 18 reduced 0 tested 0 hits 0


==> anc/8_15_8_19/census/logs/run_15_24_2_5.log <==
N=24 triple 2,5,17 closed 48 reduced 0 tested 0 hits 0


==> anc/8_15_8_19/census/logs/run_15_24_2_6.log <==
N=24 triple 2,6,16 closed 110 reduced 0 tested 0 hits 0


==> anc/8_15_8_19/census/logs/run_15_24_2_7.log <==
N=24 triple 2,7,15 closed 198 reduced 2 tested 2 hits 0


==> anc/8_15_8_19/census/logs/run_15_24_2_8.log <==
N=24 triple 2,8,14 closed 280 reduced 6 tested 6 hits 0


==> anc/8_15_8_19/census/logs/run_15_24_2_9.log <==
N=24 triple 2,9,13 closed 334 reduced 6 tested 6 hits 0


==> anc/8_15_8_19/census/logs/run_15_24_3_10.log <==
N=24 triple 3,10,11 closed 6941 reduced 165 tested 165 hits 0


==> anc/8_15_8_19/census/logs/run_15_24_3_3.log <==
N=24 triple 3,3,18 closed 30 reduced 0 tested 0 hits 0


==> anc/8_15_8_19/census/logs/run_15_24_3_4.log <==
N=24 triple 3,4,17 closed 130 reduced 0 tested 0 hits 0


==> anc/8_15_8_19/census/logs/run_15_24_3_5.log <==
N=24 triple 3,5,16 closed 529 reduced 5 tested 5 hits 0


==> anc/8_15_8_19/census/logs/run_15_24_3_6.log <==
N=24 triple 3,6,15 closed 1355 reduced 21 tested 21 hits 0


==> anc/8_15_8_19/census/logs/run_15_24_3_7.log <==
N=24 triple 3,7,14 closed 2805 reduced 71 tested 71 hits 0


==> anc/8_15_8_19/census/logs/run_15_24_3_8.log <==
N=24 triple 3,8,13 closed 4627 reduced 137 tested 137 hits 0


==> anc/8_15_8_19/census/logs/run_15_24_3_9.log <==
N=24 triple 3,9,12 closed 6272 reduced 148 tested 148 hits 0


==> anc/8_15_8_19/census/logs/run_15_24_4_10.log <==
N=24 triple 4,10,10 closed 136450 reduced 4018 tested 4018 hits 0


==> anc/8_15_8_19/census/logs/run_15_24_4_4.log <==
N=24 triple 4,4,16 closed 3158 reduced 10 tested 10 hits 0


==> anc/8_15_8_19/census/logs/run_15_24_4_5.log <==
N=24 triple 4,5,15 closed 11678 reduced 140 tested 140 hits 0


==> anc/8_15_8_19/census/logs/run_15_24_4_6.log <==
N=24 triple 4,6,14 closed 30900 reduced 502 tested 502 hits 0


==> anc/8_15_8_19/census/logs/run_15_24_4_7.log <==
N=24 triple 4,7,13 closed 64076 reduced 1846 tested 1846 hits 0


==> anc/8_15_8_19/census/logs/run_15_24_4_8.log <==
N=24 triple 4,8,12 closed 101766 reduced 3098 tested 3098 hits 0


==> anc/8_15_8_19/census/logs/run_15_24_4_9.log <==
N=24 triple 4,9,11 closed 129062 reduced 4396 tested 4396 hits 0


==> anc/8_15_8_19/census/logs/run_15_24_5_5.log <==
N=24 triple 5,5,14 closed 80556 reduced 998 tested 998 hits 0


==> anc/8_15_8_19/census/logs/run_15_24_5_6.log <==
N=24 triple 5,6,13 closed 225806 reduced 4110 tested 4110 hits 0


==> anc/8_15_8_19/census/logs/run_15_24_5_7.log <==
candidate -1,2,-3,-4,5,6,-7,-8,-9,-10,-11,12,-13,-14,-15,16,-17,18,-16,19,-12,-5,20,21,-2,22,-6,23,24,9,14,17,-18,15,10,-24,8,3,-21,1,-22,7,-23,11,-19,13,4,-20, signs 100010100100101000100101
candidate -1,-2,3,-4,-5,-6,-7,8,-9,10,-11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,-8,21,22,23,24,-3,-10,11,4,-24,2,9,-18,17,12,5,-23,1,-21,7,-20,15,-19,13,6,-22, signs 110000111000011011101000
candidate -1,-2,3,-4,-5,-6,-7,8,-9,10,-11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,-8,21,22,23,24,-3,-10,11,4,-24,2,9,-18,17,12,5,-23,1,-21,7,-20,15,-19,13,6,-22, signs 001111000111100100010111
candidate -1,2,-3,-4,5,6,-7,-8,-9,-10,-11,12,-13,-14,-15,16,-17,18,-16,19,-12,-5,20,21,-2,22,-6,23,24,9,14,17,-18,15,10,-24,8,3,-21,1,-22,7,-23,11,-19,13,4,-20, signs 011101011011010111011010
N=24 triple 5,7,12 closed 493716 reduced 12536 tested 12536 hits 4


==> anc/8_15_8_19/census/logs/run_15_24_5_8.log <==
candidate 1,-2,-3,-4,-5,6,-7,-8,9,-10,11,-12,-13,-14,15,-16,17,-15,18,-11,-6,19,20,21,22,-1,23,-9,24,7,-19,5,12,-18,10,-24,8,-20,4,13,16,-17,14,3,-21,-23,2,-22, signs 000111000100010000110010
candidate 1,-2,-3,-4,-5,6,-7,-8,9,-10,11,-12,-13,-14,15,-16,17,-15,18,-11,-6,19,20,21,22,-1,23,-9,24,7,-19,5,12,-18,10,-24,8,-20,4,13,16,-17,14,3,-21,-23,2,-22, signs 111000111011101111001101
N=24 triple 5,8,11 closed 782862 reduced 26854 tested 26854 hits 2


==> anc/8_15_8_19/census/logs/run_15_24_5_9.log <==
candidate -1,2,-3,4,-5,-6,-7,-8,9,10,-11,-12,-13,14,-15,16,-14,17,-10,18,-2,19,20,-9,21,22,23,24,-4,5,-24,3,6,-23,12,15,-16,13,-22,7,-19,1,-18,11,-17,-21,8,-20, signs 001000111000100001001100
candidate -1,2,-3,-4,5,6,-7,-8,-9,-10,-11,12,-13,14,-15,16,-14,17,18,19,-12,-5,20,21,-2,22,-6,23,24,9,-17,15,-16,-18,10,-24,8,3,-21,1,-22,7,-23,11,-19,13,4,-20, signs 100010100100100010100101
candidate -1,-2,3,-4,-5,-6,7,-8,9,-10,-11,-12,13,-14,15,16,17,-9,18,-7,19,20,21,-3,22,-15,23,-13,24,11,-16,-22,14,-23,12,-24,4,-21,2,-17,10,5,-20,1,8,-18,6,-19, signs 110000110101001011000101
candidate -1,-2,3,-4,-5,-6,7,-8,9,-10,-11,-12,13,-14,15,16,17,-9,18,-7,19,20,21,-3,22,-15,23,-13,24,11,-16,-22,14,-23,12,-24,4,-21,2,-17,10,5,-20,1,8,-18,6,-19, signs 001111001010110100111010
candidate -1,2,-3,-4,5,6,-7,-8,-9,-10,-11,12,-13,14,-15,16,-14,17,18,19,-12,-5,20,21,-2,22,-6,23,24,9,-17,15,-16,-18,10,-24,8,3,-21,1,-22,7,-23,11,-19,13,4,-20, signs 011101011011011101011010
candidate -1,2,-3,4,-5,-6,-7,-8,9,10,-11,-12,-13,14,-15,16,-14,17,-10,18,-2,19,20,-9,21,22,23,24,-4,5,-24,3,6,-23,12,15,-16,13,-22,7,-19,1,-18,11,-17,-21,8,-20, signs 110111000111011110110011
N=24 triple 5,9,10 closed 964732 reduced 32196 tested 32196 hits 6


==> anc/8_15_8_19/census/logs/run_15_24_6_6.log <==
N=24 triple 6,6,12 closed 1167102 reduced 16132 tested 16132 hits 0


==> anc/8_15_8_19/census/logs/run_15_24_6_7.log <==
candidate 1,-2,-3,-4,5,-6,-7,-8,9,-10,11,-12,13,-14,-15,16,-17,-11,18,19,20,-1,21,-9,-16,22,23,-13,24,-5,6,-24,4,7,14,-23,12,-18,10,17,-22,15,8,3,-19,-21,2,-20, signs 000100011001001100001100
candidate 1,-2,-3,-4,5,-6,-7,-8,9,-10,11,-12,13,-14,-15,16,-17,-11,18,19,20,-1,21,-9,-16,22,23,-13,24,-5,6,-24,4,7,14,-23,12,-18,10,17,-22,15,8,3,-19,-21,2,-20, signs 111011100110110011110011
N=24 triple 6,7,11 closed 2419416 reduced 56924 tested 56924 hits 2


==> anc/8_15_8_19/census/logs/run_15_24_6_8.log <==
candidate 1,-2,-3,4,5,-6,-7,-8,-9,-10,11,-12,13,-14,15,-16,17,-11,18,-13,19,-15,-4,20,21,-1,22,-5,23,24,8,3,-20,-22,6,-23,10,-18,12,-17,16,-19,14,9,-24,7,2,-21, signs 111010110100110001011010
candidate -1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,-11,18,-13,19,-15,20,21,22,-3,-8,23,24,-5,6,-24,-21,1,10,-18,12,-17,16,-19,14,9,2,-22,4,7,-23,-20, signs 011011100100110001011011
candidate -1,-2,3,-4,-5,-6,7,-8,9,-10,11,-12,-13,14,15,-16,17,-15,18,-7,19,20,21,-3,22,-9,-14,23,24,-11,12,-24,4,-21,2,-22,10,13,-23,-17,16,5,-20,1,8,-18,6,-19, signs 110000110100010111000100
candidate -1,-2,3,-4,5,-6,-7,-8,9,-10,11,-12,-13,14,15,-16,17,-15,18,19,20,-5,21,-3,22,-9,-14,23,24,-11,12,-24,16,-17,-23,13,10,-18,8,1,6,-20,4,-21,2,-22,-19,7, signs 010011000000110000010110
candidate -1,-2,3,-4,5,-6,-7,-8,9,-10,-11,12,13,-14,15,-16,17,-15,-12,18,19,20,21,-5,22,-3,23,-9,24,-13,14,-24,-18,11,16,-17,10,-19,8,1,6,-21,4,-22,2,-23,-20,7, signs 010011000011000001001010
candidate -1,-2,3,-4,5,-6,-7,-8,9,-10,-11,12,13,-14,15,-16,17,-15,-12,18,19,20,21,-5,22,-3,23,-9,24,-13,14,-24,-18,11,16,-17,10,-19,8,1,6,-21,4,-22,2,-23,-20,7, signs 101100111100111110110101
candidate -1,-2,3,-4,5,-6,-7,-8,9,-10,11,-12,-13,14,15,-16,17,-15,18,19,20,-5,21,-3,22,-9,-14,23,24,-11,12,-24,16,-17,-23,13,10,-18,8,1,6,-20,4,-21,2,-22,-19,7, signs 101100111111001111101001
candidate -1,-2,3,-4,-5,-6,7,-8,9,-10,11,-12,-13,14,15,-16,17,-15,18,-7,19,20,21,-3,22,-9,-14,23,24,-11,12,-24,4,-21,2,-22,10,13,-23,-17,16,5,-20,1,8,-18,6,-19, signs 001111001011101000111011
candidate -1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,-11,18,-13,19,-15,20,21,22,-3,-8,23,24,-5,6,-24,-21,1,10,-18,12,-17,16,-19,14,9,2,-22,4,7,-23,-20, signs 100100011011001110100100
candidate 1,-2,-3,4,5,-6,-7,-8,-9,-10,11,-12,13,-14,15,-16,17,-11,18,-13,19,-15,-4,20,21,-1,22,-5,23,24,8,3,-20,-22,6,-23,10,-18,12,-17,16,-19,14,9,-24,7,2,-21, signs 000101001011001110100101
N=24 triple 6,8,10 closed 3555430 reduced 87942 tested 87942 hits 10


==> anc/8_15_8_19/census/logs/run_15_24_6_9.log <==
candidate -1,2,-3,-4,5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,-10,17,-12,18,-14,19,20,-5,21,22,-2,23,-6,24,8,3,-22,1,-23,7,-24,-20,-17,11,-16,15,-18,13,-19,9,4,-21, signs 011101011001100010101101
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-10,17,-12,18,-14,19,20,21,-2,-7,22,23,-4,24,6,-22,-19,9,-17,11,-16,15,-18,13,8,1,-21,3,-24,5,-23,-20, signs 110111001001100010110110
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-10,17,-12,18,-14,19,20,21,-2,-7,22,23,-4,24,6,-22,-19,9,-17,11,-16,15,-18,13,8,1,-21,3,-24,5,-23,-20, signs 001000110110011101001001
candidate -1,2,-3,-4,5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,-10,17,-12,18,-14,19,20,-5,21,22,-2,23,-6,24,8,3,-22,1,-23,7,-24,-20,-17,11,-16,15,-18,13,-19,9,4,-21, signs 100010100110011101010010
N=24 triple 6,9,9 closed 4062124 reduced 121348 tested 121348 hits 4


==> anc/8_15_8_19/census/logs/run_15_24_7_7.log <==
candidate -1,-2,3,-4,-5,-6,7,-8,9,-10,11,-12,13,-14,15,16,-17,-11,18,-13,19,-15,20,-9,21,-7,22,23,24,-3,-16,-19,14,-18,12,17,4,-24,2,-20,10,5,-23,1,8,-21,6,-22, signs 001111001000110111000111
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,-13,-14,15,-16,17,18,19,-11,-6,-1,20,-3,21,-9,22,-17,23,-15,24,13,-18,-22,16,-23,14,-24,8,-21,4,-20,2,7,12,-19,10,5, signs 001110011100010010010101
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,-13,-14,15,-16,17,18,19,-11,-6,-1,20,-3,21,-9,22,-17,23,-15,24,13,-18,-22,16,-23,14,-24,8,-21,4,-20,2,7,12,-19,10,5, signs 110001100011101101101010
candidate -1,-2,3,-4,-5,-6,7,-8,9,-10,11,-12,13,-14,15,16,-17,-11,18,-13,19,-15,20,-9,21,-7,22,23,24,-3,-16,-19,14,-18,12,17,4,-24,2,-20,10,5,-23,1,8,-21,6,-22, signs 110000110111001000111000
N=24 triple 7,7,10 closed 10770978 reduced 160952 tested 160952 hits 4


==> anc/8_15_8_19/census/logs/run_15_24_7_8.log <==
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,11,-12,13,-14,-15,16,17,18,-4,19,20,-7,-16,-1,21,-3,22,-11,23,-13,24,-22,10,-23,12,-24,14,9,-19,5,-18,-21,2,15,8,-20,6,-17, signs 110000111011000000110101
candidate 1,-2,3,4,-5,-6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,-15,18,19,20,-13,-8,21,22,-3,23,-1,-4,-11,24,9,-21,7,14,-20,12,-24,10,-22,6,-18,16,-17,-19,5,2,-23, signs 001001110001000001001100
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,-13,-14,15,-16,-8,-3,17,-1,18,-5,19,20,-10,-15,21,22,23,-11,24,13,-22,-19,4,-18,6,-21,14,-24,12,-23,-20,9,16,7,2,-17, signs 110110100111100110110110
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,11,12,-13,-14,15,-16,17,-11,18,-9,-2,-15,19,20,-12,21,22,-5,23,-7,24,-22,4,-23,6,-24,8,3,14,-19,16,1,10,-18,-21,13,-20,-17, signs 001011001100001101001101
candidate -1,-2,3,-4,5,-6,-7,-8,9,10,-11,12,13,-14,15,-16,17,-15,18,-3,19,-5,20,-13,21,-9,22,23,-12,24,-10,-22,8,1,16,-17,14,-20,6,-19,4,-18,2,7,-23,11,-24,-21, signs 101100100001110001010010
candidate -1,-2,3,-4,5,-6,-7,-8,9,10,-11,12,13,-14,15,-16,17,-15,18,-3,19,-5,20,-13,21,-9,22,23,-12,24,-10,-22,8,1,16,-17,14,-20,6,-19,4,-18,2,7,-23,11,-24,-21, signs 010011011110001110101101
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,11,12,-13,-14,15,-16,17,-11,18,-9,-2,-15,19,20,-12,21,22,-5,23,-7,24,-22,4,-23,6,-24,8,3,14,-19,16,1,10,-18,-21,13,-20,-17, signs 110100110011110010110010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,-13,-14,15,-16,-8,-3,17,-1,18,-5,19,20,-10,-15,21,22,23,-11,24,13,-22,-19,4,-18,6,-21,14,-24,12,-23,-20,9,16,7,2,-17, signs 001001011000011001001001
candidate 1,-2,3,4,-5,-6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,-15,18,19,20,-13,-8,21,22,-3,23,-1,-4,-11,24,9,-21,7,14,-20,12,-24,10,-22,6,-18,16,-17,-19,5,2,-23, signs 110110001110111110110011
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,11,-12,13,-14,-15,16,17,18,-4,19,20,-7,-16,-1,21,-3,22,-11,23,-13,24,-22,10,-23,12,-24,14,9,-19,5,-18,-21,2,15,8,-20,6,-17, signs 001111000100111111001010
N=24 triple 7,8,9 closed 14579322 reduced 273530 tested 273530 hits 10


==> anc/8_15_8_19/census/logs/run_15_24_8_8.log <==
N=24 triple 8,8,8 closed 37622352 reduced 331246 tested 331246 hits 0


==> anc/8_15_8_19/census/logs/run_15_25_2_10.log <==
N=25 triple 2,10,13 closed 428 reduced 2 tested 2 hits 0


==> anc/8_15_8_19/census/logs/run_15_25_2_11.log <==
N=25 triple 2,11,12 closed 446 reduced 2 tested 2 hits 0


==> anc/8_15_8_19/census/logs/run_15_25_2_2.log <==
N=25 triple 2,2,21 closed 2 reduced 0 tested 0 hits 0


==> anc/8_15_8_19/census/logs/run_15_25_2_3.log <==
N=25 triple 2,3,20 closed 8 reduced 0 tested 0 hits 0


==> anc/8_15_8_19/census/logs/run_15_25_2_4.log <==
N=25 triple 2,4,19 closed 18 reduced 0 tested 0 hits 0


==> anc/8_15_8_19/census/logs/run_15_25_2_5.log <==
N=25 triple 2,5,18 closed 48 reduced 0 tested 0 hits 0


==> anc/8_15_8_19/census/logs/run_15_25_2_6.log <==
N=25 triple 2,6,17 closed 110 reduced 0 tested 0 hits 0


==> anc/8_15_8_19/census/logs/run_15_25_2_7.log <==
N=25 triple 2,7,16 closed 204 reduced 0 tested 0 hits 0


==> anc/8_15_8_19/census/logs/run_15_25_2_8.log <==
N=25 triple 2,8,15 closed 303 reduced 1 tested 1 hits 0


==> anc/8_15_8_19/census/logs/run_15_25_2_9.log <==
N=25 triple 2,9,14 closed 381 reduced 3 tested 3 hits 0


==> anc/8_15_8_19/census/logs/run_15_25_3_10.log <==
N=25 triple 3,10,12 closed 9109 reduced 215 tested 215 hits 0


==> anc/8_15_8_19/census/logs/run_15_25_3_11.log <==
N=25 triple 3,11,11 closed 9600 reduced 232 tested 232 hits 0


==> anc/8_15_8_19/census/logs/run_15_25_3_3.log <==
N=25 triple 3,3,19 closed 30 reduced 0 tested 0 hits 0


==> anc/8_15_8_19/census/logs/run_15_25_3_4.log <==
N=25 triple 3,4,18 closed 130 reduced 0 tested 0 hits 0


==> anc/8_15_8_19/census/logs/run_15_25_3_5.log <==
N=25 triple 3,5,17 closed 536 reduced 2 tested 2 hits 0


==> anc/8_15_8_19/census/logs/run_15_25_3_6.log <==
N=25 triple 3,6,16 closed 1427 reduced 19 tested 19 hits 0


==> anc/8_15_8_19/census/logs/run_15_25_3_7.log <==
N=25 triple 3,7,15 closed 3070 reduced 50 tested 50 hits 0


==> anc/8_15_8_19/census/logs/run_15_25_3_8.log <==
N=25 triple 3,8,14 closed 5342 reduced 122 tested 122 hits 0


==> anc/8_15_8_19/census/logs/run_15_25_3_9.log <==
N=25 triple 3,9,13 closed 7605 reduced 217 tested 217 hits 0


==> anc/8_15_8_19/census/logs/run_15_25_4_10.log <==
candidate -1,-2,-3,4,-5,6,-7,-8,-9,10,-11,12,-13,-14,-15,16,17,18,-12,19,20,21,22,23,-10,24,-4,25,-6,7,2,-20,14,-17,-23,9,-24,11,-18,13,-19,3,-25,5,8,1,-21,15,-16,-22, signs 1101100010001000010110010
candidate -1,-2,-3,4,-5,6,-7,-8,-9,10,-11,12,-13,-14,-15,16,17,18,-12,19,20,21,22,23,-10,24,-4,25,-6,7,2,-20,14,-17,-23,9,-24,11,-18,13,-19,3,-25,5,8,1,-21,15,-16,-22, signs 0010011101110111101001101
N=25 triple 4,10,11 closed 198008 reduced 5182 tested 5182 hits 2


==> anc/8_15_8_19/census/logs/run_15_25_4_4.log <==
N=25 triple 4,4,17 closed 3202 reduced 16 tested 16 hits 0


==> anc/8_15_8_19/census/logs/run_15_25_4_5.log <==
N=25 triple 4,5,16 closed 12224 reduced 90 tested 90 hits 0


==> anc/8_15_8_19/census/logs/run_15_25_4_6.log <==
N=25 triple 4,6,15 closed 33750 reduced 484 tested 484 hits 0


==> anc/8_15_8_19/census/logs/run_15_25_4_7.log <==
candidate -1,-2,3,-4,-5,-6,-7,-8,9,-10,11,-12,13,-14,-15,-16,-17,-18,19,-3,20,21,22,-13,23,-11,24,-9,25,7,12,-23,10,-24,8,-25,14,-22,6,15,-21,5,16,1,18,-19,2,-20,4,17, signs 0100001011001111100111010
candidate -1,-2,3,-4,-5,-6,7,-8,-9,-10,11,-12,13,-14,-15,-16,-17,-18,19,-3,20,21,22,-7,23,-13,24,-11,25,9,14,-23,12,-24,10,-25,8,-22,6,15,-21,5,16,1,18,-19,2,-20,4,17, signs 0100001110110011100111010
candidate -1,-2,3,-4,-5,-6,7,-8,-9,-10,11,-12,13,-14,-15,-16,-17,-18,19,-3,20,21,22,-7,23,-13,24,-11,25,9,14,-23,12,-24,10,-25,8,-22,6,15,-21,5,16,1,18,-19,2,-20,4,17, signs 1011110001001100011000101
candidate -1,-2,3,-4,-5,-6,-7,-8,9,-10,11,-12,13,-14,-15,-16,-17,-18,19,-3,20,21,22,-13,23,-11,24,-9,25,7,12,-23,10,-24,8,-25,14,-22,6,15,-21,5,16,1,18,-19,2,-20,4,17, signs 1011110100110000011000101
N=25 triple 4,7,14 closed 74302 reduced 1412 tested 1412 hits 4


==> anc/8_15_8_19/census/logs/run_15_25_4_8.log <==
N=25 triple 4,8,13 closed 126834 reduced 3382 tested 3382 hits 0


==> anc/8_15_8_19/census/logs/run_15_25_4_9.log <==
candidate 1,-2,3,-4,5,-6,-7,-8,-9,-10,11,-12,-13,-14,-15,-16,17,-3,18,-1,19,-5,20,21,22,23,24,-11,25,13,-23,9,16,-17,8,-22,14,-25,12,-24,10,15,-21,7,2,-18,4,-20,6,-19, signs 1100111011000100011001001
candidate 1,-2,3,-4,5,-6,-7,-8,-9,-10,11,-12,-13,-14,-15,-16,17,-3,18,-1,19,-5,20,21,22,23,24,-11,25,13,-23,9,16,-17,8,-22,14,-25,12,-24,10,15,-21,7,2,-18,4,-20,6,-19, signs 0011000100111011100110110
N=25 triple 4,9,12 closed 174614 reduced 4916 tested 4916 hits 2


==> anc/8_15_8_19/census/logs/run_15_25_5_10.log <==
candidate 1,-2,3,-4,-5,-6,7,-8,9,-10,-11,-12,13,-14,-15,16,17,-13,18,-9,19,20,21,-1,22,-7,23,24,25,-3,4,-25,-20,-22,6,-23,12,-17,14,-18,8,-19,10,15,-16,11,-24,5,2,-21, signs 0000101100100100101001010
candidate 1,-2,-3,-4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,16,-14,17,18,19,-12,20,21,-1,22,23,-8,24,-6,25,4,9,-23,7,-24,5,-25,3,-20,11,-19,13,-17,15,-16,-18,10,-22,2,-21, signs 0000100111001000101001101
candidate 1,-2,-3,-4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,16,-14,17,-12,18,19,20,21,-1,22,23,-8,24,-6,25,4,9,-23,7,-24,5,-25,3,10,-19,-17,15,-16,13,-18,11,-20,-22,2,-21, signs 0000100111001000101001101
candidate -1,2,-3,4,-5,-6,7,-8,-9,-10,-11,12,-13,14,-15,16,-14,17,-12,18,19,20,-4,21,-2,22,23,24,25,-7,8,-25,6,9,-18,11,-17,15,-16,13,10,-19,-24,1,-22,3,-21,5,-20,-23, signs 1001110001001000101101000
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,-12,-13,14,-15,16,-14,17,-10,18,19,20,-4,21,-2,22,23,24,25,-7,8,-25,6,-19,12,15,-16,13,-17,11,-18,9,-24,1,-22,3,-21,5,-20,-23, signs 1001110000101000101101000
candidate 1,-2,-3,-4,5,-6,7,-8,-9,-10,11,-12,13,-14,-15,16,17,-13,18,19,20,-11,21,-5,22,23,24,-1,25,-7,8,-25,-23,3,-19,15,-16,-20,10,-21,12,-17,14,-18,4,-22,6,9,2,-24, signs 0010110001000100101010100
candidate 1,-2,-3,-4,5,-6,7,-8,-9,-10,11,-12,13,-14,-15,16,17,-13,18,19,20,-11,21,-5,22,23,24,-1,25,-7,8,-25,-23,3,-19,15,-16,-20,10,-21,12,-17,14,-18,4,-22,6,9,2,-24, signs 1101001110111011010101011
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,-12,-13,14,-15,16,-14,17,-10,18,19,20,-4,21,-2,22,23,24,25,-7,8,-25,6,-19,12,15,-16,13,-17,11,-18,9,-24,1,-22,3,-21,5,-20,-23, signs 0110001111010111010010111
candidate -1,2,-3,4,-5,-6,7,-8,-9,-10,-11,12,-13,14,-15,16,-14,17,-12,18,19,20,-4,21,-2,22,23,24,25,-7,8,-25,6,9,-18,11,-17,15,-16,13,10,-19,-24,1,-22,3,-21,5,-20,-23, signs 0110001110110111010010111
candidate 1,-2,-3,-4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,16,-14,17,-12,18,19,20,21,-1,22,23,-8,24,-6,25,4,9,-23,7,-24,5,-25,3,10,-19,-17,15,-16,13,-18,11,-20,-22,2,-21, signs 1111011000110111010110010
candidate 1,-2,-3,-4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,16,-14,17,18,19,-12,20,21,-1,22,23,-8,24,-6,25,4,9,-23,7,-24,5,-25,3,-20,11,-19,13,-17,15,-16,-18,10,-22,2,-21, signs 1111011000110111010110010
candidate 1,-2,3,-4,-5,-6,7,-8,9,-10,-11,-12,13,-14,-15,16,17,-13,18,-9,19,20,21,-1,22,-7,23,24,25,-3,4,-25,-20,-22,6,-23,12,-17,14,-18,8,-19,10,15,-16,11,-24,5,2,-21, signs 1111010011011011010110101
N=25 triple 5,10,10 closed 1565146 reduced 46616 tested 46616 hits 12


==> anc/8_15_8_19/census/logs/run_15_25_5_5.log <==
candidate -1,-2,3,-4,5,-6,-7,-8,-9,10,-11,-12,-13,-14,15,-16,-17,-18,19,-20,21,-19,22,23,24,-15,-10,-5,25,-3,2,7,12,-22,18,-21,20,17,-23,13,8,1,4,-25,6,11,16,-24,14,9, signs 1000111001110011100110110
candidate -1,-2,3,-4,5,-6,-7,-8,-9,10,-11,-12,-13,-14,15,-16,-17,-18,19,-20,21,-19,22,23,24,-15,-10,-5,25,-3,2,7,12,17,-23,-21,20,-22,18,13,8,1,4,-25,6,11,16,-24,14,9, signs 1000111001110011100110110
candidate -1,-2,3,-4,-5,-6,7,-8,-9,-10,-11,12,-13,-14,-15,-16,17,-18,19,-20,21,-19,22,-17,-12,-7,23,24,25,-3,2,-25,4,9,14,-21,20,15,10,5,-24,1,8,13,18,-22,16,11,6,-23, signs 1001001110011100110111001
candidate 1,-2,-3,-4,5,-6,-7,-8,-9,10,-11,-12,-13,-14,15,-16,-17,-18,19,-20,21,-19,-10,-1,22,23,24,-5,25,-15,14,-25,6,-24,4,13,16,7,-23,3,12,17,8,-22,2,11,18,-21,20,9, signs 1111000001111000000110001
candidate -1,-2,3,-4,-5,-6,7,-8,-9,-10,-11,-12,13,-14,15,16,-17,-18,-19,-20,21,-7,22,23,24,-3,-16,-13,25,-15,14,-25,12,17,4,-24,2,11,18,5,-23,1,10,19,6,-22,8,-21,20,9, signs 0011110010000111111001110
candidate -1,-2,3,-4,-5,-6,7,-8,-9,-10,-11,12,-13,-14,15,-16,17,-18,-19,-20,21,-7,22,23,24,-3,-12,-17,25,-15,14,-25,16,13,4,-24,2,11,18,5,-23,1,10,19,6,-22,8,-21,20,9, signs 0011110010011110011001110
candidate -1,-2,3,-4,-5,-6,7,-8,-9,-10,-11,12,-13,-14,15,-16,17,-18,-19,-20,21,-7,22,23,24,-3,-12,-17,25,-15,14,-25,16,13,4,-24,2,11,18,5,-23,1,10,19,6,-22,8,-21,20,9, signs 1100001101100001100110001
candidate -1,-2,3,-4,-5,-6,7,-8,-9,-10,-11,-12,13,-14,15,16,-17,-18,-19,-20,21,-7,22,23,24,-3,-16,-13,25,-15,14,-25,12,17,4,-24,2,11,18,5,-23,1,10,19,6,-22,8,-21,20,9, signs 1100001101111000000110001
candidate 1,-2,-3,-4,5,-6,-7,-8,-9,10,-11,-12,-13,-14,15,-16,-17,-18,19,-20,21,-19,-10,-1,22,23,24,-5,25,-15,14,-25,6,-24,4,13,16,7,-23,3,12,17,8,-22,2,11,18,-21,20,9, signs 0000111110000111111001110
candidate -1,-2,3,-4,-5,-6,7,-8,-9,-10,-11,12,-13,-14,-15,-16,17,-18,19,-20,21,-19,22,-17,-12,-7,23,24,25,-3,2,-25,4,9,14,-21,20,15,10,5,-24,1,8,13,18,-22,16,11,6,-23, signs 0110110001100011001000110
candidate -1,-2,3,-4,5,-6,-7,-8,-9,10,-11,-12,-13,-14,15,-16,-17,-18,19,-20,21,-19,22,23,24,-15,-10,-5,25,-3,2,7,12,17,-23,-21,20,-22,18,13,8,1,4,-25,6,11,16,-24,14,9, signs 0111000110001100011001001
candidate -1,-2,3,-4,5,-6,-7,-8,-9,10,-11,-12,-13,-14,15,-16,-17,-18,19,-20,21,-19,22,23,24,-15,-10,-5,25,-3,2,7,12,-22,18,-21,20,17,-23,13,8,1,4,-25,6,11,16,-24,14,9, signs 0111000110001100011001001
N=25 triple 5,5,15 closed 87962 reduced 890 tested 890 hits 12


==> anc/8_15_8_19/census/logs/run_15_25_5_6.log <==
N=25 triple 5,6,14 closed 259324 reduced 3922 tested 3922 hits 0


==> anc/8_15_8_19/census/logs/run_15_25_5_7.log <==
candidate -1,-2,3,-4,-5,6,-7,-8,-9,-10,11,-12,13,-14,-15,-16,17,-18,19,-17,-6,20,21,22,23,-11,24,-13,25,-3,2,-25,14,-24,12,1,-22,9,16,5,-20,7,18,-19,8,-21,4,15,10,-23, signs 1000100101110001000101001
candidate 1,-2,-3,-4,5,-6,-7,-8,-9,10,-11,-12,-13,-14,15,-16,17,-18,19,-17,20,-15,-10,-5,21,22,23,-1,24,25,4,-21,6,11,16,-20,14,9,-25,3,-22,7,12,-19,18,13,8,-23,2,-24, signs 0100111001110011011100101
candidate 1,-2,3,-4,-5,-6,-7,8,-9,-10,-11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,22,-13,-8,-3,23,-1,24,25,4,9,14,-22,12,7,2,-23,-25,5,10,-20,16,-19,18,15,-21,11,6,-24, signs 0011100111001110011011001
candidate 1,-2,3,-4,-5,-6,-7,8,-9,-10,-11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,22,-13,-8,-3,23,-1,24,25,4,9,14,-22,12,7,2,-23,-25,5,10,15,-21,-19,18,-20,16,11,6,-24, signs 0011100111001110011011001
candidate -1,-2,3,-4,5,-6,-7,-8,-9,10,-11,-12,13,-14,-15,-16,17,-18,19,20,21,-5,22,-3,-10,-17,23,24,25,-13,14,-25,12,15,-24,-19,8,1,6,-21,4,-22,2,9,18,-23,16,11,-20,7, signs 1011001101101110011101011
candidate -1,-2,3,-4,5,-6,-7,-8,-9,10,-11,-12,13,-14,-15,-16,17,-18,19,20,21,-5,22,-3,-10,-17,23,24,25,-13,14,-25,12,15,-24,-19,8,1,6,-21,4,-22,2,9,18,-23,16,11,-20,7, signs 0100110010010001100010100
candidate 1,-2,3,-4,-5,-6,-7,8,-9,-10,-11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,22,-13,-8,-3,23,-1,24,25,4,9,14,-22,12,7,2,-23,-25,5,10,15,-21,-19,18,-20,16,11,6,-24, signs 1100011000110001100100110
candidate 1,-2,3,-4,-5,-6,-7,8,-9,-10,-11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,22,-13,-8,-3,23,-1,24,25,4,9,14,-22,12,7,2,-23,-25,5,10,-20,16,-19,18,15,-21,11,6,-24, signs 1100011000110001100100110
candidate 1,-2,-3,-4,5,-6,-7,-8,-9,10,-11,-12,-13,-14,15,-16,17,-18,19,-17,20,-15,-10,-5,21,22,23,-1,24,25,4,-21,6,11,16,-20,14,9,-25,3,-22,7,12,-19,18,13,8,-23,2,-24, signs 1011000110001100100011010
candidate -1,-2,3,-4,-5,6,-7,-8,-9,-10,11,-12,13,-14,-15,-16,17,-18,19,-17,-6,20,21,22,23,-11,24,-13,25,-3,2,-25,14,-24,12,1,-22,9,16,5,-20,7,18,-19,8,-21,4,15,10,-23, signs 0111011010001110111010110
N=25 triple 5,7,13 closed 605996 reduced 14004 tested 14004 hits 10


==> anc/8_15_8_19/census/logs/run_15_25_5_8.log <==
candidate 1,-2,-3,-4,-5,6,-7,8,-9,-10,-11,12,-13,-14,-15,16,-17,18,-16,19,-12,20,21,-1,22,23,-8,24,-6,25,4,9,-23,7,-24,5,-25,3,-20,11,14,17,-18,15,-19,13,10,-22,2,-21, signs 0000100111001010001001101
candidate 1,-2,-3,-4,5,-6,7,-8,-9,-10,11,-12,-13,-14,15,-16,-17,18,19,-15,20,-11,21,-5,22,23,24,-1,25,-7,8,-25,-23,3,14,-19,16,-20,10,-21,12,17,-18,13,4,-22,6,9,2,-24, signs 0010110001001001001010100
candidate 1,-2,-3,-4,5,-6,7,-8,-9,-10,11,-12,-13,-14,15,-16,-17,18,19,-15,20,-11,21,-5,22,23,24,-1,25,-7,8,-25,-23,3,14,-19,16,-20,10,-21,12,17,-18,13,4,-22,6,9,2,-24, signs 1101001110110110110101011
candidate 1,-2,-3,-4,-5,6,-7,8,-9,-10,-11,12,-13,-14,-15,16,-17,18,-16,19,-12,20,21,-1,22,23,-8,24,-6,25,4,9,-23,7,-24,5,-25,3,-20,11,14,17,-18,15,-19,13,10,-22,2,-21, signs 1111011000110101110110010
N=25 triple 5,8,12 closed 1059746 reduced 28000 tested 28000 hits 4


==> anc/8_15_8_19/census/logs/run_15_25_5_9.log <==
candidate 1,-2,-3,-4,-5,6,-7,-8,9,-10,11,-12,-13,-14,15,-16,17,18,19,-1,20,-15,21,22,23,24,-6,-11,25,-9,8,-25,10,7,-24,5,12,-23,4,13,-22,-17,16,-21,14,3,-18,-20,2,-19, signs 0001100001100110000110001
candidate 1,-2,-3,-4,-5,-6,7,-8,9,10,-11,-12,-13,-14,15,-16,17,18,19,-1,20,-15,21,22,23,24,-10,-7,25,-9,8,-25,6,11,-24,5,12,-23,4,13,-22,-17,16,-21,14,3,-18,-20,2,-19, signs 0001111000000110000110001
candidate 1,-2,3,-4,-5,-6,7,-8,-9,-10,-11,12,-13,-14,15,-16,17,-15,-12,18,19,20,21,-1,22,-7,23,24,25,-3,4,-25,2,5,-24,-21,8,-19,10,13,16,-17,14,11,-18,9,-20,-23,6,-22, signs 0100011010100100010100100
candidate 1,-2,3,-4,-5,-6,7,-8,-9,10,-11,-12,-13,-14,15,-16,17,-15,18,19,-10,20,21,-1,22,-7,23,24,25,-3,4,-25,2,5,-24,-21,8,11,-19,13,16,-17,14,-18,12,9,-20,-23,6,-22, signs 0100011010010100010100100
candidate 1,-2,3,-4,-5,-6,7,8,-9,-10,-11,-12,-13,-14,15,-16,17,-15,18,19,20,21,-8,-1,22,-7,23,24,25,-3,4,-25,2,5,-24,9,-21,11,-19,13,16,-17,14,-18,12,-20,10,-23,6,-22, signs 0100011001010100010100100
candidate 1,-2,3,-4,-5,-6,7,-8,-9,10,-11,-12,-13,-14,15,-16,17,-15,18,19,-10,20,21,-1,22,-7,23,24,25,-3,4,-25,2,5,-24,9,-20,11,-19,13,16,-17,14,-18,12,-21,8,-23,6,-22, signs 0100011010010100010100100
candidate 1,-2,3,-4,-5,-6,7,-8,-9,-10,-11,12,-13,-14,15,-16,17,-15,-12,18,19,20,21,-1,22,-7,23,24,25,-3,4,-25,2,5,-24,9,-20,11,-18,13,16,-17,14,-19,10,-21,8,-23,6,-22, signs 0100011010100100010100100
candidate 1,-2,-3,-4,5,-6,7,-8,-9,-10,-11,12,-13,-14,15,-16,17,-15,-12,18,19,20,21,22,23,-1,24,-7,25,-5,4,-21,8,-19,10,13,16,-17,14,11,-18,9,-20,-25,6,3,-22,-24,2,-23, signs 0000011010100100010100011
candidate 1,-2,-3,-4,5,-6,7,-8,-9,10,-11,-12,-13,-14,15,-16,17,-15,18,19,-10,20,21,22,23,-1,24,-7,25,-5,4,-21,8,11,-19,13,16,-17,14,-18,12,9,-20,-25,6,3,-22,-24,2,-23, signs 0000011010010100010100011
candidate 1,-2,-3,-4,5,-6,7,8,-9,-10,-11,-12,-13,-14,15,-16,17,-15,18,19,20,21,-8,22,23,-1,24,-7,25,-5,4,9,-21,11,-19,13,16,-17,14,-18,12,-20,10,-25,6,3,-22,-24,2,-23, signs 0000011001010100010100011
candidate 1,-2,-3,-4,5,-6,7,-8,-9,10,-11,-12,-13,-14,15,-16,17,-15,18,19,-10,20,21,22,23,-1,24,-7,25,-5,4,9,-20,11,-19,13,16,-17,14,-18,12,-21,8,-25,6,3,-22,-24,2,-23, signs 0000011010010100010100011
candidate 1,-2,-3,-4,5,-6,7,-8,-9,-10,-11,12,-13,-14,15,-16,17,-15,-12,18,19,20,21,22,23,-1,24,-7,25,-5,4,9,-20,11,-18,13,16,-17,14,-19,10,-21,8,-25,6,3,-22,-24,2,-23, signs 0000011010100100010100011
candidate 1,-2,3,-4,5,-6,-7,-8,-9,-10,-11,12,-13,-14,15,-16,17,-15,-12,18,19,20,21,-3,22,-1,23,24,25,-5,6,-25,4,7,-24,-22,2,-21,8,-19,10,13,16,-17,14,11,-18,9,-20,-23, signs 0111000010100100010101000
candidate 1,-2,3,-4,5,-6,-7,-8,-9,10,-11,-12,-13,-14,15,-16,17,-15,18,19,-10,20,21,-3,22,-1,23,24,25,-5,6,-25,4,7,-24,-22,2,-21,8,11,-19,13,16,-17,14,-18,12,9,-20,-23, signs 0111000010010100010101000
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,-11,-12,-13,-14,15,-16,17,-15,18,19,20,21,-8,-3,22,-1,23,24,25,-5,6,-25,4,7,-24,-22,2,9,-21,11,-19,13,16,-17,14,-18,12,-20,10,-23, signs 0111000001010100010101000
candidate 1,-2,3,-4,5,-6,-7,-8,-9,10,-11,-12,-13,-14,15,-16,17,-15,18,19,-10,20,21,-3,22,-1,23,24,25,-5,6,-25,4,7,-24,-22,2,9,-20,11,-19,13,16,-17,14,-18,12,-21,8,-23, signs 0111000010010100010101000
candidate 1,-2,3,-4,5,-6,-7,-8,-9,-10,-11,12,-13,-14,15,-16,17,-15,-12,18,19,20,21,-3,22,-1,23,24,25,-5,6,-25,4,7,-24,-22,2,9,-20,11,-18,13,16,-17,14,-19,10,-21,8,-23, signs 0111000010100100010101000
candidate 1,-2,-3,-4,5,-6,7,-8,-9,-10,-11,12,-13,-14,15,-16,17,-15,-12,18,19,20,21,-5,22,23,24,-1,25,-7,6,-22,4,-21,8,-19,10,13,16,-17,14,11,-18,9,-20,3,-23,-25,2,-24, signs 0001100010100100010101001
candidate 1,-2,-3,-4,5,-6,7,-8,-9,10,-11,-12,-13,-14,15,-16,17,-15,18,19,-10,20,21,-5,22,23,24,-1,25,-7,6,-22,4,-21,8,11,-19,13,16,-17,14,-18,12,9,-20,3,-23,-25,2,-24, signs 0001100010010100010101001
candidate 1,-2,-3,-4,5,-6,7,8,-9,-10,-11,-12,-13,-14,15,-16,17,-15,18,19,20,21,-8,-5,22,23,24,-1,25,-7,6,-22,4,9,-21,11,-19,13,16,-17,14,-18,12,-20,10,3,-23,-25,2,-24, signs 0001100001010100010101001
candidate 1,-2,-3,-4,5,-6,7,-8,-9,10,-11,-12,-13,-14,15,-16,17,-15,18,19,-10,20,21,-5,22,23,24,-1,25,-7,6,-22,4,9,-20,11,-19,13,16,-17,14,-18,12,-21,8,3,-23,-25,2,-24, signs 0001100010010100010101001
candidate 1,-2,-3,-4,5,-6,7,-8,-9,-10,-11,12,-13,-14,15,-16,17,-15,-12,18,19,20,21,-5,22,23,24,-1,25,-7,6,-22,4,9,-20,11,-18,13,16,-17,14,-19,10,-21,8,3,-23,-25,2,-24, signs 0001100010100100010101001
candidate 1,-2,-3,-4,5,-6,-7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,18,19,-12,20,21,-1,22,-9,23,24,25,-5,6,-25,4,7,-24,11,-19,13,16,-17,14,-18,10,-23,8,3,-20,-22,2,-21, signs 0001000110110100010001100
candidate 1,-2,-3,-4,5,-6,-7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,18,19,-12,20,21,-1,22,-9,23,24,25,-5,6,-25,4,7,-24,11,14,-18,16,-17,-19,13,10,-23,8,3,-20,-22,2,-21, signs 0001000110110100010001100
candidate 1,-2,-3,-4,5,-6,7,-8,-9,-10,-11,12,-13,-14,15,-16,17,-15,18,19,-12,-5,20,21,22,-1,23,24,25,-7,8,-25,6,9,-24,-20,4,11,-19,13,16,-17,14,-18,10,3,-21,-23,2,-22, signs 0001110000110100010100100
candidate 1,-2,-3,-4,5,-6,7,-8,-9,-10,-11,12,-13,-14,15,-16,17,-15,18,19,-12,-5,20,21,22,-1,23,24,25,-7,8,-25,6,9,-24,-20,4,11,14,-18,16,-17,-19,13,10,3,-21,-23,2,-22, signs 0001110000110100010100100
candidate -1,-2,3,-4,5,6,-7,-8,-9,-10,11,-12,-13,-14,15,-16,17,-15,18,19,20,-11,-6,21,22,23,24,-5,25,-3,2,-22,8,-18,14,-17,16,13,-19,9,-23,1,4,-25,-21,7,12,-20,10,-24, signs 1000111100111001101100110
candidate -1,-2,3,-4,5,6,-7,-8,-9,-10,11,-12,-13,-14,15,-16,17,-15,18,19,20,-11,-6,21,22,23,24,-5,25,-3,2,-22,8,13,-19,-17,16,-18,14,9,-23,1,4,-25,-21,7,12,-20,10,-24, signs 1000111100111001101100110
candidate -1,-2,3,-4,5,-6,-7,-8,-9,10,11,-12,-13,-14,15,-16,17,-15,18,19,20,-11,21,22,23,24,-10,-5,25,-3,2,7,-22,-18,14,-17,16,13,-19,-23,8,1,4,-25,6,-21,12,-20,-24,9, signs 1000111001111001101100110
candidate -1,-2,3,-4,5,-6,-7,-8,-9,10,11,-12,-13,-14,15,-16,17,-15,18,19,20,-11,21,22,23,24,-10,-5,25,-3,2,7,-22,13,-19,-17,16,-18,14,-23,8,1,4,-25,6,-21,12,-20,-24,9, signs 1000111001111001101100110
candidate -1,-2,3,-4,-5,-6,7,8,-9,-10,-11,-12,13,-14,15,-16,17,-15,18,-13,-8,19,20,21,22,-7,23,24,25,-3,2,-25,4,-20,10,-17,16,11,-21,5,-24,1,-19,9,14,-18,12,-22,6,-23, signs 1001001111001101110011001
candidate -1,-2,3,-4,-5,-6,7,-8,-9,-10,-11,12,13,-14,15,-16,17,-15,18,-13,19,20,21,22,-12,-7,23,24,25,-3,2,-25,4,9,-20,-17,16,-21,10,5,-24,1,8,-19,14,-18,-22,11,6,-23, signs 1001001110011101110011001
candidate 1,-2,-3,-4,5,-6,-7,-8,9,-10,11,12,-13,-14,-15,-16,17,-5,18,19,20,-1,21,22,23,24,-12,-9,25,-11,10,-25,8,13,-24,7,14,-23,6,15,-22,-18,4,-17,16,3,-19,-21,2,-20, signs 1110000001111111101101110
candidate 1,-2,-3,-4,5,-6,-7,8,-9,-10,11,-12,13,-14,-15,-16,17,-5,18,19,20,-1,21,22,23,24,-8,-13,25,-11,10,-25,12,9,-24,7,14,-23,6,15,-22,-18,4,-17,16,3,-19,-21,2,-20, signs 1110000111100111101101110
candidate 1,-2,-3,-4,5,-6,-7,8,-9,-10,11,-12,13,-14,-15,-16,17,-5,18,19,20,-1,21,22,23,24,-8,-13,25,-11,10,-25,12,9,-24,7,14,-23,6,15,-22,-18,4,-17,16,3,-19,-21,2,-20, signs 0001111000011000010010001
candidate 1,-2,-3,-4,5,-6,-7,-8,9,-10,11,12,-13,-14,-15,-16,17,-5,18,19,20,-1,21,22,23,24,-12,-9,25,-11,10,-25,8,13,-24,7,14,-23,6,15,-22,-18,4,-17,16,3,-19,-21,2,-20, signs 0001111110000000010010001
candidate -1,-2,3,-4,-5,-6,7,-8,-9,-10,-11,12,13,-14,15,-16,17,-15,18,-13,19,20,21,22,-12,-7,23,24,25,-3,2,-25,4,9,-20,-17,16,-21,10,5,-24,1,8,-19,14,-18,-22,11,6,-23, signs 0110110001100010001100110
candidate -1,-2,3,-4,-5,-6,7,8,-9,-10,-11,-12,13,-14,15,-16,17,-15,18,-13,-8,19,20,21,22,-7,23,24,25,-3,2,-25,4,-20,10,-17,16,11,-21,5,-24,1,-19,9,14,-18,12,-22,6,-23, signs 0110110000110010001100110
candidate -1,-2,3,-4,5,-6,-7,-8,-9,10,11,-12,-13,-14,15,-16,17,-15,18,19,20,-11,21,22,23,24,-10,-5,25,-3,2,7,-22,13,-19,-17,16,-18,14,-23,8,1,4,-25,6,-21,12,-20,-24,9, signs 0111000110000110010011001
candidate -1,-2,3,-4,5,-6,-7,-8,-9,10,11,-12,-13,-14,15,-16,17,-15,18,19,20,-11,21,22,23,24,-10,-5,25,-3,2,7,-22,-18,14,-17,16,13,-19,-23,8,1,4,-25,6,-21,12,-20,-24,9, signs 0111000110000110010011001
candidate -1,-2,3,-4,5,6,-7,-8,-9,-10,11,-12,-13,-14,15,-16,17,-15,18,19,20,-11,-6,21,22,23,24,-5,25,-3,2,-22,8,13,-19,-17,16,-18,14,9,-23,1,4,-25,-21,7,12,-20,10,-24, signs 0111000011000110010011001
candidate -1,-2,3,-4,5,6,-7,-8,-9,-10,11,-12,-13,-14,15,-16,17,-15,18,19,20,-11,-6,21,22,23,24,-5,25,-3,2,-22,8,-18,14,-17,16,13,-19,9,-23,1,4,-25,-21,7,12,-20,10,-24, signs 0111000011000110010011001
candidate 1,-2,-3,-4,5,-6,7,-8,-9,-10,-11,12,-13,-14,15,-16,17,-15,18,19,-12,-5,20,21,22,-1,23,24,25,-7,8,-25,6,9,-24,-20,4,11,14,-18,16,-17,-19,13,10,3,-21,-23,2,-22, signs 1110001111001011101011011
candidate 1,-2,-3,-4,5,-6,7,-8,-9,-10,-11,12,-13,-14,15,-16,17,-15,18,19,-12,-5,20,21,22,-1,23,24,25,-7,8,-25,6,9,-24,-20,4,11,-19,13,16,-17,14,-18,10,3,-21,-23,2,-22, signs 1110001111001011101011011
candidate 1,-2,-3,-4,5,-6,-7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,18,19,-12,20,21,-1,22,-9,23,24,25,-5,6,-25,4,7,-24,11,14,-18,16,-17,-19,13,10,-23,8,3,-20,-22,2,-21, signs 1110111001001011101110011
candidate 1,-2,-3,-4,5,-6,-7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,18,19,-12,20,21,-1,22,-9,23,24,25,-5,6,-25,4,7,-24,11,-19,13,16,-17,14,-18,10,-23,8,3,-20,-22,2,-21, signs 1110111001001011101110011
candidate 1,-2,-3,-4,5,-6,7,-8,-9,-10,-11,12,-13,-14,15,-16,17,-15,-12,18,19,20,21,-5,22,23,24,-1,25,-7,6,-22,4,9,-20,11,-18,13,16,-17,14,-19,10,-21,8,3,-23,-25,2,-24, signs 1110011101011011101010110
candidate 1,-2,-3,-4,5,-6,7,-8,-9,10,-11,-12,-13,-14,15,-16,17,-15,18,19,-10,20,21,-5,22,23,24,-1,25,-7,6,-22,4,9,-20,11,-19,13,16,-17,14,-18,12,-21,8,3,-23,-25,2,-24, signs 1110011101101011101010110
candidate 1,-2,-3,-4,5,-6,7,8,-9,-10,-11,-12,-13,-14,15,-16,17,-15,18,19,20,21,-8,-5,22,23,24,-1,25,-7,6,-22,4,9,-21,11,-19,13,16,-17,14,-18,12,-20,10,3,-23,-25,2,-24, signs 1110011110101011101010110
candidate 1,-2,-3,-4,5,-6,7,-8,-9,10,-11,-12,-13,-14,15,-16,17,-15,18,19,-10,20,21,-5,22,23,24,-1,25,-7,6,-22,4,-21,8,11,-19,13,16,-17,14,-18,12,9,-20,3,-23,-25,2,-24, signs 1110011101101011101010110
candidate 1,-2,-3,-4,5,-6,7,-8,-9,-10,-11,12,-13,-14,15,-16,17,-15,-12,18,19,20,21,-5,22,23,24,-1,25,-7,6,-22,4,-21,8,-19,10,13,16,-17,14,11,-18,9,-20,3,-23,-25,2,-24, signs 1110011101011011101010110
candidate 1,-2,3,-4,5,-6,-7,-8,-9,-10,-11,12,-13,-14,15,-16,17,-15,-12,18,19,20,21,-3,22,-1,23,24,25,-5,6,-25,4,7,-24,-22,2,9,-20,11,-18,13,16,-17,14,-19,10,-21,8,-23, signs 1000111101011011101010111
candidate 1,-2,3,-4,5,-6,-7,-8,-9,10,-11,-12,-13,-14,15,-16,17,-15,18,19,-10,20,21,-3,22,-1,23,24,25,-5,6,-25,4,7,-24,-22,2,9,-20,11,-19,13,16,-17,14,-18,12,-21,8,-23, signs 1000111101101011101010111
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,-11,-12,-13,-14,15,-16,17,-15,18,19,20,21,-8,-3,22,-1,23,24,25,-5,6,-25,4,7,-24,-22,2,9,-21,11,-19,13,16,-17,14,-18,12,-20,10,-23, signs 1000111110101011101010111
candidate 1,-2,3,-4,5,-6,-7,-8,-9,10,-11,-12,-13,-14,15,-16,17,-15,18,19,-10,20,21,-3,22,-1,23,24,25,-5,6,-25,4,7,-24,-22,2,-21,8,11,-19,13,16,-17,14,-18,12,9,-20,-23, signs 1000111101101011101010111
candidate 1,-2,3,-4,5,-6,-7,-8,-9,-10,-11,12,-13,-14,15,-16,17,-15,-12,18,19,20,21,-3,22,-1,23,24,25,-5,6,-25,4,7,-24,-22,2,-21,8,-19,10,13,16,-17,14,11,-18,9,-20,-23, signs 1000111101011011101010111
candidate 1,-2,-3,-4,5,-6,7,-8,-9,-10,-11,12,-13,-14,15,-16,17,-15,-12,18,19,20,21,22,23,-1,24,-7,25,-5,4,9,-20,11,-18,13,16,-17,14,-19,10,-21,8,-25,6,3,-22,-24,2,-23, signs 1111100101011011101011100
candidate 1,-2,-3,-4,5,-6,7,-8,-9,10,-11,-12,-13,-14,15,-16,17,-15,18,19,-10,20,21,22,23,-1,24,-7,25,-5,4,9,-20,11,-19,13,16,-17,14,-18,12,-21,8,-25,6,3,-22,-24,2,-23, signs 1111100101101011101011100
candidate 1,-2,-3,-4,5,-6,7,8,-9,-10,-11,-12,-13,-14,15,-16,17,-15,18,19,20,21,-8,22,23,-1,24,-7,25,-5,4,9,-21,11,-19,13,16,-17,14,-18,12,-20,10,-25,6,3,-22,-24,2,-23, signs 1111100110101011101011100
candidate 1,-2,-3,-4,5,-6,7,-8,-9,10,-11,-12,-13,-14,15,-16,17,-15,18,19,-10,20,21,22,23,-1,24,-7,25,-5,4,-21,8,11,-19,13,16,-17,14,-18,12,9,-20,-25,6,3,-22,-24,2,-23, signs 1111100101101011101011100
candidate 1,-2,-3,-4,5,-6,7,-8,-9,-10,-11,12,-13,-14,15,-16,17,-15,-12,18,19,20,21,22,23,-1,24,-7,25,-5,4,-21,8,-19,10,13,16,-17,14,11,-18,9,-20,-25,6,3,-22,-24,2,-23, signs 1111100101011011101011100
candidate 1,-2,3,-4,-5,-6,7,-8,-9,-10,-11,12,-13,-14,15,-16,17,-15,-12,18,19,20,21,-1,22,-7,23,24,25,-3,4,-25,2,5,-24,9,-20,11,-18,13,16,-17,14,-19,10,-21,8,-23,6,-22, signs 1011100101011011101011011
candidate 1,-2,3,-4,-5,-6,7,-8,-9,10,-11,-12,-13,-14,15,-16,17,-15,18,19,-10,20,21,-1,22,-7,23,24,25,-3,4,-25,2,5,-24,9,-20,11,-19,13,16,-17,14,-18,12,-21,8,-23,6,-22, signs 1011100101101011101011011
candidate 1,-2,3,-4,-5,-6,7,8,-9,-10,-11,-12,-13,-14,15,-16,17,-15,18,19,20,21,-8,-1,22,-7,23,24,25,-3,4,-25,2,5,-24,9,-21,11,-19,13,16,-17,14,-18,12,-20,10,-23,6,-22, signs 1011100110101011101011011
candidate 1,-2,3,-4,-5,-6,7,-8,-9,10,-11,-12,-13,-14,15,-16,17,-15,18,19,-10,20,21,-1,22,-7,23,24,25,-3,4,-25,2,5,-24,-21,8,11,-19,13,16,-17,14,-18,12,9,-20,-23,6,-22, signs 1011100101101011101011011
candidate 1,-2,3,-4,-5,-6,7,-8,-9,-10,-11,12,-13,-14,15,-16,17,-15,-12,18,19,20,21,-1,22,-7,23,24,25,-3,4,-25,2,5,-24,-21,8,-19,10,13,16,-17,14,11,-18,9,-20,-23,6,-22, signs 1011100101011011101011011
candidate 1,-2,-3,-4,-5,-6,7,-8,9,10,-11,-12,-13,-14,15,-16,17,18,19,-1,20,-15,21,22,23,24,-10,-7,25,-9,8,-25,6,11,-24,5,12,-23,4,13,-22,-17,16,-21,14,3,-18,-20,2,-19, signs 1110000111111001111001110
candidate 1,-2,-3,-4,-5,6,-7,-8,9,-10,11,-12,-13,-14,15,-16,17,18,19,-1,20,-15,21,22,23,24,-6,-11,25,-9,8,-25,10,7,-24,5,12,-23,4,13,-22,-17,16,-21,14,3,-18,-20,2,-19, signs 1110011110011001111001110
N=25 triple 5,9,11 closed 1447282 reduced 49226 tested 49226 hits 68


==> anc/8_15_8_19/census/logs/run_15_25_6_6.log <==
N=25 triple 6,6,13 closed 1433730 reduced 22416 tested 22416 hits 0


==> anc/8_15_8_19/census/logs/run_15_25_6_7.log <==
candidate -1,-2,3,-4,-5,-6,7,-8,9,-10,11,12,13,-14,-15,-16,-17,-18,19,-3,20,21,22,-13,23,-11,24,-9,25,-7,-12,-23,10,-24,8,-25,14,-22,6,15,-21,5,16,1,18,-19,2,-20,4,17, signs 0100000011011111100111010
candidate -1,-2,3,-4,-5,-6,7,-8,9,-10,11,-12,13,14,-15,-16,-17,-18,19,-3,20,21,22,-7,23,-13,24,-11,25,-9,-14,-23,12,-24,10,-25,8,-22,6,15,-21,5,16,1,18,-19,2,-20,4,17, signs 0100001100110111100111010
candidate -1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,-18,19,-3,20,21,-6,-15,22,-13,23,-11,24,-9,25,7,12,-23,10,-24,8,-25,14,-22,-21,5,16,1,18,-19,2,-20,4,17, signs 0100011011001101100111010
candidate -1,-2,3,-4,5,-6,-7,-8,9,-10,11,-12,13,-14,-15,16,-17,-18,19,-3,20,-5,-16,21,22,-13,23,-11,24,-9,25,7,12,-23,10,-24,8,-25,14,-22,6,15,-21,1,18,-19,2,-20,4,17, signs 0100101011001110100111010
candidate -1,-2,3,-4,-5,6,7,-8,-9,-10,11,-12,13,-14,15,-16,-17,-18,19,-3,20,21,-6,-15,22,-7,23,-13,24,-11,25,9,14,-23,12,-24,10,-25,8,-22,-21,5,16,1,18,-19,2,-20,4,17, signs 0100011110110001100111010
candidate -1,-2,3,-4,5,-6,7,-8,-9,-10,11,-12,13,-14,-15,16,-17,-18,19,-3,20,-5,-16,21,22,-7,23,-13,24,-11,25,9,14,-23,12,-24,10,-25,8,-22,6,15,-21,1,18,-19,2,-20,4,17, signs 0100101110110010100111010
candidate -1,-2,3,-4,5,-6,7,-8,-9,-10,11,-12,13,-14,-15,16,-17,-18,19,-3,20,-5,-16,21,22,-7,23,-13,24,-11,25,9,14,-23,12,-24,10,-25,8,-22,6,15,-21,1,18,-19,2,-20,4,17, signs 1011010001001101011000101
candidate -1,-2,3,-4,-5,6,7,-8,-9,-10,11,-12,13,-14,15,-16,-17,-18,19,-3,20,21,-6,-15,22,-7,23,-13,24,-11,25,9,14,-23,12,-24,10,-25,8,-22,-21,5,16,1,18,-19,2,-20,4,17, signs 1011100001001110011000101
candidate -1,-2,3,-4,5,-6,-7,-8,9,-10,11,-12,13,-14,-15,16,-17,-18,19,-3,20,-5,-16,21,22,-13,23,-11,24,-9,25,7,12,-23,10,-24,8,-25,14,-22,6,15,-21,1,18,-19,2,-20,4,17, signs 1011010100110001011000101
candidate -1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,-18,19,-3,20,21,-6,-15,22,-13,23,-11,24,-9,25,7,12,-23,10,-24,8,-25,14,-22,-21,5,16,1,18,-19,2,-20,4,17, signs 1011100100110010011000101
candidate -1,-2,3,-4,-5,-6,7,-8,9,-10,11,-12,13,14,-15,-16,-17,-18,19,-3,20,21,22,-7,23,-13,24,-11,25,-9,-14,-23,12,-24,10,-25,8,-22,6,15,-21,5,16,1,18,-19,2,-20,4,17, signs 1011110011001000011000101
candidate -1,-2,3,-4,-5,-6,7,-8,9,-10,11,12,13,-14,-15,-16,-17,-18,19,-3,20,21,22,-13,23,-11,24,-9,25,-7,-12,-23,10,-24,8,-25,14,-22,6,15,-21,5,16,1,18,-19,2,-20,4,17, signs 1011111100100000011000101
N=25 triple 6,7,12 closed 3278102 reduced 65238 tested 65238 hits 12


==> anc/8_15_8_19/census/logs/run_15_25_6_8.log <==
candidate -1,2,-3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,-17,-5,18,19,-12,20,-10,21,-8,22,-14,23,24,25,-2,15,-22,9,-21,11,-20,13,-19,7,16,3,-25,1,-23,-18,6,17,4,-24, signs 0111000110011001111010011
candidate -1,2,-3,-4,5,-6,-7,8,-9,-10,-11,12,-13,14,-15,16,-17,18,-2,19,20,-5,-12,21,-14,22,-16,23,24,25,-8,9,-25,7,10,-24,6,11,-23,1,-19,3,-18,17,-22,15,-21,13,4,-20, signs 1001100111100110001010111
candidate 1,-2,3,-4,-5,6,-7,-8,-9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,21,22,-3,23,-1,24,25,-6,7,-25,5,-21,9,16,-19,14,-18,12,17,10,-20,8,-22,4,-24,2,-23, signs 1101011101001100110101101
candidate 1,-2,3,-4,-5,6,-7,-8,-9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,21,22,-3,23,-1,24,25,-6,7,-25,5,8,-22,10,-20,16,-19,14,-18,12,17,-21,9,4,-24,2,-23, signs 1101011101001100110101101
candidate 1,-2,-3,4,-5,-6,-7,8,-9,-10,-11,12,-13,14,-15,16,-17,18,-12,19,-14,20,-16,21,22,-1,-8,23,24,25,-4,5,-25,3,6,-24,10,-22,-19,13,-18,17,-20,15,-21,11,2,7,-23,9, signs 1001111000100110001010111
candidate 1,-2,-3,4,-5,-6,-7,8,-9,-10,-11,12,-13,14,-15,16,-17,18,-12,19,-14,20,-16,21,22,-1,-8,23,24,25,-4,5,-25,3,6,-24,-21,11,-19,13,-18,17,-20,15,10,-22,2,7,-23,9, signs 1001111000100110001010111
candidate -1,2,-3,-4,-5,-6,7,-8,9,-10,-11,-12,13,-14,15,-16,17,18,19,-7,20,-9,21,-17,22,-15,23,-13,24,25,-2,3,-25,1,4,-24,-18,-21,10,-20,8,-19,6,11,16,-22,14,-23,12,5, signs 0111010011010011010101011
candidate -1,-2,3,-4,5,-6,-7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-3,21,-5,22,-13,23,-11,24,-9,25,1,-19,-22,6,-21,4,-20,2,7,12,-23,14,17,-18,15,10,-24,8,-25, signs 0100110100110010001010101
candidate -1,2,-3,-4,-5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,19,20,-2,21,22,23,-6,24,-10,25,-8,7,-23,5,-24,9,-25,1,-21,3,-20,11,14,17,-18,15,12,-19,4,-22, signs 1001011110010010001010101
candidate -1,2,-3,-4,-5,6,-7,8,-9,10,11,-12,-13,-14,-15,16,-17,18,-16,19,20,-11,-2,21,22,23,-6,24,-10,25,-8,7,-23,5,-24,9,-25,1,-21,3,12,-20,14,17,-18,15,-19,13,4,-22, signs 1001011110001010001010101
candidate -1,2,-3,-4,-5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,19,20,-2,21,22,23,-6,24,-10,25,-8,7,-23,5,-24,9,-25,1,-21,3,12,-19,14,17,-18,15,-20,11,4,-22, signs 1001011110010010001010101
candidate 1,-2,3,-4,5,-6,-7,-8,9,-10,11,-12,-13,-14,-15,16,-17,18,-16,19,20,-3,21,-1,22,-5,23,-11,24,-9,25,7,12,-23,10,-24,8,-25,6,-20,14,17,-18,15,-19,13,4,-22,2,-21, signs 0010000100111010001001101
candidate 1,-2,3,-4,-5,-6,7,-8,9,-10,11,-12,-13,-14,-15,16,-17,18,-16,19,20,-3,21,-1,22,-11,23,-9,24,-7,25,5,10,-23,8,-24,6,-25,12,-20,14,17,-18,15,-19,13,4,-22,2,-21, signs 0010010011001010001001101
candidate -1,2,-3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,-17,-5,18,19,-2,20,-14,21,22,23,-8,24,-12,25,-10,9,-23,7,-24,11,-25,-22,16,3,-19,1,-20,15,-21,13,6,17,4,-18, signs 0111001000011101111010010
candidate -1,2,-3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,-17,-5,18,19,-2,20,-14,21,22,23,-8,24,-12,25,-10,9,-23,7,-24,11,-25,-22,16,3,-19,1,-20,15,-21,13,6,17,4,-18, signs 1000110111100010000101101
candidate 1,-2,3,-4,-5,-6,7,-8,9,-10,11,-12,-13,-14,-15,16,-17,18,-16,19,20,-3,21,-1,22,-11,23,-9,24,-7,25,5,10,-23,8,-24,6,-25,12,-20,14,17,-18,15,-19,13,4,-22,2,-21, signs 1101101100110101110110010
candidate 1,-2,3,-4,5,-6,-7,-8,9,-10,11,-12,-13,-14,-15,16,-17,18,-16,19,20,-3,21,-1,22,-5,23,-11,24,-9,25,7,12,-23,10,-24,8,-25,6,-20,14,17,-18,15,-19,13,4,-22,2,-21, signs 1101111011000101110110010
candidate -1,2,-3,-4,-5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,19,20,-2,21,22,23,-6,24,-10,25,-8,7,-23,5,-24,9,-25,1,-21,3,12,-19,14,17,-18,15,-20,11,4,-22, signs 0110100001101101110101010
candidate -1,2,-3,-4,-5,6,-7,8,-9,10,11,-12,-13,-14,-15,16,-17,18,-16,19,20,-11,-2,21,22,23,-6,24,-10,25,-8,7,-23,5,-24,9,-25,1,-21,3,12,-20,14,17,-18,15,-19,13,4,-22, signs 0110100001110101110101010
candidate -1,2,-3,-4,-5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,19,20,-2,21,22,23,-6,24,-10,25,-8,7,-23,5,-24,9,-25,1,-21,3,-20,11,14,17,-18,15,12,-19,4,-22, signs 0110100001101101110101010
candidate -1,-2,3,-4,5,-6,-7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-3,21,-5,22,-13,23,-11,24,-9,25,1,-19,-22,6,-21,4,-20,2,7,12,-23,14,17,-18,15,10,-24,8,-25, signs 1011001011001101110101010
candidate -1,2,-3,-4,-5,-6,7,-8,9,-10,-11,-12,13,-14,15,-16,17,18,19,-7,20,-9,21,-17,22,-15,23,-13,24,25,-2,3,-25,1,4,-24,-18,-21,10,-20,8,-19,6,11,16,-22,14,-23,12,5, signs 1000101100101100101010100
candidate 1,-2,-3,4,-5,-6,-7,8,-9,-10,-11,12,-13,14,-15,16,-17,18,-12,19,-14,20,-16,21,22,-1,-8,23,24,25,-4,5,-25,3,6,-24,-21,11,-19,13,-18,17,-20,15,10,-22,2,7,-23,9, signs 0110000111011001110101000
candidate 1,-2,-3,4,-5,-6,-7,8,-9,-10,-11,12,-13,14,-15,16,-17,18,-12,19,-14,20,-16,21,22,-1,-8,23,24,25,-4,5,-25,3,6,-24,10,-22,-19,13,-18,17,-20,15,-21,11,2,7,-23,9, signs 0110000111011001110101000
candidate 1,-2,3,-4,-5,6,-7,-8,-9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,21,22,-3,23,-1,24,25,-6,7,-25,5,8,-22,10,-20,16,-19,14,-18,12,17,-21,9,4,-24,2,-23, signs 0010100010110011001010010
candidate 1,-2,3,-4,-5,6,-7,-8,-9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,21,22,-3,23,-1,24,25,-6,7,-25,5,-21,9,16,-19,14,-18,12,17,10,-20,8,-22,4,-24,2,-23, signs 0010100010110011001010010
candidate -1,2,-3,-4,5,-6,-7,8,-9,-10,-11,12,-13,14,-15,16,-17,18,-2,19,20,-5,-12,21,-14,22,-16,23,24,25,-8,9,-25,7,10,-24,6,11,-23,1,-19,3,-18,17,-22,15,-21,13,4,-20, signs 0110011000011001110101000
candidate -1,2,-3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,-17,-5,18,19,-12,20,-10,21,-8,22,-14,23,24,25,-2,15,-22,9,-21,11,-20,13,-19,7,16,3,-25,1,-23,-18,6,17,4,-24, signs 1000111001100110000101100
N=25 triple 6,8,11 closed 5414056 reduced 145850 tested 145850 hits 28


==> anc/8_15_8_19/census/logs/run_15_25_6_9.log <==
candidate 1,-2,-3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,-10,17,-12,18,-14,19,20,21,22,-1,23,24,-6,25,-4,5,-25,3,-24,-20,8,15,-18,13,-17,11,16,9,-19,7,-21,-23,2,-22, signs 1101101010011001101011011
candidate 1,-2,-3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,-10,17,-12,18,-14,19,20,21,22,-1,23,24,-6,25,-4,5,-25,3,-24,7,-21,9,-19,15,-18,13,-17,11,16,-20,8,-23,2,-22, signs 1101101010011001101011011
candidate 1,-2,-3,-4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,16,17,18,-6,19,-8,20,-16,21,-14,22,-12,23,24,-1,25,3,-23,-17,-20,9,-19,7,-18,5,10,15,-21,13,-22,11,4,-25,2,-24, signs 1110100110100110101010110
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,-12,13,-14,-15,16,17,18,-2,19,-4,20,-16,21,22,-13,23,24,-10,25,-8,9,-25,7,-24,11,6,15,-21,-17,-20,5,-19,3,-18,1,12,-23,14,-22, signs 1001100110101110101011011
candidate 1,-2,3,-4,5,-6,-7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,-12,18,19,-3,20,-1,21,-5,22,23,24,-9,25,7,-23,-19,10,13,16,-17,14,11,-18,-24,8,-25,2,-20,4,-22,6,-21, signs 1100110100100100010110101
candidate 1,-2,3,-4,5,-6,-7,-8,9,10,-11,-12,-13,-14,15,-16,17,-15,18,19,-10,-3,20,-1,21,-5,22,23,24,-9,25,7,-23,11,-19,13,16,-17,14,-18,12,-24,8,-25,2,-20,4,-22,6,-21, signs 1100110100010100010110101
candidate 1,-2,3,-4,5,-6,-7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,-12,18,19,-3,20,-1,21,-5,22,23,24,-9,25,7,-23,11,-18,13,16,-17,14,-19,10,-24,8,-25,2,-20,4,-22,6,-21, signs 1100110100100100010110101
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,-13,-14,15,-16,17,-15,18,19,-6,20,-4,21,-2,22,23,24,-10,25,-8,9,-25,7,-24,11,-19,13,16,-17,14,-18,12,1,-22,3,-21,5,-20,-23, signs 1001101001010100010101000
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,-13,-14,15,-16,17,-15,-6,18,-4,19,-2,20,21,22,-8,23,-10,24,25,1,-20,3,-19,13,16,-17,14,5,-18,-21,-24,11,-23,9,-22,7,12,-25, signs 1001100110010100010101010
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,-13,-14,15,-16,17,-15,18,19,-4,20,-2,21,22,23,-6,24,-8,25,-10,11,-25,9,12,7,-24,13,16,-17,14,-18,-23,1,-21,3,-20,5,-19,-22, signs 1001101110000100011010000
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-15,18,19,-4,20,-2,21,22,23,-12,24,-10,25,-8,9,-25,7,-24,11,6,13,16,-17,14,-18,-23,1,-21,3,-20,5,-19,-22, signs 1001111001000100011010000
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,-12,-13,14,15,-16,17,-15,18,19,-4,20,-2,21,22,23,-14,24,-8,25,-10,11,-25,9,12,7,-24,13,6,-18,16,-17,-23,1,-21,3,-20,5,-19,-22, signs 1001111110000000011010000
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,-15,-16,-4,17,18,-1,19,20,21,-9,22,-11,23,-13,24,-7,25,5,16,3,-17,-25,6,15,2,-18,-20,-23,12,-22,10,-21,8,-24,14,-19, signs 1110000011001111111010100
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,-15,-16,-4,17,18,-1,19,20,21,-9,22,-11,23,-13,24,-7,25,5,16,3,-17,-25,6,15,2,-18,-20,-23,12,-22,10,-21,8,-24,14,-19, signs 0001111100110000000101011
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,-12,-13,14,15,-16,17,-15,18,19,-4,20,-2,21,22,23,-14,24,-8,25,-10,11,-25,9,12,7,-24,13,6,-18,16,-17,-23,1,-21,3,-20,5,-19,-22, signs 0110000001111111100101111
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-15,18,19,-4,20,-2,21,22,23,-12,24,-10,25,-8,9,-25,7,-24,11,6,13,16,-17,14,-18,-23,1,-21,3,-20,5,-19,-22, signs 0110000110111011100101111
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,-13,-14,15,-16,17,-15,18,19,-4,20,-2,21,22,23,-6,24,-8,25,-10,11,-25,9,12,7,-24,13,16,-17,14,-18,-23,1,-21,3,-20,5,-19,-22, signs 0110010001111011100101111
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,-13,-14,15,-16,17,-15,-6,18,-4,19,-2,20,21,22,-8,23,-10,24,25,1,-20,3,-19,13,16,-17,14,5,-18,-21,-24,11,-23,9,-22,7,12,-25, signs 0110011001101011101010101
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,-13,-14,15,-16,17,-15,18,19,-6,20,-4,21,-2,22,23,24,-10,25,-8,9,-25,7,-24,11,-19,13,16,-17,14,-18,12,1,-22,3,-21,5,-20,-23, signs 0110010110101011101010111
candidate 1,-2,3,-4,5,-6,-7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,-12,18,19,-3,20,-1,21,-5,22,23,24,-9,25,7,-23,11,-18,13,16,-17,14,-19,10,-24,8,-25,2,-20,4,-22,6,-21, signs 0011001011011011101001010
candidate 1,-2,3,-4,5,-6,-7,-8,9,10,-11,-12,-13,-14,15,-16,17,-15,18,19,-10,-3,20,-1,21,-5,22,23,24,-9,25,7,-23,11,-19,13,16,-17,14,-18,12,-24,8,-25,2,-20,4,-22,6,-21, signs 0011001011101011101001010
candidate 1,-2,3,-4,5,-6,-7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,-12,18,19,-3,20,-1,21,-5,22,23,24,-9,25,7,-23,-19,10,13,16,-17,14,11,-18,-24,8,-25,2,-20,4,-22,6,-21, signs 0011001011011011101001010
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,-12,13,-14,-15,16,17,18,-2,19,-4,20,-16,21,22,-13,23,24,-10,25,-8,9,-25,7,-24,11,6,15,-21,-17,-20,5,-19,3,-18,1,12,-23,14,-22, signs 0110011001010001010100100
candidate 1,-2,-3,-4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,16,17,18,-6,19,-8,20,-16,21,-14,22,-12,23,24,-1,25,3,-23,-17,-20,9,-19,7,-18,5,10,15,-21,13,-22,11,4,-25,2,-24, signs 0001011001011001010101001
candidate 1,-2,-3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,-10,17,-12,18,-14,19,20,21,22,-1,23,24,-6,25,-4,5,-25,3,-24,7,-21,9,-19,15,-18,13,-17,11,16,-20,8,-23,2,-22, signs 0010010101100110010100100
candidate 1,-2,-3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,-10,17,-12,18,-14,19,20,21,22,-1,23,24,-6,25,-4,5,-25,3,-24,-20,8,15,-18,13,-17,11,16,9,-19,7,-21,-23,2,-22, signs 0010010101100110010100100
N=25 triple 6,9,10 closed 6861174 reduced 203238 tested 203238 hits 26


==> anc/8_15_8_19/census/logs/run_15_25_7_7.log <==
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,20,21,-1,22,-17,23,-5,-14,-7,-12,24,25,-9,10,-25,8,11,-24,13,6,15,4,-19,18,-23,16,3,-20,-22,2,-21, signs 0000000100011111100001100
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,20,21,-1,22,-17,23,-5,-14,24,-12,-7,25,-9,10,-25,8,11,6,13,-24,15,4,-19,18,-23,16,3,-20,-22,2,-21, signs 0000011100000111100001100
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,-12,13,-14,15,-16,17,-18,19,20,21,-1,22,-17,23,-15,-4,-13,-6,24,25,-9,10,-25,8,11,-24,7,12,5,14,-19,18,-23,16,3,-20,-22,2,-21, signs 0001111100000001100001100
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,20,21,-1,22,-17,23,-15,-4,24,-12,-7,25,-9,10,-25,8,11,6,13,-24,5,14,-19,18,-23,16,3,-20,-22,2,-21, signs 0001111100000001100001100
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,20,21,-1,22,-17,23,24,-14,-5,-12,-7,25,-9,10,-25,8,11,6,13,4,15,-24,-19,18,-23,16,3,-20,-22,2,-21, signs 0001111100000001100001100
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,-16,17,-18,-2,19,-4,20,-6,-17,21,22,-8,23,-14,24,-12,25,10,15,-23,13,-24,11,-25,9,-22,7,16,-21,18,1,-19,3,-20,5, signs 1001101000100110111000101
candidate -1,2,-3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,-2,19,-4,20,-6,-17,21,22,-14,23,-12,24,-10,25,8,13,-23,11,-24,9,-25,15,-22,7,16,-21,18,1,-19,3,-20,5, signs 1001101010011000111000101
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-18,-2,-11,19,-13,20,-15,21,22,-4,23,24,-9,25,-7,8,-25,6,-24,10,-21,16,-20,14,-19,12,1,18,3,-23,5,-22,17, signs 0010010010110011100100100
candidate 1,-2,-3,-4,-5,6,-7,8,-9,10,-11,-12,-13,14,-15,16,-17,18,-14,19,-16,20,-18,-1,21,22,-10,23,-8,24,-6,25,4,9,-23,7,-24,5,-25,11,-22,3,12,-21,2,13,-19,15,-20,17, signs 0001011001111001101011010
candidate 1,-2,-3,4,-5,-6,-7,8,-9,10,-11,-12,-13,14,-15,16,-17,18,-14,19,-16,20,-18,-1,21,22,-4,23,-10,24,-8,25,6,11,-23,9,-24,7,-25,5,-22,3,12,-21,2,13,-19,15,-20,17, signs 0001110110011001101011010
candidate 1,-2,-3,-4,-5,6,-7,8,-9,10,-11,-12,-13,14,-15,16,-17,18,-14,19,-16,20,-18,21,22,23,-10,-1,-8,24,-6,25,4,13,-21,17,-20,15,-19,5,-25,3,12,-22,-24,7,2,11,-23,9, signs 0000101110000011000100011
candidate 1,-2,-3,-4,-5,6,-7,8,-9,10,-11,-12,-13,14,-15,16,-17,18,-14,19,-16,20,-18,21,22,23,-10,-1,-8,24,-6,25,4,17,-20,15,-19,13,-21,5,-25,3,12,-22,-24,7,2,11,-23,9, signs 0000101110000011000100011
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,-7,22,23,-2,24,-4,25,-23,1,-24,3,-25,5,8,17,-20,15,-19,13,18,11,-21,9,6,-22, signs 1001101101100110011010010
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,-7,22,23,-2,24,-4,25,-23,1,-24,3,-25,5,8,11,-21,17,-20,15,-19,13,18,9,6,-22, signs 1001101101100110011010010
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,-7,22,23,-2,24,-4,25,6,-22,8,17,-20,15,-19,13,18,11,-21,9,-23,1,-24,3,-25,5, signs 0110001101100110011010101
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,-7,22,23,-2,24,-4,25,6,-22,8,11,-21,17,-20,15,-19,13,18,9,-23,1,-24,3,-25,5, signs 0110001101100110011010101
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-2,23,-4,24,25,-7,8,17,-20,15,-19,13,18,11,-21,9,-22,-25,6,1,-23,3,-24,5, signs 0110001101100110011010011
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-2,23,-4,24,25,-7,8,11,-21,17,-20,15,-19,13,18,9,-22,-25,6,1,-23,3,-24,5, signs 0110001101100110011010011
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,-12,-13,14,-15,16,-17,-18,19,-7,-2,20,-4,21,-8,22,-10,23,-16,24,-14,25,12,17,-23,15,-24,13,-25,11,-22,9,18,-19,6,1,-20,3,-21,5, signs 1001110110001001100100101
candidate -1,2,-3,4,-5,-6,7,8,-9,-10,-11,12,-13,14,-15,16,-17,-18,19,-7,-2,20,-4,21,-8,22,-16,23,-14,24,-12,25,10,15,-23,13,-24,11,-25,17,-22,9,18,-19,6,1,-20,3,-21,5, signs 1001110110100110000100101
candidate 1,-2,-3,-4,-5,-6,7,-8,9,10,-11,12,13,-14,-15,-16,17,-18,19,-17,20,-7,21,-9,22,-13,23,-1,-12,24,-10,25,4,15,8,-21,6,-20,18,-19,16,5,-25,3,14,-22,-24,11,2,-23, signs 0000100110110001000100011
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-1,22,-11,23,-3,-8,24,25,-5,6,-25,4,7,-24,9,2,-21,12,15,18,-19,16,13,-20,-23,10,-22, signs 0001000111101001000100100
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,-12,-1,22,-11,23,-3,-8,24,25,-5,6,-25,4,7,-24,9,2,13,-21,15,18,-19,16,-20,14,-23,10,-22, signs 0001000111100101000100100
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-1,22,-11,23,-3,-8,24,25,-5,6,-25,4,7,-24,9,2,13,-20,15,18,-19,16,-21,12,-23,10,-22, signs 0001000111101001000100100
candidate 1,-2,-3,-4,-5,6,7,-8,9,-10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-1,22,-13,23,24,-6,-9,25,-7,8,-25,10,5,-24,11,4,15,18,-19,16,-23,12,3,-20,-22,2,-21, signs 0000000011111001000001110
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,-1,20,-13,21,22,23,24,-4,-9,25,-7,6,-25,8,5,-24,3,10,-23,2,11,-22,15,18,-19,16,-21,12,-20, signs 0110000110011001000010001
candidate 1,2,-3,-4,5,-6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-1,22,-11,23,-9,-2,24,25,-5,6,-25,4,7,-24,3,8,-21,12,15,18,-19,16,13,-20,-23,10,-22, signs 0111000001101001000100100
candidate 1,2,-3,-4,5,-6,-7,-8,9,-10,11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,-12,-1,22,-11,23,-9,-2,24,25,-5,6,-25,4,7,-24,3,8,13,-21,15,18,-19,16,-20,14,-23,10,-22, signs 0111000001100101000100100
candidate 1,2,-3,-4,5,-6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-1,22,-11,23,-9,-2,24,25,-5,6,-25,4,7,-24,3,8,13,-20,15,18,-19,16,-21,12,-23,10,-22, signs 0111000001101001000100100
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-1,22,-11,23,24,-8,-3,25,-5,6,-25,4,7,2,9,-24,-21,12,15,18,-19,16,13,-20,-23,10,-22, signs 0111000001101001000100100
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,-12,-1,22,-11,23,24,-8,-3,25,-5,6,-25,4,7,2,9,-24,13,-21,15,18,-19,16,-20,14,-23,10,-22, signs 0111000001100101000100100
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-1,22,-11,23,24,-8,-3,25,-5,6,-25,4,7,2,9,-24,13,-20,15,18,-19,16,-21,12,-23,10,-22, signs 0111000001101001000100100
candidate 1,-2,-3,-4,5,-6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-1,22,-13,23,24,-10,-5,25,-7,8,-25,6,9,-24,11,4,15,18,-19,16,-23,12,3,-20,-22,2,-21, signs 0000110000111001000001110
candidate 1,-2,-3,-4,5,-6,7,8,-9,-10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,-1,20,-13,21,22,23,24,-8,-5,25,-7,6,-25,4,9,-24,3,10,-23,2,11,-22,15,18,-19,16,-21,12,-20, signs 0111100000011001000010001
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-3,22,-1,23,-5,-10,24,25,-7,8,-25,6,9,-24,11,4,-22,2,-21,12,15,18,-19,16,13,-20,-23, signs 0110010001101001000101000
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,-12,-3,22,-1,23,-5,-10,24,25,-7,8,-25,6,9,-24,11,4,-22,2,13,-21,15,18,-19,16,-20,14,-23, signs 0110010001100101000101000
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-3,22,-1,23,-5,-10,24,25,-7,8,-25,6,9,-24,11,4,-22,2,13,-20,15,18,-19,16,-21,12,-23, signs 0110010001101001000101000
candidate 1,-2,-3,-4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-5,20,21,22,-1,23,24,-8,-11,25,-9,10,-25,12,7,-24,13,6,-20,4,15,18,-19,16,3,-21,-23,2,-22, signs 0001100000111001000100110
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,22,23,-3,24,-1,-4,-9,25,-7,6,-23,10,-21,12,15,18,-19,16,13,-20,11,-22,-25,8,5,2,-24, signs 0010000110101001000101001
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,-12,22,23,-3,24,-1,-4,-9,25,-7,6,-23,10,13,-21,15,18,-19,16,-20,14,11,-22,-25,8,5,2,-24, signs 0010000110100101000101001
candidate 1,-2,3,4,-5,-6,7,-8,9,10,-11,-12,-13,-14,-15,-16,17,-18,19,-17,20,21,22,23,-10,-3,24,-1,-4,-9,25,-7,6,11,-23,13,-21,15,18,-19,16,-20,14,-22,12,-25,8,5,2,-24, signs 0010000110010101000101001
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,-12,22,23,-3,24,-1,-4,-9,25,-7,6,11,-22,13,-21,15,18,-19,16,-20,14,-23,10,-25,8,5,2,-24, signs 0010000110100101000101001
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,22,23,-3,24,-1,-4,-9,25,-7,6,11,-22,13,-20,15,18,-19,16,-21,12,-23,10,-25,8,5,2,-24, signs 0010000110101001000101001
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-3,20,-1,21,22,23,24,-6,-11,25,-9,8,-25,10,7,-24,5,12,-23,4,13,-22,-20,2,15,18,-19,16,-21, signs 0111100001100001000100001
candidate -1,2,-3,4,-5,-6,-7,-8,9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,-15,-4,21,-2,-13,22,-11,23,-9,24,25,6,1,12,-22,10,-23,8,-24,14,-20,18,-19,16,3,-21,5,-25,7, signs 1001100100110001000101010
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-3,22,-1,23,-11,-4,24,25,-7,8,-25,6,9,-24,5,10,-22,2,-21,12,15,18,-19,16,13,-20,-23, signs 0111110000001001000101000
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,-12,-3,22,-1,23,-11,-4,24,25,-7,8,-25,6,9,-24,5,10,-22,2,13,-21,15,18,-19,16,-20,14,-23, signs 0111110000000101000101000
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-3,22,-1,23,-11,-4,24,25,-7,8,-25,6,9,-24,5,10,-22,2,13,-20,15,18,-19,16,-21,12,-23, signs 0111110000001001000101000
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-3,22,-1,23,24,-10,-5,25,-7,8,-25,6,9,4,11,-24,-22,2,-21,12,15,18,-19,16,13,-20,-23, signs 0111110000001001000101000
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,-12,-3,22,-1,23,24,-10,-5,25,-7,8,-25,6,9,4,11,-24,-22,2,13,-21,15,18,-19,16,-20,14,-23, signs 0111110000000101000101000
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-3,22,-1,23,24,-10,-5,25,-7,8,-25,6,9,4,11,-24,-22,2,13,-20,15,18,-19,16,-21,12,-23, signs 0111110000001001000101000
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,-5,20,21,22,-1,23,24,-12,-7,25,-9,10,-25,8,11,-24,13,6,-20,4,15,18,-19,16,3,-21,-23,2,-22, signs 0001101100001001000100110
candidate 1,-2,3,-4,-5,-6,7,-8,9,10,-11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-3,20,-1,21,22,23,24,-10,-7,25,-9,8,-25,6,11,-24,5,12,-23,4,13,-22,-20,2,15,18,-19,16,-21, signs 0111111000000001000100001
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,22,23,-7,24,-3,25,-1,-4,-9,8,-24,6,-23,10,-21,12,15,18,-19,16,13,-20,11,-22,5,2,-25, signs 0010011000101001000101010
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,-12,22,23,-7,24,-3,25,-1,-4,-9,8,-24,6,-23,10,13,-21,15,18,-19,16,-20,14,11,-22,5,2,-25, signs 0010011000100101000101010
candidate 1,-2,3,4,-5,-6,7,-8,9,10,-11,-12,-13,-14,-15,-16,17,-18,19,-17,20,21,22,23,-10,-7,24,-3,25,-1,-4,-9,8,-24,6,11,-23,13,-21,15,18,-19,16,-20,14,-22,12,5,2,-25, signs 0010011000010101000101010
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,-12,22,23,-7,24,-3,25,-1,-4,-9,8,-24,6,11,-22,13,-21,15,18,-19,16,-20,14,-23,10,5,2,-25, signs 0010011000100101000101010
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,22,23,-7,24,-3,25,-1,-4,-9,8,-24,6,11,-22,13,-20,15,18,-19,16,-21,12,-23,10,5,2,-25, signs 0010011000101001000101010
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,11,-12,13,14,-15,-16,-17,-18,19,-7,20,-3,21,-1,-4,22,23,24,-14,-11,25,-13,12,-25,10,15,-24,9,16,-23,8,17,-22,-20,6,-19,18,5,2,-21, signs 1101100000011111111011110
candidate -1,2,-3,-4,-5,6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-10,19,-6,20,21,22,-2,-7,-16,23,-14,24,-12,25,-23,15,-24,13,-25,17,8,3,-22,1,-20,5,-19,11,18,9,4,-21, signs 0111001110010011111011101
candidate 1,-2,-3,4,5,-6,-7,8,-9,-10,11,-12,13,-14,15,-16,-17,-18,-8,19,-4,20,21,-1,22,-5,23,-15,24,-13,25,-11,12,-25,10,17,6,-22,-20,3,-19,-23,16,-24,14,9,18,7,2,-21, signs 1100111000110110111011011
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,-12,13,-14,15,-16,-17,-18,19,-7,20,-3,21,-1,-4,22,23,24,-10,-15,25,-13,12,-25,14,11,-24,9,16,-23,8,17,-22,-20,6,-19,18,5,2,-21, signs 1101100001111001111011110
candidate -1,2,-3,-4,-5,6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-10,19,-6,20,21,22,-2,-7,-12,23,-16,24,-14,25,-23,17,-24,15,-25,13,8,3,-22,1,-20,5,-19,11,18,9,4,-21, signs 0111001110011100111011101
candidate 1,-2,-3,-4,5,-6,7,-8,9,10,-11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-5,22,-7,23,-9,24,-1,-10,25,12,3,8,-23,6,-22,4,13,-20,15,18,-19,16,-21,-25,11,2,-24, signs 0001100110001001000101001
candidate -1,2,-3,-4,5,-6,-7,-8,9,-10,11,-12,-13,-14,15,16,17,-18,19,-17,20,21,-16,-5,22,23,24,-9,25,-11,-2,-15,6,-22,4,-20,18,-19,-21,3,-23,7,14,1,12,-25,10,-24,8,13, signs 0001101100110000000101001
candidate 1,-2,-3,-4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-8,22,23,-5,-14,-9,24,-1,25,-11,12,3,-22,7,-21,15,18,-19,16,-20,6,-23,4,13,10,-25,2,-24, signs 0001001110001001000101001
candidate 1,-2,-3,-4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-8,22,23,-5,-14,-9,24,-1,25,-11,12,3,-22,7,16,-20,18,-19,-21,15,6,-23,4,13,10,-25,2,-24, signs 0001001110001001000101001
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-3,22,-1,-4,-11,23,24,25,-7,8,-25,6,9,-24,13,-21,15,18,-19,16,-20,12,-23,10,5,2,-22, signs 0010010001101101000100100
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-3,22,-1,-4,-11,23,24,25,-7,8,-25,6,9,-24,13,16,-20,18,-19,-21,15,12,-23,10,5,2,-22, signs 0010010001101101000100100
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-7,22,-3,23,-1,-4,24,25,-9,10,-25,8,11,-24,-22,6,13,-21,15,18,-19,16,-20,12,5,2,-23, signs 0010011100001101000101000
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-7,22,-3,23,-1,-4,24,25,-9,10,-25,8,11,-24,-22,6,13,16,-20,18,-19,-21,15,12,5,2,-23, signs 0010011100001101000101000
candidate 1,-2,-3,-4,5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,-8,-5,22,23,24,-1,25,-7,6,-22,4,9,12,-20,16,-19,18,15,-21,13,10,3,-23,-25,2,-24, signs 1110011110110110011010110
candidate 1,-2,-3,-4,5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,-8,-5,22,23,24,-1,25,-7,6,-22,4,9,12,15,-21,-19,18,-20,16,13,10,3,-23,-25,2,-24, signs 1110011110110110011010110
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,-8,-3,22,-1,23,24,25,-5,6,-25,4,7,-24,-22,2,9,12,-20,16,-19,18,15,-21,13,10,-23, signs 1000111110110110011010111
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,-8,-3,22,-1,23,24,25,-5,6,-25,4,7,-24,-22,2,9,12,15,-21,-19,18,-20,16,13,10,-23, signs 1000111110110110011010111
candidate 1,-2,-3,-4,5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,-8,22,23,-1,24,-7,25,-5,4,9,12,-20,16,-19,18,15,-21,13,10,-25,6,3,-22,-24,2,-23, signs 1111100110110110011011100
candidate 1,-2,-3,-4,5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,-8,22,23,-1,24,-7,25,-5,4,9,12,15,-21,-19,18,-20,16,13,10,-25,6,3,-22,-24,2,-23, signs 1111100110110110011011100
candidate 1,-2,3,-4,-5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,-8,-1,22,-7,23,24,25,-3,4,-25,2,5,-24,9,12,-20,16,-19,18,15,-21,13,10,-23,6,-22, signs 1011100110110110011011011
candidate 1,-2,3,-4,-5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,-8,-1,22,-7,23,24,25,-3,4,-25,2,5,-24,9,12,15,-21,-19,18,-20,16,13,10,-23,6,-22, signs 1011100110110110011011011
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,-18,19,-5,20,21,22,-1,23,24,-16,-7,-14,-9,25,-11,12,-25,10,13,8,15,6,17,-24,-20,4,-19,18,3,-21,-23,2,-22, signs 1110000000111111111011011
candidate 1,-2,-3,-4,5,6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-5,20,21,22,-1,23,-17,-6,24,-14,-9,25,-11,12,-25,10,13,8,15,-24,7,16,-20,4,-19,18,3,-21,-23,2,-22, signs 1110000000111111111011011
candidate 1,-2,-3,-4,5,6,-7,8,-9,-10,11,-12,-13,-14,15,-16,17,-18,19,-5,20,21,22,-1,23,-17,-6,-15,-8,24,25,-11,12,-25,10,13,-24,9,14,7,16,-20,4,-19,18,3,-21,-23,2,-22, signs 1110000000111111111011011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,-14,15,-16,-17,-18,-4,19,20,-1,21,-15,22,-13,23,-5,-10,24,25,-7,8,-25,6,9,-24,11,18,3,-19,-21,16,-22,14,-23,12,17,2,-20, signs 1110101110000110111101011
candidate 1,-2,3,4,-5,-6,-7,-8,9,-10,11,12,-13,-14,-15,-16,17,-18,19,-3,20,-1,-4,-17,21,22,23,24,-12,-9,25,-11,10,-25,8,13,-24,7,14,-23,6,15,-22,-19,18,-21,16,5,2,-20, signs 1101100001111110011101110
candidate 1,-2,3,-4,-5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,-18,19,-3,20,-1,21,22,23,-7,-16,24,-14,-9,25,-11,12,-25,10,13,-22,5,18,-19,4,-21,-24,15,8,-23,6,17,2,-20, signs 1101001100111100111101101
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,-18,19,-5,20,21,22,-1,23,-7,-16,24,-14,-9,25,-11,12,-25,10,13,8,15,-24,17,6,-20,4,-19,18,3,-21,-23,2,-22, signs 1110011000111110011011011
candidate 1,-2,3,4,-5,-6,-7,8,-9,-10,11,-12,13,-14,-15,-16,17,-18,19,-3,20,-1,-4,-17,21,22,23,24,-8,-13,25,-11,10,-25,12,9,-24,7,14,-23,6,15,-22,-19,18,-21,16,5,2,-20, signs 1101100111100110011101110
candidate 1,-2,3,-4,-5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,-18,19,-3,20,-1,21,22,23,-7,-16,24,-10,-13,25,-11,12,-25,14,9,-22,5,18,-19,4,-21,-24,15,8,-23,6,17,2,-20, signs 1101001111110000111101101
candidate -1,-2,3,-4,5,-6,-7,-8,-9,10,-11,12,13,-14,15,-16,17,-18,19,20,21,-5,22,-3,-10,-17,23,24,-12,-15,25,-13,14,-25,-24,-19,8,1,6,-21,4,-22,2,9,18,-23,16,11,-20,7, signs 1011001101111100011101011
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,-18,19,-5,20,21,22,-1,23,-7,-16,-9,-14,24,25,-11,12,-25,10,13,-24,15,8,17,6,-20,4,-19,18,3,-21,-23,2,-22, signs 1110011110111000011011011
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,-18,19,-5,20,21,22,-1,23,-7,-16,-9,-14,24,25,-11,12,-25,10,13,-24,15,8,17,6,-20,4,-19,18,3,-21,-23,2,-22, signs 0001100001000111100100100
candidate -1,-2,3,-4,5,-6,-7,-8,-9,10,-11,12,13,-14,15,-16,17,-18,19,20,21,-5,22,-3,-10,-17,23,24,-12,-15,25,-13,14,-25,-24,-19,8,1,6,-21,4,-22,2,9,18,-23,16,11,-20,7, signs 0100110010000011100010100
candidate 1,-2,3,-4,-5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,-18,19,-3,20,-1,21,22,23,-7,-16,24,-10,-13,25,-11,12,-25,14,9,-22,5,18,-19,4,-21,-24,15,8,-23,6,17,2,-20, signs 0010110000001111000010010
candidate 1,-2,3,4,-5,-6,-7,8,-9,-10,11,-12,13,-14,-15,-16,17,-18,19,-3,20,-1,-4,-17,21,22,23,24,-8,-13,25,-11,10,-25,12,9,-24,7,14,-23,6,15,-22,-19,18,-21,16,5,2,-20, signs 0010011000011001100010001
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,-18,19,-5,20,21,22,-1,23,-7,-16,24,-14,-9,25,-11,12,-25,10,13,8,15,-24,17,6,-20,4,-19,18,3,-21,-23,2,-22, signs 0001100111000001100100100
candidate 1,-2,3,-4,-5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,-18,19,-3,20,-1,21,22,23,-7,-16,24,-14,-9,25,-11,12,-25,10,13,-22,5,18,-19,4,-21,-24,15,8,-23,6,17,2,-20, signs 0010110011000011000010010
candidate 1,-2,3,4,-5,-6,-7,-8,9,-10,11,12,-13,-14,-15,-16,17,-18,19,-3,20,-1,-4,-17,21,22,23,24,-12,-9,25,-11,10,-25,8,13,-24,7,14,-23,6,15,-22,-19,18,-21,16,5,2,-20, signs 0010011110000001100010001
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,-14,15,-16,-17,-18,-4,19,20,-1,21,-15,22,-13,23,-5,-10,24,25,-7,8,-25,6,9,-24,11,18,3,-19,-21,16,-22,14,-23,12,17,2,-20, signs 0001010001111001000010100
candidate 1,-2,-3,-4,5,6,-7,8,-9,-10,11,-12,-13,-14,15,-16,17,-18,19,-5,20,21,22,-1,23,-17,-6,-15,-8,24,25,-11,12,-25,10,13,-24,9,14,7,16,-20,4,-19,18,3,-21,-23,2,-22, signs 0001111111000000000100100
candidate 1,-2,-3,-4,5,6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-5,20,21,22,-1,23,-17,-6,24,-14,-9,25,-11,12,-25,10,13,8,15,-24,7,16,-20,4,-19,18,3,-21,-23,2,-22, signs 0001111111000000000100100
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,-18,19,-5,20,21,22,-1,23,24,-16,-7,-14,-9,25,-11,12,-25,10,13,8,15,6,17,-24,-20,4,-19,18,3,-21,-23,2,-22, signs 0001111111000000000100100
candidate 1,-2,3,-4,-5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,-8,-1,22,-7,23,24,25,-3,4,-25,2,5,-24,9,12,15,-21,-19,18,-20,16,13,10,-23,6,-22, signs 0100011001001001100100100
candidate 1,-2,3,-4,-5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,-8,-1,22,-7,23,24,25,-3,4,-25,2,5,-24,9,12,-20,16,-19,18,15,-21,13,10,-23,6,-22, signs 0100011001001001100100100
candidate 1,-2,-3,-4,5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,-8,22,23,-1,24,-7,25,-5,4,9,12,15,-21,-19,18,-20,16,13,10,-25,6,3,-22,-24,2,-23, signs 0000011001001001100100011
candidate 1,-2,-3,-4,5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,-8,22,23,-1,24,-7,25,-5,4,9,12,-20,16,-19,18,15,-21,13,10,-25,6,3,-22,-24,2,-23, signs 0000011001001001100100011
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,-8,-3,22,-1,23,24,25,-5,6,-25,4,7,-24,-22,2,9,12,15,-21,-19,18,-20,16,13,10,-23, signs 0111000001001001100101000
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,-8,-3,22,-1,23,24,25,-5,6,-25,4,7,-24,-22,2,9,12,-20,16,-19,18,15,-21,13,10,-23, signs 0111000001001001100101000
candidate 1,-2,-3,-4,5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,-8,-5,22,23,24,-1,25,-7,6,-22,4,9,12,15,-21,-19,18,-20,16,13,10,3,-23,-25,2,-24, signs 0001100001001001100101001
candidate 1,-2,-3,-4,5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,-8,-5,22,23,24,-1,25,-7,6,-22,4,9,12,-20,16,-19,18,15,-21,13,10,3,-23,-25,2,-24, signs 0001100001001001100101001
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-7,22,-3,23,-1,-4,24,25,-9,10,-25,8,11,-24,-22,6,13,16,-20,18,-19,-21,15,12,5,2,-23, signs 1101100011110010111010111
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-7,22,-3,23,-1,-4,24,25,-9,10,-25,8,11,-24,-22,6,13,-21,15,18,-19,16,-20,12,5,2,-23, signs 1101100011110010111010111
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-3,22,-1,-4,-11,23,24,25,-7,8,-25,6,9,-24,13,16,-20,18,-19,-21,15,12,-23,10,5,2,-22, signs 1101101110010010111011011
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-3,22,-1,-4,-11,23,24,25,-7,8,-25,6,9,-24,13,-21,15,18,-19,16,-20,12,-23,10,5,2,-22, signs 1101101110010010111011011
candidate 1,-2,-3,-4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-8,22,23,-5,-14,-9,24,-1,25,-11,12,3,-22,7,16,-20,18,-19,-21,15,6,-23,4,13,10,-25,2,-24, signs 1110110001110110111010110
candidate 1,-2,-3,-4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-8,22,23,-5,-14,-9,24,-1,25,-11,12,3,-22,7,-21,15,18,-19,16,-20,6,-23,4,13,10,-25,2,-24, signs 1110110001110110111010110
candidate -1,2,-3,-4,5,-6,-7,-8,9,-10,11,-12,-13,-14,15,16,17,-18,19,-17,20,21,-16,-5,22,23,24,-9,25,-11,-2,-15,6,-22,4,-20,18,-19,-21,3,-23,7,14,1,12,-25,10,-24,8,13, signs 1110010011001111111010110
candidate 1,-2,-3,-4,5,-6,7,-8,9,10,-11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-5,22,-7,23,-9,24,-1,-10,25,12,3,8,-23,6,-22,4,13,-20,15,18,-19,16,-21,-25,11,2,-24, signs 1110011001110110111010110
candidate -1,2,-3,-4,-5,6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-10,19,-6,20,21,22,-2,-7,-12,23,-16,24,-14,25,-23,17,-24,15,-25,13,8,3,-22,1,-20,5,-19,11,18,9,4,-21, signs 1000110001100011000100010
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,-12,13,-14,15,-16,-17,-18,19,-7,20,-3,21,-1,-4,22,23,24,-10,-15,25,-13,12,-25,14,11,-24,9,16,-23,8,17,-22,-20,6,-19,18,5,2,-21, signs 0010011110000110000100001
candidate 1,-2,-3,4,5,-6,-7,8,-9,-10,11,-12,13,-14,15,-16,-17,-18,-8,19,-4,20,21,-1,22,-5,23,-15,24,-13,25,-11,12,-25,10,17,6,-22,-20,3,-19,-23,16,-24,14,9,18,7,2,-21, signs 0011000111001001000100100
candidate -1,2,-3,-4,-5,6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-10,19,-6,20,21,22,-2,-7,-16,23,-14,24,-12,25,-23,15,-24,13,-25,17,8,3,-22,1,-20,5,-19,11,18,9,4,-21, signs 1000110001101100000100010
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,11,-12,13,14,-15,-16,-17,-18,19,-7,20,-3,21,-1,-4,22,23,24,-14,-11,25,-13,12,-25,10,15,-24,9,16,-23,8,17,-22,-20,6,-19,18,5,2,-21, signs 0010011111100000000100001
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,22,23,-7,24,-3,25,-1,-4,-9,8,-24,6,11,-22,13,-20,15,18,-19,16,-21,12,-23,10,5,2,-25, signs 1101100111010110111010101
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,-12,22,23,-7,24,-3,25,-1,-4,-9,8,-24,6,11,-22,13,-21,15,18,-19,16,-20,14,-23,10,5,2,-25, signs 1101100111011010111010101
candidate 1,-2,3,4,-5,-6,7,-8,9,10,-11,-12,-13,-14,-15,-16,17,-18,19,-17,20,21,22,23,-10,-7,24,-3,25,-1,-4,-9,8,-24,6,11,-23,13,-21,15,18,-19,16,-20,14,-22,12,5,2,-25, signs 1101100111101010111010101
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,-12,22,23,-7,24,-3,25,-1,-4,-9,8,-24,6,-23,10,13,-21,15,18,-19,16,-20,14,11,-22,5,2,-25, signs 1101100111011010111010101
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,22,23,-7,24,-3,25,-1,-4,-9,8,-24,6,-23,10,-21,12,15,18,-19,16,13,-20,11,-22,5,2,-25, signs 1101100111010110111010101
candidate 1,-2,3,-4,-5,-6,7,-8,9,10,-11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-3,20,-1,21,22,23,24,-10,-7,25,-9,8,-25,6,11,-24,5,12,-23,4,13,-22,-20,2,15,18,-19,16,-21, signs 1000000111111110111011110
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,-5,20,21,22,-1,23,24,-12,-7,25,-9,10,-25,8,11,-24,13,6,-20,4,15,18,-19,16,3,-21,-23,2,-22, signs 1110010011110110111011001
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-3,22,-1,23,24,-10,-5,25,-7,8,-25,6,9,4,11,-24,-22,2,13,-20,15,18,-19,16,-21,12,-23, signs 1000001111110110111010111
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,-12,-3,22,-1,23,24,-10,-5,25,-7,8,-25,6,9,4,11,-24,-22,2,13,-21,15,18,-19,16,-20,14,-23, signs 1000001111111010111010111
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-3,22,-1,23,24,-10,-5,25,-7,8,-25,6,9,4,11,-24,-22,2,-21,12,15,18,-19,16,13,-20,-23, signs 1000001111110110111010111
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-3,22,-1,23,-11,-4,24,25,-7,8,-25,6,9,-24,5,10,-22,2,13,-20,15,18,-19,16,-21,12,-23, signs 1000001111110110111010111
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,-12,-3,22,-1,23,-11,-4,24,25,-7,8,-25,6,9,-24,5,10,-22,2,13,-21,15,18,-19,16,-20,14,-23, signs 1000001111111010111010111
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-3,22,-1,23,-11,-4,24,25,-7,8,-25,6,9,-24,5,10,-22,2,-21,12,15,18,-19,16,13,-20,-23, signs 1000001111110110111010111
candidate -1,2,-3,4,-5,-6,-7,-8,9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,-15,-4,21,-2,-13,22,-11,23,-9,24,25,6,1,12,-22,10,-23,8,-24,14,-20,18,-19,16,3,-21,5,-25,7, signs 0110011011001110111010101
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-3,20,-1,21,22,23,24,-6,-11,25,-9,8,-25,10,7,-24,5,12,-23,4,13,-22,-20,2,15,18,-19,16,-21, signs 1000011110011110111011110
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,22,23,-3,24,-1,-4,-9,25,-7,6,11,-22,13,-20,15,18,-19,16,-21,12,-23,10,-25,8,5,2,-24, signs 1101111001010110111010110
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,-12,22,23,-3,24,-1,-4,-9,25,-7,6,11,-22,13,-21,15,18,-19,16,-20,14,-23,10,-25,8,5,2,-24, signs 1101111001011010111010110
candidate 1,-2,3,4,-5,-6,7,-8,9,10,-11,-12,-13,-14,-15,-16,17,-18,19,-17,20,21,22,23,-10,-3,24,-1,-4,-9,25,-7,6,11,-23,13,-21,15,18,-19,16,-20,14,-22,12,-25,8,5,2,-24, signs 1101111001101010111010110
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,-12,22,23,-3,24,-1,-4,-9,25,-7,6,-23,10,13,-21,15,18,-19,16,-20,14,11,-22,-25,8,5,2,-24, signs 1101111001011010111010110
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,22,23,-3,24,-1,-4,-9,25,-7,6,-23,10,-21,12,15,18,-19,16,13,-20,11,-22,-25,8,5,2,-24, signs 1101111001010110111010110
candidate 1,-2,-3,-4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-5,20,21,22,-1,23,24,-8,-11,25,-9,10,-25,12,7,-24,13,6,-20,4,15,18,-19,16,3,-21,-23,2,-22, signs 1110011111000110111011001
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-3,22,-1,23,-5,-10,24,25,-7,8,-25,6,9,-24,11,4,-22,2,13,-20,15,18,-19,16,-21,12,-23, signs 1001101110010110111010111
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,-12,-3,22,-1,23,-5,-10,24,25,-7,8,-25,6,9,-24,11,4,-22,2,13,-21,15,18,-19,16,-20,14,-23, signs 1001101110011010111010111
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-3,22,-1,23,-5,-10,24,25,-7,8,-25,6,9,-24,11,4,-22,2,-21,12,15,18,-19,16,13,-20,-23, signs 1001101110010110111010111
candidate 1,-2,-3,-4,5,-6,7,8,-9,-10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,-1,20,-13,21,22,23,24,-8,-5,25,-7,6,-25,4,9,-24,3,10,-23,2,11,-22,15,18,-19,16,-21,12,-20, signs 1000011111100110111101110
candidate 1,-2,-3,-4,5,-6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-1,22,-13,23,24,-10,-5,25,-7,8,-25,6,9,-24,11,4,15,18,-19,16,-23,12,3,-20,-22,2,-21, signs 1111001111000110111110001
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-1,22,-11,23,24,-8,-3,25,-5,6,-25,4,7,2,9,-24,13,-20,15,18,-19,16,-21,12,-23,10,-22, signs 1000111110010110111011011
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,-12,-1,22,-11,23,24,-8,-3,25,-5,6,-25,4,7,2,9,-24,13,-21,15,18,-19,16,-20,14,-23,10,-22, signs 1000111110011010111011011
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-1,22,-11,23,24,-8,-3,25,-5,6,-25,4,7,2,9,-24,-21,12,15,18,-19,16,13,-20,-23,10,-22, signs 1000111110010110111011011
candidate 1,2,-3,-4,5,-6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-1,22,-11,23,-9,-2,24,25,-5,6,-25,4,7,-24,3,8,13,-20,15,18,-19,16,-21,12,-23,10,-22, signs 1000111110010110111011011
candidate 1,2,-3,-4,5,-6,-7,-8,9,-10,11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,-12,-1,22,-11,23,-9,-2,24,25,-5,6,-25,4,7,-24,3,8,13,-21,15,18,-19,16,-20,14,-23,10,-22, signs 1000111110011010111011011
candidate 1,2,-3,-4,5,-6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-1,22,-11,23,-9,-2,24,25,-5,6,-25,4,7,-24,3,8,-21,12,15,18,-19,16,13,-20,-23,10,-22, signs 1000111110010110111011011
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,-1,20,-13,21,22,23,24,-4,-9,25,-7,6,-25,8,5,-24,3,10,-23,2,11,-22,15,18,-19,16,-21,12,-20, signs 1001111001100110111101110
candidate 1,-2,-3,-4,-5,6,7,-8,9,-10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-1,22,-13,23,24,-6,-9,25,-7,8,-25,10,5,-24,11,4,15,18,-19,16,-23,12,3,-20,-22,2,-21, signs 1111111100000110111110001
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-1,22,-11,23,-3,-8,24,25,-5,6,-25,4,7,-24,9,2,13,-20,15,18,-19,16,-21,12,-23,10,-22, signs 1110111000010110111011011
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,-12,-1,22,-11,23,-3,-8,24,25,-5,6,-25,4,7,-24,9,2,13,-21,15,18,-19,16,-20,14,-23,10,-22, signs 1110111000011010111011011
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-1,22,-11,23,-3,-8,24,25,-5,6,-25,4,7,-24,9,2,-21,12,15,18,-19,16,13,-20,-23,10,-22, signs 1110111000010110111011011
candidate 1,-2,-3,-4,-5,-6,7,-8,9,10,-11,12,13,-14,-15,-16,17,-18,19,-17,20,-7,21,-9,22,-13,23,-1,-12,24,-10,25,4,15,8,-21,6,-20,18,-19,16,5,-25,3,14,-22,-24,11,2,-23, signs 1111011001001110111011100
candidate -1,2,-3,4,-5,-6,7,8,-9,-10,-11,12,-13,14,-15,16,-17,-18,19,-7,-2,20,-4,21,-8,22,-16,23,-14,24,-12,25,10,15,-23,13,-24,11,-25,17,-22,9,18,-19,6,1,-20,3,-21,5, signs 0110001001011001111011010
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,-12,-13,14,-15,16,-17,-18,19,-7,-2,20,-4,21,-8,22,-10,23,-16,24,-14,25,12,17,-23,15,-24,13,-25,11,-22,9,18,-19,6,1,-20,3,-21,5, signs 0110001001110110011011010
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-2,23,-4,24,25,-7,8,11,-21,17,-20,15,-19,13,18,9,-22,-25,6,1,-23,3,-24,5, signs 1001110010011001100101100
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-2,23,-4,24,25,-7,8,17,-20,15,-19,13,18,11,-21,9,-22,-25,6,1,-23,3,-24,5, signs 1001110010011001100101100
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,-7,22,23,-2,24,-4,25,6,-22,8,11,-21,17,-20,15,-19,13,18,9,-23,1,-24,3,-25,5, signs 1001110010011001100101010
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,-7,22,23,-2,24,-4,25,6,-22,8,17,-20,15,-19,13,18,11,-21,9,-23,1,-24,3,-25,5, signs 1001110010011001100101010
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,-7,22,23,-2,24,-4,25,-23,1,-24,3,-25,5,8,11,-21,17,-20,15,-19,13,18,9,6,-22, signs 0110010010011001100101101
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,-7,22,23,-2,24,-4,25,-23,1,-24,3,-25,5,8,17,-20,15,-19,13,18,11,-21,9,6,-22, signs 0110010010011001100101101
candidate 1,-2,-3,-4,-5,6,-7,8,-9,10,-11,-12,-13,14,-15,16,-17,18,-14,19,-16,20,-18,21,22,23,-10,-1,-8,24,-6,25,4,17,-20,15,-19,13,-21,5,-25,3,12,-22,-24,7,2,11,-23,9, signs 1111010001111100111011100
candidate 1,-2,-3,-4,-5,6,-7,8,-9,10,-11,-12,-13,14,-15,16,-17,18,-14,19,-16,20,-18,21,22,23,-10,-1,-8,24,-6,25,4,13,-21,17,-20,15,-19,5,-25,3,12,-22,-24,7,2,11,-23,9, signs 1111010001111100111011100
candidate 1,-2,-3,4,-5,-6,-7,8,-9,10,-11,-12,-13,14,-15,16,-17,18,-14,19,-16,20,-18,-1,21,22,-4,23,-10,24,-8,25,6,11,-23,9,-24,7,-25,5,-22,3,12,-21,2,13,-19,15,-20,17, signs 1110001001100110010100101
candidate 1,-2,-3,-4,-5,6,-7,8,-9,10,-11,-12,-13,14,-15,16,-17,18,-14,19,-16,20,-18,-1,21,22,-10,23,-8,24,-6,25,4,9,-23,7,-24,5,-25,11,-22,3,12,-21,2,13,-19,15,-20,17, signs 1110100110000110010100101
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-18,-2,-11,19,-13,20,-15,21,22,-4,23,24,-9,25,-7,8,-25,6,-24,10,-21,16,-20,14,-19,12,1,18,3,-23,5,-22,17, signs 1101101101001100011011011
candidate -1,2,-3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,-2,19,-4,20,-6,-17,21,22,-14,23,-12,24,-10,25,8,13,-23,11,-24,9,-25,15,-22,7,16,-21,18,1,-19,3,-20,5, signs 0110010101100111000111010
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,-16,17,-18,-2,19,-4,20,-6,-17,21,22,-8,23,-14,24,-12,25,10,15,-23,13,-24,11,-25,9,-22,7,16,-21,18,1,-19,3,-20,5, signs 0110010111011001000111010
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,20,21,-1,22,-17,23,24,-14,-5,-12,-7,25,-9,10,-25,8,11,6,13,4,15,-24,-19,18,-23,16,3,-20,-22,2,-21, signs 1110000011111110011110011
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,20,21,-1,22,-17,23,-15,-4,24,-12,-7,25,-9,10,-25,8,11,6,13,-24,5,14,-19,18,-23,16,3,-20,-22,2,-21, signs 1110000011111110011110011
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,-12,13,-14,15,-16,17,-18,19,20,21,-1,22,-17,23,-15,-4,-13,-6,24,25,-9,10,-25,8,11,-24,7,12,5,14,-19,18,-23,16,3,-20,-22,2,-21, signs 1110000011111110011110011
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,20,21,-1,22,-17,23,-5,-14,24,-12,-7,25,-9,10,-25,8,11,6,13,-24,15,4,-19,18,-23,16,3,-20,-22,2,-21, signs 1111100011111000011110011
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,20,21,-1,22,-17,23,-5,-14,-7,-12,24,25,-9,10,-25,8,11,-24,13,6,15,4,-19,18,-23,16,3,-20,-22,2,-21, signs 1111111011100000011110011
N=25 triple 7,7,11 closed 16065652 reduced 233252 tested 233252 hits 180


==> anc/8_15_8_19/census/logs/run_15_25_7_8.log <==
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,16,-17,-1,18,19,-6,20,-8,21,-16,22,-14,23,-12,24,25,-3,4,-25,2,-18,-21,9,-20,7,-19,5,10,15,-22,13,-23,11,-24,17, signs 0100011001011001101010100
candidate -1,-2,-3,-4,5,-6,7,-8,9,-10,-11,12,13,-14,15,-16,17,-13,18,-15,19,-17,-12,20,21,-9,22,-7,23,-5,24,25,2,-18,14,-19,16,11,-20,3,-25,1,10,-21,4,-24,6,-23,8,-22, signs 1100110011100011010110100
candidate -1,-2,-3,-4,5,-6,7,-8,9,-10,-11,12,13,-14,15,-16,17,-13,18,-15,19,-17,-12,20,21,-9,22,-7,23,-5,24,25,2,11,-20,-18,14,-19,16,3,-25,1,10,-21,4,-24,6,-23,8,-22, signs 1100110011100011010110100
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,-9,18,-11,19,-13,20,21,22,-3,23,-1,24,25,-6,-15,14,-20,12,-19,16,7,-25,5,-21,-18,10,17,8,-22,4,-24,2,-23, signs 1101011100100111111001101
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,-9,-6,21,22,-1,23,-3,24,25,-21,-23,2,-24,4,7,16,-19,14,-18,12,17,10,-20,8,5,-25,-22, signs 0011011011001100110100101
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,-9,-6,21,22,-1,23,-3,24,25,-21,-23,2,-24,4,7,10,-20,16,-19,14,-18,12,17,8,5,-25,-22, signs 0011011011001100110100101
candidate -1,-2,3,-4,5,-6,-7,8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,-9,21,22,-8,23,24,-3,25,-5,6,1,-23,-21,16,-19,14,-18,12,17,10,-20,-22,-24,2,-25,4,7, signs 1011000111001100110101010
candidate -1,-2,3,-4,5,-6,-7,8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,-9,21,22,-8,23,24,-3,25,-5,6,1,-23,-21,10,-20,16,-19,14,-18,12,17,-22,-24,2,-25,4,7, signs 1011000111001100110101010
candidate -1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,22,-11,-8,23,24,-3,25,-5,6,1,-23,9,-18,-21,16,-20,14,-19,12,-22,10,-24,2,-25,4,7, signs 1011000110110011010101010
candidate -1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,22,-11,-8,23,24,-3,25,-5,6,1,-23,9,12,-22,-18,-21,16,-20,14,-19,10,-24,2,-25,4,7, signs 1011000110110011010101010
candidate -1,-2,3,-4,5,-6,-7,-8,-9,10,11,-12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,22,-11,23,24,-10,-3,25,-5,6,1,8,-23,-18,-21,16,-20,14,-19,12,-22,-24,9,2,-25,4,7, signs 1011000101110011010101010
candidate -1,-2,3,-4,5,-6,-7,-8,-9,10,11,-12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,22,-11,23,24,-10,-3,25,-5,6,1,8,-23,12,-22,-18,-21,16,-20,14,-19,-24,9,2,-25,4,7, signs 1011000101110011010101010
candidate 1,-2,-3,4,-5,6,7,-8,-9,10,-11,12,-13,-14,-15,16,-17,18,-16,19,-4,20,-6,21,22,23,-12,-1,-10,24,25,-7,8,-25,-21,17,-18,15,-19,5,-20,3,14,-22,-24,9,2,13,-23,11, signs 0000110011100010001010010
candidate 1,-2,-3,4,-5,6,7,-8,-9,10,-11,12,-13,-14,-15,16,-17,18,-16,19,-4,20,-6,21,22,23,-12,-1,-10,24,25,-7,8,-25,-21,15,-19,17,-18,5,-20,3,14,-22,-24,9,2,13,-23,11, signs 0000110011100010001010010
candidate 1,-2,-3,4,-5,-6,-7,8,-9,10,-11,-12,13,14,-15,16,-17,18,-16,19,-14,20,21,-1,22,-13,-4,23,-10,24,-8,25,6,11,-23,9,-24,7,-25,5,12,3,-19,17,-18,15,-20,-22,2,-21, signs 0000001001111010001001101
candidate 1,2,-3,4,-5,6,-7,-8,9,-10,-11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-1,-6,22,-4,23,-2,24,25,-9,10,-25,8,11,-20,13,-19,17,-18,15,12,-21,-24,3,-23,5,-22,7, signs 0110011100010010001010100
candidate 1,2,-3,4,-5,6,-7,-8,9,-10,-11,12,-13,-14,-15,16,-17,18,-16,19,-12,20,21,-1,-6,22,-4,23,-2,24,25,-9,10,-25,8,-21,14,17,-18,15,-19,13,-20,11,-24,3,-23,5,-22,7, signs 0110011100001010001010100
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,-11,12,-13,-14,-15,16,-17,18,-16,19,-12,20,21,-1,22,23,-8,24,-6,25,-4,-9,-23,7,-24,5,-25,3,-20,11,14,17,-18,15,-19,13,10,-22,2,-21, signs 0001100101001010001001101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-1,22,-3,-10,23,-8,24,-6,25,4,9,-23,7,-24,5,-25,11,-20,13,-19,17,-18,15,12,-22,2,-21, signs 0010100110010010001001101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,-14,-15,16,-17,18,-16,19,-12,20,21,-1,22,-3,-10,23,-8,24,-6,25,4,9,-23,7,-24,5,-25,11,14,17,-18,15,-19,13,-20,-22,2,-21, signs 0010100110001010001001101
candidate -1,2,-3,4,-5,-6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,-8,21,-2,22,-4,23,24,-11,25,-9,-23,5,-22,3,-21,1,6,13,-19,17,-18,15,12,-24,10,-25,-20,7, signs 1001101000110010001001010
candidate -1,2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,-14,-15,16,-17,18,-16,19,-12,20,-6,21,-4,22,-2,23,24,-9,25,-7,8,-25,-20,11,14,17,-18,15,-19,13,10,1,-23,3,-22,5,-21,-24, signs 1001100011001010001010100
candidate -1,2,-3,4,-5,6,7,-8,9,-10,-11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,-6,21,-4,22,-2,23,24,-7,25,-9,10,-25,8,11,-20,13,-19,17,-18,15,12,1,-23,3,-22,5,-21,-24, signs 1001101100010010001010100
candidate -1,2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,-14,-15,16,-17,18,-16,19,-12,20,-6,21,-4,22,-2,23,24,-7,25,-9,10,-25,8,11,14,17,-18,15,-19,13,-20,1,-23,3,-22,5,-21,-24, signs 1001101100001010001010100
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-3,22,-1,-4,23,-10,24,-8,25,6,11,-23,9,-24,7,-25,5,-20,13,-19,17,-18,15,12,-21,2,-22, signs 0010001001110010001010101
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-3,22,-1,-4,23,-10,24,-8,25,6,11,-23,9,-24,7,-25,5,12,-21,-19,17,-18,15,-20,13,2,-22, signs 0010001001110010001010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-3,22,-1,-10,23,-8,24,-6,25,4,9,-23,7,-24,5,-25,11,-20,13,-19,17,-18,15,12,-21,2,-22, signs 0010100110010010001010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,-14,-15,16,-17,18,-16,19,-12,20,21,-3,22,-1,-10,23,-8,24,-6,25,4,9,-23,7,-24,5,-25,-21,14,17,-18,15,-19,13,-20,11,2,-22, signs 0010100110001010001010101
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-16,19,-14,20,-4,21,-2,22,23,24,-12,-7,25,-9,10,-25,8,11,6,13,-19,17,-18,15,-24,1,-22,3,-21,5,-20,-23, signs 1001111100000010001101000
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,-13,14,-15,16,-17,18,-16,19,-14,-3,20,-1,-10,21,22,23,-6,24,-8,25,-21,11,2,-20,4,13,-19,17,-18,15,12,-22,-25,9,-24,7,-23,5, signs 0011011000010010001010101
candidate -1,2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,-14,15,-16,-17,18,19,-7,20,-5,21,-3,22,-9,23,24,25,-15,-2,-11,10,-22,4,-21,6,-20,8,-19,16,-25,14,1,12,-23,-18,17,-24,13, signs 1000110011101100000101100
candidate -1,-2,-3,4,-5,6,-7,8,9,10,-11,-12,13,-14,-15,16,-17,18,-8,19,-6,20,-4,-9,-16,21,22,-13,23,24,-10,25,2,7,-19,5,-20,3,-25,11,-24,15,-21,17,-18,1,12,-23,14,-22, signs 1010011010001110001011001
candidate 1,-2,3,-4,5,-6,-7,-8,9,-10,-11,-12,-13,14,15,-16,17,18,-14,-5,19,-3,20,-1,21,-15,22,-17,23,24,25,-9,10,-25,8,11,-24,7,12,-23,2,-20,4,-19,6,13,-18,-22,16,-21, signs 1100111100000011010110000
candidate -1,-2,-3,-4,5,-6,7,-8,9,-10,11,-12,13,14,15,-16,-17,18,19,-15,20,-7,21,-13,22,-11,23,-9,-14,-5,24,25,2,17,-18,3,-25,1,16,-19,4,-24,6,-21,12,-22,10,-23,8,-20, signs 0011001100110100000101011
candidate -1,-2,-3,-4,5,-6,7,-8,9,-10,11,-12,13,14,15,-16,-17,18,19,-15,20,-7,21,-13,22,-11,23,-9,-14,-5,24,25,2,17,-18,3,-25,1,16,-19,4,-24,6,-21,12,-22,10,-23,8,-20, signs 1100110011001011111010100
candidate 1,-2,3,-4,5,-6,-7,-8,9,-10,-11,-12,-13,14,15,-16,17,18,-14,-5,19,-3,20,-1,21,-15,22,-17,23,24,25,-9,10,-25,8,11,-24,7,12,-23,2,-20,4,-19,6,13,-18,-22,16,-21, signs 0011000011111100101001111
candidate -1,-2,-3,4,-5,6,-7,8,9,10,-11,-12,13,-14,-15,16,-17,18,-8,19,-6,20,-4,-9,-16,21,22,-13,23,24,-10,25,2,7,-19,5,-20,3,-25,11,-24,15,-21,17,-18,1,12,-23,14,-22, signs 0101100101110001110100110
candidate -1,2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,-14,15,-16,-17,18,19,-7,20,-5,21,-3,22,-9,23,24,25,-15,-2,-11,10,-22,4,-21,6,-20,8,-19,16,-25,14,1,12,-23,-18,17,-24,13, signs 0111001100010011111010011
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,-13,14,-15,16,-17,18,-16,19,-14,-3,20,-1,-10,21,22,23,-6,24,-8,25,-21,11,2,-20,4,13,-19,17,-18,15,12,-22,-25,9,-24,7,-23,5, signs 1100100111101101110101010
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-16,19,-14,20,-4,21,-2,22,23,24,-12,-7,25,-9,10,-25,8,11,6,13,-19,17,-18,15,-24,1,-22,3,-21,5,-20,-23, signs 0110000011111101110010111
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,-14,-15,16,-17,18,-16,19,-12,20,21,-3,22,-1,-10,23,-8,24,-6,25,4,9,-23,7,-24,5,-25,-21,14,17,-18,15,-19,13,-20,11,2,-22, signs 1101011001110101110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-3,22,-1,-10,23,-8,24,-6,25,4,9,-23,7,-24,5,-25,11,-20,13,-19,17,-18,15,12,-21,2,-22, signs 1101011001101101110101010
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-3,22,-1,-4,23,-10,24,-8,25,6,11,-23,9,-24,7,-25,5,12,-21,-19,17,-18,15,-20,13,2,-22, signs 1101110110001101110101010
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-3,22,-1,-4,23,-10,24,-8,25,6,11,-23,9,-24,7,-25,5,-20,13,-19,17,-18,15,12,-21,2,-22, signs 1101110110001101110101010
candidate -1,2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,-14,-15,16,-17,18,-16,19,-12,20,-6,21,-4,22,-2,23,24,-7,25,-9,10,-25,8,11,14,17,-18,15,-19,13,-20,1,-23,3,-22,5,-21,-24, signs 0110010011110101110101011
candidate -1,2,-3,4,-5,6,7,-8,9,-10,-11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,-6,21,-4,22,-2,23,24,-7,25,-9,10,-25,8,11,-20,13,-19,17,-18,15,12,1,-23,3,-22,5,-21,-24, signs 0110010011101101110101011
candidate -1,2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,-14,-15,16,-17,18,-16,19,-12,20,-6,21,-4,22,-2,23,24,-9,25,-7,8,-25,-20,11,14,17,-18,15,-19,13,10,1,-23,3,-22,5,-21,-24, signs 0110011100110101110101011
candidate -1,2,-3,4,-5,-6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,-8,21,-2,22,-4,23,24,-11,25,-9,-23,5,-22,3,-21,1,6,13,-19,17,-18,15,12,-24,10,-25,-20,7, signs 0110010111001101110110101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,-14,-15,16,-17,18,-16,19,-12,20,21,-1,22,-3,-10,23,-8,24,-6,25,4,9,-23,7,-24,5,-25,11,14,17,-18,15,-19,13,-20,-22,2,-21, signs 1101011001110101110110010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-1,22,-3,-10,23,-8,24,-6,25,4,9,-23,7,-24,5,-25,11,-20,13,-19,17,-18,15,12,-22,2,-21, signs 1101011001101101110110010
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,-11,12,-13,-14,-15,16,-17,18,-16,19,-12,20,21,-1,22,23,-8,24,-6,25,-4,-9,-23,7,-24,5,-25,3,-20,11,14,17,-18,15,-19,13,10,-22,2,-21, signs 1110011010110101110110010
candidate 1,2,-3,4,-5,6,-7,-8,9,-10,-11,12,-13,-14,-15,16,-17,18,-16,19,-12,20,21,-1,-6,22,-4,23,-2,24,25,-9,10,-25,8,-21,14,17,-18,15,-19,13,-20,11,-24,3,-23,5,-22,7, signs 1001100011110101110101011
candidate 1,2,-3,4,-5,6,-7,-8,9,-10,-11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-1,-6,22,-4,23,-2,24,25,-9,10,-25,8,11,-20,13,-19,17,-18,15,12,-21,-24,3,-23,5,-22,7, signs 1001100011101101110101011
candidate 1,-2,-3,4,-5,-6,-7,8,-9,10,-11,-12,13,14,-15,16,-17,18,-16,19,-14,20,21,-1,22,-13,-4,23,-10,24,-8,25,6,11,-23,9,-24,7,-25,5,12,3,-19,17,-18,15,-20,-22,2,-21, signs 1111110110000101110110010
candidate 1,-2,-3,4,-5,6,7,-8,-9,10,-11,12,-13,-14,-15,16,-17,18,-16,19,-4,20,-6,21,22,23,-12,-1,-10,24,25,-7,8,-25,-21,15,-19,17,-18,5,-20,3,14,-22,-24,9,2,13,-23,11, signs 1111001100011101110101101
candidate 1,-2,-3,4,-5,6,7,-8,-9,10,-11,12,-13,-14,-15,16,-17,18,-16,19,-4,20,-6,21,22,23,-12,-1,-10,24,25,-7,8,-25,-21,17,-18,15,-19,5,-20,3,14,-22,-24,9,2,13,-23,11, signs 1111001100011101110101101
candidate -1,-2,3,-4,5,-6,-7,-8,-9,10,11,-12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,22,-11,23,24,-10,-3,25,-5,6,1,8,-23,12,-22,-18,-21,16,-20,14,-19,-24,9,2,-25,4,7, signs 0100111010001100101010101
candidate -1,-2,3,-4,5,-6,-7,-8,-9,10,11,-12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,22,-11,23,24,-10,-3,25,-5,6,1,8,-23,-18,-21,16,-20,14,-19,12,-22,-24,9,2,-25,4,7, signs 0100111010001100101010101
candidate -1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,22,-11,-8,23,24,-3,25,-5,6,1,-23,9,12,-22,-18,-21,16,-20,14,-19,10,-24,2,-25,4,7, signs 0100111001001100101010101
candidate -1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,22,-11,-8,23,24,-3,25,-5,6,1,-23,9,-18,-21,16,-20,14,-19,12,-22,10,-24,2,-25,4,7, signs 0100111001001100101010101
candidate -1,-2,3,-4,5,-6,-7,8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,-9,21,22,-8,23,24,-3,25,-5,6,1,-23,-21,10,-20,16,-19,14,-18,12,17,-22,-24,2,-25,4,7, signs 0100111000110011001010101
candidate -1,-2,3,-4,5,-6,-7,8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,-9,21,22,-8,23,24,-3,25,-5,6,1,-23,-21,16,-19,14,-18,12,17,10,-20,-22,-24,2,-25,4,7, signs 0100111000110011001010101
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,-9,-6,21,22,-1,23,-3,24,25,-21,-23,2,-24,4,7,10,-20,16,-19,14,-18,12,17,8,5,-25,-22, signs 1100100100110011001011010
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,-9,-6,21,22,-1,23,-3,24,25,-21,-23,2,-24,4,7,16,-19,14,-18,12,17,10,-20,8,5,-25,-22, signs 1100100100110011001011010
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,-9,18,-11,19,-13,20,21,22,-3,23,-1,24,25,-6,-15,14,-20,12,-19,16,7,-25,5,-21,-18,10,17,8,-22,4,-24,2,-23, signs 0010100011011000000110010
candidate -1,-2,-3,-4,5,-6,7,-8,9,-10,-11,12,13,-14,15,-16,17,-13,18,-15,19,-17,-12,20,21,-9,22,-7,23,-5,24,25,2,11,-20,-18,14,-19,16,3,-25,1,10,-21,4,-24,6,-23,8,-22, signs 0011001100011100101001011
candidate -1,-2,-3,-4,5,-6,7,-8,9,-10,-11,12,13,-14,15,-16,17,-13,18,-15,19,-17,-12,20,21,-9,22,-7,23,-5,24,25,2,-18,14,-19,16,11,-20,3,-25,1,10,-21,4,-24,6,-23,8,-22, signs 0011001100011100101001011
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,16,-17,-1,18,19,-6,20,-8,21,-16,22,-14,23,-12,24,25,-3,4,-25,2,-18,-21,9,-20,7,-19,5,10,15,-22,13,-23,11,-24,17, signs 1011100110100110010101011
N=25 triple 7,8,10 closed 24736706 reduced 388286 tested 388286 hits 68


==> anc/8_15_8_19/census/logs/run_15_25_7_9.log <==
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,-14,15,-16,17,18,19,-1,20,-15,21,22,-4,23,-12,-7,24,-11,25,-9,10,-25,8,-24,6,13,-23,5,-22,-17,16,-21,14,3,-18,-20,2,-19, signs 0000000100111110000110100
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,18,19,-1,20,-15,21,22,-4,23,-12,-5,24,-9,25,-7,8,-25,10,-24,6,11,-23,13,-22,-17,16,-21,14,3,-18,-20,2,-19, signs 0000000011110110000110010
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,17,18,19,-1,20,-15,21,22,-4,-13,23,24,-6,-11,25,-9,8,-25,10,7,-24,5,12,-23,-22,-17,16,-21,14,3,-18,-20,2,-19, signs 0000100001101110000110001
candidate 1,-2,-3,-4,5,6,-7,-8,9,-10,11,12,-13,-14,15,-16,17,18,19,-1,20,-15,21,22,23,-5,-12,24,-6,-11,25,-9,8,-25,10,7,-24,-23,4,13,-22,-17,16,-21,14,3,-18,-20,2,-19, signs 0001000001110110000110001
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,18,19,-1,20,-15,21,22,-4,23,-12,-5,24,-7,25,-9,10,-25,8,-24,6,11,-23,13,-22,-17,16,-21,14,3,-18,-20,2,-19, signs 0000001100110110000110010
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,-12,13,-14,15,-16,17,18,19,-1,20,-15,21,22,-4,-13,23,24,-10,-7,25,-9,8,-25,6,11,-24,5,12,-23,-22,-17,16,-21,14,3,-18,-20,2,-19, signs 0000111000001110000110001
candidate 1,-2,-3,-4,5,-6,7,-8,9,10,-11,12,-13,-14,15,-16,17,18,19,-1,20,-15,21,22,23,-5,-12,24,-10,-7,25,-9,8,-25,6,11,-24,-23,4,13,-22,-17,16,-21,14,3,-18,-20,2,-19, signs 0001011000010110000110001
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,17,18,19,-1,20,-15,21,22,-4,23,-6,-13,24,-11,25,-9,10,-25,8,-24,12,7,-23,5,-22,-17,16,-21,14,3,-18,-20,2,-19, signs 0000011100100110000110100
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,-14,15,-16,17,18,19,-1,20,-15,21,22,-4,23,-6,-11,24,-9,25,-7,8,-25,10,-24,12,5,-23,13,-22,-17,16,-21,14,3,-18,-20,2,-19, signs 0000110011000110000110010
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,-14,15,-16,17,18,19,-1,20,-15,21,22,-4,23,-6,-11,24,-7,25,-9,10,-25,8,-24,12,5,-23,13,-22,-17,16,-21,14,3,-18,-20,2,-19, signs 0000111100000110000110010
candidate 1,-2,-3,-4,5,-6,7,-8,9,10,-11,12,-13,-14,15,-16,17,18,19,-1,20,-15,21,22,-12,23,-10,-5,24,-9,25,-7,8,-25,6,-24,4,11,-23,13,-22,-17,16,-21,14,3,-18,-20,2,-19, signs 0000010011100110000110100
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,-14,15,-16,17,18,19,-1,20,-15,21,22,-12,23,-4,-11,24,-9,25,-7,8,-25,6,-24,10,5,-23,13,-22,-17,16,-21,14,3,-18,-20,2,-19, signs 0001110010000110000110100
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,12,-13,14,-15,-16,-10,17,-12,18,-14,19,-8,20,21,-7,22,23,-2,24,-4,25,-23,1,-24,3,-25,5,-20,15,-18,13,-17,11,16,9,-19,-21,6,-22, signs 1001101110011001101010010
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,12,-13,14,-15,-16,-10,17,-12,18,-14,19,-8,20,21,-7,22,23,-2,24,-4,25,-23,1,-24,3,-25,5,-20,9,-19,15,-18,13,-17,11,16,-21,6,-22, signs 1001101110011001101010010
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,17,18,-12,19,-14,20,-16,21,-10,-7,22,23,-2,24,-4,25,-23,1,-24,3,-25,5,8,-17,-20,15,-19,13,-18,11,-21,9,6,-22, signs 1001101101100110101010010
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,17,18,-12,19,-14,20,-16,21,-10,-7,22,23,-2,24,-4,25,-23,1,-24,3,-25,5,8,11,-21,-17,-20,15,-19,13,-18,9,6,-22, signs 1001101101100110101010010
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,12,-13,14,-15,-16,-10,17,-12,18,-14,19,-8,20,21,-7,22,23,-2,24,-4,25,6,-22,-20,15,-18,13,-17,11,16,9,-19,-21,-23,1,-24,3,-25,5, signs 0110001110011001101010101
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,12,-13,14,-15,-16,-10,17,-12,18,-14,19,-8,20,21,-7,22,23,-2,24,-4,25,6,-22,-20,9,-19,15,-18,13,-17,11,16,-21,-23,1,-24,3,-25,5, signs 0110001110011001101010101
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,17,18,-12,19,-14,20,-16,21,-10,-7,22,23,-2,24,-4,25,6,-22,8,-17,-20,15,-19,13,-18,11,-21,9,-23,1,-24,3,-25,5, signs 0110001101100110101010101
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,17,18,-12,19,-14,20,-16,21,-10,-7,22,23,-2,24,-4,25,6,-22,8,11,-21,-17,-20,15,-19,13,-18,9,-23,1,-24,3,-25,5, signs 0110001101100110101010101
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,-10,17,-12,18,-14,19,-8,20,21,-1,22,23,-4,24,-6,25,-23,3,-24,5,-25,-22,2,7,-20,15,-18,13,-17,11,16,9,-19,-21, signs 1110010110011001101010010
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,-10,17,-12,18,-14,19,-8,20,21,-1,22,23,-4,24,-6,25,-23,3,-24,5,-25,-22,2,7,-20,9,-19,15,-18,13,-17,11,16,-21, signs 1110010110011001101010010
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,17,18,-12,19,-14,20,-16,21,-10,22,-2,23,-4,24,25,-7,8,-17,-20,15,-19,13,-18,11,-21,9,-22,-25,6,1,-23,3,-24,5, signs 0110001101100110101010011
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,17,18,-12,19,-14,20,-16,21,-10,22,-2,23,-4,24,25,-7,8,11,-21,-17,-20,15,-19,13,-18,9,-22,-25,6,1,-23,3,-24,5, signs 0110001101100110101010011
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,16,17,18,-6,19,-8,20,-16,21,-14,22,-12,23,-4,24,25,-1,2,13,-22,11,-23,3,-24,-17,-20,9,-19,7,-18,5,10,15,-21,-25, signs 1101100110100110101010101
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-5,18,19,20,-1,21,22,-4,-15,23,-7,-12,24,25,-9,10,-25,8,11,-24,13,6,-17,16,-23,14,-18,-22,3,-19,-21,2,-20, signs 0001000100011110000011100
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,18,-4,19,20,-1,21,-3,22,-15,23,-7,-12,24,25,-9,10,-25,8,11,-24,13,6,-17,16,-23,14,5,-18,-22,-19,-21,2,-20, signs 0010000100011110000011100
candidate 1,-2,-3,4,5,6,-7,-8,9,-10,-11,-12,13,-14,15,-16,17,-5,18,19,20,-1,21,22,-4,-15,23,-13,-6,24,25,-9,10,-25,8,11,-24,7,12,-17,16,-23,14,-18,-22,3,-19,-21,2,-20, signs 0001011100000110000011100
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,-12,13,-14,15,-16,17,18,-4,19,20,-1,21,-3,22,-15,23,-13,-6,24,25,-9,10,-25,8,11,-24,7,12,-17,16,-23,14,5,-18,-22,-19,-21,2,-20, signs 0010011100000110000011100
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-5,18,19,20,-1,21,22,-4,-15,23,24,-12,-7,25,-9,10,-25,8,11,6,13,-24,-17,16,-23,14,-18,-22,3,-19,-21,2,-20, signs 0001011100000110000011100
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,18,-4,19,20,-1,21,-3,22,-15,23,24,-12,-7,25,-9,10,-25,8,11,6,13,-24,-17,16,-23,14,5,-18,-22,-19,-21,2,-20, signs 0010011100000110000011100
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,-13,-14,15,-16,17,18,19,-5,20,-1,21,-3,-6,22,-8,-15,23,24,25,-11,12,-25,10,13,-24,-17,16,-23,14,9,-18,7,-22,-19,4,-21,2,-20, signs 0011010001000110000011100
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,-13,14,15,-16,17,-15,18,19,-14,20,21,-1,22,-11,23,-3,-8,24,25,-5,6,-25,4,7,-24,9,2,-21,12,-18,16,-17,-19,13,-20,-23,10,-22, signs 0001000111101000010100100
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,12,-13,-14,15,-16,17,-15,18,19,20,21,-12,-1,22,-11,23,-3,-8,24,25,-5,6,-25,4,7,-24,9,2,-20,14,-18,16,-17,-19,13,-21,-23,10,-22, signs 0001000111100100010100100
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,-13,14,15,-16,17,-15,18,19,-14,20,21,-1,22,-11,23,-3,-8,24,25,-5,6,-25,4,7,-24,9,2,13,-20,-18,16,-17,-19,-21,12,-23,10,-22, signs 0001000111101000010100100
candidate 1,2,3,-4,5,-6,7,-8,-9,-10,-11,12,-13,-14,15,-16,17,-15,-12,18,19,20,21,-1,22,-7,23,24,-2,-5,25,-3,4,-25,-24,-21,8,-19,10,13,16,-17,14,11,-18,9,-20,-23,6,-22, signs 0000111010100100010100100
candidate 1,2,3,-4,5,-6,7,-8,-9,10,-11,-12,-13,-14,15,-16,17,-15,18,19,-10,20,21,-1,22,-7,23,24,-2,-5,25,-3,4,-25,-24,-21,8,11,-19,13,16,-17,14,-18,12,9,-20,-23,6,-22, signs 0000111010010100010100100
candidate 1,2,3,-4,5,-6,7,8,-9,-10,-11,-12,-13,-14,15,-16,17,-15,18,19,20,21,-8,-1,22,-7,23,24,-2,-5,25,-3,4,-25,-24,9,-21,11,-19,13,16,-17,14,-18,12,-20,10,-23,6,-22, signs 0000111001010100010100100
candidate 1,2,3,-4,5,-6,7,-8,-9,10,-11,-12,-13,-14,15,-16,17,-15,18,19,-10,20,21,-1,22,-7,23,24,-2,-5,25,-3,4,-25,-24,9,-20,11,-19,13,16,-17,14,-18,12,-21,8,-23,6,-22, signs 0000111010010100010100100
candidate 1,2,3,-4,5,-6,7,-8,-9,-10,-11,12,-13,-14,15,-16,17,-15,-12,18,19,20,21,-1,22,-7,23,24,-2,-5,25,-3,4,-25,-24,9,-20,11,-18,13,16,-17,14,-19,10,-21,8,-23,6,-22, signs 0000111010100100010100100
candidate 1,-2,-3,-4,-5,6,7,-8,9,-10,-11,-12,13,14,15,-16,17,-15,18,19,-14,20,21,-1,22,-13,23,24,-6,-9,25,-7,8,-25,10,5,-24,11,4,-18,16,-17,-19,-23,12,3,-20,-22,2,-21, signs 0000000011111000010001110
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,-11,-12,13,14,15,-16,17,-15,18,19,-14,-1,20,-13,21,22,23,24,-4,-9,25,-7,6,-25,8,5,-24,3,10,-23,2,11,-22,-18,16,-17,-19,-21,12,-20, signs 0110000110011000010010001
candidate 1,2,-3,-4,5,-6,-7,-8,9,-10,11,-12,-13,14,15,-16,17,-15,18,19,-14,20,21,-1,22,-11,23,-9,-2,24,25,-5,6,-25,4,7,-24,3,8,-21,12,-18,16,-17,-19,13,-20,-23,10,-22, signs 0111000001101000010100100
candidate 1,2,-3,-4,5,-6,-7,-8,9,-10,11,12,-13,-14,15,-16,17,-15,18,19,20,21,-12,-1,22,-11,23,-9,-2,24,25,-5,6,-25,4,7,-24,3,8,-20,14,-18,16,-17,-19,13,-21,-23,10,-22, signs 0111000001100100010100100
candidate 1,2,-3,-4,5,-6,-7,-8,9,-10,11,-12,-13,14,15,-16,17,-15,18,19,-14,20,21,-1,22,-11,23,-9,-2,24,25,-5,6,-25,4,7,-24,3,8,13,-20,-18,16,-17,-19,-21,12,-23,10,-22, signs 0111000001101000010100100
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,-13,14,15,-16,17,-15,18,19,-14,20,21,-1,22,-11,23,24,-8,-3,25,-5,6,-25,4,7,2,9,-24,-21,12,-18,16,-17,-19,13,-20,-23,10,-22, signs 0111000001101000010100100
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,12,-13,-14,15,-16,17,-15,18,19,20,21,-12,-1,22,-11,23,24,-8,-3,25,-5,6,-25,4,7,2,9,-24,-20,14,-18,16,-17,-19,13,-21,-23,10,-22, signs 0111000001100100010100100
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,-13,14,15,-16,17,-15,18,19,-14,20,21,-1,22,-11,23,24,-8,-3,25,-5,6,-25,4,7,2,9,-24,13,-20,-18,16,-17,-19,-21,12,-23,10,-22, signs 0111000001101000010100100
candidate 1,-2,-3,-4,5,-6,7,-8,-9,10,-11,-12,13,14,15,-16,17,-15,18,19,-14,20,21,-1,22,-13,23,24,-10,-5,25,-7,8,-25,6,9,-24,11,4,-18,16,-17,-19,-23,12,3,-20,-22,2,-21, signs 0000110000111000010001110
candidate 1,-2,-3,-4,5,-6,7,8,-9,-10,-11,-12,13,14,15,-16,17,-15,18,19,-14,-1,20,-13,21,22,23,24,-8,-5,25,-7,6,-25,4,9,-24,3,10,-23,2,11,-22,-18,16,-17,-19,-21,12,-20, signs 0111100000011000010010001
candidate -1,2,3,-4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,-12,18,19,20,-2,-5,21,-7,22,-9,23,24,25,-3,4,-25,-20,1,10,13,16,-17,14,11,-18,-23,8,-22,6,-21,-24,-19, signs 1000100110100100010010100
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,11,12,-13,-14,15,-16,17,-15,-12,18,-4,19,20,-1,21,-3,22,-11,23,24,25,-7,8,-25,6,9,-24,13,16,-17,14,-23,10,-22,-18,5,-19,-21,2,-20, signs 0010110001100100010010100
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,-12,18,19,-5,20,21,22,-1,23,24,-4,-9,25,-7,6,-19,10,13,16,-17,14,11,-18,-25,8,-20,-24,3,-21,-23,2,-22, signs 0001000110100100010000111
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,-12,18,19,20,-4,21,22,-1,23,-3,24,-9,25,-7,6,-19,10,13,16,-17,14,11,-18,-25,8,5,-20,-24,-21,-23,2,-22, signs 0010000110100100010000111
candidate 1,-2,-3,4,5,-6,7,-8,9,10,-11,-12,-13,-14,15,-16,17,-15,18,19,-10,-5,20,21,22,-1,23,24,-4,-9,25,-7,6,11,-19,13,16,-17,14,-18,12,-25,8,-20,-24,3,-21,-23,2,-22, signs 0001000110010100010000111
candidate 1,-2,3,4,-5,-6,7,-8,9,10,-11,-12,-13,-14,15,-16,17,-15,18,19,-10,20,-4,21,22,-1,23,-3,24,-9,25,-7,6,11,-19,13,16,-17,14,-18,12,-25,8,5,-20,-24,-21,-23,2,-22, signs 0010000110010100010000111
candidate 1,-2,3,4,-5,-6,-7,-8,9,-10,11,12,-13,-14,15,-16,17,-15,-12,18,19,20,-4,-1,21,-3,22,23,24,-11,25,-9,8,13,16,-17,14,-25,10,7,-18,-24,6,-19,-23,5,-20,-22,2,-21, signs 0110000001100100000001111
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,-12,18,19,-5,20,21,22,-1,23,24,-4,-9,25,-7,6,11,-18,13,16,-17,14,-19,10,-25,8,-20,-24,3,-21,-23,2,-22, signs 0001000110100100010000111
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,-12,18,19,20,-4,21,22,-1,23,-3,24,-9,25,-7,6,11,-18,13,16,-17,14,-19,10,-25,8,5,-20,-24,-21,-23,2,-22, signs 0010000110100100010000111
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,11,-12,13,-14,-15,-16,17,-11,18,19,-6,-3,20,-1,21,22,-4,-7,23,24,25,-13,14,-25,12,15,-24,-18,10,-17,16,9,-19,-23,8,5,-22,-20,2,-21, signs 1001101110001111101011011
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,-15,-16,17,-11,18,19,-6,20,21,-3,22,-1,23,-5,-8,24,25,-13,14,-25,12,15,-24,-18,10,-17,16,9,-19,7,-20,-23,4,-21,2,-22, signs 1100101110001111101001111
candidate 1,-2,3,4,-5,-6,7,8,-9,-10,11,-12,13,-14,-15,-16,17,-11,18,-7,19,-3,20,-1,21,22,-4,23,-8,24,25,-13,14,-25,12,15,-24,-18,10,-17,16,9,6,-19,-23,5,-22,-20,2,-21, signs 1001110110001111101011011
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,-15,-16,17,-11,18,19,-6,-3,20,-1,21,-5,22,23,-8,24,25,-13,14,-25,12,15,-24,-18,10,-17,16,9,-23,7,-19,-22,4,-21,2,-20, signs 1101100110001111100101111
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,-13,-14,15,-16,17,18,-8,-5,19,-3,20,-1,21,22,-6,-15,23,24,25,-11,12,-25,10,13,-24,-17,16,-23,14,9,-18,7,-22,-19,4,-21,2,-20, signs 0010011001000110000011100
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,11,12,-13,-14,15,-16,17,-15,-12,18,19,-3,20,-1,-4,21,22,-11,23,24,25,-7,8,-25,6,9,-24,13,16,-17,14,-23,10,-22,-18,5,-21,-19,2,-20, signs 0010110001100100011000100
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,-12,-13,14,15,-16,17,-15,18,19,-14,20,21,-3,22,-1,23,-5,-10,24,25,-7,8,-25,6,9,-24,11,4,-22,2,-21,12,-18,16,-17,-19,13,-20,-23, signs 0110010001101000010101000
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-15,18,19,20,21,-12,-3,22,-1,23,-5,-10,24,25,-7,8,-25,6,9,-24,11,4,-22,2,-20,14,-18,16,-17,-19,13,-21,-23, signs 0110010001100100010101000
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,-12,-13,14,15,-16,17,-15,18,19,-14,20,21,-3,22,-1,23,-5,-10,24,25,-7,8,-25,6,9,-24,11,4,-22,2,13,-20,-18,16,-17,-19,-21,12,-23, signs 0110010001101000010101000
candidate 1,-2,3,4,5,-6,7,-8,-9,-10,-11,12,-13,-14,15,-16,17,-15,-12,18,19,20,21,-3,22,-1,23,24,-4,-7,25,-5,6,-25,-24,-22,2,-21,8,-19,10,13,16,-17,14,11,-18,9,-20,-23, signs 0110001010100100010101000
candidate 1,-2,3,4,5,-6,7,-8,-9,10,-11,-12,-13,-14,15,-16,17,-15,18,19,-10,20,21,-3,22,-1,23,24,-4,-7,25,-5,6,-25,-24,-22,2,-21,8,11,-19,13,16,-17,14,-18,12,9,-20,-23, signs 0110001010010100010101000
candidate 1,-2,3,4,5,-6,7,8,-9,-10,-11,-12,-13,-14,15,-16,17,-15,18,19,20,21,-8,-3,22,-1,23,24,-4,-7,25,-5,6,-25,-24,-22,2,9,-21,11,-19,13,16,-17,14,-18,12,-20,10,-23, signs 0110001001010100010101000
candidate 1,-2,3,4,5,-6,7,-8,-9,10,-11,-12,-13,-14,15,-16,17,-15,18,19,-10,20,21,-3,22,-1,23,24,-4,-7,25,-5,6,-25,-24,-22,2,9,-20,11,-19,13,16,-17,14,-18,12,-21,8,-23, signs 0110001010010100010101000
candidate 1,-2,3,4,5,-6,7,-8,-9,-10,-11,12,-13,-14,15,-16,17,-15,-12,18,19,20,21,-3,22,-1,23,24,-4,-7,25,-5,6,-25,-24,-22,2,9,-20,11,-18,13,16,-17,14,-19,10,-21,8,-23, signs 0110001010100100010101000
candidate 1,-2,-3,-4,5,-6,-7,8,9,-10,11,-12,-13,14,15,-16,17,-15,18,19,-14,-5,20,21,22,-1,23,24,-8,-11,25,-9,10,-25,12,7,-24,13,6,-20,4,-18,16,-17,-19,3,-21,-23,2,-22, signs 0001100000111000010100110
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,-12,-13,14,15,-16,17,-15,18,19,-14,20,21,22,23,-3,24,-1,-4,-9,25,-7,6,-23,10,-21,12,-18,16,-17,-19,13,-20,11,-22,-25,8,5,2,-24, signs 0010000110101000010101001
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,-12,18,19,20,-4,21,22,-1,23,-5,24,-9,25,-7,6,-19,10,13,16,-17,14,11,-18,-25,8,-24,-20,3,-21,-23,2,-22, signs 0001000110100100010100101
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,18,19,20,21,-12,22,23,-3,24,-1,-4,-9,25,-7,6,-23,10,-20,14,-18,16,-17,-19,13,-21,11,-22,-25,8,5,2,-24, signs 0010000110100100010101001
candidate 1,-2,-3,4,5,-6,7,-8,9,10,-11,-12,-13,-14,15,-16,17,-15,18,19,-10,20,-4,21,22,-1,23,-5,24,-9,25,-7,6,11,-19,13,16,-17,14,-18,12,-25,8,-24,-20,3,-21,-23,2,-22, signs 0001000110010100010100101
candidate 1,-2,3,4,-5,-6,-7,-8,9,-10,11,12,-13,-14,15,-16,17,-15,-12,18,19,-3,20,-1,21,22,-4,23,24,-11,25,-9,8,13,16,-17,14,-25,10,7,-18,-24,6,-19,-23,5,-22,-20,2,-21, signs 0110000001100100000100111
candidate 1,-2,3,4,-5,-6,7,-8,9,10,-11,-12,-13,-14,15,-16,17,-15,18,19,20,21,22,23,-10,-3,24,-1,-4,-9,25,-7,6,-22,12,-20,14,-18,16,-17,-19,13,-21,11,-23,-25,8,5,2,-24, signs 0010000110010100010101001
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,-12,18,19,20,-4,21,22,-1,23,-5,24,-9,25,-7,6,11,-18,13,16,-17,14,-19,10,-25,8,-24,-20,3,-21,-23,2,-22, signs 0001000110100100010100101
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,18,19,20,21,-12,22,23,-3,24,-1,-4,-9,25,-7,6,11,-22,-20,14,-18,16,-17,-19,13,-21,-23,10,-25,8,5,2,-24, signs 0010000110100100010101001
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,-12,-13,14,15,-16,17,-15,18,19,-14,20,21,22,23,-3,24,-1,-4,-9,25,-7,6,11,-22,13,-20,-18,16,-17,-19,-21,12,-23,10,-25,8,5,2,-24, signs 0010000110101000010101001
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,-13,14,15,-16,17,-15,18,19,-14,-3,20,-1,21,22,23,24,-6,-11,25,-9,8,-25,10,7,-24,5,12,-23,4,13,-22,-20,2,-18,16,-17,-19,-21, signs 0111100001100000010100001
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,11,-12,-13,14,15,-16,17,-15,18,19,-14,20,21,-3,22,-1,23,-11,-4,24,25,-7,8,-25,6,9,-24,5,10,-22,2,-21,12,-18,16,-17,-19,13,-20,-23, signs 0111110000001000010101000
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,11,12,-13,-14,15,-16,17,-15,18,19,20,21,-12,-3,22,-1,23,-11,-4,24,25,-7,8,-25,6,9,-24,5,10,-22,2,-20,14,-18,16,-17,-19,13,-21,-23, signs 0111110000000100010101000
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,11,-12,-13,14,15,-16,17,-15,18,19,-14,20,21,-3,22,-1,23,-11,-4,24,25,-7,8,-25,6,9,-24,5,10,-22,2,13,-20,-18,16,-17,-19,-21,12,-23, signs 0111110000001000010101000
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,-12,-13,14,15,-16,17,-15,18,19,-14,20,21,-3,22,-1,23,24,-10,-5,25,-7,8,-25,6,9,4,11,-24,-22,2,-21,12,-18,16,-17,-19,13,-20,-23, signs 0111110000001000010101000
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-15,18,19,20,21,-12,-3,22,-1,23,24,-10,-5,25,-7,8,-25,6,9,4,11,-24,-22,2,-20,14,-18,16,-17,-19,13,-21,-23, signs 0111110000000100010101000
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,-12,-13,14,15,-16,17,-15,18,19,-14,20,21,-3,22,-1,23,24,-10,-5,25,-7,8,-25,6,9,4,11,-24,-22,2,13,-20,-18,16,-17,-19,-21,12,-23, signs 0111110000001000010101000
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,15,-16,17,-15,18,19,-14,-5,20,21,22,-1,23,24,-12,-7,25,-9,10,-25,8,11,-24,13,6,-20,4,-18,16,-17,-19,3,-21,-23,2,-22, signs 0001101100001000010100110
candidate 1,-2,3,-4,-5,-6,7,-8,9,10,-11,-12,-13,14,15,-16,17,-15,18,19,-14,-3,20,-1,21,22,23,24,-10,-7,25,-9,8,-25,6,11,-24,5,12,-23,4,13,-22,-20,2,-18,16,-17,-19,-21, signs 0111111000000000010100001
candidate 1,-2,3,-4,-5,-6,7,8,-9,10,-11,-12,13,-14,15,-16,17,-15,18,-13,19,20,-10,21,-8,-1,22,-7,23,24,25,-3,4,-25,2,5,-24,9,-21,-19,12,-18,16,-17,14,11,-20,-23,6,-22, signs 0100011001100100010100100
candidate 1,-2,3,-4,-5,-6,7,8,-9,10,-11,-12,13,-14,15,-16,17,-15,18,-13,19,20,-10,21,-8,-1,22,-7,23,24,25,-3,4,-25,2,5,-24,9,-21,11,-20,-18,16,-17,14,-19,12,-23,6,-22, signs 0100011001100100010100100
candidate 1,-2,3,-4,-5,-6,7,8,-9,10,-11,-12,13,-14,15,-16,17,-15,18,-13,19,20,-10,21,-8,-1,22,-7,23,24,25,-3,4,-25,2,5,-24,-19,12,-18,16,-17,14,11,-20,9,-21,-23,6,-22, signs 0100011001100100010100100
candidate 1,-2,3,-4,-5,-6,7,8,-9,10,-11,-12,13,-14,15,-16,17,-15,18,-13,19,20,-10,21,-8,-1,22,-7,23,24,25,-3,4,-25,2,5,-24,11,-20,-18,16,-17,14,-19,12,9,-21,-23,6,-22, signs 0100011001100100010100100
candidate 1,-2,-3,-4,5,-6,7,8,-9,10,-11,-12,13,-14,15,-16,17,-15,18,-13,19,20,-10,21,-8,22,23,-1,24,-7,25,-5,4,9,-21,-19,12,-18,16,-17,14,11,-20,-25,6,3,-22,-24,2,-23, signs 0000011001100100010100011
candidate 1,-2,-3,-4,5,-6,7,8,-9,10,-11,-12,13,-14,15,-16,17,-15,18,-13,19,20,-10,21,-8,22,23,-1,24,-7,25,-5,4,9,-21,11,-20,-18,16,-17,14,-19,12,-25,6,3,-22,-24,2,-23, signs 0000011001100100010100011
candidate 1,-2,-3,-4,5,-6,7,8,-9,10,-11,-12,13,-14,15,-16,17,-15,18,-13,19,20,-10,21,-8,22,23,-1,24,-7,25,-5,4,-19,12,-18,16,-17,14,11,-20,9,-21,-25,6,3,-22,-24,2,-23, signs 0000011001100100010100011
candidate 1,-2,-3,-4,5,-6,7,8,-9,10,-11,-12,13,-14,15,-16,17,-15,18,-13,19,20,-10,21,-8,22,23,-1,24,-7,25,-5,4,11,-20,-18,16,-17,14,-19,12,9,-21,-25,6,3,-22,-24,2,-23, signs 0000011001100100010100011
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,-12,-7,18,19,-4,20,21,-1,22,-3,23,24,25,-9,10,-25,8,11,-24,-18,6,13,16,-17,14,-23,-19,5,-20,-22,2,-21, signs 0010111100000100011001000
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,-12,18,19,-7,20,-5,21,22,23,-1,24,25,-4,-9,8,-20,6,-19,10,13,16,-17,14,11,-18,-21,-25,3,-22,-24,2,-23, signs 0001011000100100010100011
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,-12,18,19,-7,20,21,-4,22,23,-1,24,-3,25,-9,8,-20,6,-19,10,13,16,-17,14,11,-18,5,-21,-25,-22,-24,2,-23, signs 0010011000100100010100011
candidate 1,-2,-3,4,5,-6,7,-8,9,10,-11,-12,-13,-14,15,-16,17,-15,18,19,-10,-7,20,-5,21,22,23,-1,24,25,-4,-9,8,-20,6,11,-19,13,16,-17,14,-18,12,-21,-25,3,-22,-24,2,-23, signs 0001011000010100010100011
candidate 1,-2,3,4,-5,-6,7,-8,9,10,-11,-12,-13,-14,15,-16,17,-15,18,19,-10,-7,20,21,-4,22,23,-1,24,-3,25,-9,8,-20,6,11,-19,13,16,-17,14,-18,12,5,-21,-25,-22,-24,2,-23, signs 0010011000010100010100011
candidate 1,-2,3,4,-5,-6,-7,-8,9,-10,11,12,-13,-14,15,-16,17,-15,-12,-9,18,19,20,21,-4,-1,22,-3,23,24,25,-11,10,-18,8,13,16,-17,14,7,-19,-25,6,-20,-24,5,-21,-23,2,-22, signs 0110000110000100010000111
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,-12,18,19,-7,20,-5,21,22,23,-1,24,25,-4,-9,8,-20,6,11,-18,13,16,-17,14,-19,10,-21,-25,3,-22,-24,2,-23, signs 0001011000100100010100011
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,-12,18,19,-7,20,21,-4,22,23,-1,24,-3,25,-9,8,-20,6,11,-18,13,16,-17,14,-19,10,5,-21,-25,-22,-24,2,-23, signs 0010011000100100010100011
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,-15,18,-13,19,20,-10,21,-8,-3,22,-1,23,24,25,-5,6,-25,4,7,-24,-22,2,9,-21,-19,12,-18,16,-17,14,11,-20,-23, signs 0111000001100100010101000
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,-15,18,-13,19,20,-10,21,-8,-3,22,-1,23,24,25,-5,6,-25,4,7,-24,-22,2,9,-21,11,-20,-18,16,-17,14,-19,12,-23, signs 0111000001100100010101000
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,-15,18,-13,19,20,-10,21,-8,-3,22,-1,23,24,25,-5,6,-25,4,7,-24,-22,2,-19,12,-18,16,-17,14,11,-20,9,-21,-23, signs 0111000001100100010101000
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,-15,18,-13,19,20,-10,21,-8,-3,22,-1,23,24,25,-5,6,-25,4,7,-24,-22,2,11,-20,-18,16,-17,14,-19,12,9,-21,-23, signs 0111000001100100010101000
candidate 1,-2,-3,-4,5,-6,7,8,-9,10,-11,-12,13,-14,15,-16,17,-15,18,-13,19,20,-10,21,-8,-5,22,23,24,-1,25,-7,6,-22,4,9,-21,-19,12,-18,16,-17,14,11,-20,3,-23,-25,2,-24, signs 0001100001100100010101001
candidate 1,-2,-3,-4,5,-6,7,8,-9,10,-11,-12,13,-14,15,-16,17,-15,18,-13,19,20,-10,21,-8,-5,22,23,24,-1,25,-7,6,-22,4,9,-21,11,-20,-18,16,-17,14,-19,12,3,-23,-25,2,-24, signs 0001100001100100010101001
candidate 1,-2,-3,-4,5,-6,7,8,-9,10,-11,-12,13,-14,15,-16,17,-15,18,-13,19,20,-10,21,-8,-5,22,23,24,-1,25,-7,6,-22,4,-19,12,-18,16,-17,14,11,-20,9,-21,3,-23,-25,2,-24, signs 0001100001100100010101001
candidate 1,-2,-3,-4,5,-6,7,8,-9,10,-11,-12,13,-14,15,-16,17,-15,18,-13,19,20,-10,21,-8,-5,22,23,24,-1,25,-7,6,-22,4,11,-20,-18,16,-17,14,-19,12,9,-21,3,-23,-25,2,-24, signs 0001100001100100010101001
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,-12,-7,18,19,20,-3,21,-1,-4,22,23,24,25,-9,10,-25,8,11,-24,-18,6,13,16,-17,14,-23,-19,5,-22,-20,2,-21, signs 0010111100000100011100000
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,-12,-13,14,15,-16,17,-15,18,19,-14,20,21,22,23,-7,24,-3,25,-1,-4,-9,8,-24,6,-23,10,-21,12,-18,16,-17,-19,13,-20,11,-22,5,2,-25, signs 0010011000101000010101010
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,-12,18,19,-7,20,21,-4,22,23,-1,24,-5,25,-9,8,-20,6,-19,10,13,16,-17,14,11,-18,-25,-21,3,-22,-24,2,-23, signs 0001011000100100010110010
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,18,19,20,21,-12,22,23,-7,24,-3,25,-1,-4,-9,8,-24,6,-23,10,-20,14,-18,16,-17,-19,13,-21,11,-22,5,2,-25, signs 0010011000100100010101010
candidate 1,-2,-3,4,5,-6,7,-8,9,10,-11,-12,-13,-14,15,-16,17,-15,18,19,-10,-7,20,21,-4,22,23,-1,24,-5,25,-9,8,-20,6,11,-19,13,16,-17,14,-18,12,-25,-21,3,-22,-24,2,-23, signs 0001011000010100010110010
candidate 1,-2,3,4,-5,-6,-7,-8,9,-10,11,12,-13,-14,15,-16,17,-15,-12,-9,18,19,20,-3,21,-1,22,23,-4,24,25,-11,10,-18,8,13,16,-17,14,7,-19,-25,6,-20,-24,5,-23,-21,2,-22, signs 0110000110000100010010011
candidate 1,-2,3,4,-5,-6,7,-8,9,10,-11,-12,-13,-14,15,-16,17,-15,18,19,20,21,22,23,-10,-7,24,-3,25,-1,-4,-9,8,-24,6,-22,12,-20,14,-18,16,-17,-19,13,-21,11,-23,5,2,-25, signs 0010011000010100010101010
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,-12,18,19,-7,20,21,-4,22,23,-1,24,-5,25,-9,8,-20,6,11,-18,13,16,-17,14,-19,10,-25,-21,3,-22,-24,2,-23, signs 0001011000100100010110010
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,18,19,20,21,-12,22,23,-7,24,-3,25,-1,-4,-9,8,-24,6,11,-22,-20,14,-18,16,-17,-19,13,-21,-23,10,5,2,-25, signs 0010011000100100010101010
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,-12,-13,14,15,-16,17,-15,18,19,-14,20,21,22,23,-7,24,-3,25,-1,-4,-9,8,-24,6,11,-22,13,-20,-18,16,-17,-19,-21,12,-23,10,5,2,-25, signs 0010011000101000010101010
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,11,-12,13,-14,-15,-16,17,-11,18,19,-6,20,-4,-1,21,-3,22,-7,23,24,25,-13,14,-25,12,15,-24,-18,10,-17,16,9,-19,-23,8,5,-20,-22,2,-21, signs 1001101110001111101110011
candidate 1,-2,3,4,-5,-6,7,8,-9,-10,11,-12,13,-14,-15,-16,17,-11,18,-7,19,20,-4,-1,21,-3,22,23,-8,24,25,-13,14,-25,12,15,-24,-18,10,-17,16,9,6,-19,-23,5,-20,-22,2,-21, signs 1001110110001111101110011
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-7,18,19,-4,20,21,-1,22,-5,23,24,-14,-9,25,-11,12,-25,10,13,8,15,-24,-18,6,-17,16,-23,-19,3,-20,-22,2,-21, signs 1110100000111111100110111
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,11,-12,-13,-14,15,-16,17,-7,18,19,-4,20,21,-1,22,-5,23,-15,-8,24,25,-11,12,-25,10,13,-24,9,14,-18,6,-17,16,-23,-19,3,-20,-22,2,-21, signs 1110100000111111100110111
candidate 1,-2,3,4,5,-6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-5,18,-3,19,-1,-4,20,21,22,23,-9,-14,24,25,-11,12,-25,-22,7,16,-17,6,-21,-24,13,10,-23,8,15,-20,-18,2,-19, signs 1101010011110011101101101
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-7,18,19,-4,20,21,-1,22,-5,23,-9,-14,24,25,-11,12,-25,10,13,-24,15,8,-18,6,-17,16,-23,-19,3,-20,-22,2,-21, signs 1110100110111001100110111
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,11,-12,-13,-14,15,-16,17,18,-6,-3,19,-1,20,21,-4,-7,22,-15,23,24,25,-11,12,-25,10,13,-24,-17,16,-23,14,9,-18,-22,8,5,-21,-19,2,-20, signs 1001101110111001110110011
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,-13,-14,15,-16,17,18,-6,19,20,-3,21,-1,22,-5,-8,-15,23,24,25,-11,12,-25,10,13,-24,-17,16,-23,14,9,-18,7,-19,-22,4,-20,2,-21, signs 1100101110111001110011011
candidate 1,-2,3,4,-5,-6,7,8,-9,-10,11,-12,-13,-14,15,-16,17,-7,18,-3,19,-1,20,21,-4,22,-8,-15,23,24,25,-11,12,-25,10,13,-24,-17,16,-23,14,9,6,-18,-22,5,-21,-19,2,-20, signs 1001110110111001110110011
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,-13,-14,15,-16,17,18,-6,-3,19,-1,20,-5,21,22,-8,-15,23,24,25,-11,12,-25,10,13,-24,-17,16,-23,14,9,-22,7,-18,-21,4,-20,2,-19, signs 1101100110111001101011011
candidate 1,-2,-3,-4,5,-6,7,-8,9,10,-11,-12,-13,14,15,-16,17,-15,18,19,-14,20,21,-5,22,-7,23,-9,24,-1,-10,25,12,3,8,-23,6,-22,4,13,-20,-18,16,-17,-19,-21,-25,11,2,-24, signs 0001100110001000010101001
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,-15,-16,17,-11,18,19,-6,20,21,-1,22,-3,23,-5,-8,24,25,-13,14,-25,12,15,-24,-18,10,-17,16,9,-19,7,-20,-23,4,-22,2,-21, signs 1100101110001111101010111
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,18,19,-12,20,21,-1,22,-9,23,24,-4,-7,25,-5,6,-25,-24,11,-19,13,16,-17,14,-18,10,-23,8,3,-20,-22,2,-21, signs 0000001110110100010001100
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,18,19,-12,20,21,-1,22,-9,23,24,-4,-7,25,-5,6,-25,-24,11,14,-18,16,-17,-19,13,10,-23,8,3,-20,-22,2,-21, signs 0000001110110100010001100
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,-13,-14,15,-16,17,-5,18,-3,19,-1,20,21,-6,22,-8,-15,23,24,25,-11,12,-25,10,13,-24,-17,16,-23,14,9,-22,7,-21,-18,4,-20,2,-19, signs 0010011001000110000110100
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,-13,-14,15,-16,17,18,19,-5,20,-3,21,-1,-6,22,-8,-15,23,24,25,-11,12,-25,10,13,-24,-17,16,-23,14,9,-18,7,-22,-19,4,-20,2,-21, signs 0011010001000110000101100
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,-10,17,-8,18,-6,19,20,21,-12,22,-14,23,-4,24,25,-1,2,9,-17,-20,-23,15,-22,13,-21,11,16,3,-24,5,-19,7,-18,-25, signs 1101100110011001101010101
candidate 1,-2,3,-4,-5,-6,7,-8,-9,-10,11,12,-13,14,15,-16,17,-15,18,-11,19,-1,-12,20,-14,21,22,-3,23,24,25,-7,8,-25,6,9,-24,5,16,-17,-21,13,-20,-18,10,-23,4,-22,2,-19, signs 0011110000101100010011000
candidate 1,-2,3,-4,-5,-6,7,8,-9,10,-11,-12,13,-14,15,-16,17,-15,18,-13,19,20,-10,21,-8,-1,22,-7,23,24,25,-3,4,-25,2,5,-24,9,12,-19,16,-17,14,-18,-20,11,-21,-23,6,-22, signs 0100011000101100010100100
candidate 1,-2,3,-4,-5,-6,7,8,-9,10,-11,-12,13,-14,15,-16,17,-15,18,-13,19,20,-10,21,-8,-1,22,-7,23,24,25,-3,4,-25,2,5,-24,9,12,-19,14,-18,16,-17,-20,11,-21,-23,6,-22, signs 0100011000101100010100100
candidate 1,-2,3,-4,-5,-6,7,8,-9,10,-11,-12,13,-14,15,-16,17,-15,18,-13,19,20,-10,21,-8,-1,22,-7,23,24,25,-3,4,-25,2,5,-24,9,-20,11,16,-17,14,-18,12,-19,-21,-23,6,-22, signs 0100011000101100010100100
candidate 1,-2,3,-4,-5,-6,7,8,-9,10,-11,-12,13,-14,15,-16,17,-15,18,-13,19,20,-10,21,-8,-1,22,-7,23,24,25,-3,4,-25,2,5,-24,9,-20,11,14,-18,16,-17,12,-19,-21,-23,6,-22, signs 0100011000101100010100100
candidate 1,-2,-3,-4,5,-6,7,8,-9,10,-11,-12,13,-14,15,-16,17,-15,18,-13,19,20,-10,21,-8,22,23,-1,24,-7,25,-5,4,9,12,-19,16,-17,14,-18,-20,11,-21,-25,6,3,-22,-24,2,-23, signs 0000011000101100010100011
candidate 1,-2,-3,-4,5,-6,7,8,-9,10,-11,-12,13,-14,15,-16,17,-15,18,-13,19,20,-10,21,-8,22,23,-1,24,-7,25,-5,4,9,12,-19,14,-18,16,-17,-20,11,-21,-25,6,3,-22,-24,2,-23, signs 0000011000101100010100011
candidate 1,-2,-3,-4,5,-6,7,8,-9,10,-11,-12,13,-14,15,-16,17,-15,18,-13,19,20,-10,21,-8,22,23,-1,24,-7,25,-5,4,9,-20,11,16,-17,14,-18,12,-19,-21,-25,6,3,-22,-24,2,-23, signs 0000011000101100010100011
candidate 1,-2,-3,-4,5,-6,7,8,-9,10,-11,-12,13,-14,15,-16,17,-15,18,-13,19,20,-10,21,-8,22,23,-1,24,-7,25,-5,4,9,-20,11,14,-18,16,-17,12,-19,-21,-25,6,3,-22,-24,2,-23, signs 0000011000101100010100011
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,-15,18,-13,19,20,-10,21,-8,-3,22,-1,23,24,25,-5,6,-25,4,7,-24,-22,2,9,12,-19,16,-17,14,-18,-20,11,-21,-23, signs 0111000000101100010101000
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,-15,18,-13,19,20,-10,21,-8,-3,22,-1,23,24,25,-5,6,-25,4,7,-24,-22,2,9,12,-19,14,-18,16,-17,-20,11,-21,-23, signs 0111000000101100010101000
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,-15,18,-13,19,20,-10,21,-8,-3,22,-1,23,24,25,-5,6,-25,4,7,-24,-22,2,9,-20,11,16,-17,14,-18,12,-19,-21,-23, signs 0111000000101100010101000
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,-15,18,-13,19,20,-10,21,-8,-3,22,-1,23,24,25,-5,6,-25,4,7,-24,-22,2,9,-20,11,14,-18,16,-17,12,-19,-21,-23, signs 0111000000101100010101000
candidate 1,-2,-3,-4,5,-6,7,8,-9,10,-11,-12,13,-14,15,-16,17,-15,18,-13,19,20,-10,21,-8,-5,22,23,24,-1,25,-7,6,-22,4,9,12,-19,16,-17,14,-18,-20,11,-21,3,-23,-25,2,-24, signs 0001100000101100010101001
candidate 1,-2,-3,-4,5,-6,7,8,-9,10,-11,-12,13,-14,15,-16,17,-15,18,-13,19,20,-10,21,-8,-5,22,23,24,-1,25,-7,6,-22,4,9,12,-19,14,-18,16,-17,-20,11,-21,3,-23,-25,2,-24, signs 0001100000101100010101001
candidate 1,-2,-3,-4,5,-6,7,8,-9,10,-11,-12,13,-14,15,-16,17,-15,18,-13,19,20,-10,21,-8,-5,22,23,24,-1,25,-7,6,-22,4,9,-20,11,16,-17,14,-18,12,-19,-21,3,-23,-25,2,-24, signs 0001100000101100010101001
candidate 1,-2,-3,-4,5,-6,7,8,-9,10,-11,-12,13,-14,15,-16,17,-15,18,-13,19,20,-10,21,-8,-5,22,23,24,-1,25,-7,6,-22,4,9,-20,11,14,-18,16,-17,12,-19,-21,3,-23,-25,2,-24, signs 0001100000101100010101001
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,11,-12,-13,-14,15,-16,17,-15,18,19,20,-11,21,22,-8,-3,23,-1,24,25,-4,-9,-22,-18,14,-17,16,13,-19,7,2,-23,-25,5,10,-21,12,-20,6,-24, signs 1101011010111001101100110
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,11,-12,-13,-14,15,-16,17,-15,18,19,20,-11,21,22,-8,-3,23,-1,24,25,-4,-9,-22,13,-19,-17,16,-18,14,7,2,-23,-25,5,10,-21,12,-20,6,-24, signs 1101011010111001101100110
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,-15,-16,17,-11,18,19,-8,20,-6,-3,21,-1,22,-5,23,24,25,-13,14,-25,12,15,-24,-18,10,-17,16,9,-19,7,-20,-23,4,-22,2,-21, signs 1101100110001111101010111
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,-11,12,13,-14,15,-16,17,-15,18,-13,19,-7,20,21,-4,22,23,-1,-12,24,25,-9,10,-25,8,11,-24,-19,14,-18,-22,3,-21,5,16,-17,6,-20,2,-23, signs 0011010100011100010101000
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,-15,-16,17,-11,18,19,20,-5,21,-3,22,-1,-6,23,-8,24,25,-13,14,-25,12,15,-24,-18,10,-17,16,9,-19,7,-23,-20,4,-21,2,-22, signs 1100101110001111101101011
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,-15,-16,17,-11,18,-5,19,-3,20,-1,21,22,-6,23,-8,24,25,-13,14,-25,12,15,-24,-18,10,-17,16,9,-23,7,-22,-19,4,-21,2,-20, signs 1101100110001111101100111
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,11,12,-13,-14,15,-16,17,-15,18,19,-12,20,21,-3,22,-1,-4,-11,23,24,25,-7,8,-25,6,9,-24,-21,-19,13,16,-17,14,-18,-20,-23,10,5,2,-22, signs 0010010001110100010100100
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,11,12,-13,-14,15,-16,17,-15,18,19,-12,20,21,-3,22,-1,-4,-11,23,24,25,-7,8,-25,6,9,-24,-21,14,-18,16,-17,-19,13,-20,-23,10,5,2,-22, signs 0010010001110100010100100
candidate 1,-2,-3,-4,5,6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,18,19,-12,-5,20,21,22,-1,23,24,-6,-9,25,-7,8,-25,-24,-20,4,11,-19,13,16,-17,14,-18,10,3,-21,-23,2,-22, signs 0001100010110100010100100
candidate 1,-2,-3,-4,5,6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,18,19,-12,-5,20,21,22,-1,23,24,-6,-9,25,-7,8,-25,-24,-20,4,11,14,-18,16,-17,-19,13,10,3,-21,-23,2,-22, signs 0001100010110100010100100
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,-13,-14,15,-16,17,18,-8,19,-6,-3,20,-1,21,-5,22,-15,23,24,25,-11,12,-25,10,13,-24,-17,16,-23,14,9,-18,7,-19,-22,4,-21,2,-20, signs 0010011001000110001010100
candidate 1,-2,-3,4,5,-6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,-15,18,-13,-4,19,20,-1,21,-11,22,23,-8,24,25,-5,6,-25,10,-22,16,-17,-23,9,-24,7,14,-18,12,3,-19,-21,2,-20, signs 0001001101001100010011010
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,-15,-16,17,-11,18,19,-8,-5,20,-3,21,-1,22,23,-6,24,25,-13,14,-25,12,15,-24,-18,10,-17,16,9,-19,7,-23,-20,4,-22,2,-21, signs 1101100110001111101110011
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,18,19,-12,20,21,-7,22,-3,23,-1,-4,24,25,-9,10,-25,8,11,-24,-22,6,-21,-19,13,16,-17,14,-18,-20,5,2,-23, signs 0010011100010100010101000
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,18,19,-12,20,21,-7,22,-3,23,-1,-4,24,25,-9,10,-25,8,11,-24,-22,6,-21,14,-18,16,-17,-19,13,-20,5,2,-23, signs 0010011100010100010101000
candidate 1,-2,-3,-4,5,-6,7,8,9,-10,-11,12,-13,-14,15,-16,17,-15,18,19,-12,-9,20,21,-8,-5,22,23,24,-1,25,-7,6,-22,4,-20,10,-18,14,-17,16,13,-19,11,-21,3,-23,-25,2,-24, signs 1110011111011001101010110
candidate 1,-2,-3,-4,5,-6,7,8,9,-10,-11,12,-13,-14,15,-16,17,-15,18,19,-12,-9,20,21,-8,-5,22,23,24,-1,25,-7,6,-22,4,-20,10,13,-19,-17,16,-18,14,11,-21,3,-23,-25,2,-24, signs 1110011111011001101010110
candidate 1,-2,-3,-4,5,-6,7,8,-9,-10,11,12,-13,-14,15,-16,17,-15,18,19,-12,20,21,-11,-8,-5,22,23,24,-1,25,-7,6,-22,4,9,-20,-18,14,-17,16,13,-19,-21,10,3,-23,-25,2,-24, signs 1110011110111001101010110
candidate 1,-2,-3,-4,5,-6,7,8,-9,-10,11,12,-13,-14,15,-16,17,-15,18,19,-12,20,21,-11,-8,-5,22,23,24,-1,25,-7,6,-22,4,9,-20,13,-19,-17,16,-18,14,-21,10,3,-23,-25,2,-24, signs 1110011110111001101010110
candidate 1,-2,3,-4,5,-6,-7,8,9,-10,-11,12,-13,-14,15,-16,17,-15,18,19,-12,-9,20,21,-8,-3,22,-1,23,24,25,-5,6,-25,4,7,-24,-22,2,-20,10,-18,14,-17,16,13,-19,11,-21,-23, signs 1000111111011001101010111
candidate 1,-2,3,-4,5,-6,-7,8,9,-10,-11,12,-13,-14,15,-16,17,-15,18,19,-12,-9,20,21,-8,-3,22,-1,23,24,25,-5,6,-25,4,7,-24,-22,2,-20,10,13,-19,-17,16,-18,14,11,-21,-23, signs 1000111111011001101010111
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,12,-13,-14,15,-16,17,-15,18,19,-12,20,21,-11,-8,-3,22,-1,23,24,25,-5,6,-25,4,7,-24,-22,2,9,-20,-18,14,-17,16,13,-19,-21,10,-23, signs 1000111110111001101010111
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,12,-13,-14,15,-16,17,-15,18,19,-12,20,21,-11,-8,-3,22,-1,23,24,25,-5,6,-25,4,7,-24,-22,2,9,-20,13,-19,-17,16,-18,14,-21,10,-23, signs 1000111110111001101010111
candidate 1,-2,-3,-4,5,-6,7,8,9,-10,-11,12,-13,-14,15,-16,17,-15,18,19,-12,-9,20,21,-8,22,23,-1,24,-7,25,-5,4,-20,10,-18,14,-17,16,13,-19,11,-21,-25,6,3,-22,-24,2,-23, signs 1111100111011001101011100
candidate 1,-2,-3,-4,5,-6,7,8,9,-10,-11,12,-13,-14,15,-16,17,-15,18,19,-12,-9,20,21,-8,22,23,-1,24,-7,25,-5,4,-20,10,13,-19,-17,16,-18,14,11,-21,-25,6,3,-22,-24,2,-23, signs 1111100111011001101011100
candidate 1,-2,-3,-4,5,-6,7,8,-9,-10,11,12,-13,-14,15,-16,17,-15,18,19,-12,20,21,-11,-8,22,23,-1,24,-7,25,-5,4,9,-20,-18,14,-17,16,13,-19,-21,10,-25,6,3,-22,-24,2,-23, signs 1111100110111001101011100
candidate 1,-2,-3,-4,5,-6,7,8,-9,-10,11,12,-13,-14,15,-16,17,-15,18,19,-12,20,21,-11,-8,22,23,-1,24,-7,25,-5,4,9,-20,13,-19,-17,16,-18,14,-21,10,-25,6,3,-22,-24,2,-23, signs 1111100110111001101011100
candidate 1,-2,3,-4,-5,-6,7,8,9,-10,-11,12,-13,-14,15,-16,17,-15,18,19,-12,-9,20,21,-8,-1,22,-7,23,24,25,-3,4,-25,2,5,-24,-20,10,-18,14,-17,16,13,-19,11,-21,-23,6,-22, signs 1011100111011001101011011
candidate 1,-2,3,-4,-5,-6,7,8,9,-10,-11,12,-13,-14,15,-16,17,-15,18,19,-12,-9,20,21,-8,-1,22,-7,23,24,25,-3,4,-25,2,5,-24,-20,10,13,-19,-17,16,-18,14,11,-21,-23,6,-22, signs 1011100111011001101011011
candidate 1,-2,3,-4,-5,-6,7,8,-9,-10,11,12,-13,-14,15,-16,17,-15,18,19,-12,20,21,-11,-8,-1,22,-7,23,24,25,-3,4,-25,2,5,-24,9,-20,-18,14,-17,16,13,-19,-21,10,-23,6,-22, signs 1011100110111001101011011
candidate 1,-2,3,-4,-5,-6,7,8,-9,-10,11,12,-13,-14,15,-16,17,-15,18,19,-12,20,21,-11,-8,-1,22,-7,23,24,25,-3,4,-25,2,5,-24,9,-20,13,-19,-17,16,-18,14,-21,10,-23,6,-22, signs 1011100110111001101011011
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-7,18,19,-4,20,21,-1,22,-3,23,24,-14,-9,25,-11,12,-25,10,13,8,15,-24,-18,6,-17,16,5,-19,-23,-20,-22,2,-21, signs 1101100000111111101110011
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-7,18,-5,19,20,21,-1,22,23,-4,24,-14,-9,25,-11,12,-25,10,13,8,15,-24,-18,6,-17,16,-19,-23,3,-20,-22,2,-21, signs 1110100000111111101110011
candidate 1,-2,3,4,-5,-6,7,8,-9,-10,11,-12,-13,-14,15,-16,17,-7,18,19,-4,20,21,-1,22,-3,23,-15,-8,24,25,-11,12,-25,10,13,-24,9,14,-18,6,-17,16,5,-19,-23,-20,-22,2,-21, signs 1101100000111111101110011
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,11,-12,-13,-14,15,-16,17,-7,18,-5,19,20,21,-1,22,23,-4,-15,-8,24,25,-11,12,-25,10,13,-24,9,14,-18,6,-17,16,-19,-23,3,-20,-22,2,-21, signs 1110100000111111101110011
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-7,18,19,-4,20,21,-1,22,-3,23,-9,-14,24,25,-11,12,-25,10,13,-24,15,8,-18,6,-17,16,5,-19,-23,-20,-22,2,-21, signs 1101100110111001101110011
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-7,18,-5,19,20,21,-1,22,23,-4,-9,-14,24,25,-11,12,-25,10,13,-24,15,8,-18,6,-17,16,-19,-23,3,-20,-22,2,-21, signs 1110100110111001101110011
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,11,-12,-13,-14,15,-16,17,18,-6,19,-4,-1,20,-3,21,-7,22,-15,23,24,25,-11,12,-25,10,13,-24,-17,16,-23,14,9,-18,-22,8,5,-19,-21,2,-20, signs 1001101110111001111100011
candidate 1,-2,3,4,-5,-6,7,8,-9,-10,11,-12,-13,-14,15,-16,17,-7,18,19,-4,-1,20,-3,21,22,-8,-15,23,24,25,-11,12,-25,10,13,-24,-17,16,-23,14,9,6,-18,-22,5,-19,-21,2,-20, signs 1001110110111001111100011
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,-15,-16,17,-11,18,19,20,-5,21,-1,22,-3,-6,23,-8,24,25,-13,14,-25,12,15,-24,-18,10,-17,16,9,-19,7,-23,-20,4,-22,2,-21, signs 1100101110001111101110011
candidate 1,2,-3,-4,5,-6,7,8,-9,-10,11,-12,-13,-14,15,-16,17,-15,18,19,20,-11,21,-1,-8,22,23,24,-2,-7,25,-5,4,-23,12,-20,10,-21,-24,3,6,-25,-22,-18,14,-17,16,13,-19,9, signs 1101110000111001101101101
candidate 1,2,-3,-4,5,-6,7,8,-9,-10,11,-12,-13,-14,15,-16,17,-15,18,19,20,-11,21,-1,-8,22,23,24,-2,-7,25,-5,4,-23,12,-20,10,-21,-24,3,6,-25,-22,13,-19,-17,16,-18,14,9, signs 1101110000111001101101101
candidate 1,-2,-3,-4,5,6,-7,-8,9,-10,11,-12,13,14,-15,-16,17,-5,18,19,20,-1,21,22,-14,23,-6,-13,24,-11,25,-9,10,-25,8,-24,12,7,-23,15,-22,-18,4,-17,16,3,-19,-21,2,-20, signs 1110000011011111101101011
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-5,18,19,20,-1,21,22,-14,23,-12,-7,24,-11,25,-9,10,-25,8,-24,6,13,-23,15,-22,-18,4,-17,16,3,-19,-21,2,-20, signs 1110011011000111101101011
candidate 1,-2,-3,-4,5,6,-7,8,9,-10,11,-12,13,-14,-15,-16,17,-5,18,19,20,-1,21,22,-6,23,-8,-13,24,-9,25,-11,12,-25,10,-24,14,7,-23,15,-22,-18,4,-17,16,3,-19,-21,2,-20, signs 1110010000111111101101101
candidate 1,-2,-3,-4,5,6,-7,8,9,-10,11,-12,13,-14,-15,-16,17,-5,18,19,20,-1,21,22,-6,23,-8,-13,24,-11,25,-9,10,-25,12,-24,14,7,-23,15,-22,-18,4,-17,16,3,-19,-21,2,-20, signs 1110010011001111101101101
candidate 1,-2,-3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,-5,18,19,20,-1,21,22,-6,23,-8,-15,24,-13,25,-11,12,-25,10,-24,14,9,-23,7,-22,-18,4,-17,16,3,-19,-21,2,-20, signs 1110011000110111101101011
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-5,18,19,20,-1,21,22,23,-7,-14,24,-12,-9,25,-11,10,-25,8,13,-24,-23,6,15,-22,-18,4,-17,16,3,-19,-21,2,-20, signs 1110001001111011101101110
candidate 1,-2,-3,-4,5,6,-7,-8,9,-10,11,12,-13,-14,15,-16,17,-5,18,19,20,-1,21,22,-6,-15,23,24,-12,-9,25,-11,10,-25,8,13,-24,7,14,-23,-22,-18,4,-17,16,3,-19,-21,2,-20, signs 1110010001111101101101110
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,18,-4,19,20,-1,21,-5,22,-15,23,24,-12,-7,25,-9,10,-25,8,11,6,13,-24,-17,16,-23,14,-22,-18,3,-19,-21,2,-20, signs 1110100011111001101101011
candidate 1,-2,-3,4,5,6,-7,-8,9,-10,-11,-12,13,-14,15,-16,17,18,-4,19,20,-1,21,-5,22,-15,23,-13,-6,24,25,-9,10,-25,8,11,-24,7,12,-17,16,-23,14,-22,-18,3,-19,-21,2,-20, signs 1110100011111001101101011
candidate 1,-2,-3,-4,5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-5,18,19,20,-1,21,22,-6,23,-14,-7,24,-9,25,-11,12,-25,10,-24,8,13,-23,15,-22,-18,4,-17,16,3,-19,-21,2,-20, signs 1110011100110011101101101
candidate 1,-2,-3,-4,5,-6,7,8,-9,-10,11,-12,13,14,-15,-16,17,-5,18,19,20,-1,21,22,23,-7,-14,24,-8,-13,25,-11,10,-25,12,9,-24,-23,6,15,-22,-18,4,-17,16,3,-19,-21,2,-20, signs 1110001111100011101101110
candidate 1,-2,-3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,-5,18,19,20,-1,21,22,-6,-15,23,24,-8,-13,25,-11,10,-25,12,9,-24,7,14,-23,-22,-18,4,-17,16,3,-19,-21,2,-20, signs 1110010111100101101101110
candidate 1,-2,-3,-4,5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-5,18,19,20,-1,21,22,-6,23,-14,-7,24,-11,25,-9,10,-25,12,-24,8,13,-23,15,-22,-18,4,-17,16,3,-19,-21,2,-20, signs 1110011111000011101101101
candidate 1,-2,-3,4,5,-6,-7,-8,-9,10,11,-12,13,-14,15,-16,17,18,-4,19,20,-1,21,-5,22,23,24,-15,-10,-13,25,-11,12,-25,14,9,-18,-22,6,-21,-19,3,8,-24,16,-17,-23,7,2,-20, signs 1100111011110001110110011
candidate 1,-2,-3,-4,5,6,-7,-8,9,-10,11,-12,13,14,-15,-16,17,-5,18,19,20,-1,21,22,-6,23,-14,-9,24,-13,25,-11,12,-25,10,-24,8,15,-23,7,-22,-18,4,-17,16,3,-19,-21,2,-20, signs 1110011110110001101101011
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,18,-4,19,20,-1,21,-5,22,-15,23,-7,-12,24,25,-9,10,-25,8,11,-24,13,6,-17,16,-23,14,-22,-18,3,-19,-21,2,-20, signs 1110111011100001101101011
candidate 1,-2,-3,-4,5,-6,-7,8,-9,10,11,-12,13,-14,15,-16,17,-15,-8,18,-10,-13,19,20,21,-1,22,23,24,-5,25,-11,12,-25,6,-24,4,-19,14,9,-18,7,16,-17,-23,3,-20,-22,2,-21, signs 0000111100001100010001110
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,-13,-14,15,-16,17,18,-6,19,20,-1,21,-3,22,-5,-8,-15,23,24,25,-11,12,-25,10,13,-24,-17,16,-23,14,9,-18,7,-19,-22,4,-21,2,-20, signs 1100101110111001110101011
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,-13,-14,15,-16,17,18,-6,19,20,-1,21,-3,22,-5,-8,-15,23,24,25,-11,12,-25,10,13,-24,-17,16,-23,14,9,-18,7,-19,-22,4,-21,2,-20, signs 0011010001000110001010100
candidate 1,-2,-3,-4,5,-6,-7,8,-9,10,11,-12,13,-14,15,-16,17,-15,-8,18,-10,-13,19,20,21,-1,22,23,24,-5,25,-11,12,-25,6,-24,4,-19,14,9,-18,7,16,-17,-23,3,-20,-22,2,-21, signs 1111000011110011101110001
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,18,-4,19,20,-1,21,-5,22,-15,23,-7,-12,24,25,-9,10,-25,8,11,-24,13,6,-17,16,-23,14,-22,-18,3,-19,-21,2,-20, signs 0001000100011110010010100
candidate 1,-2,-3,-4,5,6,-7,-8,9,-10,11,-12,13,14,-15,-16,17,-5,18,19,20,-1,21,22,-6,23,-14,-9,24,-13,25,-11,12,-25,10,-24,8,15,-23,7,-22,-18,4,-17,16,3,-19,-21,2,-20, signs 0001100001001110010010100
candidate 1,-2,-3,4,5,-6,-7,-8,-9,10,11,-12,13,-14,15,-16,17,18,-4,19,20,-1,21,-5,22,23,24,-15,-10,-13,25,-11,12,-25,14,9,-18,-22,6,-21,-19,3,8,-24,16,-17,-23,7,2,-20, signs 0011000100001110001001100
candidate 1,-2,-3,-4,5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-5,18,19,20,-1,21,22,-6,23,-14,-7,24,-11,25,-9,10,-25,12,-24,8,13,-23,15,-22,-18,4,-17,16,3,-19,-21,2,-20, signs 0001100000111100010010010
candidate 1,-2,-3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,-5,18,19,20,-1,21,22,-6,-15,23,24,-8,-13,25,-11,10,-25,12,9,-24,7,14,-23,-22,-18,4,-17,16,3,-19,-21,2,-20, signs 0001101000011010010010001
candidate 1,-2,-3,-4,5,-6,7,8,-9,-10,11,-12,13,14,-15,-16,17,-5,18,19,20,-1,21,22,23,-7,-14,24,-8,-13,25,-11,10,-25,12,9,-24,-23,6,15,-22,-18,4,-17,16,3,-19,-21,2,-20, signs 0001110000011100010010001
candidate 1,-2,-3,-4,5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-5,18,19,20,-1,21,22,-6,23,-14,-7,24,-9,25,-11,12,-25,10,-24,8,13,-23,15,-22,-18,4,-17,16,3,-19,-21,2,-20, signs 0001100011001100010010010
candidate 1,-2,-3,4,5,6,-7,-8,9,-10,-11,-12,13,-14,15,-16,17,18,-4,19,20,-1,21,-5,22,-15,23,-13,-6,24,25,-9,10,-25,8,11,-24,7,12,-17,16,-23,14,-22,-18,3,-19,-21,2,-20, signs 0001011100000110010010100
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,18,-4,19,20,-1,21,-5,22,-15,23,24,-12,-7,25,-9,10,-25,8,11,6,13,-24,-17,16,-23,14,-22,-18,3,-19,-21,2,-20, signs 0001011100000110010010100
candidate 1,-2,-3,-4,5,6,-7,-8,9,-10,11,12,-13,-14,15,-16,17,-5,18,19,20,-1,21,22,-6,-15,23,24,-12,-9,25,-11,10,-25,8,13,-24,7,14,-23,-22,-18,4,-17,16,3,-19,-21,2,-20, signs 0001101110000010010010001
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-5,18,19,20,-1,21,22,23,-7,-14,24,-12,-9,25,-11,10,-25,8,13,-24,-23,6,15,-22,-18,4,-17,16,3,-19,-21,2,-20, signs 0001110110000100010010001
candidate 1,-2,-3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,-5,18,19,20,-1,21,22,-6,23,-8,-15,24,-13,25,-11,12,-25,10,-24,14,9,-23,7,-22,-18,4,-17,16,3,-19,-21,2,-20, signs 0001100111001000010010100
candidate 1,-2,-3,-4,5,6,-7,8,9,-10,11,-12,13,-14,-15,-16,17,-5,18,19,20,-1,21,22,-6,23,-8,-13,24,-11,25,-9,10,-25,12,-24,14,7,-23,15,-22,-18,4,-17,16,3,-19,-21,2,-20, signs 0001101100110000010010010
candidate 1,-2,-3,-4,5,6,-7,8,9,-10,11,-12,13,-14,-15,-16,17,-5,18,19,20,-1,21,22,-6,23,-8,-13,24,-9,25,-11,12,-25,10,-24,14,7,-23,15,-22,-18,4,-17,16,3,-19,-21,2,-20, signs 0001101111000000010010010
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-5,18,19,20,-1,21,22,-14,23,-12,-7,24,-11,25,-9,10,-25,8,-24,6,13,-23,15,-22,-18,4,-17,16,3,-19,-21,2,-20, signs 0001100100111000010010100
candidate 1,-2,-3,-4,5,6,-7,-8,9,-10,11,-12,13,14,-15,-16,17,-5,18,19,20,-1,21,22,-14,23,-6,-13,24,-11,25,-9,10,-25,8,-24,12,7,-23,15,-22,-18,4,-17,16,3,-19,-21,2,-20, signs 0001111100100000010010100
candidate 1,2,-3,-4,5,-6,7,8,-9,-10,11,-12,-13,-14,15,-16,17,-15,18,19,20,-11,21,-1,-8,22,23,24,-2,-7,25,-5,4,-23,12,-20,10,-21,-24,3,6,-25,-22,13,-19,-17,16,-18,14,9, signs 0010001111000110010010010
candidate 1,2,-3,-4,5,-6,7,8,-9,-10,11,-12,-13,-14,15,-16,17,-15,18,19,20,-11,21,-1,-8,22,23,24,-2,-7,25,-5,4,-23,12,-20,10,-21,-24,3,6,-25,-22,-18,14,-17,16,13,-19,9, signs 0010001111000110010010010
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,-15,-16,17,-11,18,19,20,-5,21,-1,22,-3,-6,23,-8,24,25,-13,14,-25,12,15,-24,-18,10,-17,16,9,-19,7,-23,-20,4,-22,2,-21, signs 0011010001110000010001100
candidate 1,-2,3,4,-5,-6,7,8,-9,-10,11,-12,-13,-14,15,-16,17,-7,18,19,-4,-1,20,-3,21,22,-8,-15,23,24,25,-11,12,-25,10,13,-24,-17,16,-23,14,9,6,-18,-22,5,-19,-21,2,-20, signs 0110001001000110000011100
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,11,-12,-13,-14,15,-16,17,18,-6,19,-4,-1,20,-3,21,-7,22,-15,23,24,25,-11,12,-25,10,13,-24,-17,16,-23,14,9,-18,-22,8,5,-19,-21,2,-20, signs 0110010001000110000011100
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-7,18,-5,19,20,21,-1,22,23,-4,-9,-14,24,25,-11,12,-25,10,13,-24,15,8,-18,6,-17,16,-19,-23,3,-20,-22,2,-21, signs 0001011001000110010001100
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-7,18,19,-4,20,21,-1,22,-3,23,-9,-14,24,25,-11,12,-25,10,13,-24,15,8,-18,6,-17,16,5,-19,-23,-20,-22,2,-21, signs 0010011001000110010001100
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,11,-12,-13,-14,15,-16,17,-7,18,-5,19,20,21,-1,22,23,-4,-15,-8,24,25,-11,12,-25,10,13,-24,9,14,-18,6,-17,16,-19,-23,3,-20,-22,2,-21, signs 0001011111000000010001100
candidate 1,-2,3,4,-5,-6,7,8,-9,-10,11,-12,-13,-14,15,-16,17,-7,18,19,-4,20,21,-1,22,-3,23,-15,-8,24,25,-11,12,-25,10,13,-24,9,14,-18,6,-17,16,5,-19,-23,-20,-22,2,-21, signs 0010011111000000010001100
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-7,18,-5,19,20,21,-1,22,23,-4,24,-14,-9,25,-11,12,-25,10,13,8,15,-24,-18,6,-17,16,-19,-23,3,-20,-22,2,-21, signs 0001011111000000010001100
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-7,18,19,-4,20,21,-1,22,-3,23,24,-14,-9,25,-11,12,-25,10,13,8,15,-24,-18,6,-17,16,5,-19,-23,-20,-22,2,-21, signs 0010011111000000010001100
candidate 1,-2,3,-4,-5,-6,7,8,-9,-10,11,12,-13,-14,15,-16,17,-15,18,19,-12,20,21,-11,-8,-1,22,-7,23,24,25,-3,4,-25,2,5,-24,9,-20,13,-19,-17,16,-18,14,-21,10,-23,6,-22, signs 0100011001000110010100100
candidate 1,-2,3,-4,-5,-6,7,8,-9,-10,11,12,-13,-14,15,-16,17,-15,18,19,-12,20,21,-11,-8,-1,22,-7,23,24,25,-3,4,-25,2,5,-24,9,-20,-18,14,-17,16,13,-19,-21,10,-23,6,-22, signs 0100011001000110010100100
candidate 1,-2,3,-4,-5,-6,7,8,9,-10,-11,12,-13,-14,15,-16,17,-15,18,19,-12,-9,20,21,-8,-1,22,-7,23,24,25,-3,4,-25,2,5,-24,-20,10,13,-19,-17,16,-18,14,11,-21,-23,6,-22, signs 0100011000100110010100100
candidate 1,-2,3,-4,-5,-6,7,8,9,-10,-11,12,-13,-14,15,-16,17,-15,18,19,-12,-9,20,21,-8,-1,22,-7,23,24,25,-3,4,-25,2,5,-24,-20,10,-18,14,-17,16,13,-19,11,-21,-23,6,-22, signs 0100011000100110010100100
candidate 1,-2,-3,-4,5,-6,7,8,-9,-10,11,12,-13,-14,15,-16,17,-15,18,19,-12,20,21,-11,-8,22,23,-1,24,-7,25,-5,4,9,-20,13,-19,-17,16,-18,14,-21,10,-25,6,3,-22,-24,2,-23, signs 0000011001000110010100011
candidate 1,-2,-3,-4,5,-6,7,8,-9,-10,11,12,-13,-14,15,-16,17,-15,18,19,-12,20,21,-11,-8,22,23,-1,24,-7,25,-5,4,9,-20,-18,14,-17,16,13,-19,-21,10,-25,6,3,-22,-24,2,-23, signs 0000011001000110010100011
candidate 1,-2,-3,-4,5,-6,7,8,9,-10,-11,12,-13,-14,15,-16,17,-15,18,19,-12,-9,20,21,-8,22,23,-1,24,-7,25,-5,4,-20,10,13,-19,-17,16,-18,14,11,-21,-25,6,3,-22,-24,2,-23, signs 0000011000100110010100011
candidate 1,-2,-3,-4,5,-6,7,8,9,-10,-11,12,-13,-14,15,-16,17,-15,18,19,-12,-9,20,21,-8,22,23,-1,24,-7,25,-5,4,-20,10,-18,14,-17,16,13,-19,11,-21,-25,6,3,-22,-24,2,-23, signs 0000011000100110010100011
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,12,-13,-14,15,-16,17,-15,18,19,-12,20,21,-11,-8,-3,22,-1,23,24,25,-5,6,-25,4,7,-24,-22,2,9,-20,13,-19,-17,16,-18,14,-21,10,-23, signs 0111000001000110010101000
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,12,-13,-14,15,-16,17,-15,18,19,-12,20,21,-11,-8,-3,22,-1,23,24,25,-5,6,-25,4,7,-24,-22,2,9,-20,-18,14,-17,16,13,-19,-21,10,-23, signs 0111000001000110010101000
candidate 1,-2,3,-4,5,-6,-7,8,9,-10,-11,12,-13,-14,15,-16,17,-15,18,19,-12,-9,20,21,-8,-3,22,-1,23,24,25,-5,6,-25,4,7,-24,-22,2,-20,10,13,-19,-17,16,-18,14,11,-21,-23, signs 0111000000100110010101000
candidate 1,-2,3,-4,5,-6,-7,8,9,-10,-11,12,-13,-14,15,-16,17,-15,18,19,-12,-9,20,21,-8,-3,22,-1,23,24,25,-5,6,-25,4,7,-24,-22,2,-20,10,-18,14,-17,16,13,-19,11,-21,-23, signs 0111000000100110010101000
candidate 1,-2,-3,-4,5,-6,7,8,-9,-10,11,12,-13,-14,15,-16,17,-15,18,19,-12,20,21,-11,-8,-5,22,23,24,-1,25,-7,6,-22,4,9,-20,13,-19,-17,16,-18,14,-21,10,3,-23,-25,2,-24, signs 0001100001000110010101001
candidate 1,-2,-3,-4,5,-6,7,8,-9,-10,11,12,-13,-14,15,-16,17,-15,18,19,-12,20,21,-11,-8,-5,22,23,24,-1,25,-7,6,-22,4,9,-20,-18,14,-17,16,13,-19,-21,10,3,-23,-25,2,-24, signs 0001100001000110010101001
candidate 1,-2,-3,-4,5,-6,7,8,9,-10,-11,12,-13,-14,15,-16,17,-15,18,19,-12,-9,20,21,-8,-5,22,23,24,-1,25,-7,6,-22,4,-20,10,13,-19,-17,16,-18,14,11,-21,3,-23,-25,2,-24, signs 0001100000100110010101001
candidate 1,-2,-3,-4,5,-6,7,8,9,-10,-11,12,-13,-14,15,-16,17,-15,18,19,-12,-9,20,21,-8,-5,22,23,24,-1,25,-7,6,-22,4,-20,10,-18,14,-17,16,13,-19,11,-21,3,-23,-25,2,-24, signs 0001100000100110010101001
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,18,19,-12,20,21,-7,22,-3,23,-1,-4,24,25,-9,10,-25,8,11,-24,-22,6,-21,14,-18,16,-17,-19,13,-20,5,2,-23, signs 1101100011101011101010111
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,18,19,-12,20,21,-7,22,-3,23,-1,-4,24,25,-9,10,-25,8,11,-24,-22,6,-21,-19,13,16,-17,14,-18,-20,5,2,-23, signs 1101100011101011101010111
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,-15,-16,17,-11,18,19,-8,-5,20,-3,21,-1,22,23,-6,24,25,-13,14,-25,12,15,-24,-18,10,-17,16,9,-19,7,-23,-20,4,-22,2,-21, signs 0010011001110000010001100
candidate 1,-2,-3,4,5,-6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,-15,18,-13,-4,19,20,-1,21,-11,22,23,-8,24,25,-5,6,-25,10,-22,16,-17,-23,9,-24,7,14,-18,12,3,-19,-21,2,-20, signs 1110110010110011101100101
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,-13,-14,15,-16,17,18,-8,19,-6,-3,20,-1,21,-5,22,-15,23,24,25,-11,12,-25,10,13,-24,-17,16,-23,14,9,-18,7,-19,-22,4,-21,2,-20, signs 1101100110111001110101011
candidate 1,-2,-3,-4,5,6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,18,19,-12,-5,20,21,22,-1,23,24,-6,-9,25,-7,8,-25,-24,-20,4,11,14,-18,16,-17,-19,13,10,3,-21,-23,2,-22, signs 1110011101001011101011011
candidate 1,-2,-3,-4,5,6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,18,19,-12,-5,20,21,22,-1,23,24,-6,-9,25,-7,8,-25,-24,-20,4,11,-19,13,16,-17,14,-18,10,3,-21,-23,2,-22, signs 1110011101001011101011011
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,11,12,-13,-14,15,-16,17,-15,18,19,-12,20,21,-3,22,-1,-4,-11,23,24,25,-7,8,-25,6,9,-24,-21,14,-18,16,-17,-19,13,-20,-23,10,5,2,-22, signs 1101101110001011101011011
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,11,12,-13,-14,15,-16,17,-15,18,19,-12,20,21,-3,22,-1,-4,-11,23,24,25,-7,8,-25,6,9,-24,-21,-19,13,16,-17,14,-18,-20,-23,10,5,2,-22, signs 1101101110001011101011011
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,-15,-16,17,-11,18,-5,19,-3,20,-1,21,22,-6,23,-8,24,25,-13,14,-25,12,15,-24,-18,10,-17,16,9,-23,7,-22,-19,4,-21,2,-20, signs 0010011001110000010011000
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,-15,-16,17,-11,18,19,20,-5,21,-3,22,-1,-6,23,-8,24,25,-13,14,-25,12,15,-24,-18,10,-17,16,9,-19,7,-23,-20,4,-21,2,-22, signs 0011010001110000010010100
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,-11,12,13,-14,15,-16,17,-15,18,-13,19,-7,20,21,-4,22,23,-1,-12,24,25,-9,10,-25,8,11,-24,-19,14,-18,-22,3,-21,5,16,-17,6,-20,2,-23, signs 1100101011100011101010111
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,-15,-16,17,-11,18,19,-8,20,-6,-3,21,-1,22,-5,23,24,25,-13,14,-25,12,15,-24,-18,10,-17,16,9,-19,7,-20,-23,4,-22,2,-21, signs 0010011001110000010101000
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,11,-12,-13,-14,15,-16,17,-15,18,19,20,-11,21,22,-8,-3,23,-1,24,25,-4,-9,-22,13,-19,-17,16,-18,14,7,2,-23,-25,5,10,-21,12,-20,6,-24, signs 0010100101000110010011001
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,11,-12,-13,-14,15,-16,17,-15,18,19,20,-11,21,22,-8,-3,23,-1,24,25,-4,-9,-22,-18,14,-17,16,13,-19,7,2,-23,-25,5,10,-21,12,-20,6,-24, signs 0010100101000110010011001
candidate 1,-2,-3,-4,5,-6,7,8,-9,10,-11,-12,13,-14,15,-16,17,-15,18,-13,19,20,-10,21,-8,-5,22,23,24,-1,25,-7,6,-22,4,9,-20,11,14,-18,16,-17,12,-19,-21,3,-23,-25,2,-24, signs 1110011111010011101010110
candidate 1,-2,-3,-4,5,-6,7,8,-9,10,-11,-12,13,-14,15,-16,17,-15,18,-13,19,20,-10,21,-8,-5,22,23,24,-1,25,-7,6,-22,4,9,-20,11,16,-17,14,-18,12,-19,-21,3,-23,-25,2,-24, signs 1110011111010011101010110
candidate 1,-2,-3,-4,5,-6,7,8,-9,10,-11,-12,13,-14,15,-16,17,-15,18,-13,19,20,-10,21,-8,-5,22,23,24,-1,25,-7,6,-22,4,9,12,-19,14,-18,16,-17,-20,11,-21,3,-23,-25,2,-24, signs 1110011111010011101010110
candidate 1,-2,-3,-4,5,-6,7,8,-9,10,-11,-12,13,-14,15,-16,17,-15,18,-13,19,20,-10,21,-8,-5,22,23,24,-1,25,-7,6,-22,4,9,12,-19,16,-17,14,-18,-20,11,-21,3,-23,-25,2,-24, signs 1110011111010011101010110
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,-15,18,-13,19,20,-10,21,-8,-3,22,-1,23,24,25,-5,6,-25,4,7,-24,-22,2,9,-20,11,14,-18,16,-17,12,-19,-21,-23, signs 1000111111010011101010111
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,-15,18,-13,19,20,-10,21,-8,-3,22,-1,23,24,25,-5,6,-25,4,7,-24,-22,2,9,-20,11,16,-17,14,-18,12,-19,-21,-23, signs 1000111111010011101010111
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,-15,18,-13,19,20,-10,21,-8,-3,22,-1,23,24,25,-5,6,-25,4,7,-24,-22,2,9,12,-19,14,-18,16,-17,-20,11,-21,-23, signs 1000111111010011101010111
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,-15,18,-13,19,20,-10,21,-8,-3,22,-1,23,24,25,-5,6,-25,4,7,-24,-22,2,9,12,-19,16,-17,14,-18,-20,11,-21,-23, signs 1000111111010011101010111
candidate 1,-2,-3,-4,5,-6,7,8,-9,10,-11,-12,13,-14,15,-16,17,-15,18,-13,19,20,-10,21,-8,22,23,-1,24,-7,25,-5,4,9,-20,11,14,-18,16,-17,12,-19,-21,-25,6,3,-22,-24,2,-23, signs 1111100111010011101011100
candidate 1,-2,-3,-4,5,-6,7,8,-9,10,-11,-12,13,-14,15,-16,17,-15,18,-13,19,20,-10,21,-8,22,23,-1,24,-7,25,-5,4,9,-20,11,16,-17,14,-18,12,-19,-21,-25,6,3,-22,-24,2,-23, signs 1111100111010011101011100
candidate 1,-2,-3,-4,5,-6,7,8,-9,10,-11,-12,13,-14,15,-16,17,-15,18,-13,19,20,-10,21,-8,22,23,-1,24,-7,25,-5,4,9,12,-19,14,-18,16,-17,-20,11,-21,-25,6,3,-22,-24,2,-23, signs 1111100111010011101011100
candidate 1,-2,-3,-4,5,-6,7,8,-9,10,-11,-12,13,-14,15,-16,17,-15,18,-13,19,20,-10,21,-8,22,23,-1,24,-7,25,-5,4,9,12,-19,16,-17,14,-18,-20,11,-21,-25,6,3,-22,-24,2,-23, signs 1111100111010011101011100
candidate 1,-2,3,-4,-5,-6,7,8,-9,10,-11,-12,13,-14,15,-16,17,-15,18,-13,19,20,-10,21,-8,-1,22,-7,23,24,25,-3,4,-25,2,5,-24,9,-20,11,14,-18,16,-17,12,-19,-21,-23,6,-22, signs 1011100111010011101011011
candidate 1,-2,3,-4,-5,-6,7,8,-9,10,-11,-12,13,-14,15,-16,17,-15,18,-13,19,20,-10,21,-8,-1,22,-7,23,24,25,-3,4,-25,2,5,-24,9,-20,11,16,-17,14,-18,12,-19,-21,-23,6,-22, signs 1011100111010011101011011
candidate 1,-2,3,-4,-5,-6,7,8,-9,10,-11,-12,13,-14,15,-16,17,-15,18,-13,19,20,-10,21,-8,-1,22,-7,23,24,25,-3,4,-25,2,5,-24,9,12,-19,14,-18,16,-17,-20,11,-21,-23,6,-22, signs 1011100111010011101011011
candidate 1,-2,3,-4,-5,-6,7,8,-9,10,-11,-12,13,-14,15,-16,17,-15,18,-13,19,20,-10,21,-8,-1,22,-7,23,24,25,-3,4,-25,2,5,-24,9,12,-19,16,-17,14,-18,-20,11,-21,-23,6,-22, signs 1011100111010011101011011
candidate 1,-2,3,-4,-5,-6,7,-8,-9,-10,11,12,-13,14,15,-16,17,-15,18,-11,19,-1,-12,20,-14,21,22,-3,23,24,25,-7,8,-25,6,9,-24,5,16,-17,-21,13,-20,-18,10,-23,4,-22,2,-19, signs 1100001111010011101100111
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,-10,17,-8,18,-6,19,20,21,-12,22,-14,23,-4,24,25,-1,2,9,-17,-20,-23,15,-22,13,-21,11,16,3,-24,5,-19,7,-18,-25, signs 0010011001100110010101010
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,-13,-14,15,-16,17,18,19,-5,20,-3,21,-1,-6,22,-8,-15,23,24,25,-11,12,-25,10,13,-24,-17,16,-23,14,9,-18,7,-22,-19,4,-20,2,-21, signs 1100101110111001111010011
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,-13,-14,15,-16,17,-5,18,-3,19,-1,20,21,-6,22,-8,-15,23,24,25,-11,12,-25,10,13,-24,-17,16,-23,14,9,-22,7,-21,-18,4,-20,2,-19, signs 1101100110111001111001011
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,18,19,-12,20,21,-1,22,-9,23,24,-4,-7,25,-5,6,-25,-24,11,14,-18,16,-17,-19,13,10,-23,8,3,-20,-22,2,-21, signs 1111110001001011101110011
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,18,19,-12,20,21,-1,22,-9,23,24,-4,-7,25,-5,6,-25,-24,11,-19,13,16,-17,14,-18,10,-23,8,3,-20,-22,2,-21, signs 1111110001001011101110011
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,-15,-16,17,-11,18,19,-6,20,21,-1,22,-3,23,-5,-8,24,25,-13,14,-25,12,15,-24,-18,10,-17,16,9,-19,7,-20,-23,4,-22,2,-21, signs 0011010001110000010101000
candidate 1,-2,-3,-4,5,-6,7,-8,9,10,-11,-12,-13,14,15,-16,17,-15,18,19,-14,20,21,-5,22,-7,23,-9,24,-1,-10,25,12,3,8,-23,6,-22,4,13,-20,-18,16,-17,-19,-21,-25,11,2,-24, signs 1110011001110111101010110
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,-13,-14,15,-16,17,18,-6,-3,19,-1,20,-5,21,22,-8,-15,23,24,25,-11,12,-25,10,13,-24,-17,16,-23,14,9,-22,7,-18,-21,4,-20,2,-19, signs 0010011001000110010100100
candidate 1,-2,3,4,-5,-6,7,8,-9,-10,11,-12,-13,-14,15,-16,17,-7,18,-3,19,-1,20,21,-4,22,-8,-15,23,24,25,-11,12,-25,10,13,-24,-17,16,-23,14,9,6,-18,-22,5,-21,-19,2,-20, signs 0110001001000110001001100
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,-13,-14,15,-16,17,18,-6,19,20,-3,21,-1,22,-5,-8,-15,23,24,25,-11,12,-25,10,13,-24,-17,16,-23,14,9,-18,7,-19,-22,4,-20,2,-21, signs 0011010001000110001100100
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,11,-12,-13,-14,15,-16,17,18,-6,-3,19,-1,20,21,-4,-7,22,-15,23,24,25,-11,12,-25,10,13,-24,-17,16,-23,14,9,-18,-22,8,5,-21,-19,2,-20, signs 0110010001000110001001100
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-7,18,19,-4,20,21,-1,22,-5,23,-9,-14,24,25,-11,12,-25,10,13,-24,15,8,-18,6,-17,16,-23,-19,3,-20,-22,2,-21, signs 0001011001000110011001000
candidate 1,-2,3,4,5,-6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-5,18,-3,19,-1,-4,20,21,22,23,-9,-14,24,25,-11,12,-25,-22,7,16,-17,6,-21,-24,13,10,-23,8,15,-20,-18,2,-19, signs 0010101100001100010010010
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,11,-12,-13,-14,15,-16,17,-7,18,19,-4,20,21,-1,22,-5,23,-15,-8,24,25,-11,12,-25,10,13,-24,9,14,-18,6,-17,16,-23,-19,3,-20,-22,2,-21, signs 0001011111000000011001000
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-7,18,19,-4,20,21,-1,22,-5,23,24,-14,-9,25,-11,12,-25,10,13,8,15,-24,-18,6,-17,16,-23,-19,3,-20,-22,2,-21, signs 0001011111000000011001000
candidate 1,-2,3,4,-5,-6,7,8,-9,-10,11,-12,13,-14,-15,-16,17,-11,18,-7,19,20,-4,-1,21,-3,22,23,-8,24,25,-13,14,-25,12,15,-24,-18,10,-17,16,9,6,-19,-23,5,-20,-22,2,-21, signs 0110001001110000010001100
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,11,-12,13,-14,-15,-16,17,-11,18,19,-6,20,-4,-1,21,-3,22,-7,23,24,25,-13,14,-25,12,15,-24,-18,10,-17,16,9,-19,-23,8,5,-20,-22,2,-21, signs 0110010001110000010001100
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,-12,-13,14,15,-16,17,-15,18,19,-14,20,21,22,23,-7,24,-3,25,-1,-4,-9,8,-24,6,11,-22,13,-20,-18,16,-17,-19,-21,12,-23,10,5,2,-25, signs 1101100111010111101010101
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,18,19,20,21,-12,22,23,-7,24,-3,25,-1,-4,-9,8,-24,6,11,-22,-20,14,-18,16,-17,-19,13,-21,-23,10,5,2,-25, signs 1101100111011011101010101
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,-12,18,19,-7,20,21,-4,22,23,-1,24,-5,25,-9,8,-20,6,11,-18,13,16,-17,14,-19,10,-25,-21,3,-22,-24,2,-23, signs 1110100111011011101001101
candidate 1,-2,3,4,-5,-6,7,-8,9,10,-11,-12,-13,-14,15,-16,17,-15,18,19,20,21,22,23,-10,-7,24,-3,25,-1,-4,-9,8,-24,6,-22,12,-20,14,-18,16,-17,-19,13,-21,11,-23,5,2,-25, signs 1101100111101011101010101
candidate 1,-2,3,4,-5,-6,-7,-8,9,-10,11,12,-13,-14,15,-16,17,-15,-12,-9,18,19,20,-3,21,-1,22,23,-4,24,25,-11,10,-18,8,13,16,-17,14,7,-19,-25,6,-20,-24,5,-23,-21,2,-22, signs 1001111001111011101101100
candidate 1,-2,-3,4,5,-6,7,-8,9,10,-11,-12,-13,-14,15,-16,17,-15,18,19,-10,-7,20,21,-4,22,23,-1,24,-5,25,-9,8,-20,6,11,-19,13,16,-17,14,-18,12,-25,-21,3,-22,-24,2,-23, signs 1110100111101011101001101
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,18,19,20,21,-12,22,23,-7,24,-3,25,-1,-4,-9,8,-24,6,-23,10,-20,14,-18,16,-17,-19,13,-21,11,-22,5,2,-25, signs 1101100111011011101010101
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,-12,18,19,-7,20,21,-4,22,23,-1,24,-5,25,-9,8,-20,6,-19,10,13,16,-17,14,11,-18,-25,-21,3,-22,-24,2,-23, signs 1110100111011011101001101
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,-12,-13,14,15,-16,17,-15,18,19,-14,20,21,22,23,-7,24,-3,25,-1,-4,-9,8,-24,6,-23,10,-21,12,-18,16,-17,-19,13,-20,11,-22,5,2,-25, signs 1101100111010111101010101
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,-12,-7,18,19,20,-3,21,-1,-4,22,23,24,25,-9,10,-25,8,11,-24,-18,6,13,16,-17,14,-23,-19,5,-22,-20,2,-21, signs 1101000011111011100011111
candidate 1,-2,-3,-4,5,-6,7,8,-9,10,-11,-12,13,-14,15,-16,17,-15,18,-13,19,20,-10,21,-8,-5,22,23,24,-1,25,-7,6,-22,4,11,-20,-18,16,-17,14,-19,12,9,-21,3,-23,-25,2,-24, signs 1110011110011011101010110
candidate 1,-2,-3,-4,5,-6,7,8,-9,10,-11,-12,13,-14,15,-16,17,-15,18,-13,19,20,-10,21,-8,-5,22,23,24,-1,25,-7,6,-22,4,-19,12,-18,16,-17,14,11,-20,9,-21,3,-23,-25,2,-24, signs 1110011110011011101010110
candidate 1,-2,-3,-4,5,-6,7,8,-9,10,-11,-12,13,-14,15,-16,17,-15,18,-13,19,20,-10,21,-8,-5,22,23,24,-1,25,-7,6,-22,4,9,-21,11,-20,-18,16,-17,14,-19,12,3,-23,-25,2,-24, signs 1110011110011011101010110
candidate 1,-2,-3,-4,5,-6,7,8,-9,10,-11,-12,13,-14,15,-16,17,-15,18,-13,19,20,-10,21,-8,-5,22,23,24,-1,25,-7,6,-22,4,9,-21,-19,12,-18,16,-17,14,11,-20,3,-23,-25,2,-24, signs 1110011110011011101010110
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,-15,18,-13,19,20,-10,21,-8,-3,22,-1,23,24,25,-5,6,-25,4,7,-24,-22,2,11,-20,-18,16,-17,14,-19,12,9,-21,-23, signs 1000111110011011101010111
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,-15,18,-13,19,20,-10,21,-8,-3,22,-1,23,24,25,-5,6,-25,4,7,-24,-22,2,-19,12,-18,16,-17,14,11,-20,9,-21,-23, signs 1000111110011011101010111
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,-15,18,-13,19,20,-10,21,-8,-3,22,-1,23,24,25,-5,6,-25,4,7,-24,-22,2,9,-21,11,-20,-18,16,-17,14,-19,12,-23, signs 1000111110011011101010111
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,-15,18,-13,19,20,-10,21,-8,-3,22,-1,23,24,25,-5,6,-25,4,7,-24,-22,2,9,-21,-19,12,-18,16,-17,14,11,-20,-23, signs 1000111110011011101010111
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,-12,18,19,-7,20,21,-4,22,23,-1,24,-3,25,-9,8,-20,6,11,-18,13,16,-17,14,-19,10,5,-21,-25,-22,-24,2,-23, signs 1101100111011011101011100
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,-12,18,19,-7,20,-5,21,22,23,-1,24,25,-4,-9,8,-20,6,11,-18,13,16,-17,14,-19,10,-21,-25,3,-22,-24,2,-23, signs 1110100111011011101011100
candidate 1,-2,3,4,-5,-6,-7,-8,9,-10,11,12,-13,-14,15,-16,17,-15,-12,-9,18,19,20,21,-4,-1,22,-3,23,24,25,-11,10,-18,8,13,16,-17,14,7,-19,-25,6,-20,-24,5,-21,-23,2,-22, signs 1001111001111011101111000
candidate 1,-2,3,4,-5,-6,7,-8,9,10,-11,-12,-13,-14,15,-16,17,-15,18,19,-10,-7,20,21,-4,22,23,-1,24,-3,25,-9,8,-20,6,11,-19,13,16,-17,14,-18,12,5,-21,-25,-22,-24,2,-23, signs 1101100111101011101011100
candidate 1,-2,-3,4,5,-6,7,-8,9,10,-11,-12,-13,-14,15,-16,17,-15,18,19,-10,-7,20,-5,21,22,23,-1,24,25,-4,-9,8,-20,6,11,-19,13,16,-17,14,-18,12,-21,-25,3,-22,-24,2,-23, signs 1110100111101011101011100
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,-12,18,19,-7,20,21,-4,22,23,-1,24,-3,25,-9,8,-20,6,-19,10,13,16,-17,14,11,-18,5,-21,-25,-22,-24,2,-23, signs 1101100111011011101011100
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,-12,18,19,-7,20,-5,21,22,23,-1,24,25,-4,-9,8,-20,6,-19,10,13,16,-17,14,11,-18,-21,-25,3,-22,-24,2,-23, signs 1110100111011011101011100
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,-12,-7,18,19,-4,20,21,-1,22,-3,23,24,25,-9,10,-25,8,11,-24,-18,6,13,16,-17,14,-23,-19,5,-20,-22,2,-21, signs 1101000011111011100110111
candidate 1,-2,-3,-4,5,-6,7,8,-9,10,-11,-12,13,-14,15,-16,17,-15,18,-13,19,20,-10,21,-8,22,23,-1,24,-7,25,-5,4,11,-20,-18,16,-17,14,-19,12,9,-21,-25,6,3,-22,-24,2,-23, signs 1111100110011011101011100
candidate 1,-2,-3,-4,5,-6,7,8,-9,10,-11,-12,13,-14,15,-16,17,-15,18,-13,19,20,-10,21,-8,22,23,-1,24,-7,25,-5,4,-19,12,-18,16,-17,14,11,-20,9,-21,-25,6,3,-22,-24,2,-23, signs 1111100110011011101011100
candidate 1,-2,-3,-4,5,-6,7,8,-9,10,-11,-12,13,-14,15,-16,17,-15,18,-13,19,20,-10,21,-8,22,23,-1,24,-7,25,-5,4,9,-21,11,-20,-18,16,-17,14,-19,12,-25,6,3,-22,-24,2,-23, signs 1111100110011011101011100
candidate 1,-2,-3,-4,5,-6,7,8,-9,10,-11,-12,13,-14,15,-16,17,-15,18,-13,19,20,-10,21,-8,22,23,-1,24,-7,25,-5,4,9,-21,-19,12,-18,16,-17,14,11,-20,-25,6,3,-22,-24,2,-23, signs 1111100110011011101011100
candidate 1,-2,3,-4,-5,-6,7,8,-9,10,-11,-12,13,-14,15,-16,17,-15,18,-13,19,20,-10,21,-8,-1,22,-7,23,24,25,-3,4,-25,2,5,-24,11,-20,-18,16,-17,14,-19,12,9,-21,-23,6,-22, signs 1011100110011011101011011
candidate 1,-2,3,-4,-5,-6,7,8,-9,10,-11,-12,13,-14,15,-16,17,-15,18,-13,19,20,-10,21,-8,-1,22,-7,23,24,25,-3,4,-25,2,5,-24,-19,12,-18,16,-17,14,11,-20,9,-21,-23,6,-22, signs 1011100110011011101011011
candidate 1,-2,3,-4,-5,-6,7,8,-9,10,-11,-12,13,-14,15,-16,17,-15,18,-13,19,20,-10,21,-8,-1,22,-7,23,24,25,-3,4,-25,2,5,-24,9,-21,11,-20,-18,16,-17,14,-19,12,-23,6,-22, signs 1011100110011011101011011
candidate 1,-2,3,-4,-5,-6,7,8,-9,10,-11,-12,13,-14,15,-16,17,-15,18,-13,19,20,-10,21,-8,-1,22,-7,23,24,25,-3,4,-25,2,5,-24,9,-21,-19,12,-18,16,-17,14,11,-20,-23,6,-22, signs 1011100110011011101011011
candidate 1,-2,3,-4,-5,-6,7,-8,9,10,-11,-12,-13,14,15,-16,17,-15,18,19,-14,-3,20,-1,21,22,23,24,-10,-7,25,-9,8,-25,6,11,-24,5,12,-23,4,13,-22,-20,2,-18,16,-17,-19,-21, signs 1000000111111111101011110
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,15,-16,17,-15,18,19,-14,-5,20,21,22,-1,23,24,-12,-7,25,-9,10,-25,8,11,-24,13,6,-20,4,-18,16,-17,-19,3,-21,-23,2,-22, signs 1110010011110111101011001
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,-12,-13,14,15,-16,17,-15,18,19,-14,20,21,-3,22,-1,23,24,-10,-5,25,-7,8,-25,6,9,4,11,-24,-22,2,13,-20,-18,16,-17,-19,-21,12,-23, signs 1000001111110111101010111
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-15,18,19,20,21,-12,-3,22,-1,23,24,-10,-5,25,-7,8,-25,6,9,4,11,-24,-22,2,-20,14,-18,16,-17,-19,13,-21,-23, signs 1000001111111011101010111
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,-12,-13,14,15,-16,17,-15,18,19,-14,20,21,-3,22,-1,23,24,-10,-5,25,-7,8,-25,6,9,4,11,-24,-22,2,-21,12,-18,16,-17,-19,13,-20,-23, signs 1000001111110111101010111
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,11,-12,-13,14,15,-16,17,-15,18,19,-14,20,21,-3,22,-1,23,-11,-4,24,25,-7,8,-25,6,9,-24,5,10,-22,2,13,-20,-18,16,-17,-19,-21,12,-23, signs 1000001111110111101010111
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,11,12,-13,-14,15,-16,17,-15,18,19,20,21,-12,-3,22,-1,23,-11,-4,24,25,-7,8,-25,6,9,-24,5,10,-22,2,-20,14,-18,16,-17,-19,13,-21,-23, signs 1000001111111011101010111
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,11,-12,-13,14,15,-16,17,-15,18,19,-14,20,21,-3,22,-1,23,-11,-4,24,25,-7,8,-25,6,9,-24,5,10,-22,2,-21,12,-18,16,-17,-19,13,-20,-23, signs 1000001111110111101010111
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,-13,14,15,-16,17,-15,18,19,-14,-3,20,-1,21,22,23,24,-6,-11,25,-9,8,-25,10,7,-24,5,12,-23,4,13,-22,-20,2,-18,16,-17,-19,-21, signs 1000011110011111101011110
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,-12,-13,14,15,-16,17,-15,18,19,-14,20,21,22,23,-3,24,-1,-4,-9,25,-7,6,11,-22,13,-20,-18,16,-17,-19,-21,12,-23,10,-25,8,5,2,-24, signs 1101111001010111101010110
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,18,19,20,21,-12,22,23,-3,24,-1,-4,-9,25,-7,6,11,-22,-20,14,-18,16,-17,-19,13,-21,-23,10,-25,8,5,2,-24, signs 1101111001011011101010110
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,-12,18,19,20,-4,21,22,-1,23,-5,24,-9,25,-7,6,11,-18,13,16,-17,14,-19,10,-25,8,-24,-20,3,-21,-23,2,-22, signs 1110111001011011101011010
candidate 1,-2,3,4,-5,-6,7,-8,9,10,-11,-12,-13,-14,15,-16,17,-15,18,19,20,21,22,23,-10,-3,24,-1,-4,-9,25,-7,6,-22,12,-20,14,-18,16,-17,-19,13,-21,11,-23,-25,8,5,2,-24, signs 1101111001101011101010110
candidate 1,-2,3,4,-5,-6,-7,-8,9,-10,11,12,-13,-14,15,-16,17,-15,-12,18,19,-3,20,-1,21,22,-4,23,24,-11,25,-9,8,13,16,-17,14,-25,10,7,-18,-24,6,-19,-23,5,-22,-20,2,-21, signs 1001111110011011111011000
candidate 1,-2,-3,4,5,-6,7,-8,9,10,-11,-12,-13,-14,15,-16,17,-15,18,19,-10,20,-4,21,22,-1,23,-5,24,-9,25,-7,6,11,-19,13,16,-17,14,-18,12,-25,8,-24,-20,3,-21,-23,2,-22, signs 1110111001101011101011010
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,18,19,20,21,-12,22,23,-3,24,-1,-4,-9,25,-7,6,-23,10,-20,14,-18,16,-17,-19,13,-21,11,-22,-25,8,5,2,-24, signs 1101111001011011101010110
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,-12,18,19,20,-4,21,22,-1,23,-5,24,-9,25,-7,6,-19,10,13,16,-17,14,11,-18,-25,8,-24,-20,3,-21,-23,2,-22, signs 1110111001011011101011010
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,-12,-13,14,15,-16,17,-15,18,19,-14,20,21,22,23,-3,24,-1,-4,-9,25,-7,6,-23,10,-21,12,-18,16,-17,-19,13,-20,11,-22,-25,8,5,2,-24, signs 1101111001010111101010110
candidate 1,-2,-3,-4,5,-6,-7,8,9,-10,11,-12,-13,14,15,-16,17,-15,18,19,-14,-5,20,21,22,-1,23,24,-8,-11,25,-9,10,-25,12,7,-24,13,6,-20,4,-18,16,-17,-19,3,-21,-23,2,-22, signs 1110011111000111101011001
candidate 1,-2,3,4,5,-6,7,-8,-9,-10,-11,12,-13,-14,15,-16,17,-15,-12,18,19,20,21,-3,22,-1,23,24,-4,-7,25,-5,6,-25,-24,-22,2,9,-20,11,-18,13,16,-17,14,-19,10,-21,8,-23, signs 1001110101011011101010111
candidate 1,-2,3,4,5,-6,7,-8,-9,10,-11,-12,-13,-14,15,-16,17,-15,18,19,-10,20,21,-3,22,-1,23,24,-4,-7,25,-5,6,-25,-24,-22,2,9,-20,11,-19,13,16,-17,14,-18,12,-21,8,-23, signs 1001110101101011101010111
candidate 1,-2,3,4,5,-6,7,8,-9,-10,-11,-12,-13,-14,15,-16,17,-15,18,19,20,21,-8,-3,22,-1,23,24,-4,-7,25,-5,6,-25,-24,-22,2,9,-21,11,-19,13,16,-17,14,-18,12,-20,10,-23, signs 1001110110101011101010111
candidate 1,-2,3,4,5,-6,7,-8,-9,10,-11,-12,-13,-14,15,-16,17,-15,18,19,-10,20,21,-3,22,-1,23,24,-4,-7,25,-5,6,-25,-24,-22,2,-21,8,11,-19,13,16,-17,14,-18,12,9,-20,-23, signs 1001110101101011101010111
candidate 1,-2,3,4,5,-6,7,-8,-9,-10,-11,12,-13,-14,15,-16,17,-15,-12,18,19,20,21,-3,22,-1,23,24,-4,-7,25,-5,6,-25,-24,-22,2,-21,8,-19,10,13,16,-17,14,11,-18,9,-20,-23, signs 1001110101011011101010111
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,-12,-13,14,15,-16,17,-15,18,19,-14,20,21,-3,22,-1,23,-5,-10,24,25,-7,8,-25,6,9,-24,11,4,-22,2,13,-20,-18,16,-17,-19,-21,12,-23, signs 1001101110010111101010111
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-15,18,19,20,21,-12,-3,22,-1,23,-5,-10,24,25,-7,8,-25,6,9,-24,11,4,-22,2,-20,14,-18,16,-17,-19,13,-21,-23, signs 1001101110011011101010111
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,-12,-13,14,15,-16,17,-15,18,19,-14,20,21,-3,22,-1,23,-5,-10,24,25,-7,8,-25,6,9,-24,11,4,-22,2,-21,12,-18,16,-17,-19,13,-20,-23, signs 1001101110010111101010111
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,11,12,-13,-14,15,-16,17,-15,-12,18,19,-3,20,-1,-4,21,22,-11,23,24,25,-7,8,-25,6,9,-24,13,16,-17,14,-23,10,-22,-18,5,-21,-19,2,-20, signs 1101001110011011100111011
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,-13,-14,15,-16,17,18,-8,-5,19,-3,20,-1,21,22,-6,-15,23,24,25,-11,12,-25,10,13,-24,-17,16,-23,14,9,-18,7,-22,-19,4,-21,2,-20, signs 1101100110111001111100011
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,-15,-16,17,-11,18,19,-6,-3,20,-1,21,-5,22,23,-8,24,25,-13,14,-25,12,15,-24,-18,10,-17,16,9,-23,7,-19,-22,4,-21,2,-20, signs 0010011001110000011010000
candidate 1,-2,3,4,-5,-6,7,8,-9,-10,11,-12,13,-14,-15,-16,17,-11,18,-7,19,-3,20,-1,21,22,-4,23,-8,24,25,-13,14,-25,12,15,-24,-18,10,-17,16,9,6,-19,-23,5,-22,-20,2,-21, signs 0110001001110000010100100
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,-15,-16,17,-11,18,19,-6,20,21,-3,22,-1,23,-5,-8,24,25,-13,14,-25,12,15,-24,-18,10,-17,16,9,-19,7,-20,-23,4,-21,2,-22, signs 0011010001110000010110000
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,11,-12,13,-14,-15,-16,17,-11,18,19,-6,-3,20,-1,21,22,-4,-7,23,24,25,-13,14,-25,12,15,-24,-18,10,-17,16,9,-19,-23,8,5,-22,-20,2,-21, signs 0110010001110000010100100
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,-12,18,19,20,-4,21,22,-1,23,-3,24,-9,25,-7,6,11,-18,13,16,-17,14,-19,10,-25,8,5,-20,-24,-21,-23,2,-22, signs 1101111001011011101111000
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,-12,18,19,-5,20,21,22,-1,23,24,-4,-9,25,-7,6,11,-18,13,16,-17,14,-19,10,-25,8,-20,-24,3,-21,-23,2,-22, signs 1110111001011011101111000
candidate 1,-2,3,4,-5,-6,-7,-8,9,-10,11,12,-13,-14,15,-16,17,-15,-12,18,19,20,-4,-1,21,-3,22,23,24,-11,25,-9,8,13,16,-17,14,-25,10,7,-18,-24,6,-19,-23,5,-20,-22,2,-21, signs 1001111110011011111110000
candidate 1,-2,3,4,-5,-6,7,-8,9,10,-11,-12,-13,-14,15,-16,17,-15,18,19,-10,20,-4,21,22,-1,23,-3,24,-9,25,-7,6,11,-19,13,16,-17,14,-18,12,-25,8,5,-20,-24,-21,-23,2,-22, signs 1101111001101011101111000
candidate 1,-2,-3,4,5,-6,7,-8,9,10,-11,-12,-13,-14,15,-16,17,-15,18,19,-10,-5,20,21,22,-1,23,24,-4,-9,25,-7,6,11,-19,13,16,-17,14,-18,12,-25,8,-20,-24,3,-21,-23,2,-22, signs 1110111001101011101111000
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,-12,18,19,20,-4,21,22,-1,23,-3,24,-9,25,-7,6,-19,10,13,16,-17,14,11,-18,-25,8,5,-20,-24,-21,-23,2,-22, signs 1101111001011011101111000
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,-12,18,19,-5,20,21,22,-1,23,24,-4,-9,25,-7,6,-19,10,13,16,-17,14,11,-18,-25,8,-20,-24,3,-21,-23,2,-22, signs 1110111001011011101111000
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,11,12,-13,-14,15,-16,17,-15,-12,18,-4,19,20,-1,21,-3,22,-11,23,24,25,-7,8,-25,6,9,-24,13,16,-17,14,-23,10,-22,-18,5,-19,-21,2,-20, signs 1101001110011011101101011
candidate -1,2,3,-4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,-12,18,19,20,-2,-5,21,-7,22,-9,23,24,25,-3,4,-25,-20,1,10,13,16,-17,14,11,-18,-23,8,-22,6,-21,-24,-19, signs 0111011001011011101101011
candidate 1,-2,-3,-4,5,-6,7,8,-9,-10,-11,-12,13,14,15,-16,17,-15,18,19,-14,-1,20,-13,21,22,23,24,-8,-5,25,-7,6,-25,4,9,-24,3,10,-23,2,11,-22,-18,16,-17,-19,-21,12,-20, signs 1000011111100111101101110
candidate 1,-2,-3,-4,5,-6,7,-8,-9,10,-11,-12,13,14,15,-16,17,-15,18,19,-14,20,21,-1,22,-13,23,24,-10,-5,25,-7,8,-25,6,9,-24,11,4,-18,16,-17,-19,-23,12,3,-20,-22,2,-21, signs 1111001111000111101110001
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,-13,14,15,-16,17,-15,18,19,-14,20,21,-1,22,-11,23,24,-8,-3,25,-5,6,-25,4,7,2,9,-24,13,-20,-18,16,-17,-19,-21,12,-23,10,-22, signs 1000111110010111101011011
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,12,-13,-14,15,-16,17,-15,18,19,20,21,-12,-1,22,-11,23,24,-8,-3,25,-5,6,-25,4,7,2,9,-24,-20,14,-18,16,-17,-19,13,-21,-23,10,-22, signs 1000111110011011101011011
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,-13,14,15,-16,17,-15,18,19,-14,20,21,-1,22,-11,23,24,-8,-3,25,-5,6,-25,4,7,2,9,-24,-21,12,-18,16,-17,-19,13,-20,-23,10,-22, signs 1000111110010111101011011
candidate 1,2,-3,-4,5,-6,-7,-8,9,-10,11,-12,-13,14,15,-16,17,-15,18,19,-14,20,21,-1,22,-11,23,-9,-2,24,25,-5,6,-25,4,7,-24,3,8,13,-20,-18,16,-17,-19,-21,12,-23,10,-22, signs 1000111110010111101011011
candidate 1,2,-3,-4,5,-6,-7,-8,9,-10,11,12,-13,-14,15,-16,17,-15,18,19,20,21,-12,-1,22,-11,23,-9,-2,24,25,-5,6,-25,4,7,-24,3,8,-20,14,-18,16,-17,-19,13,-21,-23,10,-22, signs 1000111110011011101011011
candidate 1,2,-3,-4,5,-6,-7,-8,9,-10,11,-12,-13,14,15,-16,17,-15,18,19,-14,20,21,-1,22,-11,23,-9,-2,24,25,-5,6,-25,4,7,-24,3,8,-21,12,-18,16,-17,-19,13,-20,-23,10,-22, signs 1000111110010111101011011
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,-11,-12,13,14,15,-16,17,-15,18,19,-14,-1,20,-13,21,22,23,24,-4,-9,25,-7,6,-25,8,5,-24,3,10,-23,2,11,-22,-18,16,-17,-19,-21,12,-20, signs 1001111001100111101101110
candidate 1,-2,-3,-4,-5,6,7,-8,9,-10,-11,-12,13,14,15,-16,17,-15,18,19,-14,20,21,-1,22,-13,23,24,-6,-9,25,-7,8,-25,10,5,-24,11,4,-18,16,-17,-19,-23,12,3,-20,-22,2,-21, signs 1111111100000111101110001
candidate 1,2,3,-4,5,-6,7,-8,-9,-10,-11,12,-13,-14,15,-16,17,-15,-12,18,19,20,21,-1,22,-7,23,24,-2,-5,25,-3,4,-25,-24,9,-20,11,-18,13,16,-17,14,-19,10,-21,8,-23,6,-22, signs 1111000101011011101011011
candidate 1,2,3,-4,5,-6,7,-8,-9,10,-11,-12,-13,-14,15,-16,17,-15,18,19,-10,20,21,-1,22,-7,23,24,-2,-5,25,-3,4,-25,-24,9,-20,11,-19,13,16,-17,14,-18,12,-21,8,-23,6,-22, signs 1111000101101011101011011
candidate 1,2,3,-4,5,-6,7,8,-9,-10,-11,-12,-13,-14,15,-16,17,-15,18,19,20,21,-8,-1,22,-7,23,24,-2,-5,25,-3,4,-25,-24,9,-21,11,-19,13,16,-17,14,-18,12,-20,10,-23,6,-22, signs 1111000110101011101011011
candidate 1,2,3,-4,5,-6,7,-8,-9,10,-11,-12,-13,-14,15,-16,17,-15,18,19,-10,20,21,-1,22,-7,23,24,-2,-5,25,-3,4,-25,-24,-21,8,11,-19,13,16,-17,14,-18,12,9,-20,-23,6,-22, signs 1111000101101011101011011
candidate 1,2,3,-4,5,-6,7,-8,-9,-10,-11,12,-13,-14,15,-16,17,-15,-12,18,19,20,21,-1,22,-7,23,24,-2,-5,25,-3,4,-25,-24,-21,8,-19,10,13,16,-17,14,11,-18,9,-20,-23,6,-22, signs 1111000101011011101011011
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,-13,14,15,-16,17,-15,18,19,-14,20,21,-1,22,-11,23,-3,-8,24,25,-5,6,-25,4,7,-24,9,2,13,-20,-18,16,-17,-19,-21,12,-23,10,-22, signs 1110111000010111101011011
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,12,-13,-14,15,-16,17,-15,18,19,20,21,-12,-1,22,-11,23,-3,-8,24,25,-5,6,-25,4,7,-24,9,2,-20,14,-18,16,-17,-19,13,-21,-23,10,-22, signs 1110111000011011101011011
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,-13,14,15,-16,17,-15,18,19,-14,20,21,-1,22,-11,23,-3,-8,24,25,-5,6,-25,4,7,-24,9,2,-21,12,-18,16,-17,-19,13,-20,-23,10,-22, signs 1110111000010111101011011
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,-13,-14,15,-16,17,18,19,-5,20,-1,21,-3,-6,22,-8,-15,23,24,25,-11,12,-25,10,13,-24,-17,16,-23,14,9,-18,7,-22,-19,4,-21,2,-20, signs 1100101110111001111100011
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,18,-4,19,20,-1,21,-3,22,-15,23,24,-12,-7,25,-9,10,-25,8,11,6,13,-24,-17,16,-23,14,5,-18,-22,-19,-21,2,-20, signs 1101100011111001111100011
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-5,18,19,20,-1,21,22,-4,-15,23,24,-12,-7,25,-9,10,-25,8,11,6,13,-24,-17,16,-23,14,-18,-22,3,-19,-21,2,-20, signs 1110100011111001111100011
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,-12,13,-14,15,-16,17,18,-4,19,20,-1,21,-3,22,-15,23,-13,-6,24,25,-9,10,-25,8,11,-24,7,12,-17,16,-23,14,5,-18,-22,-19,-21,2,-20, signs 1101100011111001111100011
candidate 1,-2,-3,4,5,6,-7,-8,9,-10,-11,-12,13,-14,15,-16,17,-5,18,19,20,-1,21,22,-4,-15,23,-13,-6,24,25,-9,10,-25,8,11,-24,7,12,-17,16,-23,14,-18,-22,3,-19,-21,2,-20, signs 1110100011111001111100011
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,18,-4,19,20,-1,21,-3,22,-15,23,-7,-12,24,25,-9,10,-25,8,11,-24,13,6,-17,16,-23,14,5,-18,-22,-19,-21,2,-20, signs 1101111011100001111100011
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-5,18,19,20,-1,21,22,-4,-15,23,-7,-12,24,25,-9,10,-25,8,11,-24,13,6,-17,16,-23,14,-18,-22,3,-19,-21,2,-20, signs 1110111011100001111100011
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,16,17,18,-6,19,-8,20,-16,21,-14,22,-12,23,-4,24,25,-1,2,13,-22,11,-23,3,-24,-17,-20,9,-19,7,-18,5,10,15,-21,-25, signs 0010011001011001010101010
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,17,18,-12,19,-14,20,-16,21,-10,22,-2,23,-4,24,25,-7,8,11,-21,-17,-20,15,-19,13,-18,9,-22,-25,6,1,-23,3,-24,5, signs 1001110010011001010101100
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,17,18,-12,19,-14,20,-16,21,-10,22,-2,23,-4,24,25,-7,8,-17,-20,15,-19,13,-18,11,-21,9,-22,-25,6,1,-23,3,-24,5, signs 1001110010011001010101100
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,-10,17,-12,18,-14,19,-8,20,21,-1,22,23,-4,24,-6,25,-23,3,-24,5,-25,-22,2,7,-20,9,-19,15,-18,13,-17,11,16,-21, signs 0001101001100110010101101
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,-10,17,-12,18,-14,19,-8,20,21,-1,22,23,-4,24,-6,25,-23,3,-24,5,-25,-22,2,7,-20,15,-18,13,-17,11,16,9,-19,-21, signs 0001101001100110010101101
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,17,18,-12,19,-14,20,-16,21,-10,-7,22,23,-2,24,-4,25,6,-22,8,11,-21,-17,-20,15,-19,13,-18,9,-23,1,-24,3,-25,5, signs 1001110010011001010101010
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,17,18,-12,19,-14,20,-16,21,-10,-7,22,23,-2,24,-4,25,6,-22,8,-17,-20,15,-19,13,-18,11,-21,9,-23,1,-24,3,-25,5, signs 1001110010011001010101010
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,12,-13,14,-15,-16,-10,17,-12,18,-14,19,-8,20,21,-7,22,23,-2,24,-4,25,6,-22,-20,9,-19,15,-18,13,-17,11,16,-21,-23,1,-24,3,-25,5, signs 1001110001100110010101010
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,12,-13,14,-15,-16,-10,17,-12,18,-14,19,-8,20,21,-7,22,23,-2,24,-4,25,6,-22,-20,15,-18,13,-17,11,16,9,-19,-21,-23,1,-24,3,-25,5, signs 1001110001100110010101010
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,17,18,-12,19,-14,20,-16,21,-10,-7,22,23,-2,24,-4,25,-23,1,-24,3,-25,5,8,11,-21,-17,-20,15,-19,13,-18,9,6,-22, signs 0110010010011001010101101
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,17,18,-12,19,-14,20,-16,21,-10,-7,22,23,-2,24,-4,25,-23,1,-24,3,-25,5,8,-17,-20,15,-19,13,-18,11,-21,9,6,-22, signs 0110010010011001010101101
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,12,-13,14,-15,-16,-10,17,-12,18,-14,19,-8,20,21,-7,22,23,-2,24,-4,25,-23,1,-24,3,-25,5,-20,9,-19,15,-18,13,-17,11,16,-21,6,-22, signs 0110010001100110010101101
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,12,-13,14,-15,-16,-10,17,-12,18,-14,19,-8,20,21,-7,22,23,-2,24,-4,25,-23,1,-24,3,-25,5,-20,15,-18,13,-17,11,16,9,-19,-21,6,-22, signs 0110010001100110010101101
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,-14,15,-16,17,18,19,-1,20,-15,21,22,-12,23,-4,-11,24,-9,25,-7,8,-25,6,-24,10,5,-23,13,-22,-17,16,-21,14,3,-18,-20,2,-19, signs 1110001101111001111001011
candidate 1,-2,-3,-4,5,-6,7,-8,9,10,-11,12,-13,-14,15,-16,17,18,19,-1,20,-15,21,22,-12,23,-10,-5,24,-9,25,-7,8,-25,6,-24,4,11,-23,13,-22,-17,16,-21,14,3,-18,-20,2,-19, signs 1111101100011001111001011
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,-14,15,-16,17,18,19,-1,20,-15,21,22,-4,23,-6,-11,24,-7,25,-9,10,-25,8,-24,12,5,-23,13,-22,-17,16,-21,14,3,-18,-20,2,-19, signs 1111000011111001111001101
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,-14,15,-16,17,18,19,-1,20,-15,21,22,-4,23,-6,-11,24,-9,25,-7,8,-25,10,-24,12,5,-23,13,-22,-17,16,-21,14,3,-18,-20,2,-19, signs 1111001100111001111001101
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,17,18,19,-1,20,-15,21,22,-4,23,-6,-13,24,-11,25,-9,10,-25,8,-24,12,7,-23,5,-22,-17,16,-21,14,3,-18,-20,2,-19, signs 1111100011011001111001011
candidate 1,-2,-3,-4,5,-6,7,-8,9,10,-11,12,-13,-14,15,-16,17,18,19,-1,20,-15,21,22,23,-5,-12,24,-10,-7,25,-9,8,-25,6,11,-24,-23,4,13,-22,-17,16,-21,14,3,-18,-20,2,-19, signs 1110100111101001111001110
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,-12,13,-14,15,-16,17,18,19,-1,20,-15,21,22,-4,-13,23,24,-10,-7,25,-9,8,-25,6,11,-24,5,12,-23,-22,-17,16,-21,14,3,-18,-20,2,-19, signs 1111000111110001111001110
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,18,19,-1,20,-15,21,22,-4,23,-12,-5,24,-7,25,-9,10,-25,8,-24,6,11,-23,13,-22,-17,16,-21,14,3,-18,-20,2,-19, signs 1111110011001001111001101
candidate 1,-2,-3,-4,5,6,-7,-8,9,-10,11,12,-13,-14,15,-16,17,18,19,-1,20,-15,21,22,23,-5,-12,24,-6,-11,25,-9,8,-25,10,7,-24,-23,4,13,-22,-17,16,-21,14,3,-18,-20,2,-19, signs 1110111110001001111001110
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,17,18,19,-1,20,-15,21,22,-4,-13,23,24,-6,-11,25,-9,8,-25,10,7,-24,5,12,-23,-22,-17,16,-21,14,3,-18,-20,2,-19, signs 1111011110010001111001110
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,18,19,-1,20,-15,21,22,-4,23,-12,-5,24,-9,25,-7,8,-25,10,-24,6,11,-23,13,-22,-17,16,-21,14,3,-18,-20,2,-19, signs 1111111100001001111001101
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,-14,15,-16,17,18,19,-1,20,-15,21,22,-4,23,-12,-7,24,-11,25,-9,10,-25,8,-24,6,13,-23,5,-22,-17,16,-21,14,3,-18,-20,2,-19, signs 1111111011000001111001011
N=25 triple 7,9,9 closed 28972286 reduced 566704 tested 566704 hits 440


==> anc/8_15_8_19/census/logs/run_15_25_8_8.log <==
candidate -1,2,-3,-4,5,-6,7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-2,19,20,-5,-12,21,-14,22,-16,23,24,-7,-10,25,-8,9,-25,-24,6,11,-23,1,-19,3,-18,17,-22,15,-21,13,4,-20, signs 1001101110100110001010111
candidate -1,2,-3,-4,5,6,-7,8,-9,-10,11,12,-13,14,-15,16,-17,18,-2,19,20,-5,-12,21,-14,22,-16,23,-6,-11,24,25,-8,9,-25,7,10,-24,-23,1,-19,3,-18,17,-22,15,-21,13,4,-20, signs 1001110111000110001010111
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,21,-6,-3,22,-1,23,-5,24,25,-8,9,-25,7,10,-20,16,-19,14,-18,12,17,-21,-24,4,-23,2,-22, signs 1101100111001100110101011
candidate -1,2,-3,-4,-5,6,-7,8,9,-10,11,12,-13,14,-15,16,-17,18,-12,19,-14,20,-16,-11,21,-9,-6,22,23,24,-2,25,-8,7,-25,3,-24,1,-22,5,-19,13,-18,17,-20,15,10,-21,4,-23, signs 0111001111000110001010110
candidate -1,2,-3,-4,-5,6,-7,8,9,-10,11,12,-13,14,-15,16,-17,18,-12,19,-14,20,-16,-11,21,-9,-6,22,23,24,-2,25,-8,7,-25,3,-24,1,-22,5,10,-21,-19,13,-18,17,-20,15,4,-23, signs 0111001111000110001010110
candidate -1,2,-3,-4,-5,6,-7,8,9,-10,11,12,-13,14,-15,16,-17,18,-12,19,-14,20,-16,-11,21,-9,-2,22,23,24,-8,25,-6,7,-25,5,-24,1,-22,3,-19,13,-18,17,-20,15,10,-21,4,-23, signs 0110011011000110001010111
candidate -1,2,-3,-4,-5,6,-7,8,9,-10,11,12,-13,14,-15,16,-17,18,-12,19,-14,20,-16,-11,21,-9,-2,22,23,24,-8,25,-6,7,-25,5,-24,1,-22,3,10,-21,-19,13,-18,17,-20,15,4,-23, signs 0110011011000110001010111
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,22,-3,23,-1,24,-11,-6,25,-8,9,-25,7,10,5,-18,-21,16,-20,14,-19,12,-22,4,-24,2,-23, signs 1101000111110011010101101
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,22,-3,23,-1,24,-11,-6,25,-8,9,-25,7,10,5,12,-22,-18,-21,16,-20,14,-19,4,-24,2,-23, signs 1101000111110011010101101
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,21,22,-3,23,-1,24,-5,-8,25,-6,7,-25,-22,10,-20,16,-19,14,-18,12,17,-21,9,4,-24,2,-23, signs 1101111001001100110101101
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,-6,20,21,-1,22,-3,23,-5,24,25,-8,9,-25,7,16,-19,14,-18,12,17,10,-24,4,-23,-20,-22,2,-21, signs 1101100111001100110110011
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,-5,21,-3,22,-1,23,24,-6,25,-8,9,-25,7,16,-19,14,-18,12,17,10,-20,-24,-21,4,-23,2,-22, signs 1101100111001100110111001
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,-5,21,-3,22,-1,23,24,-6,25,-8,9,-25,7,10,-20,16,-19,14,-18,12,17,-24,-21,4,-23,2,-22, signs 1101100111001100110111001
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,-5,21,-3,22,-1,23,24,-8,25,-6,7,-25,9,16,-19,14,-18,12,17,10,-20,-24,-21,4,-23,2,-22, signs 1101111001001100110111001
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,21,22,-1,23,-3,24,-5,-8,25,-6,7,-25,9,16,-19,14,-18,12,17,10,-20,4,-24,-21,-23,2,-22, signs 1101111001001100110111001
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,16,-17,18,-12,19,-14,20,-16,21,22,-1,-8,23,24,-3,-6,25,-4,5,-25,-24,10,-22,-19,13,-18,17,-20,15,-21,11,2,7,-23,9, signs 1011101000100110001010111
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,16,-17,18,-12,19,-14,20,-16,21,22,-1,-8,23,24,-3,-6,25,-4,5,-25,-24,-21,11,-19,13,-18,17,-20,15,10,-22,2,7,-23,9, signs 1011101000100110001010111
candidate 1,2,-3,4,-5,-6,7,-8,9,-10,-11,-12,13,-14,15,-16,17,18,19,-7,20,-9,21,-17,22,-15,23,-13,24,-1,-4,25,-2,3,-25,5,-18,-21,10,-20,8,-19,6,11,16,-22,14,-23,12,-24, signs 1110010011010011010101011
candidate 1,2,-3,4,-5,-6,7,-8,9,-10,-11,-12,13,-14,15,-16,17,18,19,-7,20,-9,21,-17,22,-15,23,-13,24,-1,-4,25,-2,3,-25,-24,-18,-21,10,-20,8,-19,6,11,16,-22,14,-23,12,5, signs 1110010011010011010101011
candidate 1,-2,3,-4,5,-6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-16,19,20,-1,21,-3,22,-5,23,-13,24,-11,25,-9,-14,-23,6,-22,4,-21,2,7,12,-24,10,-25,8,15,-19,17,-18,-20, signs 0011001011001010001010101
candidate -1,2,-3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,15,16,-17,18,-16,19,20,-15,-2,21,22,-13,-6,23,-8,24,-12,25,-10,9,-23,7,-24,11,-25,5,14,1,-21,3,-19,17,-18,-20,4,-22, signs 1001000111101100001010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,19,-14,-1,-12,20,21,-3,22,23,-6,24,-10,25,-8,7,-23,5,-24,9,-25,-22,4,-21,-19,17,-18,15,2,11,-20,13, signs 0100011110011010001001101
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,-11,12,-13,14,-15,16,-17,18,-16,19,-14,-1,-12,20,21,-9,22,23,-4,24,-8,25,-6,5,-23,3,-24,7,-25,-22,10,-21,-19,17,-18,15,2,11,-20,13, signs 0101111000011010001001101
candidate -1,2,-3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,15,16,-17,18,-16,19,20,-15,-2,21,22,-5,-14,23,-8,24,-12,25,-10,9,-23,7,-24,11,-25,13,6,1,-21,3,-19,17,-18,-20,4,-22, signs 1001110111100000001010101
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,-6,22,-4,23,24,-1,-10,25,-8,7,-21,5,-22,3,-23,13,-19,17,-18,-20,14,-24,2,9,-25,11, signs 1010011110000100001010101
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,-6,22,-4,23,24,-1,-10,25,-8,7,-21,5,-22,3,-23,-19,14,17,-18,15,-20,-24,2,9,-25,11, signs 1010011110000010001010101
candidate 1,-2,3,-4,5,6,-7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,-5,19,-3,20,-1,21,22,-6,-13,23,-11,24,-9,25,7,12,-23,10,-24,8,-25,14,17,-18,15,-22,-19,4,-21,2,-20, signs 0010010100110010000011101
candidate 1,2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,-14,-15,16,-17,18,-16,19,20,-7,21,-5,22,-3,23,-1,24,-9,25,-11,-2,-23,8,-20,14,17,-18,15,-19,13,6,-21,4,-22,12,-25,10,-24, signs 1000110011001010001010110
candidate 1,-2,3,4,5,-6,7,-8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,-7,19,-5,20,-3,21,-1,-4,22,23,-13,24,-11,25,9,14,-23,12,-24,10,-25,8,17,-18,15,-22,-19,6,-20,2,-21, signs 0010100001001110000101101
candidate -1,-2,3,-4,5,-6,-7,-8,9,-10,11,-12,13,14,15,16,-17,18,-16,19,20,-15,21,-3,22,-5,23,-13,24,-11,25,-9,-14,-23,6,-22,4,-21,2,7,12,-24,10,-25,8,1,-19,17,-18,-20, signs 1011001011001000001010101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,12,-13,-14,-15,16,-17,18,-16,19,20,-3,21,-1,22,-5,23,-11,24,-9,25,-7,-12,-23,10,-24,8,-25,6,-20,14,17,-18,15,-19,13,4,-22,2,-21, signs 0010001100101010001001101
candidate 1,-2,3,-4,5,-6,7,-8,9,10,11,-12,-13,-14,-15,16,-17,18,-16,19,20,-3,21,-1,22,-11,23,-9,24,-7,25,-5,-10,-23,8,-24,6,-25,12,-20,14,17,-18,15,-19,13,4,-22,2,-21, signs 0010110010001010001001101
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,16,-17,18,-16,19,20,-3,21,-1,22,-15,-6,-13,23,-11,24,-9,25,7,12,-23,10,-24,8,-25,14,5,-19,17,-18,-20,4,-22,2,-21, signs 0010110100110000001001101
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,-17,-11,18,19,-8,20,-6,-3,21,-1,22,-5,23,-13,24,-15,25,9,-19,7,-20,-25,16,-24,14,-23,12,17,10,-18,4,-22,2,-21, signs 1101100111001100111010101
candidate 1,-2,3,-4,5,-6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,-13,18,-11,19,-9,20,-3,21,-1,22,23,-14,24,-16,-5,25,7,12,-18,10,-19,8,-25,6,17,-24,15,-23,-20,4,-22,2,-21, signs 0010000100110110010001101
candidate 1,-2,3,-4,5,6,7,-8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,-6,-3,20,-1,21,-5,22,-7,23,-13,24,-11,25,9,14,-23,12,-24,10,-25,8,17,-18,15,-19,-22,4,-21,2,-20, signs 0010010001001110001010101
candidate 1,-2,3,-4,5,6,7,-8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,-6,-3,20,-1,21,-5,22,-7,23,-13,24,-11,25,9,14,-23,12,-24,10,-25,8,15,-19,17,-18,-22,4,-21,2,-20, signs 0010010001001110001010101
candidate 1,-2,3,4,5,-6,7,-8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-5,21,-3,22,-1,-4,-7,23,-13,24,-11,25,9,14,-23,12,-24,10,-25,8,15,-19,17,-18,-20,6,-21,2,-22, signs 0010100001001110001010101
candidate 1,-2,3,-4,5,6,-7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,-6,-3,20,-1,21,-5,22,-13,23,-11,24,-9,25,7,12,-23,10,-24,8,-25,14,17,-18,15,-19,-22,4,-21,2,-20, signs 0010010100110010001010101
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,-11,12,-13,14,-15,16,-17,18,-16,19,-14,-1,-12,20,21,-9,22,23,-4,24,-8,25,-6,5,-23,3,-24,7,-25,-22,10,-21,-18,17,-20,11,2,15,-19,13, signs 1110000111000110111010010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,19,-14,-1,-12,20,21,-3,22,23,-6,24,-10,25,-8,7,-23,5,-24,9,-25,-22,4,-21,-18,17,-20,11,2,15,-19,13, signs 1111100001000110111010010
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,18,19,-3,20,-1,21,-17,22,-5,23,-7,24,-15,-10,25,-12,13,-25,11,14,9,4,-19,2,-20,16,-24,8,-23,6,-22,-18,-21, signs 1100001111100000100110100
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,18,19,-3,20,-1,21,-17,22,-5,23,-7,24,-15,-10,25,-12,13,-25,11,14,9,4,-19,2,-20,16,-24,8,-23,6,-22,-18,-21, signs 0011110000011111011001011
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,19,-14,-1,-12,20,21,-3,22,23,-6,24,-10,25,-8,7,-23,5,-24,9,-25,-22,4,-21,-18,17,-20,11,2,15,-19,13, signs 0000011110111001000101101
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,-11,12,-13,14,-15,16,-17,18,-16,19,-14,-1,-12,20,21,-9,22,23,-4,24,-8,25,-6,5,-23,3,-24,7,-25,-22,10,-21,-18,17,-20,11,2,15,-19,13, signs 0001111000111001000101101
candidate 1,-2,3,-4,5,6,-7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,-6,-3,20,-1,21,-5,22,-13,23,-11,24,-9,25,7,12,-23,10,-24,8,-25,14,17,-18,15,-19,-22,4,-21,2,-20, signs 1101101011001101110101010
candidate 1,-2,3,4,5,-6,7,-8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-5,21,-3,22,-1,-4,-7,23,-13,24,-11,25,9,14,-23,12,-24,10,-25,8,15,-19,17,-18,-20,6,-21,2,-22, signs 1101011110110001110101010
candidate 1,-2,3,-4,5,6,7,-8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,-6,-3,20,-1,21,-5,22,-7,23,-13,24,-11,25,9,14,-23,12,-24,10,-25,8,15,-19,17,-18,-22,4,-21,2,-20, signs 1101101110110001110101010
candidate 1,-2,3,-4,5,6,7,-8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,-6,-3,20,-1,21,-5,22,-7,23,-13,24,-11,25,9,14,-23,12,-24,10,-25,8,17,-18,15,-19,-22,4,-21,2,-20, signs 1101101110110001110101010
candidate 1,-2,3,-4,5,-6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,-13,18,-11,19,-9,20,-3,21,-1,22,23,-14,24,-16,-5,25,7,12,-18,10,-19,8,-25,6,17,-24,15,-23,-20,4,-22,2,-21, signs 1101111011001001101110010
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,-17,-11,18,19,-8,20,-6,-3,21,-1,22,-5,23,-13,24,-15,25,9,-19,7,-20,-25,16,-24,14,-23,12,17,10,-18,4,-22,2,-21, signs 0010011000110011000101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,16,-17,18,-16,19,20,-3,21,-1,22,-15,-6,-13,23,-11,24,-9,25,7,12,-23,10,-24,8,-25,14,5,-19,17,-18,-20,4,-22,2,-21, signs 1101001011001111110110010
candidate 1,-2,3,-4,5,-6,7,-8,9,10,11,-12,-13,-14,-15,16,-17,18,-16,19,20,-3,21,-1,22,-11,23,-9,24,-7,25,-5,-10,-23,8,-24,6,-25,12,-20,14,17,-18,15,-19,13,4,-22,2,-21, signs 1101001101110101110110010
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,12,-13,-14,-15,16,-17,18,-16,19,20,-3,21,-1,22,-5,23,-11,24,-9,25,-7,-12,-23,10,-24,8,-25,6,-20,14,17,-18,15,-19,13,4,-22,2,-21, signs 1101110011010101110110010
candidate -1,-2,3,-4,5,-6,-7,-8,9,-10,11,-12,13,14,15,16,-17,18,-16,19,20,-15,21,-3,22,-5,23,-13,24,-11,25,-9,-14,-23,6,-22,4,-21,2,7,12,-24,10,-25,8,1,-19,17,-18,-20, signs 0100110100110111110101010
candidate 1,-2,3,4,5,-6,7,-8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,-7,19,-5,20,-3,21,-1,-4,22,23,-13,24,-11,25,9,14,-23,12,-24,10,-25,8,17,-18,15,-22,-19,6,-20,2,-21, signs 1101011110110001111010010
candidate 1,2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,-14,-15,16,-17,18,-16,19,20,-7,21,-5,22,-3,23,-1,24,-9,25,-11,-2,-23,8,-20,14,17,-18,15,-19,13,6,-21,4,-22,12,-25,10,-24, signs 0111001100110101110101001
candidate 1,-2,3,-4,5,6,-7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,-5,19,-3,20,-1,21,22,-6,-13,23,-11,24,-9,25,7,12,-23,10,-24,8,-25,14,17,-18,15,-22,-19,4,-21,2,-20, signs 1101101011001101111100010
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,-6,22,-4,23,24,-1,-10,25,-8,7,-21,5,-22,3,-23,-19,14,17,-18,15,-20,-24,2,9,-25,11, signs 0101100001111101110101010
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,-6,22,-4,23,24,-1,-10,25,-8,7,-21,5,-22,3,-23,13,-19,17,-18,-20,14,-24,2,9,-25,11, signs 0101100001111011110101010
candidate -1,2,-3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,15,16,-17,18,-16,19,20,-15,-2,21,22,-5,-14,23,-8,24,-12,25,-10,9,-23,7,-24,11,-25,13,6,1,-21,3,-19,17,-18,-20,4,-22, signs 0110001000011111110101010
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,-11,12,-13,14,-15,16,-17,18,-16,19,-14,-1,-12,20,21,-9,22,23,-4,24,-8,25,-6,5,-23,3,-24,7,-25,-22,10,-21,-19,17,-18,15,2,11,-20,13, signs 1010000111100101110110010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,19,-14,-1,-12,20,21,-3,22,23,-6,24,-10,25,-8,7,-23,5,-24,9,-25,-22,4,-21,-19,17,-18,15,2,11,-20,13, signs 1011100001100101110110010
candidate -1,2,-3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,15,16,-17,18,-16,19,20,-15,-2,21,22,-13,-6,23,-8,24,-12,25,-10,9,-23,7,-24,11,-25,5,14,1,-21,3,-19,17,-18,-20,4,-22, signs 0110111000010011110101010
candidate 1,-2,3,-4,5,-6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-16,19,20,-1,21,-3,22,-5,23,-13,24,-11,25,-9,-14,-23,6,-22,4,-21,2,7,12,-24,10,-25,8,15,-19,17,-18,-20, signs 1100110100110101110101010
candidate 1,2,-3,4,-5,-6,7,-8,9,-10,-11,-12,13,-14,15,-16,17,18,19,-7,20,-9,21,-17,22,-15,23,-13,24,-1,-4,25,-2,3,-25,-24,-18,-21,10,-20,8,-19,6,11,16,-22,14,-23,12,5, signs 0001101100101100101010100
candidate 1,2,-3,4,-5,-6,7,-8,9,-10,-11,-12,13,-14,15,-16,17,18,19,-7,20,-9,21,-17,22,-15,23,-13,24,-1,-4,25,-2,3,-25,5,-18,-21,10,-20,8,-19,6,11,16,-22,14,-23,12,-24, signs 0001101100101100101010100
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,16,-17,18,-12,19,-14,20,-16,21,22,-1,-8,23,24,-3,-6,25,-4,5,-25,-24,-21,11,-19,13,-18,17,-20,15,10,-22,2,7,-23,9, signs 0100010111011001110101000
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,16,-17,18,-12,19,-14,20,-16,21,22,-1,-8,23,24,-3,-6,25,-4,5,-25,-24,10,-22,-19,13,-18,17,-20,15,-21,11,2,7,-23,9, signs 0100010111011001110101000
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,21,22,-1,23,-3,24,-5,-8,25,-6,7,-25,9,16,-19,14,-18,12,17,10,-20,4,-24,-21,-23,2,-22, signs 0010000110110011001000110
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,-5,21,-3,22,-1,23,24,-8,25,-6,7,-25,9,16,-19,14,-18,12,17,10,-20,-24,-21,4,-23,2,-22, signs 0010000110110011001000110
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,-5,21,-3,22,-1,23,24,-6,25,-8,9,-25,7,10,-20,16,-19,14,-18,12,17,-24,-21,4,-23,2,-22, signs 0010011000110011001000110
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,-5,21,-3,22,-1,23,24,-6,25,-8,9,-25,7,16,-19,14,-18,12,17,10,-20,-24,-21,4,-23,2,-22, signs 0010011000110011001000110
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,-6,20,21,-1,22,-3,23,-5,24,25,-8,9,-25,7,16,-19,14,-18,12,17,10,-24,4,-23,-20,-22,2,-21, signs 0010011000110011001001100
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,21,22,-3,23,-1,24,-5,-8,25,-6,7,-25,-22,10,-20,16,-19,14,-18,12,17,-21,9,4,-24,2,-23, signs 0010000110110011001010010
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,22,-3,23,-1,24,-11,-6,25,-8,9,-25,7,10,5,12,-22,-18,-21,16,-20,14,-19,4,-24,2,-23, signs 0010111000001100101010010
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,22,-3,23,-1,24,-11,-6,25,-8,9,-25,7,10,5,-18,-21,16,-20,14,-19,12,-22,4,-24,2,-23, signs 0010111000001100101010010
candidate -1,2,-3,-4,-5,6,-7,8,9,-10,11,12,-13,14,-15,16,-17,18,-12,19,-14,20,-16,-11,21,-9,-2,22,23,24,-8,25,-6,7,-25,5,-24,1,-22,3,10,-21,-19,13,-18,17,-20,15,4,-23, signs 1001100100111001110101000
candidate -1,2,-3,-4,-5,6,-7,8,9,-10,11,12,-13,14,-15,16,-17,18,-12,19,-14,20,-16,-11,21,-9,-2,22,23,24,-8,25,-6,7,-25,5,-24,1,-22,3,-19,13,-18,17,-20,15,10,-21,4,-23, signs 1001100100111001110101000
candidate -1,2,-3,-4,-5,6,-7,8,9,-10,11,12,-13,14,-15,16,-17,18,-12,19,-14,20,-16,-11,21,-9,-6,22,23,24,-2,25,-8,7,-25,3,-24,1,-22,5,10,-21,-19,13,-18,17,-20,15,4,-23, signs 1000110000111001110101001
candidate -1,2,-3,-4,-5,6,-7,8,9,-10,11,12,-13,14,-15,16,-17,18,-12,19,-14,20,-16,-11,21,-9,-6,22,23,24,-2,25,-8,7,-25,3,-24,1,-22,5,-19,13,-18,17,-20,15,10,-21,4,-23, signs 1000110000111001110101001
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,21,-6,-3,22,-1,23,-5,24,25,-8,9,-25,7,10,-20,16,-19,14,-18,12,17,-21,-24,4,-23,2,-22, signs 0010011000110011001010100
candidate -1,2,-3,-4,5,6,-7,8,-9,-10,11,12,-13,14,-15,16,-17,18,-2,19,20,-5,-12,21,-14,22,-16,23,-6,-11,24,25,-8,9,-25,7,10,-24,-23,1,-19,3,-18,17,-22,15,-21,13,4,-20, signs 0110001000111001110101000
candidate -1,2,-3,-4,5,-6,7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-2,19,20,-5,-12,21,-14,22,-16,23,24,-7,-10,25,-8,9,-25,-24,6,11,-23,1,-19,3,-18,17,-22,15,-21,13,4,-20, signs 0110010001011001110101000
N=25 triple 8,8,9 closed 75373002 reduced 662884 tested 662884 hits 84


==> anc/8_15_8_19/census/logs/run_15_26_2_10.log <==
N=26 triple 2,10,14 closed 493 reduced 7 tested 7 hits 0


==> anc/8_15_8_19/census/logs/run_15_26_2_11.log <==
N=26 triple 2,11,13 closed 527 reduced 5 tested 5 hits 0


==> anc/8_15_8_19/census/logs/run_15_26_2_12.log <==
N=26 triple 2,12,12 closed 544 reduced 8 tested 8 hits 0


==> anc/8_15_8_19/census/logs/run_15_26_2_2.log <==
N=26 triple 2,2,22 closed 2 reduced 0 tested 0 hits 0


==> anc/8_15_8_19/census/logs/run_15_26_2_3.log <==
N=26 triple 2,3,21 closed 8 reduced 0 tested 0 hits 0


==> anc/8_15_8_19/census/logs/run_15_26_2_4.log <==
N=26 triple 2,4,20 closed 18 reduced 0 tested 0 hits 0


==> anc/8_15_8_19/census/logs/run_15_26_2_5.log <==
N=26 triple 2,5,19 closed 48 reduced 0 tested 0 hits 0


==> anc/8_15_8_19/census/logs/run_15_26_2_6.log <==
N=26 triple 2,6,18 closed 110 reduced 0 tested 0 hits 0


==> anc/8_15_8_19/census/logs/run_15_26_2_7.log <==
N=26 triple 2,7,17 closed 205 reduced 1 tested 1 hits 0


==> anc/8_15_8_19/census/logs/run_15_26_2_8.log <==
N=26 triple 2,8,16 closed 313 reduced 1 tested 1 hits 0


==> anc/8_15_8_19/census/logs/run_15_26_2_9.log <==
N=26 triple 2,9,15 closed 417 reduced 3 tested 3 hits 0


==> anc/8_15_8_19/census/logs/run_15_26_3_10.log <==
N=26 triple 3,10,13 closed 11338 reduced 316 tested 316 hits 0


==> anc/8_15_8_19/census/logs/run_15_26_3_11.log <==
N=26 triple 3,11,12 closed 12629 reduced 249 tested 249 hits 0


==> anc/8_15_8_19/census/logs/run_15_26_3_3.log <==
N=26 triple 3,3,20 closed 30 reduced 0 tested 0 hits 0


==> anc/8_15_8_19/census/logs/run_15_26_3_4.log <==
N=26 triple 3,4,19 closed 130 reduced 0 tested 0 hits 0


==> anc/8_15_8_19/census/logs/run_15_26_3_5.log <==
N=26 triple 3,5,18 closed 540 reduced 2 tested 2 hits 0


==> anc/8_15_8_19/census/logs/run_15_26_3_6.log <==
N=26 triple 3,6,17 closed 1476 reduced 16 tested 16 hits 0


==> anc/8_15_8_19/census/logs/run_15_26_3_7.log <==
N=26 triple 3,7,16 closed 3291 reduced 59 tested 59 hits 0


==> anc/8_15_8_19/census/logs/run_15_26_3_8.log <==
N=26 triple 3,8,15 closed 5955 reduced 105 tested 105 hits 0


==> anc/8_15_8_19/census/logs/run_15_26_3_9.log <==
N=26 triple 3,9,14 closed 9009 reduced 213 tested 213 hits 0


==> anc/8_15_8_19/census/logs/run_15_26_4_10.log <==
N=26 triple 4,10,12 closed 91659 reduced 4247 tested 4247 hits 0


==> anc/8_15_8_19/census/logs/run_15_26_4_11.log <==
N=26 triple 4,11,11 closed 97938 reduced 4514 tested 4514 hits 0


==> anc/8_15_8_19/census/logs/run_15_26_4_4.log <==
N=26 triple 4,4,18 closed 602 reduced 8 tested 8 hits 0


==> anc/8_15_8_19/census/logs/run_15_26_4_5.log <==
N=26 triple 4,5,17 closed 2847 reduced 41 tested 41 hits 0


==> anc/8_15_8_19/census/logs/run_15_26_4_6.log <==
N=26 triple 4,6,16 closed 9494 reduced 214 tested 214 hits 0


==> anc/8_15_8_19/census/logs/run_15_26_4_7.log <==
candidate -1,-2,3,-4,-5,-6,7,-8,-9,-10,11,-12,-13,-14,15,-16,-17,-18,-19,-3,20,21,22,-7,23,-15,24,25,26,-11,12,-26,10,13,-25,-20,4,19,2,-24,14,9,-21,5,18,1,16,-23,8,-22,6,17, signs 00111100010001110000001100
N=26 triple 4,7,15 closed 23994 reduced 826 tested 826 hits 1


==> anc/8_15_8_19/census/logs/run_15_26_4_8.log <==
N=26 triple 4,8,14 closed 46861 reduced 1753 tested 1753 hits 0


==> anc/8_15_8_19/census/logs/run_15_26_4_9.log <==
N=26 triple 4,9,13 closed 72967 reduced 3345 tested 3345 hits 0


==> anc/8_15_8_19/census/logs/run_15_26_5_10.log <==
candidate -1,-2,3,-4,5,-6,-7,8,-9,-10,-11,-12,13,-14,15,-16,17,-15,18,-13,19,-5,20,-3,21,22,23,24,25,26,-8,9,-26,7,10,-25,2,-21,4,-20,6,-17,16,11,-24,1,-22,-19,14,-18,12,-23, signs 00110001111100100011001111
candidate -1,-2,3,-4,5,-6,-7,8,-9,-10,-11,-12,13,-14,15,-16,17,-15,18,19,20,-13,21,22,23,-3,-8,24,25,-5,26,7,-24,-21,12,-20,14,9,2,-23,4,-26,6,-25,-22,1,10,-18,16,-17,-19,11, signs 01101110010110111010110110
candidate 1,-2,-3,-4,-5,-6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,18,19,-1,20,21,22,23,24,-11,25,-9,26,-7,-14,-22,4,-17,16,5,-23,13,8,-26,10,-25,12,-24,6,15,-21,3,-18,-20,2,-19, signs 11110100110011011110001010
N=26 triple 5,10,11 closed 591749 reduced 39999 tested 39999 hits 3


==> anc/8_15_8_19/census/logs/run_15_26_5_5.log <==
N=26 triple 5,5,16 closed 13927 reduced 335 tested 335 hits 0


==> anc/8_15_8_19/census/logs/run_15_26_5_6.log <==
N=26 triple 5,6,15 closed 51209 reduced 2039 tested 2039 hits 0


==> anc/8_15_8_19/census/logs/run_15_26_5_7.log <==
candidate -1,2,-3,4,-5,6,-7,-8,-9,-10,-11,-12,13,-14,-15,16,-17,-18,-19,20,-6,21,-4,22,-16,23,24,-13,-2,25,26,9,18,5,-21,3,14,-24,12,1,-25,7,-20,19,8,-26,10,17,-22,15,-23,11, signs 01100110110011100011001101
candidate -1,-2,-3,4,-5,6,-7,-8,-9,-10,-11,12,-13,-14,-15,16,17,-18,-19,20,21,-17,-6,22,-4,23,-16,24,25,26,-12,13,-26,11,2,7,18,-21,-24,15,-23,5,-22,3,14,-25,10,1,8,19,-20,9, signs 00100111000111001111101011
N=26 triple 5,7,14 closed 143384 reduced 6794 tested 6794 hits 2


==> anc/8_15_8_19/census/logs/run_15_26_5_8.log <==
candidate -1,-2,3,-4,5,-6,-7,-8,-9,-10,11,-12,13,-14,-15,16,-17,-18,19,-13,20,-11,21,-3,22,-5,23,24,25,26,-16,17,-26,9,2,-22,4,-21,10,15,18,-25,8,1,6,-23,12,-20,14,-19,-24,7, signs 11001011100011100010011000
candidate -1,-2,3,-4,5,-6,-7,8,-9,-10,-11,-12,13,-14,-15,-16,17,-18,19,-17,20,-13,21,22,23,-3,-8,24,25,-5,26,7,-24,-21,12,-20,14,9,2,-23,4,-26,6,-25,-22,1,10,15,18,-19,16,11, signs 01101110010110101110110110
candidate 1,-2,-3,-4,-5,-6,7,-8,9,-10,11,-12,-13,-14,-15,16,-17,-18,19,-1,-16,20,21,22,23,-11,24,-9,25,-7,26,5,10,-24,8,-25,6,-26,12,-23,4,13,-22,3,14,-21,18,-19,2,15,-20,17, signs 10001011001111100001111010
candidate 1,-2,-3,-4,5,-6,-7,-8,9,-10,11,-12,-13,-14,-15,16,-17,-18,19,-1,-16,20,21,22,23,-5,24,-11,25,-9,26,7,12,-24,10,-25,8,-26,6,-23,4,13,-22,3,14,-21,18,-19,2,15,-20,17, signs 10001110110011100001111010
N=26 triple 5,8,13 closed 297903 reduced 18267 tested 18267 hits 4


==> anc/8_15_8_19/census/logs/run_15_26_5_9.log <==
candidate -1,2,-3,-4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,-17,-7,18,19,20,21,-2,22,23,24,-10,25,-14,26,-12,13,-26,-23,8,17,6,-18,-22,3,-21,1,-19,5,16,9,-24,11,-25,15,4,-20, signs 10001011001001010010010100
candidate -1,-2,3,-4,-5,-6,7,-8,9,-10,-11,-12,13,-14,15,-16,-17,-13,18,19,20,-9,21,-7,22,23,24,-3,25,-15,26,17,12,-18,14,-26,16,-25,-19,11,4,-24,2,-20,10,5,-23,1,8,-21,6,-22, signs 11000011011011000011100001
N=26 triple 5,9,12 closed 478359 reduced 29737 tested 29737 hits 2


==> anc/8_15_8_19/census/logs/run_15_26_6_10.log <==
candidate -1,-2,3,-4,5,-6,-7,-8,9,-10,-11,12,13,-14,15,-16,17,-15,-12,18,19,-9,20,21,22,-5,23,-3,24,25,26,-13,14,-26,-18,11,16,-17,10,-19,-25,-20,8,1,6,-22,4,-23,2,-24,-21,7, signs 10110011110011111011101001
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,-11,-12,13,-14,15,-16,17,-15,-4,18,19,-1,20,-13,21,22,23,-9,24,-7,25,26,-22,11,6,-25,8,-24,10,-23,-26,-21,12,5,14,-20,-18,3,16,-17,2,-19, signs 11000011001111111011110101
candidate -1,-2,3,-4,5,-6,-7,-8,9,-10,11,-12,-13,14,15,-16,17,-15,18,-9,19,20,21,-5,22,-3,23,24,-14,25,26,-11,12,-26,16,-17,-25,13,10,-18,-24,-19,8,1,6,-21,4,-22,2,-23,-20,7, signs 10110011111100111111010001
candidate 1,-2,-3,-4,5,-6,7,-8,-9,-10,11,-12,-13,14,15,-16,17,-15,18,-1,-14,19,20,-11,21,22,23,-7,24,-5,25,26,-22,9,4,-25,6,-24,8,-23,-26,-21,10,3,12,-20,16,-17,-19,13,2,-18, signs 11001100111100111101110101
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,-10,17,-12,18,-14,19,20,-7,21,22,-2,23,-4,24,25,26,8,-20,6,-21,-26,9,-19,15,-18,13,-17,11,16,-25,-22,1,-23,3,-24,5, signs 10011100011001100100101010
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,-10,17,-12,18,-14,19,20,-7,21,22,-2,23,-4,24,25,26,8,-20,6,-21,-26,15,-18,13,-17,11,16,9,-19,-25,-22,1,-23,3,-24,5, signs 10011100011001100100101010
candidate -1,-2,-3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,17,18,-12,19,-14,20,-16,21,22,-9,23,24,-4,25,-6,26,-24,3,-25,5,-26,7,2,11,-21,-17,-20,15,-19,13,-18,1,8,-23,10,-22, signs 01011001000110010101001101
candidate -1,-2,-3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,17,18,-12,19,-14,20,-16,21,22,-9,23,24,-4,25,-6,26,-24,3,-25,5,-26,7,2,-17,-20,15,-19,13,-18,11,-21,1,8,-23,10,-22, signs 01011001000110010101001101
N=26 triple 6,10,10 closed 1751597 reduced 154933 tested 154933 hits 8


==> anc/8_15_8_19/census/logs/run_15_26_6_6.log <==
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,-12,-13,14,-15,16,-17,-18,-19,-20,-10,21,22,23,-14,24,-16,25,-4,26,-2,-7,8,19,12,-22,-25,17,-24,15,-23,13,18,3,-26,1,6,9,20,11,-21,5, signs 01101011110010011011110101
candidate -1,2,-3,-4,-5,-6,-7,8,-9,-10,-11,12,-13,14,-15,16,17,-18,-19,-20,21,22,-8,23,-16,24,-14,25,-12,-17,-2,26,4,19,10,15,-24,13,-25,11,18,3,-26,5,20,-21,6,1,-23,9,-22,7, signs 11011001101001101011110101
N=26 triple 6,6,14 closed 159622 reduced 9252 tested 9252 hits 2


==> anc/8_15_8_19/census/logs/run_15_26_6_7.log <==
candidate -1,-2,-3,4,-5,-6,-7,8,-9,-10,-11,12,-13,14,15,-16,-17,18,-19,20,-18,-15,-4,21,22,23,-8,24,-14,25,-12,26,10,1,-23,7,-24,13,-25,3,-21,5,16,19,-20,17,6,-22,2,11,-26,9, signs 01011010001001110111010101
candidate -1,-2,3,-4,-5,-6,7,-8,-9,10,11,-12,13,-14,15,-16,-17,-18,-19,-3,20,21,22,-7,23,-15,24,25,-10,-13,26,-11,12,-26,-25,-20,4,19,2,-24,14,9,-21,5,18,1,16,-23,8,-22,6,17, signs 00111100000011110000001100
N=26 triple 6,7,13 closed 476599 reduced 39237 tested 39237 hits 2


==> anc/8_15_8_19/census/logs/run_15_26_6_8.log <==
candidate -1,-2,-3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,22,-9,23,24,-4,25,-6,26,-24,3,-25,5,-26,7,2,11,-21,17,-20,15,-19,13,18,1,8,-23,10,-22, signs 01011001000110011001001101
candidate -1,-2,-3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,22,-9,23,24,-4,25,-6,26,-24,3,-25,5,-26,7,2,17,-20,15,-19,13,18,11,-21,1,8,-23,10,-22, signs 01011001000110011001001101
N=26 triple 6,8,12 closed 986796 reduced 78568 tested 78568 hits 2


==> anc/8_15_8_19/census/logs/run_15_26_6_9.log <==
candidate -1,2,-3,4,-5,6,-7,-8,-9,10,-11,-12,13,14,-15,-16,-17,-13,18,19,-10,20,21,22,-2,23,-4,24,-6,25,-14,26,16,11,-19,9,-20,15,-26,17,12,-18,8,-21,-25,7,-22,1,-23,3,-24,5, signs 01100111100010100001110100
candidate -1,-2,-3,4,-5,-6,-7,8,-9,-10,-11,12,-13,14,15,16,-17,18,-16,19,20,-15,-4,21,22,23,-8,24,-14,25,-12,26,10,1,-23,7,-24,13,-25,3,-21,5,-19,17,-18,-20,6,-22,2,11,-26,9, signs 01011010001001111101010101
candidate -1,2,-3,-4,5,6,-7,-8,-9,-10,-11,12,-13,14,-15,16,-17,18,-12,19,-14,20,-16,21,22,-5,23,24,-2,25,-6,26,8,3,-24,1,-25,7,-26,9,-21,11,-19,13,-18,17,-20,15,10,-22,4,-23, signs 10001010010110011101010010
N=26 triple 6,9,11 closed 1543926 reduced 156554 tested 156554 hits 3


==> anc/8_15_8_19/census/logs/run_15_26_7_7.log <==
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,-13,-14,15,-16,17,-18,-19,-15,20,21,22,-11,-6,-1,23,-3,24,-9,25,-17,26,19,14,-20,16,-26,18,-25,-21,13,8,-24,4,-23,2,7,12,-22,10,5, signs 00111001110010110000101001
candidate -1,-2,3,-4,-5,-6,7,-8,9,-10,-11,12,13,-14,15,-16,17,-18,-19,-15,20,-13,21,-9,22,-7,23,24,25,-3,-12,-17,26,19,14,-20,16,-26,18,11,4,-25,2,-21,10,5,-24,1,8,-22,6,-23, signs 11000011011100110000110001
N=26 triple 7,7,12 closed 1245544 reduced 136580 tested 136580 hits 2


==> anc/8_15_8_19/census/logs/run_15_26_7_8.log <==
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,-18,-12,19,20,21,-2,22,-4,23,-6,24,-14,25,-16,-9,26,11,18,13,-19,-26,10,17,-25,15,8,-20,-24,7,-21,1,-22,3,-23,5, signs 10011000111100011110010110
candidate 1,-2,3,4,-5,-6,-7,-8,9,-10,11,-12,13,-14,-15,16,-17,-18,19,-3,20,-1,-4,21,22,23,24,-13,25,-11,26,-9,-16,-22,6,-19,18,7,-23,15,10,-26,12,-25,14,-24,8,17,-21,5,2,-20, signs 00100010110011001000110101
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,-11,-12,13,-14,15,-16,17,-18,19,20,21,-9,22,-7,23,-17,24,-13,-2,25,-4,-15,26,-24,18,-19,12,1,-25,3,14,-26,16,5,10,-21,8,-22,6,-23,-20,11, signs 01100100110011000000101101
candidate -1,-2,3,-4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-12,22,-10,23,-16,24,-18,25,-6,-3,26,1,4,7,-25,-19,-24,17,8,13,-21,11,-22,9,-23,15,-20,5,2,-26, signs 01001001011001100101010101
candidate -1,-2,3,-4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-12,22,-10,23,-16,24,-18,25,-6,-3,26,1,4,-19,-24,17,8,13,-21,11,-22,9,-23,15,-20,7,-25,5,2,-26, signs 01001001011001100101010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,13,14,-15,-16,-17,-18,19,-13,20,-11,21,-3,22,-5,23,24,-8,-1,-14,25,26,17,12,-20,10,-23,6,-22,4,-21,16,-26,18,-19,-25,15,2,7,-24,9, signs 00110011010010010000101010
candidate -1,-2,3,4,5,-6,-7,-8,-9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-5,22,-3,23,-11,24,-13,25,26,-4,-22,6,-21,-26,-23,2,7,-20,-25,12,-24,10,1,8,15,18,-19,16,9, signs 00011111000111101111100011
candidate -1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-8,19,-10,20,-16,21,-14,22,-12,23,24,25,-6,-3,26,1,4,7,-25,17,-20,11,-23,13,-22,15,-21,-24,-19,9,18,5,2,-26, signs 01001001100110011001010101
candidate -1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-8,19,-10,20,-16,21,-14,22,-12,23,24,25,-6,-3,26,1,4,17,-20,11,-23,13,-22,15,-21,-24,-19,9,18,7,-25,5,2,-26, signs 01001001100110011001010101
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,-13,-14,15,-16,17,-18,-6,19,20,-9,21,-17,22,-1,23,-3,24,-15,25,26,-12,13,-26,11,14,-25,10,-20,8,-21,16,-24,4,-23,2,-22,18,7,-19,5, signs 00111101000111001110101011
candidate 1,2,-3,4,-5,-6,7,-8,-9,-10,11,-12,13,-14,-15,-16,17,-18,-2,19,-4,-17,20,-1,21,22,23,-7,24,-13,25,-11,26,9,14,-24,12,-25,10,-26,8,-23,6,15,-22,5,16,-21,-19,3,18,-20, signs 11101100010011001001000101
candidate 1,2,-3,4,-5,-6,-7,-8,9,-10,11,-12,13,-14,-15,-16,17,-18,-2,19,-4,-17,20,-1,21,22,23,-13,24,-11,25,-9,26,7,12,-24,10,-25,8,-26,14,-23,6,15,-22,5,16,-21,-19,3,18,-20, signs 11101101001100001001000101
candidate 1,-2,-3,-4,5,-6,7,-8,9,10,11,-12,-13,-14,-15,16,-17,-18,19,-1,-16,20,21,22,23,-11,24,-9,25,-7,26,-5,-10,-24,8,-25,6,-26,12,-23,4,13,-22,3,14,-21,18,-19,2,15,-20,17, signs 10000011011111100001111010
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,11,12,-13,-14,-15,16,-17,-18,19,-1,-16,20,21,22,23,-5,24,-11,25,-9,26,-7,-12,-24,10,-25,8,-26,6,-23,4,13,-22,3,14,-21,18,-19,2,15,-20,17, signs 10001100110111100001111010
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,-18,19,-1,-16,20,21,22,-4,-13,23,-11,24,-9,25,-7,26,5,10,-24,8,-25,6,-26,12,-23,-22,3,14,-21,18,-19,2,15,-20,17, signs 10011011001101100001111010
candidate 1,-2,3,-4,-5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,-18,19,-1,-16,20,21,-3,-14,22,23,-11,24,-9,25,-7,26,5,10,-24,8,-25,6,-26,12,-23,4,13,-22,-21,18,-19,2,15,-20,17, signs 10101011001110100001111010
candidate 1,-2,-3,4,5,-6,-7,-8,9,-10,11,-12,13,-14,-15,16,-17,-18,19,-1,-16,20,21,22,-4,-13,23,-5,24,-11,25,-9,26,7,12,-24,10,-25,8,-26,6,-23,-22,3,14,-21,18,-19,2,15,-20,17, signs 10011110110001100001111010
candidate 1,-2,3,-4,5,-6,-7,-8,9,-10,11,-12,-13,14,-15,16,-17,-18,19,-1,-16,20,21,-3,-14,22,23,-5,24,-11,25,-9,26,7,12,-24,10,-25,8,-26,6,-23,4,13,-22,-21,18,-19,2,15,-20,17, signs 10101110110010100001111010
N=26 triple 7,8,11 closed 2529569 reduced 333933 tested 333933 hits 18


==> anc/8_15_8_19/census/logs/run_15_26_7_9.log <==
candidate -1,2,-3,4,-5,-6,-7,-8,9,-10,11,12,-13,14,-15,16,-17,18,-16,19,20,-9,21,-11,-14,22,-4,23,-2,24,25,26,-12,13,-26,-21,10,-20,8,-25,-22,15,-19,7,-24,3,-23,1,6,17,-18,5, signs 01101011001110011100111001
candidate -1,2,-3,-4,-5,6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,18,-6,19,20,21,-2,-7,22,-17,23,24,-10,25,-12,26,-14,15,-26,13,16,-23,-18,-22,8,3,-21,1,-19,5,-24,11,-25,9,4,-20, signs 10001100001110001010010100
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,12,13,-14,-15,-16,-17,18,-8,19,-6,20,21,22,23,-13,24,-11,-4,25,-2,26,-12,-24,14,-23,-26,3,-25,5,10,15,-22,1,-20,17,-18,7,-19,9,16,-21, signs 11100001111000001101000110
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,-14,-15,16,-17,18,-16,19,-8,-3,20,-1,-6,21,22,23,-10,24,-12,25,26,7,2,-20,4,-22,-25,13,-24,11,-23,9,14,17,-18,15,-19,-26,-21,5, signs 11001110011001011101101010
candidate 1,-2,3,4,-5,-6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-3,22,-1,-4,23,-12,24,-10,25,26,7,-20,15,-19,13,8,-26,6,-21,-18,17,-23,11,-24,9,-25,5,2,-22, signs 11011110011010010001110100
candidate -1,2,-3,-4,5,-6,-7,-8,9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-11,21,-9,22,-15,23,-17,24,-5,-2,25,26,1,-25,3,6,-24,-18,-23,16,7,12,-20,10,-21,8,-22,14,-19,4,-26, signs 10010010110011001010101010
candidate -1,2,-3,-4,5,-6,-7,-8,9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-11,21,-9,22,-15,23,-17,24,-5,-2,25,26,1,-25,3,-18,-23,16,7,12,-20,10,-21,8,-22,14,-19,6,-24,4,-26, signs 10010010110011001010101010
candidate -1,2,-3,4,5,-6,-7,8,-9,-10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,-4,21,-2,22,23,-5,-12,24,25,26,-8,9,-26,7,10,-25,-19,17,-18,15,-22,1,-21,3,14,-20,-24,11,6,-23, signs 11001101110011011101011011
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,-4,19,-6,20,21,22,23,24,-10,-1,-8,25,26,-21,14,17,-18,15,-22,-26,-20,5,-19,3,12,-23,-25,7,2,11,-24,9, signs 11110000011111011110011100
candidate -1,2,3,-4,-5,6,-7,8,-9,10,11,-12,-13,-14,-15,16,-17,18,-16,-3,-10,19,-8,20,-6,21,22,-11,23,24,25,26,-2,-23,12,-22,-19,9,4,17,-18,15,-26,1,-24,13,-21,7,-20,5,14,-25, signs 01111001001110011100110011
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-7,18,-9,19,-15,20,-13,21,-11,22,23,24,-5,-2,25,26,1,-25,3,6,-24,16,-19,10,-22,12,-21,14,-20,-23,-18,8,17,4,-26, signs 10010011001100110010101010
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-7,18,-9,19,-15,20,-13,21,-11,22,23,24,-5,-2,25,26,1,-25,3,16,-19,10,-22,12,-21,14,-20,-23,-18,8,17,6,-24,4,-26, signs 10010011001100110010101010
candidate -1,-2,3,-4,-5,-6,7,-8,9,-10,11,-12,13,-14,15,16,-17,18,19,20,21,-3,22,-15,23,-9,24,-11,25,-13,26,-7,-16,-22,4,-21,2,17,-18,1,-20,5,14,-25,12,-24,10,-23,8,-26,6,-19, signs 10110100110011011110101010
N=26 triple 7,9,10 closed 3635269 reduced 491259 tested 491259 hits 13


==> anc/8_15_8_19/census/logs/run_15_26_8_8.log <==
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,-18,-8,19,-6,20,-16,21,22,23,-10,24,-2,25,-4,-15,26,-13,12,-22,18,7,-19,1,-25,3,-24,9,-23,11,14,-26,-21,17,-20,5, signs 01100001110111000000110101
candidate -1,-2,3,-4,5,-6,-7,-8,9,10,11,-12,-13,14,15,-16,17,-18,19,-17,-14,20,-10,21,22,-5,23,-3,24,-9,25,-11,26,-15,16,-26,-20,13,18,-19,12,-25,8,1,6,-22,4,-23,2,-24,-21,7, signs 10110011101100111110101011
candidate -1,-2,3,-4,5,-6,-7,-8,9,10,11,-12,13,-14,-15,16,17,-18,19,-17,-10,20,21,-5,22,-3,23,-9,24,-11,-16,25,26,-13,14,-26,18,-19,-25,15,12,-24,8,1,6,-21,4,-22,2,-23,-20,7, signs 10110011101111001111010101
candidate -1,2,3,-4,5,-6,7,-8,-9,-10,11,-12,-13,14,15,-16,17,-18,19,-17,-14,20,21,-11,22,-3,23,-5,24,-7,-2,25,26,-15,16,-26,-20,13,18,-19,12,-21,-25,-22,10,1,8,-24,6,-23,4,9, signs 11001100111100111110111001
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-10,20,-8,-1,21,22,-4,23,-16,24,-14,25,26,-3,-22,5,-23,-26,-19,11,18,13,-25,15,-24,17,6,-21,2,9,-20,7, signs 11101001101101100111010101
candidate -1,2,-3,-4,-5,6,7,-8,-9,10,-11,-12,-13,14,15,16,-17,18,19,-15,-6,20,21,22,-2,-7,-14,23,-18,24,-16,25,-10,26,12,17,-24,-19,-23,13,8,3,-22,1,-20,5,-25,11,-26,9,4,-21, signs 01110011110100111010110101
candidate -1,2,-3,-4,5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-14,-5,21,22,-2,23,-6,24,-12,25,-18,26,-16,-9,10,17,-26,-19,-25,11,8,3,-22,1,-23,7,-24,13,-20,15,4,-21, signs 01110101110011011010110101
candidate -1,2,-3,-4,5,-6,-7,8,-9,10,-11,-12,-13,14,15,16,-17,18,19,-15,-10,20,-8,21,-16,22,-18,-5,23,24,-2,25,-14,26,12,7,-21,9,-20,11,-26,13,-25,3,-24,1,6,17,-22,-19,4,-23, signs 01110001100111101111001101
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,-12,-13,14,15,16,-17,-18,19,20,-16,21,-14,22,-6,23,-8,24,-10,-1,25,26,-4,-15,-21,17,-20,3,-26,5,-22,13,18,-19,12,7,-23,-25,2,11,-24,9, signs 11001100011100111111001101
candidate -1,2,3,-4,5,-6,7,-8,-9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,-11,21,-3,22,-5,23,-7,-2,24,-16,25,26,-13,14,-26,18,-19,-25,15,12,-20,-24,-21,10,1,8,-23,6,-22,4,9, signs 11001100111111001111110001
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,15,-16,17,-18,-14,19,-2,20,-4,21,22,-15,23,-17,-12,24,-10,25,-8,26,6,11,-24,9,-25,7,-26,13,18,-23,16,-22,-19,1,-20,3,-21,5, signs 01100101100111001110101010
candidate -1,2,-3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,15,-16,17,-18,-14,19,-2,20,-4,21,22,-15,23,-17,-6,24,-12,25,-10,26,8,13,-24,11,-25,9,-26,7,18,-23,16,-22,-19,1,-20,3,-21,5, signs 01100111011001001110101010
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,-12,-13,14,15,16,-17,-18,-4,19,-6,20,-16,21,-14,22,23,24,-10,-1,-8,25,26,-15,-21,17,-20,-26,-22,13,18,5,-19,3,12,-23,-25,7,2,11,-24,9, signs 11110000011100111111001101
candidate -1,2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,22,-9,23,-7,-2,24,-4,25,-6,26,10,-22,8,-23,-26,11,-21,17,-20,15,-19,13,18,1,-24,3,-25,5, signs 10011011000110011001001100
candidate -1,2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,22,-9,23,-7,-2,24,-4,25,-6,26,10,-22,8,-23,-26,17,-20,15,-19,13,18,11,-21,1,-24,3,-25,5, signs 10011011000110011001001100
candidate -1,2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,22,-9,23,-7,-2,24,-4,25,-6,26,-24,3,-25,5,-26,11,-21,17,-20,15,-19,13,18,1,8,-23,10,-22, signs 00011011000110011001001101
candidate -1,2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,22,-9,23,-7,-2,24,-4,25,-6,26,-24,3,-25,5,-26,17,-20,15,-19,13,18,11,-21,1,8,-23,10,-22, signs 00011011000110011001001101
candidate 1,-2,3,-4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-14,19,-16,20,-18,21,22,-3,23,-1,-6,24,-12,25,-10,26,8,13,-24,11,-25,9,-26,7,2,-23,4,-22,-19,15,-20,17,-21,5, signs 00110000100111100101010101
candidate 1,-2,3,-4,-5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-14,19,-16,20,-18,21,22,-3,23,-1,-12,24,-10,25,-8,26,6,11,-24,9,-25,7,-26,13,2,-23,4,-22,-19,15,-20,17,-21,5, signs 00110010011001100101010101
candidate -1,2,-3,4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-5,20,21,-12,22,-10,23,-8,-17,-4,24,-2,25,-14,26,16,3,-24,-20,6,-19,18,7,-23,9,-26,15,-25,1,-21,11,-22,13, signs 00011100111000001110011001
N=26 triple 8,8,10 closed 3482198 reduced 591084 tested 591084 hits 20


==> anc/8_15_8_19/census/logs/run_15_26_8_9.log <==
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,18,19,-5,20,-3,21,-17,22,-7,23,-9,24,25,-14,-1,-12,26,10,-23,8,-22,-18,-21,16,-24,-26,11,6,-19,4,-20,2,15,-25,13, signs 11001111000001110110010110
candidate -1,2,3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,19,-4,20,-2,21,22,-7,23,-9,24,-15,25,-13,26,-3,-20,5,-19,-26,14,-25,16,-24,-21,1,6,-18,12,17,10,-23,8,-22, signs 11000011001111000001110010
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,18,-12,-7,19,20,-4,-15,21,-17,22,-3,23,-1,24,25,26,-9,10,-26,8,11,-25,-19,6,13,-18,-22,16,-21,14,5,-20,-24,2,-23, signs 11011000111110011101011011
candidate -1,2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,-13,19,-3,20,-5,21,-11,22,-9,23,-7,24,25,-2,26,8,-23,10,-22,-26,1,-25,-20,4,-19,14,17,-18,15,12,-21,6,-24, signs 11001100110011011101010101
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,15,16,-17,18,-16,19,20,-15,21,-9,22,-7,23,-5,24,-11,25,-13,-2,26,4,-24,10,-21,-19,17,-18,-20,14,-25,12,3,-26,1,8,-22,6,-23, signs 11010011001100111101010101
candidate -1,-2,3,4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,-9,19,-7,20,-5,21,22,23,-3,24,-11,25,-13,-4,26,-22,1,10,17,-18,15,8,-19,6,-20,14,-25,12,-24,2,-23,-26,-21, signs 10011100110011011101001010
candidate -1,2,3,-4,5,-6,7,-8,-9,-10,11,-12,13,-14,15,16,-17,18,-16,19,20,-3,21,-5,22,-15,23,-13,24,-11,-2,-7,25,26,10,1,8,-25,6,-21,4,-20,12,-24,14,-23,-19,17,-18,-22,-26,9, signs 01110001001100111101010101
candidate -1,2,-3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,22,-11,23,24,-10,-7,-2,25,26,-5,6,1,-25,3,8,-23,12,-22,-18,-21,16,-20,14,-19,-24,9,4,-26, signs 10011100100011001010101010
candidate -1,2,-3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,22,-11,23,24,-10,-7,-2,25,26,-5,6,1,-25,3,8,-23,-18,-21,16,-20,14,-19,12,-22,-24,9,4,-26, signs 10011100100011001010101010
candidate -1,2,-3,-4,5,-6,7,8,-9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,22,-11,-8,23,24,-7,-2,25,26,-5,6,1,-25,3,-23,9,12,-22,-18,-21,16,-20,14,-19,10,-24,4,-26, signs 10011100010011001010101010
candidate -1,2,-3,-4,5,-6,7,8,-9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,22,-11,-8,23,24,-7,-2,25,26,-5,6,1,-25,3,-23,9,-18,-21,16,-20,14,-19,12,-22,10,-24,4,-26, signs 10011100010011001010101010
candidate -1,2,-3,-4,5,-6,7,8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,-9,21,22,-8,23,24,-7,-2,25,26,-5,6,1,-25,3,-23,-21,10,-20,16,-19,14,-18,12,17,-22,-24,4,-26, signs 10011100001100110010101010
candidate -1,2,-3,-4,5,-6,7,8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,-9,21,22,-8,23,24,-7,-2,25,26,-5,6,1,-25,3,-23,-21,16,-19,14,-18,12,17,10,-20,-22,-24,4,-26, signs 10011100001100110010101010
candidate 1,-2,-3,4,5,-6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,22,-11,-8,-5,23,-1,24,25,-4,26,2,-24,6,9,12,-22,-18,-21,16,-20,14,-19,10,7,-25,3,-26,-23, signs 10100010010011001010101101
candidate 1,-2,-3,4,5,-6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,22,-11,-8,-5,23,-1,24,25,-4,26,2,-24,6,9,-18,-21,16,-20,14,-19,12,-22,10,7,-25,3,-26,-23, signs 10100010010011001010101101
candidate 1,-2,-3,4,5,-6,-7,8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,-9,21,22,-8,-5,23,-1,24,25,-4,26,2,-24,6,-21,10,-20,16,-19,14,-18,12,17,-22,7,-25,3,-26,-23, signs 10100010001100110010101101
candidate 1,-2,-3,4,5,-6,-7,8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,-9,21,22,-8,-5,23,-1,24,25,-4,26,2,-24,6,-21,16,-19,14,-18,12,17,10,-20,-22,7,-25,3,-26,-23, signs 10100010001100110010101101
candidate 1,-2,-3,4,5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,-9,-6,21,22,-5,23,-1,24,25,-4,26,2,-24,-21,7,10,-20,16,-19,14,-18,12,17,8,-22,-25,3,-26,-23, signs 10100001001100110010101101
candidate 1,-2,-3,4,5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,-9,-6,21,22,-5,23,-1,24,25,-4,26,2,-24,-21,7,16,-19,14,-18,12,17,10,-20,8,-22,-25,3,-26,-23, signs 10100001001100110010101101
candidate 1,-2,3,-4,-5,6,-7,8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,-9,21,-1,22,23,-8,24,-6,25,26,-3,4,-26,-23,-20,16,-19,14,-22,2,5,-25,7,-24,-21,10,17,12,-18, signs 00111001111000111110010011
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,22,-11,-6,23,-4,24,25,-1,26,-9,16,-21,-18,-22,10,5,-23,3,-24,-26,8,-20,14,-19,12,7,2,-25, signs 11100101001011011110010110
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,11,12,-13,-14,15,16,-17,-9,18,-11,19,20,-16,21,22,-1,23,-15,24,25,-12,-7,26,-5,6,-26,4,13,-25,-19,10,-18,8,17,-20,-24,14,3,-21,-23,2,-22, signs 11101101100110011101110011
N=26 triple 8,9,9 closed 4387799 reduced 845847 tested 845847 hits 22


==> anc/8_15_8_19/census/logs/run_19_23_3_10.log <==
N=23 triple 3,10,10 closed 4776 reduced 104 tested 104 hits 0


==> anc/8_15_8_19/census/logs/run_19_23_3_3.log <==
N=23 triple 3,3,17 closed 44 reduced 0 tested 0 hits 0


==> anc/8_15_8_19/census/logs/run_19_23_3_4.log <==
N=23 triple 3,4,16 closed 180 reduced 0 tested 0 hits 0


==> anc/8_15_8_19/census/logs/run_19_23_3_5.log <==
N=23 triple 3,5,15 closed 626 reduced 12 tested 12 hits 0


==> anc/8_15_8_19/census/logs/run_19_23_3_6.log <==
candidate -1,-2,3,-4,5,-6,-7,-8,-9,-10,11,-12,-13,-14,-15,-16,-17,-5,18,-3,19,20,21,22,23,-11,12,-23,10,13,-22,9,14,-21,8,15,-20,1,6,17,4,-18,2,-19,16,7, signs 10110010001111101101111
candidate -1,-2,3,-4,5,-6,-7,-8,-9,-10,11,-12,-13,-14,-15,-16,-17,-5,18,-3,19,20,21,22,23,-11,12,-23,10,13,-22,9,14,-21,8,15,-20,1,6,17,4,-18,2,-19,16,7, signs 01001101110000010010000
N=23 triple 3,6,14 closed 1570 reduced 42 tested 42 hits 2


==> anc/8_15_8_19/census/logs/run_19_23_3_7.log <==
N=23 triple 3,7,13 closed 2852 reduced 72 tested 72 hits 0


==> anc/8_15_8_19/census/logs/run_19_23_3_8.log <==
candidate -1,-2,3,-4,-5,-6,7,-8,-9,-10,11,-12,-13,-14,-15,16,17,-3,18,19,20,-7,21,22,23,-11,12,-23,10,13,-22,9,2,-18,4,-17,14,-21,8,1,-19,5,-16,15,6,-20, signs 11000111110000000110000
candidate -1,-2,3,-4,-5,-6,7,-8,-9,-10,11,-12,-13,-14,-15,16,17,-3,18,19,20,-7,21,22,23,-11,12,-23,10,13,-22,9,2,-18,4,-17,14,-21,8,1,-19,5,-16,15,6,-20, signs 00111000001111111001111
N=23 triple 3,8,12 closed 3944 reduced 100 tested 100 hits 2


==> anc/8_15_8_19/census/logs/run_19_23_3_9.log <==
N=23 triple 3,9,11 closed 4624 reduced 144 tested 144 hits 0


==> anc/8_15_8_19/census/logs/run_19_23_4_4.log <==
N=23 triple 4,4,15 closed 1330 reduced 8 tested 8 hits 0


==> anc/8_15_8_19/census/logs/run_19_23_4_5.log <==
N=23 triple 4,5,14 closed 4550 reduced 80 tested 80 hits 0


==> anc/8_15_8_19/census/logs/run_19_23_4_6.log <==
candidate -1,2,-3,4,-5,-6,7,-8,-9,-10,-11,12,-13,-14,-15,-16,-17,-7,-2,18,-4,19,20,21,22,23,-12,13,-23,11,14,-22,10,15,-21,9,16,-20,8,17,6,1,-18,3,-19,5, signs 10011100000111111101111
candidate -1,2,-3,4,-5,-6,7,-8,-9,-10,-11,12,-13,-14,-15,-16,-17,-7,-2,18,-4,19,20,21,22,23,-12,13,-23,11,14,-22,10,15,-21,9,16,-20,8,17,6,1,-18,3,-19,5, signs 01100011111000000010000
N=23 triple 4,6,13 closed 11114 reduced 334 tested 334 hits 2


==> anc/8_15_8_19/census/logs/run_19_23_4_7.log <==
N=23 triple 4,7,12 closed 20916 reduced 564 tested 564 hits 0


==> anc/8_15_8_19/census/logs/run_19_23_4_8.log <==
candidate -1,2,-3,4,-5,-6,-7,-8,-9,10,-11,-12,-13,-14,15,16,-2,17,-4,18,19,-15,20,21,22,23,-10,11,-23,9,12,-22,8,13,-21,7,14,-20,-16,-19,6,1,-17,3,-18,5, signs 10011100011111011001111
candidate -1,2,-3,4,-5,-6,-7,-8,-9,10,-11,-12,-13,-14,15,16,-2,17,-4,18,19,-15,20,21,22,23,-10,11,-23,9,12,-22,8,13,-21,7,14,-20,-16,-19,6,1,-17,3,-18,5, signs 01100011100000100110000
N=23 triple 4,8,11 closed 28152 reduced 1090 tested 1090 hits 2


==> anc/8_15_8_19/census/logs/run_19_23_4_9.log <==
N=23 triple 4,9,10 closed 30910 reduced 1114 tested 1114 hits 0


==> anc/8_15_8_19/census/logs/run_19_23_5_5.log <==
N=23 triple 5,5,13 closed 26016 reduced 582 tested 582 hits 0


==> anc/8_15_8_19/census/logs/run_19_23_5_6.log <==
candidate -1,-2,-3,-4,5,-6,-7,-8,-9,-10,-11,12,13,-14,15,-16,17,-13,18,-15,19,-17,-12,20,21,22,23,-5,6,-23,4,7,-22,3,8,-21,2,9,-20,1,10,-18,14,-19,16,11, signs 11110000001000110100000
candidate -1,-2,3,-4,5,-6,-7,-8,-9,10,11,-12,13,-14,-15,-16,-17,-5,18,-3,19,20,21,22,-10,-13,23,-11,12,-23,-22,9,14,-21,8,15,-20,1,6,17,4,-18,2,-19,16,7, signs 10110010011101101101111
candidate -1,-2,3,-4,5,-6,-7,-8,9,-10,11,-12,-13,14,-15,-16,-17,-5,18,-3,19,20,21,-9,-14,22,23,-11,12,-23,10,13,-22,-21,8,15,-20,1,6,17,4,-18,2,-19,16,7, signs 10110010101110101101111
candidate -1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,-13,-14,15,-16,-17,-5,18,-3,19,20,-8,-15,21,22,23,-11,12,-23,10,13,-22,9,14,-21,-20,1,6,17,4,-18,2,-19,16,7, signs 10110011001111001101111
candidate -1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,-13,-14,15,-16,-17,-5,18,-3,19,20,-8,-15,21,22,23,-11,12,-23,10,13,-22,9,14,-21,-20,1,6,17,4,-18,2,-19,16,7, signs 01001100110000110010000
candidate -1,-2,3,-4,5,-6,-7,-8,9,-10,11,-12,-13,14,-15,-16,-17,-5,18,-3,19,20,21,-9,-14,22,23,-11,12,-23,10,13,-22,-21,8,15,-20,1,6,17,4,-18,2,-19,16,7, signs 01001101010001010010000
candidate -1,-2,3,-4,5,-6,-7,-8,-9,10,11,-12,13,-14,-15,-16,-17,-5,18,-3,19,20,21,22,-10,-13,23,-11,12,-23,-22,9,14,-21,8,15,-20,1,6,17,4,-18,2,-19,16,7, signs 01001101100010010010000
candidate -1,-2,-3,-4,5,-6,-7,-8,-9,-10,-11,12,13,-14,15,-16,17,-13,18,-15,19,-17,-12,20,21,22,23,-5,6,-23,4,7,-22,3,8,-21,2,9,-20,1,10,-18,14,-19,16,11, signs 00001111110111001011111
N=23 triple 5,6,12 closed 65966 reduced 1622 tested 1622 hits 8


==> anc/8_15_8_19/census/logs/run_19_23_5_7.log <==
N=23 triple 5,7,11 closed 125820 reduced 5110 tested 5110 hits 0


==> anc/8_15_8_19/census/logs/run_19_23_5_8.log <==
candidate -1,-2,3,-4,-5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,17,-3,18,19,20,-7,21,22,-10,-13,23,-11,12,-23,-22,9,2,-18,4,-17,14,-21,8,1,-19,5,-16,15,6,-20, signs 11000111100010000110000
candidate -1,-2,-3,-4,5,-6,-7,-8,-9,10,11,-12,13,-14,15,-11,16,-13,17,-15,-10,18,19,20,21,22,23,-5,6,-23,4,7,-22,3,8,-21,2,9,-20,1,-18,-16,12,-17,14,-19, signs 11110000000011010100000
candidate -1,-2,-3,-4,5,-6,-7,-8,-9,10,11,-12,13,-14,15,-11,16,-13,17,-15,-10,18,19,20,21,22,23,-5,6,-23,4,7,-22,3,8,-21,2,9,-20,1,-18,-16,12,-17,14,-19, signs 00001111111100101011111
candidate -1,-2,3,-4,-5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,17,-3,18,19,20,-7,21,22,-10,-13,23,-11,12,-23,-22,9,2,-18,4,-17,14,-21,8,1,-19,5,-16,15,6,-20, signs 00111000011101111001111
N=23 triple 5,8,10 closed 166998 reduced 6852 tested 6852 hits 4


==> anc/8_15_8_19/census/logs/run_19_23_5_9.log <==
N=23 triple 5,9,9 closed 186496 reduced 10074 tested 10074 hits 0


==> anc/8_15_8_19/census/logs/run_19_23_6_6.log <==
candidate -1,2,-3,4,-5,-6,7,-8,-9,-10,11,12,-13,14,-15,-16,-17,-7,-2,18,-4,19,20,21,22,-11,-14,23,-12,13,-23,-22,10,15,-21,9,16,-20,8,17,6,1,-18,3,-19,5, signs 10011100001110111101111
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,-17,-7,-2,18,-4,19,20,21,-10,-15,22,23,-12,13,-23,11,14,-22,-21,9,16,-20,8,17,6,1,-18,3,-19,5, signs 10011100010111011101111
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,-15,16,-17,-7,-2,18,-4,19,20,-9,-16,21,22,23,-12,13,-23,11,14,-22,10,15,-21,-20,8,17,6,1,-18,3,-19,5, signs 10011100100111101101111
candidate -1,2,-3,4,-5,-6,7,8,-9,-10,-11,12,-13,-14,-15,-16,17,-7,-2,18,-4,19,-8,-17,20,21,22,23,-12,13,-23,11,14,-22,10,15,-21,9,16,-20,6,1,-18,3,-19,5, signs 10011101000111110101111
candidate -1,2,-3,4,-5,-6,-7,-8,9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,-9,-2,21,-4,22,23,7,10,13,-19,17,-18,-20,14,11,8,-23,6,1,-21,3,-22,5, signs 01100001001001000010011
candidate -1,2,-3,4,-5,-6,-7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,-9,-2,21,-4,22,23,7,10,-19,14,17,-18,15,-20,11,8,-23,6,1,-21,3,-22,5, signs 01100001001000100010011
candidate -1,2,-3,4,-5,-6,-7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,-10,19,20,-9,-2,21,-4,22,23,7,-19,11,14,17,-18,15,12,-20,8,-23,6,1,-21,3,-22,5, signs 01100001000100100010011
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,-10,-7,19,20,-2,21,-4,22,23,-19,8,11,14,17,-18,15,12,9,-20,-23,6,1,-21,3,-22,5, signs 01100000100100100010011
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,-10,-7,19,20,-2,21,-4,22,23,-19,8,11,14,17,-18,15,12,9,-20,-23,6,1,-21,3,-22,5, signs 10011111011011011101100
candidate -1,2,-3,4,-5,-6,-7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,-10,19,20,-9,-2,21,-4,22,23,7,-19,11,14,17,-18,15,12,-20,8,-23,6,1,-21,3,-22,5, signs 10011110111011011101100
candidate -1,2,-3,4,-5,-6,-7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,-9,-2,21,-4,22,23,7,10,-19,14,17,-18,15,-20,11,8,-23,6,1,-21,3,-22,5, signs 10011110110111011101100
candidate -1,2,-3,4,-5,-6,-7,-8,9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,-9,-2,21,-4,22,23,7,10,13,-19,17,-18,-20,14,11,8,-23,6,1,-21,3,-22,5, signs 10011110110110111101100
candidate -1,2,-3,4,-5,-6,7,8,-9,-10,-11,12,-13,-14,-15,-16,17,-7,-2,18,-4,19,-8,-17,20,21,22,23,-12,13,-23,11,14,-22,10,15,-21,9,16,-20,6,1,-18,3,-19,5, signs 01100010111000001010000
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,-15,16,-17,-7,-2,18,-4,19,20,-9,-16,21,22,23,-12,13,-23,11,14,-22,10,15,-21,-20,8,17,6,1,-18,3,-19,5, signs 01100011011000010010000
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,-17,-7,-2,18,-4,19,20,21,-10,-15,22,23,-12,13,-23,11,14,-22,-21,9,16,-20,8,17,6,1,-18,3,-19,5, signs 01100011101000100010000
candidate -1,2,-3,4,-5,-6,7,-8,-9,-10,11,12,-13,14,-15,-16,-17,-7,-2,18,-4,19,20,21,22,-11,-14,23,-12,13,-23,-22,10,15,-21,9,16,-20,8,17,6,1,-18,3,-19,5, signs 01100011110001000010000
N=23 triple 6,6,11 closed 270500 reduced 6948 tested 6948 hits 16


==> anc/8_15_8_19/census/logs/run_19_23_6_7.log <==
candidate -1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,-13,14,15,-16,17,-15,18,19,-14,-11,-8,20,21,-3,22,-5,23,-21,2,-22,4,-23,-20,1,6,9,12,-18,16,-17,-19,13,10,7, signs 11001010010010000100010
candidate -1,-2,3,-4,5,-6,-7,8,-9,-10,11,12,-13,-14,15,-16,17,-15,-12,18,19,-11,-8,20,21,-3,22,-5,23,-21,2,-22,4,-23,-20,1,6,9,-18,13,16,-17,14,-19,10,7, signs 11001010010001000100010
candidate -1,-2,3,-4,5,-6,-7,8,9,-10,-11,12,-13,-14,15,-16,17,-15,-12,-9,18,19,-8,20,21,-3,22,-5,23,-21,2,-22,4,-23,-20,1,6,-18,10,13,16,-17,14,11,-19,7, signs 11001010001001000100010
candidate -1,-2,3,-4,5,6,-7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,-12,-9,-6,18,19,20,21,-3,22,-5,23,-21,2,-22,4,-23,-20,1,-18,7,10,13,16,-17,14,11,8,-19, signs 11001001001001000100010
candidate -1,-2,3,-4,5,-6,-7,-8,-9,10,-11,-12,13,14,15,-16,17,-15,18,19,-14,20,21,-13,-10,-3,22,-5,23,7,2,11,-20,-18,16,-17,-19,-21,12,1,8,-23,6,-22,4,9, signs 01110001000100000101001
candidate -1,-2,3,-4,5,-6,-7,-8,-9,10,11,-12,-13,14,15,-16,17,-15,18,19,-14,-11,20,21,-10,-3,22,-5,23,7,2,-20,12,-18,16,-17,-19,13,-21,1,8,-23,6,-22,4,9, signs 01110001000010000101001
candidate -1,-2,3,-4,5,-6,-7,-8,-9,10,11,12,-13,-14,15,-16,17,-15,-12,18,19,-11,20,21,-10,-3,22,-5,23,7,2,-20,-18,13,16,-17,14,-19,-21,1,8,-23,6,-22,4,9, signs 01110001000001000101001
candidate -1,-2,3,-4,5,-6,-7,-8,-9,10,11,12,-13,-14,15,-16,17,-15,-12,18,19,-11,20,21,-10,-3,22,-5,23,7,2,-20,-18,13,16,-17,14,-19,-21,1,8,-23,6,-22,4,9, signs 10001110111110111010110
candidate -1,-2,3,-4,5,-6,-7,-8,-9,10,11,-12,-13,14,15,-16,17,-15,18,19,-14,-11,20,21,-10,-3,22,-5,23,7,2,-20,12,-18,16,-17,-19,13,-21,1,8,-23,6,-22,4,9, signs 10001110111101111010110
candidate -1,-2,3,-4,5,-6,-7,-8,-9,10,-11,-12,13,14,15,-16,17,-15,18,19,-14,20,21,-13,-10,-3,22,-5,23,7,2,11,-20,-18,16,-17,-19,-21,12,1,8,-23,6,-22,4,9, signs 10001110111011111010110
candidate -1,-2,3,-4,5,6,-7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,-12,-9,-6,18,19,20,21,-3,22,-5,23,-21,2,-22,4,-23,-20,1,-18,7,10,13,16,-17,14,11,8,-19, signs 00110110110110111011101
candidate -1,-2,3,-4,5,-6,-7,8,9,-10,-11,12,-13,-14,15,-16,17,-15,-12,-9,18,19,-8,20,21,-3,22,-5,23,-21,2,-22,4,-23,-20,1,6,-18,10,13,16,-17,14,11,-19,7, signs 00110101110110111011101
candidate -1,-2,3,-4,5,-6,-7,8,-9,-10,11,12,-13,-14,15,-16,17,-15,-12,18,19,-11,-8,20,21,-3,22,-5,23,-21,2,-22,4,-23,-20,1,6,9,-18,13,16,-17,14,-19,10,7, signs 00110101101110111011101
candidate -1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,-13,14,15,-16,17,-15,18,19,-14,-11,-8,20,21,-3,22,-5,23,-21,2,-22,4,-23,-20,1,6,9,12,-18,16,-17,-19,13,10,7, signs 00110101101101111011101
N=23 triple 6,7,10 closed 479986 reduced 15308 tested 15308 hits 14


==> anc/8_15_8_19/census/logs/run_19_23_6_8.log <==
candidate -1,2,-3,4,-5,-6,-7,-8,9,10,-11,12,-13,-14,15,16,-2,17,-4,18,19,-15,20,21,22,-9,-12,23,-10,11,-23,-22,8,13,-21,7,14,-20,-16,-19,6,1,-17,3,-18,5, signs 10011100111011011001111
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,-12,13,-14,15,16,-2,17,-4,18,19,-15,20,21,-8,-13,22,23,-10,11,-23,9,12,-22,-21,7,14,-20,-16,-19,6,1,-17,3,-18,5, signs 10011101011101011001111
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,-12,-13,14,15,16,-2,17,-4,18,19,-15,20,-7,-14,21,22,23,-10,11,-23,9,12,-22,8,13,-21,-20,-16,-19,6,1,-17,3,-18,5, signs 10011110011110011001111
candidate -1,2,-3,4,5,-6,-7,8,-9,-10,11,-12,-13,14,-15,16,-14,-11,-8,-5,17,18,19,20,-2,21,-4,22,23,-17,-21,3,-20,1,-18,-23,6,9,12,15,-16,13,10,7,-22,-19, signs 10010010010010000100110
candidate -1,2,-3,4,-5,-6,-7,-8,9,-10,-11,12,13,14,-15,16,-14,17,18,-13,19,20,-12,-9,-2,21,-4,22,23,7,10,-19,-17,15,-16,-18,-20,11,8,-23,6,1,-21,3,-22,5, signs 01100001001000001010011
candidate -1,2,-3,4,-5,-6,-7,-8,9,10,-11,-12,13,14,-15,16,-14,17,18,-13,-10,19,20,-9,-2,21,-4,22,23,7,-19,11,-17,15,-16,-18,12,-20,8,-23,6,1,-21,3,-22,5, signs 01100001000100001010011
candidate -1,2,-3,4,-5,-6,-7,-8,9,10,11,-12,-13,14,-15,16,-14,-11,17,18,-10,19,20,-9,-2,21,-4,22,23,7,-19,-17,12,15,-16,13,-18,-20,8,-23,6,1,-21,3,-22,5, signs 01100001000010001010011
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,-12,13,14,-15,16,-14,17,18,-13,-10,-7,19,20,-2,21,-4,22,23,-19,8,11,-17,15,-16,-18,12,9,-20,-23,6,1,-21,3,-22,5, signs 01100000100100001010011
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,11,-12,-13,14,-15,16,-14,-11,17,18,-10,-7,19,20,-2,21,-4,22,23,-19,8,-17,12,15,-16,13,-18,9,-20,-23,6,1,-21,3,-22,5, signs 01100000100010001010011
candidate -1,2,-3,4,-5,-6,7,8,-9,-10,11,-12,-13,14,-15,16,-14,-11,-8,17,18,-7,19,20,-2,21,-4,22,23,-19,-17,9,12,15,-16,13,10,-18,-20,-23,6,1,-21,3,-22,5, signs 01100000010010001010011
candidate -1,2,-3,4,-5,-6,7,8,-9,-10,11,-12,-13,14,-15,16,-14,-11,-8,17,18,-7,19,20,-2,21,-4,22,23,-19,-17,9,12,15,-16,13,10,-18,-20,-23,6,1,-21,3,-22,5, signs 10011111101101110101100
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,11,-12,-13,14,-15,16,-14,-11,17,18,-10,-7,19,20,-2,21,-4,22,23,-19,8,-17,12,15,-16,13,-18,9,-20,-23,6,1,-21,3,-22,5, signs 10011111011101110101100
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,-12,13,14,-15,16,-14,17,18,-13,-10,-7,19,20,-2,21,-4,22,23,-19,8,11,-17,15,-16,-18,12,9,-20,-23,6,1,-21,3,-22,5, signs 10011111011011110101100
candidate -1,2,-3,4,-5,-6,-7,-8,9,10,11,-12,-13,14,-15,16,-14,-11,17,18,-10,19,20,-9,-2,21,-4,22,23,7,-19,-17,12,15,-16,13,-18,-20,8,-23,6,1,-21,3,-22,5, signs 10011110111101110101100
candidate -1,2,-3,4,-5,-6,-7,-8,9,10,-11,-12,13,14,-15,16,-14,17,18,-13,-10,19,20,-9,-2,21,-4,22,23,7,-19,11,-17,15,-16,-18,12,-20,8,-23,6,1,-21,3,-22,5, signs 10011110111011110101100
candidate -1,2,-3,4,-5,-6,-7,-8,9,-10,-11,12,13,14,-15,16,-14,17,18,-13,19,20,-12,-9,-2,21,-4,22,23,7,10,-19,-17,15,-16,-18,-20,11,8,-23,6,1,-21,3,-22,5, signs 10011110110111110101100
candidate -1,2,-3,4,5,-6,-7,8,-9,-10,11,-12,-13,14,-15,16,-14,-11,-8,-5,17,18,19,20,-2,21,-4,22,23,-17,-21,3,-20,1,-18,-23,6,9,12,15,-16,13,10,7,-22,-19, signs 01101101101101111011001
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,-12,-13,14,15,16,-2,17,-4,18,19,-15,20,-7,-14,21,22,23,-10,11,-23,9,12,-22,8,13,-21,-20,-16,-19,6,1,-17,3,-18,5, signs 01100001100001100110000
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,-12,13,-14,15,16,-2,17,-4,18,19,-15,20,21,-8,-13,22,23,-10,11,-23,9,12,-22,-21,7,14,-20,-16,-19,6,1,-17,3,-18,5, signs 01100010100010100110000
candidate -1,2,-3,4,-5,-6,-7,-8,9,10,-11,12,-13,-14,15,16,-2,17,-4,18,19,-15,20,21,22,-9,-12,23,-10,11,-23,-22,8,13,-21,7,14,-20,-16,-19,6,1,-17,3,-18,5, signs 01100011000100100110000
N=23 triple 6,8,9 closed 595318 reduced 23366 tested 23366 hits 20


==> anc/8_15_8_19/census/logs/run_19_23_7_7.log <==
N=23 triple 7,7,9 closed 1663214 reduced 44428 tested 44428 hits 0


==> anc/8_15_8_19/census/logs/run_19_23_7_8.log <==
candidate -1,2,-3,-4,5,-6,-7,-8,9,10,11,-12,13,-14,15,-11,16,-13,17,-15,-10,18,19,20,-2,-9,21,22,23,-5,6,-23,4,7,-22,3,8,-21,-20,1,-18,-16,12,-17,14,-19, signs 10110000100011010100000
candidate -1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,13,-14,15,-11,16,-13,17,-15,-10,18,19,20,21,-3,-8,22,23,-5,6,-23,4,7,-22,-21,2,9,-20,1,-18,-16,12,-17,14,-19, signs 11010001000011010100000
candidate -1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,13,-14,15,-11,16,-13,17,-15,-10,18,19,20,21,22,-4,-7,23,-5,6,-23,-22,3,8,-21,2,9,-20,1,-18,-16,12,-17,14,-19, signs 11100010000011010100000
candidate 1,-2,-3,-4,5,6,-7,-8,-9,10,11,-12,13,-14,15,-11,16,-13,17,-15,-10,-5,18,19,20,-1,21,22,-6,23,8,-16,12,-17,14,9,-23,7,4,-18,-22,3,-19,-21,2,-20, signs 00001000100011010000111
candidate 1,-2,-3,4,5,-6,-7,-8,-9,10,11,-12,13,-14,15,-11,16,-13,17,-15,-10,18,-4,19,20,-1,21,-5,22,23,8,-16,12,-17,14,9,-23,7,-18,-22,6,3,-19,-21,2,-20, signs 00010000100011010000111
candidate 1,-2,3,4,-5,-6,-7,-8,-9,10,11,-12,13,-14,15,-11,16,-13,17,-15,-10,18,19,-3,20,-1,-4,21,22,23,8,-16,12,-17,14,9,-23,7,-18,-22,6,-19,-21,5,2,-20, signs 00100000100011010000111
candidate 1,-2,3,4,-5,-6,-7,-8,-9,10,11,-12,13,-14,15,-11,16,-13,17,-15,-10,18,19,-3,20,-1,-4,21,22,23,8,-16,12,-17,14,9,-23,7,-18,-22,6,-19,-21,5,2,-20, signs 11011111011100101111000
candidate 1,-2,-3,4,5,-6,-7,-8,-9,10,11,-12,13,-14,15,-11,16,-13,17,-15,-10,18,-4,19,20,-1,21,-5,22,23,8,-16,12,-17,14,9,-23,7,-18,-22,6,3,-19,-21,2,-20, signs 11101111011100101111000
candidate 1,-2,-3,-4,5,6,-7,-8,-9,10,11,-12,13,-14,15,-11,16,-13,17,-15,-10,-5,18,19,20,-1,21,22,-6,23,8,-16,12,-17,14,9,-23,7,4,-18,-22,3,-19,-21,2,-20, signs 11110111011100101111000
candidate -1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,13,-14,15,-11,16,-13,17,-15,-10,18,19,20,21,22,-4,-7,23,-5,6,-23,-22,3,8,-21,2,9,-20,1,-18,-16,12,-17,14,-19, signs 00011101111100101011111
candidate -1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,13,-14,15,-11,16,-13,17,-15,-10,18,19,20,21,-3,-8,22,23,-5,6,-23,4,7,-22,-21,2,9,-20,1,-18,-16,12,-17,14,-19, signs 00101110111100101011111
candidate -1,2,-3,-4,5,-6,-7,-8,9,10,11,-12,13,-14,15,-11,16,-13,17,-15,-10,18,19,20,-2,-9,21,22,23,-5,6,-23,4,7,-22,3,8,-21,-20,1,-18,-16,12,-17,14,-19, signs 01001111011100101011111
N=23 triple 7,8,8 closed 1801796 reduced 42260 tested 42260 hits 12


==> anc/8_15_8_19/census/logs/run_19_24_3_10.log <==
N=24 triple 3,10,11 closed 6698 reduced 132 tested 132 hits 0


==> anc/8_15_8_19/census/logs/run_19_24_3_3.log <==
N=24 triple 3,3,18 closed 44 reduced 0 tested 0 hits 0


==> anc/8_15_8_19/census/logs/run_19_24_3_4.log <==
N=24 triple 3,4,17 closed 180 reduced 0 tested 0 hits 0


==> anc/8_15_8_19/census/logs/run_19_24_3_5.log <==
N=24 triple 3,5,16 closed 656 reduced 10 tested 10 hits 0


==> anc/8_15_8_19/census/logs/run_19_24_3_6.log <==
N=24 triple 3,6,15 closed 1736 reduced 36 tested 36 hits 0


==> anc/8_15_8_19/census/logs/run_19_24_3_7.log <==
N=24 triple 3,7,14 closed 3300 reduced 66 tested 66 hits 0


==> anc/8_15_8_19/census/logs/run_19_24_3_8.log <==
N=24 triple 3,8,13 closed 4878 reduced 168 tested 168 hits 0


==> anc/8_15_8_19/census/logs/run_19_24_3_9.log <==
N=24 triple 3,9,12 closed 6198 reduced 140 tested 140 hits 0


==> anc/8_15_8_19/census/logs/run_19_24_4_10.log <==
candidate -1,-2,-3,4,-5,-6,7,-8,-9,-10,11,-12,13,-14,15,-13,16,17,18,19,20,21,-4,-11,22,23,24,-7,8,-24,6,9,-23,-20,2,-16,14,-15,-17,1,-19,-22,10,5,-21,3,12,-18, signs 011001000110000100100100
candidate 1,-2,-3,-4,5,6,-7,-8,-9,-10,-11,-12,13,-14,15,-13,16,-5,17,18,19,-1,20,21,-6,22,23,24,10,-16,-22,7,-21,-17,4,9,-24,11,14,-15,12,-23,8,3,-18,-20,2,-19, signs 000110001001000010010110
candidate 1,-2,-3,-4,5,6,-7,-8,-9,-10,-11,-12,13,-14,15,-13,16,-5,17,18,19,-1,20,21,-6,22,23,24,10,-16,-22,7,-21,-17,4,9,-24,11,14,-15,12,-23,8,3,-18,-20,2,-19, signs 111001110110111101101001
candidate -1,-2,-3,4,-5,-6,7,-8,-9,-10,11,-12,13,-14,15,-13,16,17,18,19,20,21,-4,-11,22,23,24,-7,8,-24,6,9,-23,-20,2,-16,14,-15,-17,1,-19,-22,10,5,-21,3,12,-18, signs 100110111001111011011011
N=24 triple 4,10,10 closed 49692 reduced 1752 tested 1752 hits 4


==> anc/8_15_8_19/census/logs/run_19_24_4_4.log <==
N=24 triple 4,4,16 closed 1376 reduced 8 tested 8 hits 0


==> anc/8_15_8_19/census/logs/run_19_24_4_5.log <==
N=24 triple 4,5,15 closed 5028 reduced 114 tested 114 hits 0


==> anc/8_15_8_19/census/logs/run_19_24_4_6.log <==
N=24 triple 4,6,14 closed 13104 reduced 254 tested 254 hits 0


==> anc/8_15_8_19/census/logs/run_19_24_4_7.log <==
N=24 triple 4,7,13 closed 26456 reduced 938 tested 938 hits 0


==> anc/8_15_8_19/census/logs/run_19_24_4_8.log <==
candidate -1,-2,-3,4,-5,-6,7,-8,-9,-10,11,-12,-13,-14,15,-16,17,-15,18,19,20,21,-4,-11,22,23,24,-7,8,-24,6,9,-23,-20,2,13,16,-17,14,1,-19,-22,10,5,-21,3,12,-18, signs 011001000110010000100100
candidate 1,-2,-3,-4,-5,6,-7,-8,9,-10,-11,-12,13,-14,-15,-16,-6,17,18,19,20,-1,21,-13,22,23,24,-9,8,-24,10,7,16,5,-17,11,-23,15,4,-18,12,-22,14,3,-19,-21,2,-20, signs 111110000100111111110001
candidate 1,-2,-3,-4,-5,6,-7,-8,9,-10,-11,-12,13,-14,-15,-16,-6,17,18,19,20,-1,21,-13,22,23,24,-9,8,-24,10,7,16,5,-17,11,-23,15,4,-18,12,-22,14,3,-19,-21,2,-20, signs 000001111011000000001110
candidate -1,-2,-3,4,-5,-6,7,-8,-9,-10,11,-12,-13,-14,15,-16,17,-15,18,19,20,21,-4,-11,22,23,24,-7,8,-24,6,9,-23,-20,2,13,16,-17,14,1,-19,-22,10,5,-21,3,12,-18, signs 100110111001101111011011
N=24 triple 4,8,12 closed 39632 reduced 1448 tested 1448 hits 4


==> anc/8_15_8_19/census/logs/run_19_24_4_9.log <==
N=24 triple 4,9,11 closed 47748 reduced 1828 tested 1828 hits 0


==> anc/8_15_8_19/census/logs/run_19_24_5_5.log <==
N=24 triple 5,5,14 closed 30756 reduced 476 tested 476 hits 0


==> anc/8_15_8_19/census/logs/run_19_24_5_6.log <==
N=24 triple 5,6,13 closed 83168 reduced 1924 tested 1924 hits 0


==> anc/8_15_8_19/census/logs/run_19_24_5_7.log <==
N=24 triple 5,7,12 closed 176152 reduced 5558 tested 5558 hits 0


==> anc/8_15_8_19/census/logs/run_19_24_5_8.log <==
candidate -1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,-13,14,-15,-16,17,18,19,-3,-14,20,-6,21,-8,22,-10,23,24,13,-20,5,-23,11,-22,9,-21,7,12,-24,4,-19,2,15,-18,1,16,-17, signs 110010011001010000001010
candidate -1,-2,-3,4,-5,-6,-7,8,-9,-10,-11,12,-13,14,15,-16,17,-15,-8,18,19,20,-12,21,-14,22,23,24,-4,5,-24,3,6,-23,2,7,-22,13,-21,11,-20,1,-18,9,16,-17,10,-19, signs 111000000111000001001000
candidate -1,-2,-3,4,-5,-6,-7,8,-9,-10,-11,12,-13,14,15,-16,17,-15,-8,18,19,20,-12,21,-14,22,23,24,-4,5,-24,3,6,-23,2,7,-22,13,-21,11,-20,1,-18,9,16,-17,10,-19, signs 000111111000111110110111
candidate -1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,-13,14,-15,-16,17,18,19,-3,-14,20,-6,21,-8,22,-10,23,24,13,-20,5,-23,11,-22,9,-21,7,12,-24,4,-19,2,15,-18,1,16,-17, signs 001101100110101111110101
N=24 triple 5,8,11 closed 265082 reduced 11202 tested 11202 hits 4


==> anc/8_15_8_19/census/logs/run_19_24_5_9.log <==
N=24 triple 5,9,10 closed 319244 reduced 12754 tested 12754 hits 0


==> anc/8_15_8_19/census/logs/run_19_24_6_6.log <==
candidate 1,-2,3,4,-5,-6,-7,8,-9,-10,11,-12,-13,-14,15,-16,-17,-18,-8,19,20,-3,21,-1,-4,-15,22,23,24,-11,10,-24,12,9,18,7,-19,13,-23,17,6,-20,14,-22,16,5,2,-21, signs 110111100001001111111001
candidate 1,-2,-3,-4,5,-6,7,-8,-9,10,-11,12,-13,-14,-15,-16,17,-18,19,-17,-10,-5,20,21,22,-1,23,-7,-12,24,14,9,4,-20,6,11,16,-19,18,15,-24,13,8,3,-21,-23,2,-22, signs 000011000110001001100011
candidate 1,-2,-3,-4,5,-6,7,-8,-9,10,-11,12,-13,-14,-15,-16,17,-18,19,-17,-10,-5,20,21,22,-1,23,-7,-12,24,14,9,4,-20,6,11,16,-19,18,15,-24,13,8,3,-21,-23,2,-22, signs 111100111001110110011100
candidate 1,-2,3,4,-5,-6,-7,8,-9,-10,11,-12,-13,-14,15,-16,-17,-18,-8,19,20,-3,21,-1,-4,-15,22,23,24,-11,10,-24,12,9,18,7,-19,13,-23,17,6,-20,14,-22,16,5,2,-21, signs 001000011110110000000110
N=24 triple 6,6,12 closed 384328 reduced 5960 tested 5960 hits 4


==> anc/8_15_8_19/census/logs/run_19_24_6_7.log <==
candidate 1,-2,-3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,-17,-5,18,19,-8,20,-14,21,-12,22,-10,-1,23,24,4,17,6,-18,-24,3,16,7,-19,-23,2,15,-20,13,-21,11,-22,9, signs 000001111001100000001011
candidate -1,2,-3,-4,5,-6,7,-8,-9,-10,-11,12,-13,14,-15,16,-17,18,-16,19,-14,20,-12,21,-2,22,23,-7,24,-5,6,-24,4,-23,8,17,-18,9,-22,3,-21,1,10,15,-19,13,-20,11, signs 100100101010011000100100
candidate 1,-2,3,-4,-5,6,-7,-8,-9,-10,-11,12,-13,14,-15,16,-17,18,-16,19,-14,20,-12,-3,21,-1,22,23,-6,24,8,13,-20,15,-19,9,-24,7,-23,5,10,17,-18,11,4,-22,2,-21, signs 001010001010011000100101
candidate 1,-2,3,-4,-5,6,-7,-8,-9,-10,-11,12,-13,14,-15,16,-17,18,-16,19,-14,20,-12,-3,21,-1,22,23,-6,24,8,13,-20,15,-19,9,-24,7,-23,5,10,17,-18,11,4,-22,2,-21, signs 110101110101100111011010
candidate -1,2,-3,-4,5,-6,7,-8,-9,-10,-11,12,-13,14,-15,16,-17,18,-16,19,-14,20,-12,21,-2,22,23,-7,24,-5,6,-24,4,-23,8,17,-18,9,-22,3,-21,1,10,15,-19,13,-20,11, signs 011011010101100111011011
candidate 1,-2,-3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,-17,-5,18,19,-8,20,-14,21,-12,22,-10,-1,23,24,4,17,6,-18,-24,3,16,7,-19,-23,2,15,-20,13,-21,11,-22,9, signs 111110000110011111110100
N=24 triple 6,7,11 closed 777658 reduced 23786 tested 23786 hits 6


==> anc/8_15_8_19/census/logs/run_19_24_6_8.log <==
candidate -1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,-14,15,-16,17,-15,18,19,20,21,-4,-11,22,23,-6,-9,24,-7,8,-24,-23,-20,2,13,16,-17,14,1,-19,-22,10,5,-21,3,12,-18, signs 011000001110010000100100
candidate 1,-2,-3,-4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-15,18,19,-10,-5,20,21,22,-1,23,-7,-12,24,14,9,4,-20,6,11,-19,-17,16,-18,-24,13,8,3,-21,-23,2,-22, signs 000011000110000110100011
candidate 1,-2,3,4,-5,-6,7,8,-9,-10,-11,-12,-13,-14,15,-16,17,-15,18,-7,19,-3,20,-1,-4,21,-8,22,23,24,12,-18,-22,9,-21,-19,6,11,-24,13,16,-17,14,-23,10,5,2,-20, signs 001001100010010000100110
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,-12,13,-14,15,-16,-6,17,-4,-15,18,19,20,-9,21,-1,22,23,24,-13,14,-24,12,-18,16,5,-17,7,-19,11,-23,3,8,-20,10,-22,2,-21, signs 111110000110111110111001
candidate 1,-2,-3,-4,-5,6,7,-8,9,10,-11,-12,13,-14,-15,-16,-6,17,18,19,20,-1,21,-13,22,23,-10,-7,24,-9,8,-24,16,5,-17,11,-23,15,4,-18,12,-22,14,3,-19,-21,2,-20, signs 111110100000111111110001
candidate 1,-2,-3,-4,-5,6,7,-8,9,10,-11,-12,13,-14,-15,-16,-6,17,18,19,20,-1,21,-13,22,23,-10,-7,24,-9,8,-24,16,5,-17,11,-23,15,4,-18,12,-22,14,3,-19,-21,2,-20, signs 000001011111000000001110
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,-12,13,-14,15,-16,-6,17,-4,-15,18,19,20,-9,21,-1,22,23,24,-13,14,-24,12,-18,16,5,-17,7,-19,11,-23,3,8,-20,10,-22,2,-21, signs 000001111001000001000110
candidate 1,-2,3,4,-5,-6,7,8,-9,-10,-11,-12,-13,-14,15,-16,17,-15,18,-7,19,-3,20,-1,-4,21,-8,22,23,24,12,-18,-22,9,-21,-19,6,11,-24,13,16,-17,14,-23,10,5,2,-20, signs 110110011101101111011001
candidate 1,-2,-3,-4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-15,18,19,-10,-5,20,21,22,-1,23,-7,-12,24,14,9,4,-20,6,11,-19,-17,16,-18,-24,13,8,3,-21,-23,2,-22, signs 111100111001111001011100
candidate -1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,-14,15,-16,17,-15,18,19,20,21,-4,-11,22,23,-6,-9,24,-7,8,-24,-23,-20,2,13,16,-17,14,1,-19,-22,10,5,-21,3,12,-18, signs 100111110001101111011011
N=24 triple 6,8,10 closed 1073456 reduced 34932 tested 34932 hits 10


==> anc/8_15_8_19/census/logs/run_19_24_6_9.log <==
candidate 1,-2,3,-4,5,-6,7,-8,-9,-10,11,-12,-13,-14,15,16,17,-3,18,-1,19,-15,20,-5,21,-7,22,23,24,-11,12,-24,10,13,-23,9,4,-17,2,-18,14,-22,8,-21,6,-20,-16,-19, signs 110000111100001001101000
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,-9,16,17,18,-1,19,20,21,-5,22,-7,23,-13,24,-11,10,15,8,-22,6,-21,4,-16,12,-24,14,-23,-20,3,-17,-19,2,-18, signs 111100110000111111000110
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,-9,16,17,18,-1,19,20,21,-5,22,-7,23,-13,24,-11,10,15,8,-22,6,-21,4,-16,12,-24,14,-23,-20,3,-17,-19,2,-18, signs 000011001111000000111001
candidate 1,-2,3,-4,5,-6,7,-8,-9,-10,11,-12,-13,-14,15,16,17,-3,18,-1,19,-15,20,-5,21,-7,22,23,24,-11,12,-24,10,13,-23,9,4,-17,2,-18,14,-22,8,-21,6,-20,-16,-19, signs 001111000011110110010111
N=24 triple 6,9,9 closed 1212814 reduced 46162 tested 46162 hits 4


==> anc/8_15_8_19/census/logs/run_19_24_7_7.log <==
N=24 triple 7,7,10 closed 2996762 reduced 67190 tested 67190 hits 0


==> anc/8_15_8_19/census/logs/run_19_24_7_8.log <==
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,-13,14,-15,16,17,-1,-16,18,19,-3,-14,20,-6,21,-8,22,-10,23,24,13,-20,5,-23,11,-22,9,-21,7,12,-24,4,-19,2,15,-18,-17, signs 010010011001010100001010
candidate -1,2,3,-4,-5,6,-7,8,-9,10,-11,-12,-13,14,15,-16,17,18,-2,-15,19,-3,-14,20,-6,21,-8,22,-10,23,24,13,-20,5,-23,11,-22,9,-21,7,12,-24,4,-19,-18,1,16,-17, signs 100010011001011000001010
candidate -1,2,-3,4,-5,-6,7,8,-9,-10,-11,12,-13,14,15,-16,17,-15,-8,18,19,20,-12,21,-14,22,-2,-7,23,24,-4,5,-24,3,6,-23,-22,13,-21,11,-20,1,-18,9,16,-17,10,-19, signs 101000100111000001001000
candidate -1,-2,3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,15,-16,17,-15,-8,18,19,20,-12,21,-14,22,23,-3,-6,24,-4,5,-24,-23,2,7,-22,13,-21,11,-20,1,-18,9,16,-17,10,-19, signs 110001000111000001001000
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,-16,17,-7,18,-5,19,-13,20,-11,-4,21,22,-1,23,-9,24,15,6,-18,8,-17,16,-24,14,-19,12,-20,10,3,-21,-23,2,-22, signs 111011001100111001101100
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,12,-13,-14,15,-16,-8,17,18,19,-2,20,-10,-15,21,-7,22,23,-4,24,-12,13,6,-22,-17,9,16,-21,14,11,-20,1,-19,3,-24,5,-23,-18, signs 110111000111100111010110
candidate 1,-2,-3,4,-5,6,7,8,-9,-10,-11,12,-13,-14,-15,16,17,-7,18,-1,-8,19,-16,20,-6,21,-4,22,23,24,-12,13,-24,11,14,-23,10,15,-22,3,-21,5,-20,-17,-19,9,2,-18, signs 111100011001111011010111
candidate -1,-2,-3,4,5,6,-7,8,-9,10,-11,12,13,-14,-15,-16,17,18,19,-13,20,-5,-10,21,-8,22,-6,23,-12,24,-4,-20,-23,7,-22,9,-21,11,-24,3,14,-19,2,15,-18,1,16,-17, signs 111010011001000000001010
candidate -1,-2,-3,4,5,6,-7,8,-9,10,-11,12,13,-14,-15,-16,17,18,19,-13,20,-5,-10,21,-8,22,-6,23,-12,24,-4,-20,-23,7,-22,9,-21,11,-24,3,14,-19,2,15,-18,1,16,-17, signs 000101100110111111110101
candidate 1,-2,-3,4,-5,6,7,8,-9,-10,-11,12,-13,-14,-15,16,17,-7,18,-1,-8,19,-16,20,-6,21,-4,22,23,24,-12,13,-24,11,14,-23,10,15,-22,3,-21,5,-20,-17,-19,9,2,-18, signs 000011100110000100101000
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,12,-13,-14,15,-16,-8,17,18,19,-2,20,-10,-15,21,-7,22,23,-4,24,-12,13,6,-22,-17,9,16,-21,14,11,-20,1,-19,3,-24,5,-23,-18, signs 001000111000011000101001
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,-16,17,-7,18,-5,19,-13,20,-11,-4,21,22,-1,23,-9,24,15,6,-18,8,-17,16,-24,14,-19,12,-20,10,3,-21,-23,2,-22, signs 000100110011000110010011
candidate -1,-2,3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,15,-16,17,-15,-8,18,19,20,-12,21,-14,22,23,-3,-6,24,-4,5,-24,-23,2,7,-22,13,-21,11,-20,1,-18,9,16,-17,10,-19, signs 001110111000111110110111
candidate -1,2,-3,4,-5,-6,7,8,-9,-10,-11,12,-13,14,15,-16,17,-15,-8,18,19,20,-12,21,-14,22,-2,-7,23,24,-4,5,-24,3,6,-23,-22,13,-21,11,-20,1,-18,9,16,-17,10,-19, signs 010111011000111110110111
candidate -1,2,3,-4,-5,6,-7,8,-9,10,-11,-12,-13,14,15,-16,17,18,-2,-15,19,-3,-14,20,-6,21,-8,22,-10,23,24,13,-20,5,-23,11,-22,9,-21,7,12,-24,4,-19,-18,1,16,-17, signs 011101100110100111110101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,-13,14,-15,16,17,-1,-16,18,19,-3,-14,20,-6,21,-8,22,-10,23,24,13,-20,5,-23,11,-22,9,-21,7,12,-24,4,-19,2,15,-18,-17, signs 101101100110101011110101
N=24 triple 7,8,9 closed 3911540 reduced 117898 tested 117898 hits 16


==> anc/8_15_8_19/census/logs/run_19_24_8_8.log <==
N=24 triple 8,8,8 closed 8794432 reduced 123024 tested 123024 hits 0


==> anc/8_15_8_19/census/logs/run_19_25_3_10.log <==
N=25 triple 3,10,12 closed 8948 reduced 212 tested 212 hits 0


==> anc/8_15_8_19/census/logs/run_19_25_3_11.log <==
N=25 triple 3,11,11 closed 9224 reduced 224 tested 224 hits 0


==> anc/8_15_8_19/census/logs/run_19_25_3_3.log <==
N=25 triple 3,3,19 closed 44 reduced 0 tested 0 hits 0


==> anc/8_15_8_19/census/logs/run_19_25_3_4.log <==
N=25 triple 3,4,18 closed 180 reduced 0 tested 0 hits 0


==> anc/8_15_8_19/census/logs/run_19_25_3_5.log <==
N=25 triple 3,5,17 closed 674 reduced 4 tested 4 hits 0


==> anc/8_15_8_19/census/logs/run_19_25_3_6.log <==
N=25 triple 3,6,16 closed 1862 reduced 22 tested 22 hits 0


==> anc/8_15_8_19/census/logs/run_19_25_3_7.log <==
N=25 triple 3,7,15 closed 3712 reduced 64 tested 64 hits 0


==> anc/8_15_8_19/census/logs/run_19_25_3_8.log <==
N=25 triple 3,8,14 closed 5854 reduced 138 tested 138 hits 0


==> anc/8_15_8_19/census/logs/run_19_25_3_9.log <==
N=25 triple 3,9,13 closed 7828 reduced 202 tested 202 hits 0


==> anc/8_15_8_19/census/logs/run_19_25_4_10.log <==
candidate 1,-2,-3,-4,-5,6,-7,-8,-9,10,-11,-12,-13,14,-15,16,-14,17,18,-1,19,20,21,22,-6,23,24,25,-10,11,-25,9,12,-24,8,-21,4,15,-16,5,-22,7,-23,13,-20,3,-17,-19,2,-18, signs 0000110110001000001110100
candidate 1,-2,-3,-4,-5,6,-7,-8,-9,10,-11,-12,-13,14,-15,16,-14,17,18,-1,19,20,21,22,-6,23,24,25,-10,11,-25,9,12,-24,8,-21,4,15,-16,5,-22,7,-23,13,-20,3,-17,-19,2,-18, signs 1111001001110111110001011
N=25 triple 4,10,11 closed 75966 reduced 2532 tested 2532 hits 2


==> anc/8_15_8_19/census/logs/run_19_25_4_4.log <==
N=25 triple 4,4,17 closed 1416 reduced 14 tested 14 hits 0


==> anc/8_15_8_19/census/logs/run_19_25_4_5.log <==
N=25 triple 4,5,16 closed 5404 reduced 72 tested 72 hits 0


==> anc/8_15_8_19/census/logs/run_19_25_4_6.log <==
N=25 triple 4,6,15 closed 14950 reduced 344 tested 344 hits 0


==> anc/8_15_8_19/census/logs/run_19_25_4_7.log <==
N=25 triple 4,7,14 closed 32136 reduced 794 tested 794 hits 0


==> anc/8_15_8_19/census/logs/run_19_25_4_8.log <==
candidate 1,-2,-3,-4,-5,6,-7,8,-9,10,-11,-12,-13,-14,-15,-16,-17,-1,18,19,20,21,-6,22,-8,23,-10,24,25,13,-21,5,-24,11,-23,9,-22,7,12,-25,14,-20,4,15,-19,3,16,-18,2,17, signs 0000011001101111111110101
candidate -1,2,-3,4,-5,-6,7,-8,-9,-10,-11,12,-13,-14,-15,-16,-17,18,-2,19,-4,20,21,-7,22,23,24,25,-12,13,-25,11,14,-24,10,15,-23,9,16,-22,8,17,-18,-21,6,1,-19,3,-20,5, signs 1001110000011111111001111
candidate -1,2,-3,4,-5,-6,7,-8,-9,-10,-11,12,-13,-14,-15,-16,-17,18,-2,19,-4,20,21,-7,22,23,24,25,-12,13,-25,11,14,-24,10,15,-23,9,16,-22,8,17,-18,-21,6,1,-19,3,-20,5, signs 0110001111100000000110000
candidate 1,-2,-3,-4,-5,6,-7,8,-9,10,-11,-12,-13,-14,-15,-16,-17,-1,18,19,20,21,-6,22,-8,23,-10,24,25,13,-21,5,-24,11,-23,9,-22,7,12,-25,14,-20,4,15,-19,3,16,-18,2,17, signs 1111100110010000000001010
N=25 triple 4,8,13 closed 52434 reduced 1896 tested 1896 hits 4


==> anc/8_15_8_19/census/logs/run_19_25_4_9.log <==
N=25 triple 4,9,12 closed 68766 reduced 2676 tested 2676 hits 0


==> anc/8_15_8_19/census/logs/run_19_25_5_10.log <==
candidate -1,-2,3,-4,5,-6,-7,-8,9,-10,-11,-12,13,14,-15,16,-14,17,18,-13,19,20,21,-3,22,-9,23,24,25,-5,6,-25,4,7,-24,-21,2,11,-17,15,-16,-18,12,1,-20,-23,8,-22,10,-19, signs 0101000110010000100100100
candidate -1,-2,3,-4,5,-6,-7,-8,9,-10,11,-12,-13,14,-15,16,-14,-11,17,18,19,20,21,-3,22,-9,23,24,25,-5,6,-25,4,7,-24,-21,2,-17,12,15,-16,13,-18,1,-20,-23,8,-22,10,-19, signs 0101000110001000100100100
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,-12,-13,14,-15,16,-14,17,-10,18,19,20,-2,21,-4,22,23,24,-8,25,-18,11,-17,9,-25,-19,12,15,-16,13,-24,7,-20,-23,6,1,-21,3,-22,5, signs 1001111010001000011110000
candidate -1,2,-3,-4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,16,-14,17,18,19,-12,20,-2,21,22,23,-6,24,-8,25,-23,5,-24,7,-25,-22,4,9,-21,3,-17,15,-16,-18,10,1,-20,13,-19,11, signs 0000011011100000100111101
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,-12,-13,14,-15,16,-14,17,-10,18,19,20,-8,21,-2,22,-4,23,24,25,-18,11,-17,9,-25,-19,12,15,-16,13,-20,7,-21,-24,6,1,-22,3,-23,5, signs 1001111010001000011011000
candidate -1,-2,-3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,16,-14,17,18,19,-12,20,-8,21,22,23,-4,24,-6,25,-23,3,-24,5,-25,-22,2,7,-21,9,-17,15,-16,-18,10,1,-20,13,-19,11, signs 0001101001100000100111101
candidate 1,-2,-3,-4,5,-6,7,-8,-9,-10,-11,-12,13,14,-15,16,-14,17,18,-13,19,-5,20,21,22,-1,23,-7,24,25,10,-19,6,-20,4,9,-25,11,-17,15,-16,-18,12,-24,8,3,-21,-23,2,-22, signs 0001100010010000100100110
candidate 1,-2,-3,-4,5,-6,7,-8,-9,-10,11,-12,-13,14,-15,16,-14,-11,17,18,19,-5,20,21,22,-1,23,-7,24,25,10,-19,6,-20,4,9,-25,-17,12,15,-16,13,-18,-24,8,3,-21,-23,2,-22, signs 0001100010001000100100110
candidate 1,-2,-3,-4,5,-6,7,-8,-9,-10,11,-12,-13,14,-15,16,-14,-11,17,18,19,-5,20,21,22,-1,23,-7,24,25,10,-19,6,-20,4,9,-25,-17,12,15,-16,13,-18,-24,8,3,-21,-23,2,-22, signs 1110011101110111011011001
candidate 1,-2,-3,-4,5,-6,7,-8,-9,-10,-11,-12,13,14,-15,16,-14,17,18,-13,19,-5,20,21,22,-1,23,-7,24,25,10,-19,6,-20,4,9,-25,11,-17,15,-16,-18,12,-24,8,3,-21,-23,2,-22, signs 1110011101101111011011001
candidate -1,-2,-3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,16,-14,17,18,19,-12,20,-8,21,22,23,-4,24,-6,25,-23,3,-24,5,-25,-22,2,7,-21,9,-17,15,-16,-18,10,1,-20,13,-19,11, signs 1110010110011111011000010
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,-12,-13,14,-15,16,-14,17,-10,18,19,20,-8,21,-2,22,-4,23,24,25,-18,11,-17,9,-25,-19,12,15,-16,13,-20,7,-21,-24,6,1,-22,3,-23,5, signs 0110000101110111100100111
candidate -1,2,-3,-4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,16,-14,17,18,19,-12,20,-2,21,22,23,-6,24,-8,25,-23,5,-24,7,-25,-22,4,9,-21,3,-17,15,-16,-18,10,1,-20,13,-19,11, signs 1111100100011111011000010
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,-12,-13,14,-15,16,-14,17,-10,18,19,20,-2,21,-4,22,23,24,-8,25,-18,11,-17,9,-25,-19,12,15,-16,13,-24,7,-20,-23,6,1,-21,3,-22,5, signs 0110000101110111100001111
candidate -1,-2,3,-4,5,-6,-7,-8,9,-10,11,-12,-13,14,-15,16,-14,-11,17,18,19,20,21,-3,22,-9,23,24,25,-5,6,-25,4,7,-24,-21,2,-17,12,15,-16,13,-18,1,-20,-23,8,-22,10,-19, signs 1010111001110111011011011
candidate -1,-2,3,-4,5,-6,-7,-8,9,-10,-11,-12,13,14,-15,16,-14,17,18,-13,19,20,21,-3,22,-9,23,24,25,-5,6,-25,4,7,-24,-21,2,11,-17,15,-16,-18,12,1,-20,-23,8,-22,10,-19, signs 1010111001101111011011011
N=25 triple 5,10,10 closed 545678 reduced 19378 tested 19378 hits 16


==> anc/8_15_8_19/census/logs/run_19_25_5_5.log <==
N=25 triple 5,5,15 closed 35108 reduced 540 tested 540 hits 0


==> anc/8_15_8_19/census/logs/run_19_25_5_6.log <==
N=25 triple 5,6,14 closed 101210 reduced 2070 tested 2070 hits 0


==> anc/8_15_8_19/census/logs/run_19_25_5_7.log <==
N=25 triple 5,7,13 closed 229236 reduced 7042 tested 7042 hits 0


==> anc/8_15_8_19/census/logs/run_19_25_5_8.log <==
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,-11,-12,-13,-14,-15,16,-17,-1,-16,18,19,20,21,-5,22,-7,23,-9,24,25,12,-21,4,-24,10,-23,8,-22,6,11,-25,13,-20,3,14,-19,2,15,-18,17, signs 0111001100100001100001010
candidate -1,-2,3,-4,-5,-6,7,-8,9,-10,11,-12,-13,14,-15,-16,-17,18,19,-3,20,21,22,-7,23,-9,-14,24,25,-11,12,-25,10,13,-24,15,2,-20,4,-19,16,-23,8,1,-21,5,-18,17,6,-22, signs 1100011101000110000110000
candidate -1,-2,3,-4,5,-6,-7,-8,9,-10,-11,-12,13,-14,-15,16,-17,18,-16,-13,19,20,21,-3,22,-9,23,24,25,-5,6,-25,4,7,-24,-21,2,11,14,17,-18,15,12,1,-20,-23,8,-22,10,-19, signs 0101000110010010000100100
candidate -1,2,-3,-4,-5,6,-7,8,-9,-10,-11,12,-13,-14,-15,16,-17,18,-16,19,-12,20,-2,21,22,23,-6,24,-8,25,-23,5,-24,7,-25,-22,4,9,-21,3,14,17,-18,15,10,1,-20,13,-19,11, signs 0000011011100010000111101
candidate -1,-2,-3,4,-5,6,-7,8,-9,-10,-11,12,-13,-14,-15,16,-17,18,-16,19,-12,20,-8,21,22,23,-4,24,-6,25,-23,3,-24,5,-25,-22,2,7,-21,9,14,17,-18,15,10,1,-20,13,-19,11, signs 0001101001100010000111101
candidate 1,-2,-3,-4,5,-6,7,-8,-9,-10,-11,-12,13,-14,-15,16,-17,18,-16,-13,19,-5,20,21,22,-1,23,-7,24,25,10,-19,6,-20,4,9,-25,11,14,17,-18,15,12,-24,8,3,-21,-23,2,-22, signs 0001100010010010000100110
candidate 1,-2,-3,-4,5,-6,7,-8,-9,-10,-11,-12,13,-14,-15,16,-17,18,-16,-13,19,-5,20,21,22,-1,23,-7,24,25,10,-19,6,-20,4,9,-25,11,14,17,-18,15,12,-24,8,3,-21,-23,2,-22, signs 1110011101101101111011001
candidate -1,-2,-3,4,-5,6,-7,8,-9,-10,-11,12,-13,-14,-15,16,-17,18,-16,19,-12,20,-8,21,22,23,-4,24,-6,25,-23,3,-24,5,-25,-22,2,7,-21,9,14,17,-18,15,10,1,-20,13,-19,11, signs 1110010110011101111000010
candidate -1,2,-3,-4,-5,6,-7,8,-9,-10,-11,12,-13,-14,-15,16,-17,18,-16,19,-12,20,-2,21,22,23,-6,24,-8,25,-23,5,-24,7,-25,-22,4,9,-21,3,14,17,-18,15,10,1,-20,13,-19,11, signs 1111100100011101111000010
candidate -1,-2,3,-4,5,-6,-7,-8,9,-10,-11,-12,13,-14,-15,16,-17,18,-16,-13,19,20,21,-3,22,-9,23,24,25,-5,6,-25,4,7,-24,-21,2,11,14,17,-18,15,12,1,-20,-23,8,-22,10,-19, signs 1010111001101101111011011
candidate -1,-2,3,-4,-5,-6,7,-8,9,-10,11,-12,-13,14,-15,-16,-17,18,19,-3,20,21,22,-7,23,-9,-14,24,25,-11,12,-25,10,13,-24,15,2,-20,4,-19,16,-23,8,1,-21,5,-18,17,6,-22, signs 0011100010111001111001111
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,-11,-12,-13,-14,-15,16,-17,-1,-16,18,19,20,21,-5,22,-7,23,-9,24,25,12,-21,4,-24,10,-23,8,-22,6,11,-25,13,-20,3,14,-19,2,15,-18,17, signs 1000110011011110011110101
N=25 triple 5,8,12 closed 384230 reduced 12272 tested 12272 hits 12


==> anc/8_15_8_19/census/logs/run_19_25_5_9.log <==
N=25 triple 5,9,11 closed 514054 reduced 22760 tested 22760 hits 0


==> anc/8_15_8_19/census/logs/run_19_25_6_6.log <==
N=25 triple 6,6,13 closed 506498 reduced 11004 tested 11004 hits 0


==> anc/8_15_8_19/census/logs/run_19_25_6_7.log <==
candidate -1,-2,3,-4,-5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,-7,21,22,23,-3,24,25,-8,9,-25,1,-22,5,12,15,18,-19,16,13,4,-23,2,-24,10,-20,6,-21, signs 0100101001001001000101010
candidate -1,-2,3,-4,-5,6,7,-8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,-6,20,21,-3,22,23,24,-7,25,9,-23,1,-20,5,12,15,18,-19,16,13,4,-21,2,-22,10,-25,8,-24, signs 0100110001001001000101001
candidate 1,-2,-3,-4,5,-6,-7,8,-9,-10,-11,12,-13,-14,15,-16,17,-18,-12,-5,19,20,21,-1,22,-15,23,-17,24,25,-8,9,-25,7,10,-24,6,11,18,13,4,-19,16,-23,14,3,-20,-22,2,-21, signs 0000111000001110000001100
candidate 1,-2,-3,-4,5,-6,-7,8,-9,-10,-11,12,-13,-14,15,-16,17,-18,-12,-5,19,20,21,-1,22,-15,23,-17,24,25,-8,9,-25,7,10,-24,6,11,18,13,4,-19,16,-23,14,3,-20,-22,2,-21, signs 1111000111110001111110011
candidate -1,-2,3,-4,-5,6,7,-8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,-6,20,21,-3,22,23,24,-7,25,9,-23,1,-20,5,12,15,18,-19,16,13,4,-21,2,-22,10,-25,8,-24, signs 1011001110110110111010110
candidate -1,-2,3,-4,-5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,-7,21,22,23,-3,24,25,-8,9,-25,1,-22,5,12,15,18,-19,16,13,4,-23,2,-24,10,-20,6,-21, signs 1011010110110110111010101
N=25 triple 6,7,12 closed 1131504 reduced 26816 tested 26816 hits 6


==> anc/8_15_8_19/census/logs/run_19_25_6_8.log <==
candidate -1,2,-3,4,-5,-6,7,-8,-9,-10,11,12,-13,14,-15,-16,-17,18,-2,19,-4,20,21,-7,22,23,24,-11,-14,25,-12,13,-25,-24,10,15,-23,9,16,-22,8,17,-18,-21,6,1,-19,3,-20,5, signs 1001110000111011111001111
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,-17,18,-2,19,-4,20,21,-7,22,23,-10,-15,24,25,-12,13,-25,11,14,-24,-23,9,16,-22,8,17,-18,-21,6,1,-19,3,-20,5, signs 1001110001011101111001111
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,-15,16,-17,18,-2,19,-4,20,21,-7,22,-9,-16,23,24,25,-12,13,-25,11,14,-24,10,15,-23,-22,8,17,-18,-21,6,1,-19,3,-20,5, signs 1001110010011110111001111
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,-12,-13,-14,15,-16,-17,-1,18,19,-4,-15,20,21,-6,22,-8,23,-10,24,25,13,-21,5,-24,11,-23,9,-22,7,12,-25,14,-20,-19,3,16,-18,2,17, signs 0001011001101101111110101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,-13,-14,-15,16,-17,-1,18,-3,-16,19,20,21,-6,22,-8,23,-10,24,25,13,-21,5,-24,11,-23,9,-22,7,12,-25,14,-20,4,15,-19,-18,2,17, signs 0010011001101110111110101
candidate 1,-2,-3,4,-5,-6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,-10,19,20,-1,-8,21,22,23,-4,24,25,7,-21,9,-19,3,-24,5,-23,11,14,17,-18,15,12,-22,6,-25,2,-20, signs 0010010110010010001001010
candidate -1,2,-3,-4,-5,6,-7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,-10,19,20,21,-2,-9,22,23,-6,24,25,3,-21,1,-19,5,-24,7,-23,11,14,17,-18,15,12,-22,8,-25,4,-20, signs 1000100110010010001001010
candidate 1,-2,3,4,-5,-6,-7,8,-9,-10,-11,12,-13,-14,-15,16,-17,18,-16,-3,19,-1,-4,20,21,22,-8,23,24,25,-12,13,-25,11,14,-24,10,-21,6,17,-18,7,-22,9,-23,15,-20,5,2,-19, signs 0010001101100010000110100
candidate 1,-2,3,4,-5,-6,-7,8,-9,-10,-11,12,-13,-14,-15,16,-17,18,-16,-3,19,-1,-4,20,21,22,-8,23,24,25,-12,13,-25,11,14,-24,10,-21,6,17,-18,7,-22,9,-23,15,-20,5,2,-19, signs 1101110010011101111001011
candidate -1,2,-3,-4,-5,6,-7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,-10,19,20,21,-2,-9,22,23,-6,24,25,3,-21,1,-19,5,-24,7,-23,11,14,17,-18,15,12,-22,8,-25,4,-20, signs 0111011001101101110110101
candidate 1,-2,-3,4,-5,-6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,-10,19,20,-1,-8,21,22,23,-4,24,25,7,-21,9,-19,3,-24,5,-23,11,14,17,-18,15,12,-22,6,-25,2,-20, signs 1101101001101101110110101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,-13,-14,-15,16,-17,-1,18,-3,-16,19,20,21,-6,22,-8,23,-10,24,25,13,-21,5,-24,11,-23,9,-22,7,12,-25,14,-20,4,15,-19,-18,2,17, signs 1101100110010001000001010
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,-12,-13,-14,15,-16,-17,-1,18,19,-4,-15,20,21,-6,22,-8,23,-10,24,25,13,-21,5,-24,11,-23,9,-22,7,12,-25,14,-20,-19,3,16,-18,2,17, signs 1110100110010010000001010
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,-15,16,-17,18,-2,19,-4,20,21,-7,22,-9,-16,23,24,25,-12,13,-25,11,14,-24,10,15,-23,-22,8,17,-18,-21,6,1,-19,3,-20,5, signs 0110001101100001000110000
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,-17,18,-2,19,-4,20,21,-7,22,23,-10,-15,24,25,-12,13,-25,11,14,-24,-23,9,16,-22,8,17,-18,-21,6,1,-19,3,-20,5, signs 0110001110100010000110000
candidate -1,2,-3,4,-5,-6,7,-8,-9,-10,11,12,-13,14,-15,-16,-17,18,-2,19,-4,20,21,-7,22,23,24,-11,-14,25,-12,13,-25,-24,10,15,-23,9,16,-22,8,17,-18,-21,6,1,-19,3,-20,5, signs 0110001111000100000110000
N=25 triple 6,8,11 closed 1790682 reduced 59378 tested 59378 hits 16


==> anc/8_15_8_19/census/logs/run_19_25_6_9.log <==
candidate 1,-2,-3,4,5,-6,-7,8,-9,-10,11,-12,13,-14,-15,-16,-8,17,18,-11,19,-13,20,21,-4,22,23,-1,24,-5,25,7,16,9,-17,-25,6,15,10,-18,-21,3,-22,-24,14,-19,12,-20,2,-23, signs 0001000011110000000110011
candidate 1,-2,-3,-4,5,6,-7,-8,9,-10,-11,-12,13,14,-15,-16,-6,17,18,-9,-14,19,20,-1,21,22,23,-5,24,-13,25,11,-17,7,16,-23,4,-24,12,-25,10,-18,8,15,-22,3,-19,-21,2,-20, signs 1111000011101011111100010
candidate 1,-2,-3,-4,5,-6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,18,-14,19,20,-1,21,-13,22,23,-10,-5,24,-7,25,9,16,-17,-23,11,4,-24,6,-25,8,15,-18,-22,12,3,-19,-21,2,-20, signs 0000110000111000000011101
candidate -1,-2,3,-4,-5,-6,7,8,-9,-10,11,-12,-13,14,15,-16,17,-15,18,19,-14,-11,20,-7,21,22,23,-3,24,25,-8,9,-25,1,-22,5,12,-18,16,-17,-19,13,4,-23,2,-24,10,-20,6,-21, signs 0100101001001000010101010
candidate -1,-2,3,-4,-5,6,7,-8,-9,-10,11,-12,-13,14,15,-16,17,-15,18,19,-14,-11,-6,20,21,-3,22,23,24,-7,25,9,-23,1,-20,5,12,-18,16,-17,-19,13,4,-21,2,-22,10,-25,8,-24, signs 0100110001001000010101001
candidate -1,-2,3,-4,-5,-6,7,8,-9,-10,11,12,-13,-14,15,-16,17,-15,-12,18,19,-11,20,-7,21,22,23,-3,24,25,-8,9,-25,1,-22,5,-18,13,16,-17,14,-19,4,-23,2,-24,10,-20,6,-21, signs 0100101001000100010101010
candidate -1,-2,3,-4,-5,6,7,-8,-9,-10,11,12,-13,-14,15,-16,17,-15,-12,18,19,-11,-6,20,21,-3,22,23,24,-7,25,9,-23,1,-20,5,-18,13,16,-17,14,-19,4,-21,2,-22,10,-25,8,-24, signs 0100110001000100010101001
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,-13,14,-15,-16,17,18,-14,19,-10,20,21,-3,22,-1,23,24,-8,25,-6,7,-25,5,-24,9,-20,11,16,-17,12,-21,4,-23,-19,15,-18,13,2,-22, signs 0010011010011000001100111
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,-11,12,-13,-14,15,-16,17,-15,18,-3,19,-1,-4,20,21,-7,22,23,24,25,-12,13,-25,11,14,-24,10,-18,6,-21,8,-22,16,-17,-23,9,-20,5,2,-19, signs 0010011011100000010101000
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,-11,12,-13,-14,15,-16,17,-15,18,-3,19,-1,-4,20,21,-7,22,23,24,25,-12,13,-25,11,14,-24,10,-18,6,-21,8,-22,16,-17,-23,9,-20,5,2,-19, signs 1101100100011111101010111
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,-13,14,-15,-16,17,18,-14,19,-10,20,21,-3,22,-1,23,24,-8,25,-6,7,-25,5,-24,9,-20,11,16,-17,12,-21,4,-23,-19,15,-18,13,2,-22, signs 1101100101100111110011000
candidate -1,-2,3,-4,-5,6,7,-8,-9,-10,11,12,-13,-14,15,-16,17,-15,-12,18,19,-11,-6,20,21,-3,22,23,24,-7,25,9,-23,1,-20,5,-18,13,16,-17,14,-19,4,-21,2,-22,10,-25,8,-24, signs 1011001110111011101010110
candidate -1,-2,3,-4,-5,-6,7,8,-9,-10,11,12,-13,-14,15,-16,17,-15,-12,18,19,-11,20,-7,21,22,23,-3,24,25,-8,9,-25,1,-22,5,-18,13,16,-17,14,-19,4,-23,2,-24,10,-20,6,-21, signs 1011010110111011101010101
candidate -1,-2,3,-4,-5,6,7,-8,-9,-10,11,-12,-13,14,15,-16,17,-15,18,19,-14,-11,-6,20,21,-3,22,23,24,-7,25,9,-23,1,-20,5,12,-18,16,-17,-19,13,4,-21,2,-22,10,-25,8,-24, signs 1011001110110111101010110
candidate -1,-2,3,-4,-5,-6,7,8,-9,-10,11,-12,-13,14,15,-16,17,-15,18,19,-14,-11,20,-7,21,22,23,-3,24,25,-8,9,-25,1,-22,5,12,-18,16,-17,-19,13,4,-23,2,-24,10,-20,6,-21, signs 1011010110110111101010101
candidate 1,-2,-3,-4,5,-6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,18,-14,19,20,-1,21,-13,22,23,-10,-5,24,-7,25,9,16,-17,-23,11,4,-24,6,-25,8,15,-18,-22,12,3,-19,-21,2,-20, signs 1111001111000111111100010
candidate 1,-2,-3,-4,5,6,-7,-8,9,-10,-11,-12,13,14,-15,-16,-6,17,18,-9,-14,19,20,-1,21,22,23,-5,24,-13,25,11,-17,7,16,-23,4,-24,12,-25,10,-18,8,15,-22,3,-19,-21,2,-20, signs 0000111100010100000011101
candidate 1,-2,-3,4,5,-6,-7,8,-9,-10,11,-12,13,-14,-15,-16,-8,17,18,-11,19,-13,20,21,-4,22,23,-1,24,-5,25,7,16,9,-17,-25,6,15,10,-18,-21,3,-22,-24,14,-19,12,-20,2,-23, signs 1110111100001111111001100
N=25 triple 6,9,10 closed 2201382 reduced 78946 tested 78946 hits 18


==> anc/8_15_8_19/census/logs/run_19_25_7_7.log <==
candidate 1,-2,-3,4,-5,-6,7,8,-9,-10,-11,12,-13,14,-15,-16,-17,18,19,-7,-12,20,-14,-1,21,22,-4,23,-18,24,-8,25,10,17,-23,5,-22,3,16,11,-25,9,-24,-19,6,-21,2,15,-20,13, signs 0001110000111000110011001
candidate -1,2,-3,-4,5,-6,7,8,-9,10,-11,-12,-13,14,-15,16,-17,-18,-10,19,-8,20,-16,21,-14,-5,22,23,-2,24,25,-7,-20,17,12,3,-23,1,-24,11,18,9,-19,-25,6,15,-21,13,4,-22, signs 0111001110011001011001101
candidate -1,2,-3,-4,5,-6,7,8,-9,10,-11,-12,-13,14,-15,16,-17,-18,-10,19,-8,20,-16,21,-14,-5,22,23,-2,24,25,-7,-20,17,12,3,-23,1,-24,11,18,9,-19,-25,6,15,-21,13,4,-22, signs 1000110001100110100110010
candidate 1,-2,-3,4,-5,-6,7,8,-9,-10,-11,12,-13,14,-15,-16,-17,18,19,-7,-12,20,-14,-1,21,22,-4,23,-18,24,-8,25,10,17,-23,5,-22,3,16,11,-25,9,-24,-19,6,-21,2,15,-20,13, signs 1110001111000111001100110
N=25 triple 7,7,11 closed 4915686 reduced 98234 tested 98234 hits 4


==> anc/8_15_8_19/census/logs/run_19_25_7_8.log <==
candidate 1,2,-3,-4,5,-6,7,-8,9,-10,-11,-12,-13,-14,15,16,-17,-1,-16,18,-2,-15,19,20,21,-5,22,-7,23,-9,24,25,12,-21,4,-24,10,-23,8,-22,6,11,-25,13,-20,3,14,-19,-18,17, signs 0011001100100011100001010
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,-12,-13,14,-15,16,-17,-1,-16,18,19,-3,-14,20,21,-5,22,-7,23,-9,24,25,12,-21,4,-24,10,-23,8,-22,6,11,-25,13,-20,-19,2,15,-18,17, signs 0101001100100101100001010
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,-12,13,-14,15,-16,17,18,19,-1,20,-17,21,-15,-4,22,-6,-13,23,24,25,-9,10,-25,8,11,-24,3,16,-21,-18,-20,2,-23,12,7,-22,5,14,-19, signs 0011100100011000100100100
candidate -1,-2,3,-4,-5,-6,7,-8,9,10,11,-12,13,14,-15,-16,-17,18,19,-3,20,21,22,-7,23,-9,-14,24,-10,-13,25,-11,12,-25,-24,15,2,-20,4,-19,16,-23,8,1,-21,5,-18,17,6,-22, signs 1100011100001110000110000
candidate 1,-2,-3,-4,5,-6,-7,-8,-9,10,-11,12,13,-14,15,-16,17,-13,18,-15,19,-17,-12,20,21,-1,-10,22,23,24,25,-5,6,-25,4,7,-24,3,8,-23,2,9,-22,11,-20,-18,14,-19,16,-21, signs 0111000001100011010100000
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,-9,18,-11,19,-13,-4,20,21,-1,22,23,24,-7,-16,25,14,5,-23,-18,10,17,8,-24,6,15,-25,-19,12,3,-20,-22,2,-21, signs 1110101100110101110110010
candidate 1,-2,-3,-4,5,6,-7,-8,9,-10,11,-12,-13,14,15,-16,-17,-9,18,-11,19,20,-14,-5,21,22,23,-1,24,25,-6,-15,16,7,-25,-21,4,13,-20,17,8,-18,10,-19,12,3,-22,-24,2,-23, signs 1110011100110011110101101
candidate -1,-2,3,4,5,-6,7,-8,9,-10,-11,-12,13,-14,-15,16,-17,18,-16,-13,19,20,21,-3,22,-9,23,24,-4,-7,25,-5,6,-25,-24,-21,2,11,14,17,-18,15,12,1,-20,-23,8,-22,10,-19, signs 0100001110010010000100100
candidate -1,2,-3,4,-5,6,-7,8,9,-10,-11,12,-13,-14,-15,16,-17,18,-16,19,-12,20,-2,21,-4,-9,22,23,-6,24,-8,25,-23,5,-24,7,-25,-22,-21,3,14,17,-18,15,10,1,-20,13,-19,11, signs 0001011001100010000111101
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,12,-13,-14,-15,16,-17,18,-16,19,-12,20,21,-7,-2,22,-4,23,-8,24,-10,25,-20,13,-19,11,-25,-21,14,17,-18,15,-24,9,6,1,-22,3,-23,5, signs 1001110110100010000111000
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,12,-13,-14,-15,16,-17,18,-16,19,-12,20,21,22,-10,-7,-2,23,-4,24,-8,25,-20,13,-19,11,-25,-21,14,17,-18,15,-22,9,6,1,-23,3,-24,5, signs 1001110110100010000110100
candidate -1,2,-3,4,-5,6,7,8,-9,-10,-11,12,-13,-14,-15,16,-17,18,-16,19,-12,20,-8,21,-2,-7,22,23,-4,24,-6,25,-23,3,-24,5,-25,-22,-21,9,14,17,-18,15,10,1,-20,13,-19,11, signs 0101100001100010000111101
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,-12,-13,-14,15,16,-17,18,-16,19,20,-15,21,-7,22,-3,23,-1,-4,-9,24,25,12,-21,8,-22,6,11,-25,13,-19,17,-18,-20,14,-24,10,5,2,-23, signs 0010011000100100001001010
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,-12,13,-14,-15,16,-17,18,-16,-13,19,20,21,-7,22,-3,23,-1,-4,-9,24,25,12,-21,8,-22,6,11,-25,-19,14,17,-18,15,-20,-24,10,5,2,-23, signs 0010011000100010001001010
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,-12,13,-14,-15,16,-17,18,-16,-13,19,20,21,-7,22,-3,23,-1,-4,-9,24,25,12,-21,8,-22,6,11,-25,-19,14,17,-18,15,-20,-24,10,5,2,-23, signs 1101100111011101110110101
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,-12,-13,-14,15,16,-17,18,-16,19,20,-15,21,-7,22,-3,23,-1,-4,-9,24,25,12,-21,8,-22,6,11,-25,13,-19,17,-18,-20,14,-24,10,5,2,-23, signs 1101100111011011110110101
candidate -1,2,-3,4,-5,6,7,8,-9,-10,-11,12,-13,-14,-15,16,-17,18,-16,19,-12,20,-8,21,-2,-7,22,23,-4,24,-6,25,-23,3,-24,5,-25,-22,-21,9,14,17,-18,15,10,1,-20,13,-19,11, signs 1010011110011101111000010
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,12,-13,-14,-15,16,-17,18,-16,19,-12,20,21,22,-10,-7,-2,23,-4,24,-8,25,-20,13,-19,11,-25,-21,14,17,-18,15,-22,9,6,1,-23,3,-24,5, signs 0110001001011101111001011
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,12,-13,-14,-15,16,-17,18,-16,19,-12,20,21,-7,-2,22,-4,23,-8,24,-10,25,-20,13,-19,11,-25,-21,14,17,-18,15,-24,9,6,1,-22,3,-23,5, signs 0110001001011101111000111
candidate -1,2,-3,4,-5,6,-7,8,9,-10,-11,12,-13,-14,-15,16,-17,18,-16,19,-12,20,-2,21,-4,-9,22,23,-6,24,-8,25,-23,5,-24,7,-25,-22,-21,3,14,17,-18,15,10,1,-20,13,-19,11, signs 1110100110011101111000010
candidate -1,-2,3,4,5,-6,7,-8,9,-10,-11,-12,13,-14,-15,16,-17,18,-16,-13,19,20,21,-3,22,-9,23,24,-4,-7,25,-5,6,-25,-24,-21,2,11,14,17,-18,15,12,1,-20,-23,8,-22,10,-19, signs 1011110001101101111011011
candidate 1,-2,-3,-4,5,6,-7,-8,9,-10,11,-12,-13,14,15,-16,-17,-9,18,-11,19,20,-14,-5,21,22,23,-1,24,25,-6,-15,16,7,-25,-21,4,13,-20,17,8,-18,10,-19,12,3,-22,-24,2,-23, signs 0001100011001100001010010
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,-9,18,-11,19,-13,-4,20,21,-1,22,23,24,-7,-16,25,14,5,-23,-18,10,17,8,-24,6,15,-25,-19,12,3,-20,-22,2,-21, signs 0001010011001010001001101
candidate 1,-2,-3,-4,5,-6,-7,-8,-9,10,-11,12,13,-14,15,-16,17,-13,18,-15,19,-17,-12,20,21,-1,-10,22,23,24,25,-5,6,-25,4,7,-24,3,8,-23,2,9,-22,11,-20,-18,14,-19,16,-21, signs 1000111110011100101011111
candidate -1,-2,3,-4,-5,-6,7,-8,9,10,11,-12,13,14,-15,-16,-17,18,19,-3,20,21,22,-7,23,-9,-14,24,-10,-13,25,-11,12,-25,-24,15,2,-20,4,-19,16,-23,8,1,-21,5,-18,17,6,-22, signs 0011100011110001111001111
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,-12,13,-14,15,-16,17,18,19,-1,20,-17,21,-15,-4,22,-6,-13,23,24,25,-9,10,-25,8,11,-24,3,16,-21,-18,-20,2,-23,12,7,-22,5,14,-19, signs 1100011011100111011011011
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,-12,-13,14,-15,16,-17,-1,-16,18,19,-3,-14,20,21,-5,22,-7,23,-9,24,25,12,-21,4,-24,10,-23,8,-22,6,11,-25,13,-20,-19,2,15,-18,17, signs 1010110011011010011110101
candidate 1,2,-3,-4,5,-6,7,-8,9,-10,-11,-12,-13,-14,15,16,-17,-1,-16,18,-2,-15,19,20,21,-5,22,-7,23,-9,24,25,12,-21,4,-24,10,-23,8,-22,6,11,-25,13,-20,3,14,-19,-18,17, signs 1100110011011100011110101
N=25 triple 7,8,10 closed 7258196 reduced 154654 tested 154654 hits 28


==> anc/8_15_8_19/census/logs/run_19_25_7_9.log <==
N=25 triple 7,9,9 closed 8544382 reduced 235614 tested 235614 hits 0


==> anc/8_15_8_19/census/logs/run_19_25_8_8.log <==
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,16,-17,18,-4,-13,19,-11,-6,20,-16,21,22,23,-2,-15,24,25,-8,9,-25,7,10,-24,-20,5,12,-19,14,3,-23,1,-21,17,-18,-22, signs 1000111000001110000110000
candidate -1,-2,3,-4,-5,6,-7,-8,9,10,-11,12,-13,14,-15,16,17,18,-10,19,-16,20,-14,21,-12,22,23,-17,24,-9,-6,-3,25,1,4,7,-19,11,-22,13,-21,15,-20,-23,-18,-24,8,5,2,-25, signs 0100100100011001001010101
candidate -1,-2,3,4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-7,-14,18,-12,19,-10,20,-16,-5,21,22,-4,23,24,-3,25,1,-23,-21,6,17,8,13,-18,11,-19,9,-20,15,-22,-24,2,-25, signs 0100000101100110001010101
candidate 1,-2,-3,-4,5,6,7,8,-9,10,-11,12,-13,14,-15,-16,-17,-1,18,19,20,-5,21,-7,-12,22,-10,23,-8,24,-14,25,-6,-21,-24,9,-23,11,-22,13,-25,-20,4,15,-19,3,16,-18,2,17, signs 0000110110011011111110101
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,11,12,-13,14,15,-16,-17,18,-2,19,-4,20,21,-7,22,23,-10,-15,24,-11,-14,25,-12,13,-25,-24,-23,9,16,-22,8,17,-18,-21,6,1,-19,3,-20,5, signs 1001110001111001111001111
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,16,-17,18,-2,19,-4,20,21,-7,22,-9,-16,23,24,-11,-14,25,-12,13,-25,-24,10,15,-23,-22,8,17,-18,-21,6,1,-19,3,-20,5, signs 1001110010111010111001111
candidate -1,2,-3,4,-5,-6,7,-8,9,10,-11,12,-13,-14,15,16,-17,18,-2,19,-4,20,21,-7,22,-9,-16,23,-10,-15,24,25,-12,13,-25,11,14,-24,-23,-22,8,17,-18,-21,6,1,-19,3,-20,5, signs 1001110011011100111001111
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,-13,-14,15,16,-17,-1,18,-3,-16,19,-4,-15,20,21,-6,22,-8,23,-10,24,25,13,-21,5,-24,11,-23,9,-22,7,12,-25,14,-20,-19,-18,2,17, signs 0011011001101100111110101
candidate 1,2,-3,4,-5,6,-7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-6,-1,-4,21,-12,22,23,-9,24,25,-2,3,-21,-19,8,-24,10,-23,14,17,-18,15,-22,11,-25,7,-20,5, signs 0001100100110010001001010
candidate -1,2,-3,4,-5,-6,7,8,-9,-10,11,-12,-13,14,15,16,-17,18,-16,19,20,-15,21,22,-14,-11,23,-7,-2,24,-4,25,-8,9,12,-21,-19,17,-18,-20,-22,13,10,-23,6,1,-24,3,-25,5, signs 0110001001001000001010101
candidate -1,2,-3,4,-5,-6,7,8,-9,-10,11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,22,-11,23,-7,-2,24,-4,25,-8,9,-21,13,-19,17,-18,-20,14,-22,10,-23,6,1,-24,3,-25,5, signs 0110001001000100001010101
candidate -1,2,-3,4,-5,-6,7,8,-9,-10,11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,22,-11,23,-7,-2,24,-4,25,-8,9,-21,-19,14,17,-18,15,-20,-22,10,-23,6,1,-24,3,-25,5, signs 0110001001000010001010101
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,18,-16,19,20,-15,-6,21,-8,-13,-4,22,23,-1,24,25,-10,11,-25,5,-19,17,-18,-20,14,7,-21,9,12,3,-22,-24,2,-23, signs 0001110010001100001010010
candidate 1,-2,3,4,-5,-6,-7,8,-9,-10,11,12,-13,14,-15,16,-17,18,-16,-3,19,-1,-4,20,21,22,-8,23,24,-11,-14,25,-12,13,-25,-24,10,-21,6,17,-18,7,-22,9,-23,15,-20,5,2,-19, signs 0010001101000110000110100
candidate 1,-2,3,4,-5,-6,-7,8,-9,-10,11,12,-13,14,-15,16,-17,18,-16,-3,19,-1,-4,20,21,22,-8,23,24,-11,-14,25,-12,13,-25,-24,10,-21,6,17,-18,7,-22,9,-23,15,-20,5,2,-19, signs 1101110010111001111001011
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,18,-16,19,20,-15,-6,21,-8,-13,-4,22,23,-1,24,25,-10,11,-25,5,-19,17,-18,-20,14,7,-21,9,12,3,-22,-24,2,-23, signs 1110001101110011110101101
candidate -1,2,-3,4,-5,-6,7,8,-9,-10,11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,22,-11,23,-7,-2,24,-4,25,-8,9,-21,-19,14,17,-18,15,-20,-22,10,-23,6,1,-24,3,-25,5, signs 1001110110111101110101010
candidate -1,2,-3,4,-5,-6,7,8,-9,-10,11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,22,-11,23,-7,-2,24,-4,25,-8,9,-21,13,-19,17,-18,-20,14,-22,10,-23,6,1,-24,3,-25,5, signs 1001110110111011110101010
candidate -1,2,-3,4,-5,-6,7,8,-9,-10,11,-12,-13,14,15,16,-17,18,-16,19,20,-15,21,22,-14,-11,23,-7,-2,24,-4,25,-8,9,12,-21,-19,17,-18,-20,-22,13,10,-23,6,1,-24,3,-25,5, signs 1001110110110111110101010
candidate 1,2,-3,4,-5,6,-7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-6,-1,-4,21,-12,22,23,-9,24,25,-2,3,-21,-19,8,-24,10,-23,14,17,-18,15,-22,11,-25,7,-20,5, signs 1110011011001101110110101
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,-13,-14,15,16,-17,-1,18,-3,-16,19,-4,-15,20,21,-6,22,-8,23,-10,24,25,13,-21,5,-24,11,-23,9,-22,7,12,-25,14,-20,-19,-18,2,17, signs 1100100110010011000001010
candidate -1,2,-3,4,-5,-6,7,-8,9,10,-11,12,-13,-14,15,16,-17,18,-2,19,-4,20,21,-7,22,-9,-16,23,-10,-15,24,25,-12,13,-25,11,14,-24,-23,-22,8,17,-18,-21,6,1,-19,3,-20,5, signs 0110001100100011000110000
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,16,-17,18,-2,19,-4,20,21,-7,22,-9,-16,23,24,-11,-14,25,-12,13,-25,-24,10,15,-23,-22,8,17,-18,-21,6,1,-19,3,-20,5, signs 0110001101000101000110000
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,11,12,-13,14,15,-16,-17,18,-2,19,-4,20,21,-7,22,23,-10,-15,24,-11,-14,25,-12,13,-25,-24,-23,9,16,-22,8,17,-18,-21,6,1,-19,3,-20,5, signs 0110001110000110000110000
candidate 1,-2,-3,-4,5,6,7,8,-9,10,-11,12,-13,14,-15,-16,-17,-1,18,19,20,-5,21,-7,-12,22,-10,23,-8,24,-14,25,-6,-21,-24,9,-23,11,-22,13,-25,-20,4,15,-19,3,16,-18,2,17, signs 1111001001100100000001010
candidate -1,-2,3,4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-7,-14,18,-12,19,-10,20,-16,-5,21,22,-4,23,24,-3,25,1,-23,-21,6,17,8,13,-18,11,-19,9,-20,15,-22,-24,2,-25, signs 1011111010011001110101010
candidate -1,-2,3,-4,-5,6,-7,-8,9,10,-11,12,-13,14,-15,16,17,18,-10,19,-16,20,-14,21,-12,22,23,-17,24,-9,-6,-3,25,1,4,7,-19,11,-22,13,-21,15,-20,-23,-18,-24,8,5,2,-25, signs 1011011011100110110101010
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,16,-17,18,-4,-13,19,-11,-6,20,-16,21,22,23,-2,-15,24,25,-8,9,-25,7,10,-24,-20,5,12,-19,14,3,-23,1,-21,17,-18,-22, signs 0111000111110001111001111
N=25 triple 8,8,9 closed 19878404 reduced 261588 tested 261588 hits 28


==> anc/8_15_8_19/census/logs/run_19_26_3_10.log <==
N=26 triple 3,10,13 closed 4902 reduced 208 tested 208 hits 0


==> anc/8_15_8_19/census/logs/run_19_26_3_11.log <==
N=26 triple 3,11,12 closed 5271 reduced 135 tested 135 hits 0


==> anc/8_15_8_19/census/logs/run_19_26_3_3.log <==
N=26 triple 3,3,20 closed 18 reduced 0 tested 0 hits 0


==> anc/8_15_8_19/census/logs/run_19_26_3_4.log <==
N=26 triple 3,4,19 closed 74 reduced 0 tested 0 hits 0


==> anc/8_15_8_19/census/logs/run_19_26_3_5.log <==
N=26 triple 3,5,18 closed 245 reduced 1 tested 1 hits 0


==> anc/8_15_8_19/census/logs/run_19_26_3_6.log <==
N=26 triple 3,6,17 closed 730 reduced 6 tested 6 hits 0


==> anc/8_15_8_19/census/logs/run_19_26_3_7.log <==
N=26 triple 3,7,16 closed 1599 reduced 33 tested 33 hits 0


==> anc/8_15_8_19/census/logs/run_19_26_3_8.log <==
N=26 triple 3,8,15 closed 2764 reduced 86 tested 86 hits 0


==> anc/8_15_8_19/census/logs/run_19_26_3_9.log <==
N=26 triple 3,9,14 closed 3992 reduced 102 tested 102 hits 0


==> anc/8_15_8_19/census/logs/run_19_26_4_10.log <==
candidate 1,-2,-3,4,-5,-6,7,-8,-9,-10,-11,-12,-13,-14,15,-16,17,-15,18,19,20,21,-4,22,23,-1,24,25,26,-7,8,-26,6,9,-25,5,10,-24,-22,3,12,-20,14,-18,16,-17,-19,13,-21,11,2,-23, signs 11000011111010111010101111
candidate 1,-2,-3,4,-5,-6,7,-8,-9,-10,-11,-12,-13,-14,15,-16,17,-15,18,19,20,21,-4,22,23,-1,24,25,26,-7,8,-26,6,9,-25,5,10,-24,-22,3,-21,11,-19,13,16,-17,14,-18,12,-20,2,-23, signs 11000011111010111010101111
candidate 1,-2,-3,-4,5,-6,-7,-8,-9,10,-11,-12,-13,-14,15,-16,17,-15,18,19,20,21,22,-1,-10,23,24,25,26,-5,6,-26,4,7,-25,3,8,-24,12,-20,14,-18,16,-17,-19,13,-21,11,-23,9,2,-22, signs 11001111001010111010110111
candidate 1,-2,-3,-4,5,-6,-7,-8,-9,10,-11,-12,-13,-14,15,-16,17,-15,18,19,20,21,22,-1,-10,23,24,25,26,-5,6,-26,4,7,-25,3,8,-24,-21,11,-19,13,16,-17,14,-18,12,-20,-23,9,2,-22, signs 11001111001010111010110111
N=26 triple 4,10,12 closed 37301 reduced 1563 tested 1563 hits 4


==> anc/8_15_8_19/census/logs/run_19_26_4_11.log <==
N=26 triple 4,11,11 closed 39814 reduced 2066 tested 2066 hits 0


==> anc/8_15_8_19/census/logs/run_19_26_4_4.log <==
N=26 triple 4,4,18 closed 354 reduced 6 tested 6 hits 0


==> anc/8_15_8_19/census/logs/run_19_26_4_5.log <==
N=26 triple 4,5,17 closed 1464 reduced 34 tested 34 hits 0


==> anc/8_15_8_19/census/logs/run_19_26_4_6.log <==
N=26 triple 4,6,16 closed 4401 reduced 121 tested 121 hits 0


==> anc/8_15_8_19/census/logs/run_19_26_4_7.log <==
N=26 triple 4,7,15 closed 10894 reduced 512 tested 512 hits 0


==> anc/8_15_8_19/census/logs/run_19_26_4_8.log <==
N=26 triple 4,8,14 closed 20528 reduced 820 tested 820 hits 0


==> anc/8_15_8_19/census/logs/run_19_26_4_9.log <==
N=26 triple 4,9,13 closed 31074 reduced 1732 tested 1732 hits 0


==> anc/8_15_8_19/census/logs/run_19_26_5_10.log <==
candidate -1,2,-3,4,-5,6,-7,-8,-9,-10,-11,12,13,-14,-15,-16,-12,17,18,19,20,21,-2,22,-4,23,-6,24,25,-13,26,15,10,-18,-24,7,-23,5,-22,3,-21,1,-19,9,14,-26,16,11,-17,-25,8,-20, signs 10011000100101000010010110
N=26 triple 5,10,11 closed 228789 reduced 16873 tested 16873 hits 1


==> anc/8_15_8_19/census/logs/run_19_26_5_5.log <==
N=26 triple 5,5,16 closed 5677 reduced 193 tested 193 hits 0


==> anc/8_15_8_19/census/logs/run_19_26_5_6.log <==
N=26 triple 5,6,15 closed 20104 reduced 1090 tested 1090 hits 0


==> anc/8_15_8_19/census/logs/run_19_26_5_7.log <==
N=26 triple 5,7,14 closed 57083 reduced 3293 tested 3293 hits 0


==> anc/8_15_8_19/census/logs/run_19_26_5_8.log <==
candidate -1,-2,-3,4,-5,6,-7,8,-9,10,-11,-12,-13,-14,15,-16,-17,-18,19,20,21,-15,-4,22,-6,23,-8,24,-10,25,26,13,-22,5,-25,11,-24,9,-23,7,12,-26,14,3,16,-21,2,17,-20,1,18,-19, signs 00000110011011111111110101
candidate -1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,-13,-14,-15,16,-17,-18,19,20,-16,-3,21,22,-6,23,-8,24,-10,25,26,13,-22,5,-25,11,-24,9,-23,7,12,-26,14,-21,4,15,2,17,-20,1,18,-19, signs 00000110011011111111110101
candidate -1,2,-3,-4,-5,6,-7,8,-9,10,-11,-12,-13,-14,-15,-16,17,-18,19,-17,-2,20,21,22,-6,23,-8,24,-10,25,26,13,-22,5,-25,11,-24,9,-23,7,12,-26,14,-21,4,15,-20,3,16,1,18,-19, signs 00000110011011111111110101
candidate 1,-2,-3,-4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,-17,-18,19,20,21,22,-14,-1,-12,23,-10,24,25,26,-6,5,-26,7,18,-19,8,-25,4,17,-20,9,-24,3,16,-21,-23,11,2,15,-22,13, signs 11110010010001111111110001
N=26 triple 5,8,13 closed 117193 reduced 8305 tested 8305 hits 4


==> anc/8_15_8_19/census/logs/run_19_26_5_9.log <==
candidate -1,-2,3,-4,5,-6,7,-8,-9,-10,11,12,-13,-14,-15,-16,-17,-11,18,19,20,-3,21,-5,22,-7,23,24,-12,25,26,15,8,-22,6,-21,4,-20,2,-23,14,-26,16,9,-19,1,-24,13,-25,17,10,-18, signs 11001100001011000000101100
candidate -1,-2,3,-4,-5,-6,7,-8,9,-10,11,-12,-13,-14,-15,16,-17,-7,18,19,20,-3,21,-9,-16,22,23,24,25,-11,26,13,-24,-21,2,-20,4,-23,14,-26,12,-25,10,15,-22,5,-19,1,8,17,6,-18, signs 10010011010001010001001001
candidate -1,-2,3,-4,-5,6,-7,-8,9,-10,-11,-12,13,-14,-15,-16,17,-9,18,-3,19,20,21,-13,22,23,24,-17,25,26,-6,7,-26,5,8,-25,4,-18,10,-24,16,-19,2,11,-23,15,-20,1,12,-22,14,-21, signs 00000111111100001000011111
N=26 triple 5,9,12 closed 187127 reduced 12791 tested 12791 hits 3


==> anc/8_15_8_19/census/logs/run_19_26_6_10.log <==
candidate 1,-2,-3,-4,5,-6,-7,-8,-9,10,11,12,-13,-14,15,-16,17,-15,18,19,-12,20,21,-11,22,-1,-10,23,24,25,26,-5,6,-26,4,7,-25,3,8,-24,-20,13,-19,-17,16,-18,14,-21,-23,9,2,-22, signs 00110000110001100101001000
candidate 1,-2,-3,-4,5,-6,-7,-8,-9,10,11,12,-13,-14,15,-16,17,-15,18,19,-12,20,21,-11,22,-1,-10,23,24,25,26,-5,6,-26,4,7,-25,3,8,-24,-20,-18,14,-17,16,13,-19,-21,-23,9,2,-22, signs 00110000110001100101001000
candidate 1,-2,-3,-4,5,-6,-7,8,9,-10,-11,12,-13,-14,15,-16,17,-15,18,19,-12,-9,20,21,22,-1,23,24,-8,25,26,-5,6,-26,10,13,-19,-17,16,-18,14,11,-25,7,4,-20,-24,3,-21,-23,2,-22, signs 00000011001001100100001110
candidate 1,-2,-3,-4,5,-6,-7,8,9,-10,-11,12,-13,-14,15,-16,17,-15,18,19,-12,-9,20,21,22,-1,23,24,-8,25,26,-5,6,-26,10,-18,14,-17,16,13,-19,11,-25,7,4,-20,-24,3,-21,-23,2,-22, signs 00000011001001100100001110
candidate 1,-2,-3,4,-5,-6,7,-8,-9,-10,11,12,-13,-14,15,-16,17,-15,18,19,-12,20,21,-11,-4,22,23,-1,24,25,26,-7,8,-26,6,9,-25,5,10,-24,-22,3,-20,13,-19,-17,16,-18,14,-21,2,-23, signs 00111100000001100101010000
candidate 1,-2,-3,4,-5,-6,7,-8,-9,-10,11,12,-13,-14,15,-16,17,-15,18,19,-12,20,21,-11,-4,22,23,-1,24,25,26,-7,8,-26,6,9,-25,5,10,-24,-22,3,-20,-18,14,-17,16,13,-19,-21,2,-23, signs 00111100000001100101010000
candidate 1,-2,-3,-4,-5,6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,18,19,-12,-9,-6,20,21,22,23,-1,24,25,26,-7,8,-26,-20,5,10,13,-19,-17,16,-18,14,11,4,-21,-25,3,-22,-24,2,-23, signs 00001100001001100101000110
candidate 1,-2,-3,-4,-5,6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,18,19,-12,-9,-6,20,21,22,23,-1,24,25,26,-7,8,-26,-20,5,10,-18,14,-17,16,13,-19,11,4,-21,-25,3,-22,-24,2,-23, signs 00001100001001100101000110
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,-11,-12,-13,-14,15,-16,17,-15,18,19,20,21,-8,22,23,-3,24,-1,-4,25,26,-9,10,-26,-22,7,12,-20,14,-18,16,-17,-19,13,-21,11,6,-23,-25,5,2,-24, signs 11011100111010111010101101
candidate 1,-2,-3,4,5,-6,-7,8,9,-10,-11,-12,-13,-14,15,-16,17,-15,18,19,20,21,-8,22,-4,23,24,-1,25,-5,26,-9,10,-26,-22,7,12,-20,14,-18,16,-17,-19,13,-21,11,6,3,-23,-25,2,-24, signs 11101100111010111010101101
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,-11,-12,-13,-14,15,-16,17,-15,18,19,20,21,-8,22,23,-3,24,-1,-4,25,26,-9,10,-26,-22,7,-21,11,-19,13,16,-17,14,-18,12,-20,6,-23,-25,5,2,-24, signs 11011100111010111010101101
candidate 1,-2,-3,4,5,-6,-7,8,9,-10,-11,-12,-13,-14,15,-16,17,-15,18,19,20,21,-8,22,-4,23,24,-1,25,-5,26,-9,10,-26,-22,7,-21,11,-19,13,16,-17,14,-18,12,-20,6,3,-23,-25,2,-24, signs 11101100111010111010101101
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,-12,-13,-14,15,-16,17,-15,18,19,-6,20,21,-3,22,-1,-4,23,24,25,26,-9,10,-26,8,11,-25,7,12,-24,-20,5,14,-18,16,-17,-19,13,-23,-21,2,-22, signs 11010000111110111010011111
candidate 1,-2,3,4,-5,-6,-7,8,-9,-10,11,-12,-13,-14,15,-16,17,-15,-8,18,19,-3,20,-1,21,22,-4,23,24,25,26,-11,12,-26,10,13,-25,9,14,-24,-18,7,16,-17,6,-19,-23,5,-22,-20,2,-21, signs 10011100001111111010110111
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,-12,-13,-14,15,-16,17,-15,18,19,-6,20,21,-3,22,-1,-4,23,24,25,26,-9,10,-26,8,11,-25,7,12,-24,-20,5,-19,13,16,-17,14,-18,-23,-21,2,-22, signs 11010000111110111010011111
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,-12,-13,-14,15,-16,17,-15,18,19,-6,20,-4,21,22,-1,23,-3,24,25,26,-9,10,-26,8,11,-25,7,12,-24,-20,5,14,-18,16,-17,-19,13,-21,-23,2,-22, signs 11010000111110111010110111
candidate 1,-2,3,4,-5,-6,-7,8,-9,-10,11,-12,-13,-14,15,-16,17,-15,-8,18,19,20,-4,-1,21,-3,22,23,24,25,26,-11,12,-26,10,13,-25,9,14,-24,-18,7,16,-17,6,-19,-23,5,-20,-22,2,-21, signs 10011100001111111011100111
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,-12,-13,-14,15,-16,17,-15,18,19,-6,20,-4,21,22,-1,23,-3,24,25,26,-9,10,-26,8,11,-25,7,12,-24,-20,5,-19,13,16,-17,14,-18,-21,-23,2,-22, signs 11010000111110111010110111
candidate 1,-2,-3,-4,-5,6,-7,-8,9,-10,11,12,-13,-14,15,-16,17,-15,-6,18,19,20,21,-1,22,23,24,25,-12,-9,26,-11,10,-26,8,13,-25,7,14,-24,-18,5,16,-17,4,-19,-23,3,-20,-22,2,-21, signs 11110000011111111011100110
candidate 1,-2,-3,-4,-5,6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,18,19,-6,20,21,22,23,-1,24,25,-12,-7,26,-9,10,-26,8,11,-20,5,14,-18,16,-17,-19,13,4,-21,-25,3,-22,-24,2,-23, signs 11110000111110111010111001
candidate 1,-2,-3,-4,-5,6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,18,19,-6,20,21,22,23,-1,24,25,-12,-7,26,-9,10,-26,8,11,-20,5,-19,13,16,-17,14,-18,4,-21,-25,3,-22,-24,2,-23, signs 11110000111110111010111001
candidate 1,-2,-3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,-15,-6,18,19,20,21,-1,22,23,24,25,-8,-13,26,-11,10,-26,12,9,-25,7,14,-24,-18,5,16,-17,4,-19,-23,3,-20,-22,2,-21, signs 11110001111001111011100110
candidate 1,-2,-3,4,-5,-6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,-15,18,19,-4,20,21,-1,22,23,24,25,-8,-13,26,-11,10,-24,6,-18,16,-17,-19,5,-23,-26,12,9,-25,7,14,3,-20,-22,2,-21, signs 11101001111001111011100110
candidate 1,-2,-3,-4,-5,6,-7,8,9,-10,11,-12,-13,-14,15,-16,17,-15,18,19,-6,20,21,22,23,-1,24,25,-8,-11,26,-9,10,-26,12,7,-20,5,14,-18,16,-17,-19,13,4,-21,-25,3,-22,-24,2,-23, signs 11110011110010111010111001
candidate 1,-2,-3,-4,-5,6,-7,8,9,-10,11,-12,-13,-14,15,-16,17,-15,18,19,-6,20,21,22,23,-1,24,25,-8,-11,26,-9,10,-26,12,7,-20,5,-19,13,16,-17,14,-18,4,-21,-25,3,-22,-24,2,-23, signs 11110011110010111010111001
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,-12,-13,-14,15,-16,17,-15,18,19,20,21,22,-3,23,-1,-4,24,-10,25,26,-7,8,-26,12,-20,14,-18,16,-17,-19,13,-21,11,-25,9,6,-22,-24,5,2,-23, signs 11011111001010111010111001
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,-13,-14,15,-16,17,-15,18,19,20,21,-4,22,23,-1,24,-5,-10,25,26,-7,8,-26,12,-20,14,-18,16,-17,-19,13,-21,11,-25,9,6,3,-22,-24,2,-23, signs 11101111001010111010111001
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,-12,-13,-14,15,-16,17,-15,18,19,20,21,22,-3,23,-1,-4,24,-10,25,26,-7,8,-26,-21,11,-19,13,16,-17,14,-18,12,-20,-25,9,6,-22,-24,5,2,-23, signs 11011111001010111010111001
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,-13,-14,15,-16,17,-15,18,19,20,21,-4,22,23,-1,24,-5,-10,25,26,-7,8,-26,-21,11,-19,13,16,-17,14,-18,12,-20,-25,9,6,3,-22,-24,2,-23, signs 11101111001010111010111001
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,-12,-13,-14,15,-16,17,-15,18,19,20,21,-4,22,23,-1,24,25,-6,-9,26,-7,8,-26,-25,5,10,-24,-22,3,12,-20,14,-18,16,-17,-19,13,-21,11,2,-23, signs 11000111011010111010101111
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,-12,-13,-14,15,-16,17,-15,18,19,20,21,-4,22,23,-1,24,25,-6,-9,26,-7,8,-26,-25,5,10,-24,-22,3,-21,11,-19,13,16,-17,14,-18,12,-20,2,-23, signs 11000111011010111010101111
candidate 1,-2,3,4,-5,-6,-7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,18,-3,19,-1,20,21,-4,22,23,24,-12,25,26,-9,10,-26,8,11,-25,-18,-22,5,-21,-19,2,7,-24,13,16,-17,14,-23,6,-20, signs 10011100111010111101100111
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,-13,-14,15,-16,17,-15,18,19,20,21,-4,22,23,-1,24,-5,-10,25,26,-7,8,-26,6,9,-25,-24,-22,3,12,-20,14,-18,16,-17,-19,13,-21,11,2,-23, signs 11001011101010111010101111
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,-13,-14,15,-16,17,-15,18,19,20,21,-4,22,23,-1,24,-5,-10,25,26,-7,8,-26,6,9,-25,-24,-22,3,-21,11,-19,13,16,-17,14,-18,12,-20,2,-23, signs 11001011101010111010101111
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,-11,12,-13,-14,15,-16,17,-15,18,19,20,-3,21,-1,-4,22,-12,23,24,25,26,-7,8,-26,6,9,-25,5,10,-24,14,-18,16,-17,-19,13,-23,11,-22,-20,2,-21, signs 11010011110010111010110111
candidate 1,-2,3,4,-5,-6,-7,-8,9,-10,-11,-12,-13,14,15,-16,17,-15,18,-3,19,-1,20,21,-4,22,-14,23,24,25,26,-9,10,-26,8,11,-25,7,12,-24,16,-17,-23,13,6,-18,-22,5,-21,-19,2,-20, signs 10011100111100111101100111
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,-11,12,-13,-14,15,-16,17,-15,18,19,20,-3,21,-1,-4,22,-12,23,24,25,26,-7,8,-26,6,9,-25,5,10,-24,-19,13,16,-17,14,-18,-23,11,-22,-20,2,-21, signs 11010011110010111010110111
candidate 1,-2,3,4,-5,-6,-7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,-12,-9,18,19,20,-3,21,-1,22,23,-4,24,25,26,8,-20,-24,5,-23,-21,2,7,-26,-18,10,13,16,-17,14,11,-19,-25,6,-22, signs 10011101110110111011011001
candidate 1,-2,3,4,-5,-6,-7,-8,-9,-10,11,12,-13,-14,15,-16,17,-15,-12,18,19,-11,20,-3,21,-1,22,23,-4,24,25,26,8,-20,-24,5,-23,-21,2,7,-26,9,-18,13,16,-17,14,-19,10,-25,6,-22, signs 10011101101110111011011001
candidate 1,-2,3,4,-5,-6,-7,-8,-9,-10,11,-12,-13,14,15,-16,17,-15,18,19,-14,-11,20,-3,21,-1,22,23,-4,24,25,26,8,-20,-24,5,-23,-21,2,7,-26,9,12,-18,16,-17,-19,13,10,-25,6,-22, signs 10011101101101111011011001
candidate 1,-2,-3,4,5,-6,-7,-8,-9,-10,11,12,-13,-14,15,-16,17,-15,-12,18,19,-11,20,21,22,23,-4,24,25,-1,26,-5,6,-26,-24,3,8,-22,10,-20,-18,13,16,-17,14,-19,-21,9,-23,7,2,-25, signs 11001110101110111010101011
candidate 1,-2,-3,4,5,-6,-7,-8,-9,-10,11,-12,-13,14,15,-16,17,-15,18,19,-14,-11,20,21,22,23,-4,24,25,-1,26,-5,6,-26,-24,3,8,-22,10,-20,12,-18,16,-17,-19,13,-21,9,-23,7,2,-25, signs 11001110101101111010101011
candidate 1,-2,-3,4,5,-6,-7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,-12,18,19,20,21,-9,22,23,-4,24,25,-1,26,-5,6,-26,-24,3,8,-22,-20,11,-18,13,16,-17,14,-19,10,-21,-23,7,2,-25, signs 11001110110110111010101011
candidate 1,-2,-3,4,5,-6,-7,-8,9,10,-11,-12,-13,-14,15,-16,17,-15,18,19,-10,20,21,-9,22,23,-4,24,25,-1,26,-5,6,-26,-24,3,8,-22,-20,11,-19,13,16,-17,14,-18,12,-21,-23,7,2,-25, signs 11001110111010111010101011
candidate 1,-2,-3,4,5,-6,-7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,18,19,20,21,-12,-9,22,23,-4,24,25,-1,26,-5,6,-26,-24,3,8,-22,10,-20,14,-18,16,-17,-19,13,-21,11,-23,7,2,-25, signs 11001110110110111010101011
candidate 1,-2,-3,4,5,-6,-7,-8,9,-10,-11,-12,-13,14,15,-16,17,-15,18,19,-14,20,21,-9,22,23,-4,24,25,-1,26,-5,6,-26,-24,3,8,-22,10,-21,12,-18,16,-17,-19,13,-20,11,-23,7,2,-25, signs 11001110110101111010101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,-10,-11,12,-13,-14,15,-16,17,-15,-12,18,19,20,21,22,23,-7,-4,24,25,-1,26,-5,6,-26,-24,3,-22,9,-20,11,-18,13,16,-17,14,-19,10,-21,8,-23,2,-25, signs 11001111010110111010101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,-13,-14,15,-16,17,-15,18,19,-10,20,21,22,23,-7,-4,24,25,-1,26,-5,6,-26,-24,3,-22,9,-20,11,-19,13,16,-17,14,-18,12,-21,8,-23,2,-25, signs 11001111011010111010101011
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,-11,-12,-13,-14,15,-16,17,-15,18,19,20,21,-8,22,23,-7,-4,24,25,-1,26,-5,6,-26,-24,3,-22,9,-21,11,-19,13,16,-17,14,-18,12,-20,10,-23,2,-25, signs 11001111101010111010101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,-13,-14,15,-16,17,-15,18,19,20,21,22,23,-10,-7,-4,24,25,-1,26,-5,6,-26,-24,3,8,-22,12,-20,14,-18,16,-17,-19,13,-21,11,-23,9,2,-25, signs 11001111011010111010101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,-10,-11,12,-13,-14,15,-16,17,-15,18,19,20,21,-12,22,23,-7,-4,24,25,-1,26,-5,6,-26,-24,3,8,-23,10,-20,14,-18,16,-17,-19,13,-21,11,-22,9,2,-25, signs 11001111010110111010101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,-10,-11,-12,-13,14,15,-16,17,-15,18,19,-14,20,21,22,23,-7,-4,24,25,-1,26,-5,6,-26,-24,3,8,-23,10,-21,12,-18,16,-17,-19,13,-20,11,-22,9,2,-25, signs 11001111010101111010101011
candidate 1,-2,-3,4,5,-6,-7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,-12,18,19,20,21,-9,22,23,-4,24,25,-1,26,-5,6,-26,-24,3,-23,7,-20,11,-18,13,16,-17,14,-19,10,-21,8,-22,2,-25, signs 11001110110110111010101011
candidate 1,-2,-3,4,5,-6,-7,-8,9,10,-11,-12,-13,-14,15,-16,17,-15,18,19,-10,20,21,-9,22,23,-4,24,25,-1,26,-5,6,-26,-24,3,-23,7,-20,11,-19,13,16,-17,14,-18,12,-21,8,-22,2,-25, signs 11001110111010111010101011
candidate 1,-2,-3,4,5,-6,-7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,18,19,20,21,-12,-9,22,23,-4,24,25,-1,26,-5,6,-26,-24,3,-23,7,10,-20,14,-18,16,-17,-19,13,-21,11,8,-22,2,-25, signs 11001110110110111010101011
candidate 1,-2,-3,4,5,-6,-7,-8,9,-10,-11,-12,-13,14,15,-16,17,-15,18,19,-14,20,21,-9,22,23,-4,24,25,-1,26,-5,6,-26,-24,3,-23,7,10,-21,12,-18,16,-17,-19,13,-20,11,8,-22,2,-25, signs 11001110110101111010101011
candidate 1,-2,-3,4,5,-6,-7,-8,-9,-10,11,12,-13,-14,15,-16,17,-15,-12,18,19,-11,20,21,22,23,-4,24,25,-1,26,-5,6,-26,-24,3,-23,7,-21,9,-18,13,16,-17,14,-19,10,-20,8,-22,2,-25, signs 11001110101110111010101011
candidate 1,-2,-3,4,5,-6,-7,-8,-9,-10,11,-12,-13,14,15,-16,17,-15,18,19,-14,-11,20,21,22,23,-4,24,25,-1,26,-5,6,-26,-24,3,-23,7,-21,9,12,-18,16,-17,-19,13,10,-20,8,-22,2,-25, signs 11001110101101111010101011
candidate -1,-2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,-14,15,-16,17,-15,-12,18,19,-11,20,21,22,23,24,25,-4,-9,26,-7,6,-24,2,-20,-18,13,16,-17,14,-19,-21,1,-23,-26,8,5,-25,3,10,-22, signs 10011110011110111010110110
candidate -1,-2,-3,4,-5,-6,7,-8,9,-10,11,-12,-13,14,15,-16,17,-15,18,19,-14,-11,20,21,22,23,24,25,-4,-9,26,-7,6,-24,2,-20,12,-18,16,-17,-19,13,-21,1,-23,-26,8,5,-25,3,10,-22, signs 10011110011101111010110110
candidate -1,-2,-3,4,-5,-6,7,-8,9,-10,-11,-12,13,14,15,-16,17,-15,18,19,-14,20,21,-13,22,23,24,25,-4,-9,26,-7,6,-24,2,11,-20,-18,16,-17,-19,-21,12,1,-23,-26,8,5,-25,3,10,-22, signs 10011110011011111010110110
candidate 1,-2,3,-4,-5,6,-7,-8,-9,-10,11,12,-13,-14,15,-16,17,-15,-12,18,19,-11,20,21,22,23,24,-1,-6,25,26,-3,4,-26,8,-22,10,-20,-18,13,16,-17,14,-19,-21,9,-23,7,-25,5,2,-24, signs 11110010101110111010101101
candidate 1,-2,3,-4,-5,6,-7,-8,-9,-10,11,-12,-13,14,15,-16,17,-15,18,19,-14,-11,20,21,22,23,24,-1,-6,25,26,-3,4,-26,8,-22,10,-20,12,-18,16,-17,-19,13,-21,9,-23,7,-25,5,2,-24, signs 11110010101101111010101101
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,-12,18,19,20,21,-9,22,23,24,-1,-6,25,26,-3,4,-26,8,-22,-20,11,-18,13,16,-17,14,-19,10,-21,-23,7,-25,5,2,-24, signs 11110010110110111010101101
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,-11,-12,-13,-14,15,-16,17,-15,18,19,-10,20,21,-9,22,23,24,-1,-6,25,26,-3,4,-26,8,-22,-20,11,-19,13,16,-17,14,-18,12,-21,-23,7,-25,5,2,-24, signs 11110010111010111010101101
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,18,19,20,21,-12,-9,22,23,24,-1,-6,25,26,-3,4,-26,8,-22,10,-20,14,-18,16,-17,-19,13,-21,11,-23,7,-25,5,2,-24, signs 11110010110110111010101101
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,-12,-13,14,15,-16,17,-15,18,19,-14,20,21,-9,22,23,24,-1,-6,25,26,-3,4,-26,8,-22,10,-21,12,-18,16,-17,-19,13,-20,11,-23,7,-25,5,2,-24, signs 11110010110101111010101101
candidate 1,-2,3,-4,-5,6,7,-8,-9,-10,-11,12,-13,-14,15,-16,17,-15,-12,18,19,20,21,22,23,-7,24,-1,-6,25,26,-3,4,-26,-22,9,-20,11,-18,13,16,-17,14,-19,10,-21,8,-23,-25,5,2,-24, signs 11110011010110111010101101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,-12,-13,-14,15,-16,17,-15,18,19,-10,20,21,22,23,-7,24,-1,-6,25,26,-3,4,-26,-22,9,-20,11,-19,13,16,-17,14,-18,12,-21,8,-23,-25,5,2,-24, signs 11110011011010111010101101
candidate 1,-2,3,-4,-5,6,7,8,-9,-10,-11,-12,-13,-14,15,-16,17,-15,18,19,20,21,-8,22,23,-7,24,-1,-6,25,26,-3,4,-26,-22,9,-21,11,-19,13,16,-17,14,-18,12,-20,10,-23,-25,5,2,-24, signs 11110011101010111010101101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,-12,-13,-14,15,-16,17,-15,18,19,20,21,22,23,-10,-7,24,-1,-6,25,26,-3,4,-26,8,-22,12,-20,14,-18,16,-17,-19,13,-21,11,-23,9,-25,5,2,-24, signs 11110011011010111010101101
candidate 1,-2,3,-4,-5,6,7,-8,-9,-10,-11,12,-13,-14,15,-16,17,-15,18,19,20,21,-12,22,23,-7,24,-1,-6,25,26,-3,4,-26,8,-23,10,-20,14,-18,16,-17,-19,13,-21,11,-22,9,-25,5,2,-24, signs 11110011010110111010101101
candidate 1,-2,3,-4,-5,6,7,-8,-9,-10,-11,-12,-13,14,15,-16,17,-15,18,19,-14,20,21,22,23,-7,24,-1,-6,25,26,-3,4,-26,8,-23,10,-21,12,-18,16,-17,-19,13,-20,11,-22,9,-25,5,2,-24, signs 11110011010101111010101101
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,-12,18,19,20,21,-9,22,23,24,-1,-6,25,26,-3,4,-26,-23,7,-20,11,-18,13,16,-17,14,-19,10,-21,8,-22,-25,5,2,-24, signs 11110010110110111010101101
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,-11,-12,-13,-14,15,-16,17,-15,18,19,-10,20,21,-9,22,23,24,-1,-6,25,26,-3,4,-26,-23,7,-20,11,-19,13,16,-17,14,-18,12,-21,8,-22,-25,5,2,-24, signs 11110010111010111010101101
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,18,19,20,21,-12,-9,22,23,24,-1,-6,25,26,-3,4,-26,-23,7,10,-20,14,-18,16,-17,-19,13,-21,11,8,-22,-25,5,2,-24, signs 11110010110110111010101101
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,-12,-13,14,15,-16,17,-15,18,19,-14,20,21,-9,22,23,24,-1,-6,25,26,-3,4,-26,-23,7,10,-21,12,-18,16,-17,-19,13,-20,11,8,-22,-25,5,2,-24, signs 11110010110101111010101101
candidate 1,-2,3,-4,-5,6,-7,-8,-9,-10,11,12,-13,-14,15,-16,17,-15,-12,18,19,-11,20,21,22,23,24,-1,-6,25,26,-3,4,-26,-23,7,-21,9,-18,13,16,-17,14,-19,10,-20,8,-22,-25,5,2,-24, signs 11110010101110111010101101
candidate 1,-2,3,-4,-5,6,-7,-8,-9,-10,11,-12,-13,14,15,-16,17,-15,18,19,-14,-11,20,21,22,23,24,-1,-6,25,26,-3,4,-26,-23,7,-21,9,12,-18,16,-17,-19,13,10,-20,8,-22,-25,5,2,-24, signs 11110010101101111010101101
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,-11,12,-13,-14,15,-16,17,-15,18,19,-4,20,21,-1,22,-3,-12,23,24,25,26,-7,8,-26,6,9,-25,5,10,-24,14,-18,16,-17,-19,13,-23,11,-20,-22,2,-21, signs 11010011110010111011100111
candidate 1,-2,3,4,-5,-6,-7,-8,9,-10,-11,-12,-13,14,15,-16,17,-15,18,19,-4,-1,20,-3,21,22,-14,23,24,25,26,-9,10,-26,8,11,-25,7,12,-24,16,-17,-23,13,6,-18,-22,5,-19,-21,2,-20, signs 10011100111100111111000111
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,-11,12,-13,-14,15,-16,17,-15,18,19,-4,20,21,-1,22,-3,-12,23,24,25,26,-7,8,-26,6,9,-25,5,10,-24,-19,13,16,-17,14,-18,-23,11,-20,-22,2,-21, signs 11010011110010111011100111
candidate 1,-2,-3,-4,-5,-6,7,-8,9,10,-11,-12,-13,14,15,-16,17,-15,18,19,20,-1,21,22,-14,23,24,25,-10,-7,26,-9,8,-26,6,11,-25,5,12,-24,16,-17,-23,13,4,-18,-22,3,-19,-21,2,-20, signs 11110001111100111111000110
candidate 1,-2,-3,-4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-15,18,19,20,21,22,-1,23,24,-12,25,-10,-5,26,-7,8,-26,6,9,14,-18,16,-17,-19,13,-25,11,4,-20,-24,3,-21,-23,2,-22, signs 11110011110010111011110001
candidate 1,-2,-3,-4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-15,18,19,20,21,22,-1,23,24,-12,25,-10,-5,26,-7,8,-26,6,9,-19,13,16,-17,14,-18,-25,11,4,-20,-24,3,-21,-23,2,-22, signs 11110011110010111011110001
candidate 1,-2,-3,-4,-5,6,-7,-8,9,-10,11,-12,-13,14,15,-16,17,-15,18,19,20,-1,21,22,-14,23,24,25,-6,-11,26,-9,8,-26,10,7,-25,5,12,-24,16,-17,-23,13,4,-18,-22,3,-19,-21,2,-20, signs 11110111100100111111000110
candidate 1,-2,-3,-4,-5,6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,18,19,20,21,22,-1,23,24,-12,25,-6,-9,26,-7,8,-26,10,5,14,-18,16,-17,-19,13,-25,11,4,-20,-24,3,-21,-23,2,-22, signs 11111111000010111011110001
candidate 1,-2,-3,-4,-5,6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,18,19,20,21,22,-1,23,24,-12,25,-6,-9,26,-7,8,-26,10,5,-19,13,16,-17,14,-18,-25,11,4,-20,-24,3,-21,-23,2,-22, signs 11111111000010111011110001
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,-13,-14,15,-16,17,-15,18,19,20,21,22,-1,-10,23,24,25,-4,-7,26,-5,6,-26,-25,3,8,-24,12,-20,14,-18,16,-17,-19,13,-21,11,-23,9,2,-22, signs 11011101001010111010110111
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,-13,-14,15,-16,17,-15,18,19,20,21,22,-1,-10,23,24,25,-4,-7,26,-5,6,-26,-25,3,8,-24,-21,11,-19,13,16,-17,14,-18,12,-20,-23,9,2,-22, signs 11011101001010111010110111
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,-13,-14,15,-16,17,-15,18,19,20,21,22,-1,-10,23,24,-3,-8,25,26,-5,6,-26,4,7,-25,-24,12,-20,14,-18,16,-17,-19,13,-21,11,-23,9,2,-22, signs 11101110001010111010110111
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,-13,-14,15,-16,17,-15,18,19,20,21,22,-1,-10,23,24,-3,-8,25,26,-5,6,-26,4,7,-25,-24,-21,11,-19,13,16,-17,14,-18,12,-20,-23,9,2,-22, signs 11101110001010111010110111
N=26 triple 6,10,10 closed 649430 reduced 64070 tested 64070 hits 92


==> anc/8_15_8_19/census/logs/run_19_26_6_6.log <==
candidate 1,-2,-3,4,-5,-6,7,8,-9,-10,-11,-12,13,-14,-15,-16,-17,-18,19,-20,21,-7,22,23,-4,-19,-8,-1,24,25,26,-13,14,-26,12,15,-25,11,16,-24,10,17,2,-22,6,-21,20,5,-23,3,18,9, signs 00100111011100000100010000
candidate -1,-2,3,-4,5,-6,-7,-8,9,-10,-11,12,-13,-14,-15,16,-17,-18,19,-20,21,-19,-16,-3,22,-5,23,24,-12,25,26,-9,10,-26,8,11,-25,7,-24,13,2,17,20,-21,18,1,14,-23,6,-22,4,15, signs 10001100111010111011110111
candidate -1,-2,3,-4,5,-6,-7,-8,9,-10,-11,-12,-13,14,-15,16,-17,-18,19,-20,21,-19,-16,22,-14,-5,23,-3,24,25,26,-9,10,-26,8,11,-25,1,6,13,-22,17,20,-21,18,15,4,-23,2,-24,12,7, signs 10110010111011011011101011
candidate -1,-2,-3,4,-5,-6,7,-8,9,-10,-11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,-16,-13,22,23,24,25,-4,-9,26,-7,6,-24,2,11,14,17,20,-21,18,15,12,1,-23,-26,8,5,-25,3,10,-22, signs 10011110011011011011110110
N=26 triple 6,6,14 closed 62043 reduced 3931 tested 3931 hits 4


==> anc/8_15_8_19/census/logs/run_19_26_6_7.log <==
candidate -1,2,-3,-4,5,-6,7,-8,-9,-10,-11,-12,-13,14,-15,16,-17,18,-19,20,-18,21,-16,22,-14,23,-2,24,25,-5,26,-7,8,-26,6,9,4,-25,10,19,-20,11,-24,3,-23,1,12,17,-21,15,-22,13, signs 01100011110101100111011011
candidate -1,-2,3,-4,-5,-6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,-18,-19,20,21,22,-12,23,-10,24,-8,-13,25,26,-16,-3,4,17,-26,15,2,5,18,-21,-24,9,-23,11,-22,-25,14,1,6,19,-20,7, signs 00111101001100011111101011
candidate -1,2,-3,-4,-5,-6,7,8,-9,-10,-11,12,-13,-14,15,-16,-17,18,-19,20,-18,-15,-12,-7,21,22,23,24,-2,25,-8,26,10,5,-22,1,-24,3,-25,-21,6,13,16,19,-20,17,14,11,-26,9,4,-23, signs 11011001110110110111011010
N=26 triple 6,7,13 closed 182613 reduced 18143 tested 18143 hits 3


==> anc/8_15_8_19/census/logs/run_19_26_6_8.log <==
candidate 1,-2,-3,-4,-5,6,-7,-8,9,10,-11,-12,13,-14,-15,-16,17,-18,19,-9,20,21,-6,-17,-10,22,23,-1,24,25,26,-13,14,-26,12,15,4,-20,8,-19,18,7,-21,5,16,11,-25,3,-22,-24,2,-23, signs 00001001110100010001000110
candidate 1,-2,-3,-4,5,-6,-7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,-1,-10,23,24,25,26,-5,6,-26,4,7,-25,3,8,-24,12,15,-21,-19,18,-20,16,13,-23,9,2,-22, signs 00110000110010011001001000
candidate 1,-2,-3,-4,5,-6,-7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,-1,-10,23,24,25,26,-5,6,-26,4,7,-25,3,8,-24,12,-20,16,-19,18,15,-21,13,-23,9,2,-22, signs 00110000110010011001001000
candidate 1,-2,-3,4,-5,-6,7,-8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,-4,22,23,-1,24,25,26,-7,8,-26,6,9,-25,5,10,-24,-22,3,12,15,-21,-19,18,-20,16,13,2,-23, signs 00111100000010011001010000
candidate 1,-2,-3,4,-5,-6,7,-8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,-4,22,23,-1,24,25,26,-7,8,-26,6,9,-25,5,10,-24,-22,3,12,-20,16,-19,18,15,-21,13,2,-23, signs 00111100000010011001010000
candidate 1,-2,-3,4,-5,-6,-7,-8,9,-10,11,12,-13,-14,-15,-16,17,-18,19,-17,-4,20,21,-1,22,23,24,25,-12,-9,26,-11,10,-26,8,13,-25,7,14,-24,6,15,-23,5,16,-22,-20,3,18,-19,2,-21, signs 11000000011111111110111110
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,-4,22,23,-1,24,25,-12,-7,26,-9,10,-26,8,11,6,13,-25,5,14,-24,-22,3,16,-20,18,-19,-21,15,2,-23, signs 11000000111111101110101111
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,-4,22,23,-1,24,25,-12,-7,26,-9,10,-26,8,11,6,13,-25,5,14,-24,-22,3,-21,15,18,-19,16,-20,2,-23, signs 11000000111111101110101111
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,-4,22,23,-1,24,-13,-6,25,26,-9,10,-26,8,11,-25,7,12,5,14,-24,-22,3,16,-20,18,-19,-21,15,2,-23, signs 11000000111111101110101111
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,-4,22,23,-1,24,-13,-6,25,26,-9,10,-26,8,11,-25,7,12,5,14,-24,-22,3,-21,15,18,-19,16,-20,2,-23, signs 11000000111111101110101111
candidate 1,-2,-3,4,5,-6,-7,-8,9,-10,-11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-4,22,23,-1,-14,-5,24,25,26,-9,10,-26,8,11,-25,7,12,-24,6,13,-22,3,16,-20,18,-19,-21,15,2,-23, signs 11000000111111101110101111
candidate 1,-2,-3,4,5,-6,-7,-8,9,-10,-11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-4,22,23,-1,-14,-5,24,25,26,-9,10,-26,8,11,-25,7,12,-24,6,13,-22,3,-21,15,18,-19,16,-20,2,-23, signs 11000000111111101110101111
candidate 1,-2,-3,4,-5,-6,-7,8,-9,-10,11,-12,13,-14,-15,-16,17,-18,19,-17,-4,20,21,-1,22,23,24,25,-8,-13,26,-11,10,-26,12,9,-25,7,14,-24,6,15,-23,5,16,-22,-20,3,18,-19,2,-21, signs 11000001111001111110111110
candidate 1,-2,-3,4,-5,-6,-7,8,-9,-10,11,-12,13,-14,-15,-16,17,-18,19,-17,-4,20,21,-1,22,23,24,25,-8,-13,26,-11,10,-24,6,15,18,-19,16,5,-23,-26,12,9,-25,7,14,3,-20,-22,2,-21, signs 11101001111001101111100110
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,-4,22,23,-1,-6,-13,24,25,26,-9,10,-26,8,11,-25,7,12,-24,14,5,-22,3,16,-20,18,-19,-21,15,2,-23, signs 11001100111100101110101111
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,-4,22,23,-1,-6,-13,24,25,26,-9,10,-26,8,11,-25,7,12,-24,14,5,-22,3,-21,15,18,-19,16,-20,2,-23, signs 11001100111100101110101111
candidate -1,-2,3,-4,5,-6,-7,-8,9,-10,-11,12,-13,-14,-15,16,17,-18,19,-17,20,21,-16,-3,22,-5,23,24,-12,25,26,-9,10,-26,8,11,-25,7,-24,13,2,-20,18,-19,-21,1,14,-23,6,-22,4,15, signs 10001100111010111110110111
candidate 1,-2,3,4,-5,-6,-7,-8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,-3,21,-1,22,23,-4,24,25,26,8,-20,-24,5,-23,-21,2,7,-26,9,12,15,18,-19,16,13,10,-25,6,-22, signs 10011101101101101111011001
candidate 1,-2,-3,4,5,-6,-7,-8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,22,23,-4,24,25,-1,26,-5,6,-26,-24,3,8,-22,10,-20,12,15,18,-19,16,13,-21,9,-23,7,2,-25, signs 11001110101101101110101011
candidate 1,-2,-3,4,5,-6,-7,-8,9,-10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,-12,-9,22,23,-4,24,25,-1,26,-5,6,-26,-24,3,8,-22,10,13,-21,15,18,-19,16,-20,14,11,-23,7,2,-25, signs 11001110110110101110101011
candidate 1,-2,-3,4,5,-6,-7,-8,9,-10,-11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-9,22,23,-4,24,25,-1,26,-5,6,-26,-24,3,8,-22,10,-21,12,15,18,-19,16,13,-20,11,-23,7,2,-25, signs 11001110110101101110101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,-13,-14,-15,-16,17,-18,19,-17,20,21,22,23,-10,-7,-4,24,25,-1,26,-5,6,-26,-24,3,8,11,-23,13,-21,15,18,-19,16,-20,14,-22,12,9,2,-25, signs 11001111011010101110101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,-10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,-12,22,23,-7,-4,24,25,-1,26,-5,6,-26,-24,3,8,-23,10,13,-21,15,18,-19,16,-20,14,11,-22,9,2,-25, signs 11001111010110101110101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,-10,-11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,22,23,-7,-4,24,25,-1,26,-5,6,-26,-24,3,8,-23,10,-21,12,15,18,-19,16,13,-20,11,-22,9,2,-25, signs 11001111010101101110101011
candidate 1,-2,-3,4,5,-6,-7,-8,9,-10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,-12,-9,22,23,-4,24,25,-1,26,-5,6,-26,-24,3,-23,7,10,13,-21,15,18,-19,16,-20,14,11,8,-22,2,-25, signs 11001110110110101110101011
candidate 1,-2,-3,4,5,-6,-7,-8,9,-10,-11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-9,22,23,-4,24,25,-1,26,-5,6,-26,-24,3,-23,7,10,-21,12,15,18,-19,16,13,-20,11,8,-22,2,-25, signs 11001110110101101110101011
candidate 1,-2,-3,4,5,-6,-7,-8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,22,23,-4,24,25,-1,26,-5,6,-26,-24,3,-23,7,-21,9,12,15,18,-19,16,13,10,-20,8,-22,2,-25, signs 11001110101101101110101011
candidate -1,-2,3,-4,5,-6,-7,-8,9,-10,-11,-12,-13,14,-15,16,17,-18,19,-17,20,21,-16,22,-14,-5,23,-3,24,25,26,-9,10,-26,8,11,-25,1,6,13,-22,-20,18,-19,-21,15,4,-23,2,-24,12,7, signs 10110010111011011110101011
candidate -1,-2,-3,4,-5,-6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,22,23,24,25,-4,-9,26,-7,6,-24,2,-20,12,15,18,-19,16,13,-21,1,-23,-26,8,5,-25,3,10,-22, signs 10011110011101101110110110
candidate -1,-2,-3,4,-5,-6,7,-8,9,-10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,23,24,25,-4,-9,26,-7,6,-24,2,11,-20,15,18,-19,16,-21,12,1,-23,-26,8,5,-25,3,10,-22, signs 10011110011011101110110110
candidate -1,-2,-3,4,-5,-6,7,-8,9,-10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,23,24,25,-4,-9,26,-7,6,-24,2,11,14,-20,18,-19,-21,15,12,1,-23,-26,8,5,-25,3,10,-22, signs 10011110011011011110110110
candidate 1,-2,3,-4,-5,6,-7,-8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,22,23,24,-1,-6,25,26,-3,4,-26,8,-22,10,-20,12,15,18,-19,16,13,-21,9,-23,7,-25,5,2,-24, signs 11110010101101101110101101
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,-12,-9,22,23,24,-1,-6,25,26,-3,4,-26,8,-22,10,13,-21,15,18,-19,16,-20,14,11,-23,7,-25,5,2,-24, signs 11110010110110101110101101
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-9,22,23,24,-1,-6,25,26,-3,4,-26,8,-22,10,-21,12,15,18,-19,16,13,-20,11,-23,7,-25,5,2,-24, signs 11110010110101101110101101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,-12,-13,-14,-15,-16,17,-18,19,-17,20,21,22,23,-10,-7,24,-1,-6,25,26,-3,4,-26,8,11,-23,13,-21,15,18,-19,16,-20,14,-22,12,9,-25,5,2,-24, signs 11110011011010101110101101
candidate 1,-2,3,-4,-5,6,7,-8,-9,-10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,-12,22,23,-7,24,-1,-6,25,26,-3,4,-26,8,-23,10,13,-21,15,18,-19,16,-20,14,11,-22,9,-25,5,2,-24, signs 11110011010110101110101101
candidate 1,-2,3,-4,-5,6,7,-8,-9,-10,-11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,22,23,-7,24,-1,-6,25,26,-3,4,-26,8,-23,10,-21,12,15,18,-19,16,13,-20,11,-22,9,-25,5,2,-24, signs 11110011010101101110101101
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,-12,-9,22,23,24,-1,-6,25,26,-3,4,-26,-23,7,10,13,-21,15,18,-19,16,-20,14,11,8,-22,-25,5,2,-24, signs 11110010110110101110101101
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-9,22,23,24,-1,-6,25,26,-3,4,-26,-23,7,10,-21,12,15,18,-19,16,13,-20,11,8,-22,-25,5,2,-24, signs 11110010110101101110101101
candidate 1,-2,3,-4,-5,6,-7,-8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,22,23,24,-1,-6,25,26,-3,4,-26,-23,7,-21,9,12,15,18,-19,16,13,10,-20,8,-22,-25,5,2,-24, signs 11110010101101101110101101
candidate 1,-2,-3,-4,-5,-6,7,-8,9,10,-11,-12,-13,-14,-15,16,17,-18,19,-17,20,-1,-16,21,22,23,24,25,-10,-7,26,-9,8,-26,6,11,-25,5,12,-24,4,13,-23,3,14,-22,18,-19,-21,15,2,-20, signs 11000001111111001111011110
candidate 1,-2,-3,-4,5,-6,7,-8,-9,10,-11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-1,-14,23,24,25,-10,-5,26,-7,8,-26,6,9,4,11,-25,3,12,-24,16,-20,18,-19,-21,15,-23,13,2,-22, signs 11000011111100101110110111
candidate 1,-2,-3,-4,5,-6,7,-8,-9,10,-11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-1,-14,23,24,25,-10,-5,26,-7,8,-26,6,9,4,11,-25,3,12,-24,-21,15,18,-19,16,-20,-23,13,2,-22, signs 11000011111100101110110111
candidate 1,-2,-3,4,-5,-6,7,-8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-1,-14,23,24,-11,-4,25,26,-7,8,-26,6,9,-25,5,10,3,12,-24,16,-20,18,-19,-21,15,-23,13,2,-22, signs 11000011111100101110110111
candidate 1,-2,-3,4,-5,-6,7,-8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-1,-14,23,24,-11,-4,25,26,-7,8,-26,6,9,-25,5,10,3,12,-24,-21,15,18,-19,16,-20,-23,13,2,-22, signs 11000011111100101110110111
candidate 1,-2,3,-4,-5,-6,7,-8,-9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-1,-14,23,-12,-3,24,25,26,-7,8,-26,6,9,-25,5,10,-24,4,11,16,-20,18,-19,-21,15,-23,13,2,-22, signs 11000011111100101110110111
candidate 1,-2,3,-4,-5,-6,7,-8,-9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-1,-14,23,-12,-3,24,25,26,-7,8,-26,6,9,-25,5,10,-24,4,11,-21,15,18,-19,16,-20,-23,13,2,-22, signs 11000011111100101110110111
candidate 1,-2,-3,-4,-5,6,-7,-8,9,-10,11,-12,-13,-14,-15,16,17,-18,19,-17,20,-1,-16,21,22,23,24,25,-6,-11,26,-9,8,-26,10,7,-25,5,12,-24,4,13,-23,3,14,-22,18,-19,-21,15,2,-20, signs 11000111100111001111011110
candidate 1,-2,-3,4,-5,-6,7,-8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-1,-14,23,-4,-11,24,25,26,-7,8,-26,6,9,-25,5,10,-24,12,3,16,-20,18,-19,-21,15,-23,13,2,-22, signs 11110011110000101110110111
candidate 1,-2,-3,4,-5,-6,7,-8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-1,-14,23,-4,-11,24,25,26,-7,8,-26,6,9,-25,5,10,-24,12,3,-21,15,18,-19,16,-20,-23,13,2,-22, signs 11110011110000101110110111
N=26 triple 6,8,12 closed 372529 reduced 32625 tested 32625 hits 50


==> anc/8_15_8_19/census/logs/run_19_26_6_9.log <==
candidate 1,-2,3,-4,-5,6,-7,-8,-9,-10,-11,12,-13,14,-15,16,-17,18,-16,19,-14,20,-12,21,22,-1,23,-3,24,25,-6,26,8,13,-20,15,-19,9,-26,7,-25,5,10,17,-18,11,4,-24,-21,-23,2,-22, signs 11010111010110011101110010
candidate -1,-2,3,-4,-5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-9,19,-7,20,21,22,-13,23,-15,24,25,26,-3,4,-26,2,5,-25,1,6,-20,8,-19,10,-18,-21,-24,16,-23,14,-22,12,17, signs 11000011001100110010101000
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,-12,13,-14,-15,-16,-17,-5,18,-3,19,-1,20,21,22,-7,23,-9,24,25,26,-13,14,-26,12,15,-25,11,16,-20,2,-19,4,-18,-21,-24,10,-23,8,-22,6,17, signs 11001100111100000010101000
candidate -1,2,-3,-4,-5,-6,7,8,-9,-10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,-7,21,22,23,24,-2,25,-8,26,10,5,-22,1,-24,3,-25,-21,6,-19,14,17,-18,15,-20,11,-26,9,4,-23, signs 11011001110111011101011010
candidate -1,2,-3,-4,-5,-6,7,8,-9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,-7,21,22,23,24,-2,25,-8,26,10,5,-22,1,-24,3,-25,-21,6,13,-19,17,-18,-20,14,11,-26,9,4,-23, signs 11011001110110111101011010
candidate -1,2,-3,4,-5,-6,-7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,-10,19,20,21,-2,-9,22,23,24,25,-4,26,6,-24,-21,1,-19,11,14,17,-18,15,12,-22,8,3,-25,5,-26,7,-23,-20, signs 01110110011011011101101101
candidate -1,-2,3,-4,-5,-6,7,-8,9,-10,-11,-12,13,-14,15,-16,17,18,19,-7,20,-9,21,-17,22,-15,23,-13,24,25,26,-3,4,-26,2,5,-25,1,-18,-21,10,-20,8,-19,6,11,16,-22,14,-23,12,-24, signs 11000011001011001010101000
candidate 1,-2,-3,-4,-5,6,-7,8,9,-10,-11,12,-13,14,-15,-16,-17,18,19,-9,20,21,-12,22,-14,-1,23,24,-8,25,-6,26,4,17,-18,5,-26,7,-25,-19,10,-20,-24,3,16,11,-21,-23,2,15,-22,13, signs 11110110100001111101110010
N=26 triple 6,9,11 closed 579621 reduced 66139 tested 66139 hits 8


==> anc/8_15_8_19/census/logs/run_19_26_7_7.log <==
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,-17,18,-19,20,-18,-15,21,22,-2,23,-4,24,-12,25,-10,26,-8,-21,-24,5,-23,3,-22,1,6,11,-25,13,16,19,-20,17,14,9,-26,7, signs 01100101100110110111010101
candidate -1,2,-3,-4,-5,6,-7,-8,-9,10,-11,-12,-13,14,-15,16,-17,18,19,20,-2,21,-10,22,-18,23,-16,24,-14,-19,25,26,-6,7,-26,5,8,-25,4,9,-22,11,-21,3,-20,1,12,17,-23,15,-24,13, signs 01100111100101100101010111
N=26 triple 7,7,12 closed 496054 reduced 61442 tested 61442 hits 2


==> anc/8_15_8_19/census/logs/run_19_26_7_8.log <==
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,-13,-14,15,-16,17,-18,19,-17,-2,20,-4,-15,21,22,-6,23,-8,24,-10,25,26,13,-22,5,-25,11,-24,9,-23,7,12,-26,14,-21,-20,3,16,1,18,-19, signs 00010110011011011111110101
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,-13,-14,15,16,-17,-18,-8,19,20,21,-2,22,23,-11,-16,24,-6,25,-4,-15,26,13,-22,9,18,7,-19,1,-21,3,14,-26,12,-23,10,17,-24,5,-25,-20, signs 00100101110001010000100101
candidate 1,-2,3,-4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-10,20,21,-1,22,-3,23,24,-16,25,-14,26,-6,7,-26,15,-25,17,-24,5,8,13,18,11,-19,9,4,-23,-20,-22,2,-21, signs 00101000100111100000011010
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-10,23,-8,24,-2,25,-4,26,-12,13,-26,5,-25,3,-24,1,6,11,-22,-20,18,-19,16,-21,14,9,-23,7, signs 01100101100111101110101101
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,21,22,-15,-10,23,-8,24,-2,25,-4,26,-12,13,-26,5,-25,3,-24,1,6,11,14,-22,16,-20,18,-19,-21,9,-23,7, signs 01100101100111101110101101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-5,20,-3,21,-1,22,23,24,-7,25,-9,26,-22,2,-21,12,15,18,-19,16,13,4,-20,-23,-26,10,-25,8,-24,6,11, signs 11001100110101101110101010
candidate 1,-2,3,-4,5,-6,-7,-8,-9,10,-11,-12,13,-14,15,-16,17,-18,19,-13,20,-15,21,-17,22,23,-10,-1,24,-3,25,-5,26,7,12,-20,14,-19,18,-21,16,-22,8,-26,6,-25,4,-24,2,11,-23,9, signs 00110001100011001110100101
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,-13,-14,15,-16,17,-18,19,20,-2,-17,21,-15,-4,22,-6,23,-8,24,-10,25,26,13,-22,5,-25,11,-24,9,-23,7,12,-26,14,3,16,-21,-20,1,18,-19, signs 01000110011011110111110101
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,-12,-13,-14,15,-16,-17,18,19,-1,-18,20,21,-15,-4,22,-6,23,-8,24,-10,25,26,13,-22,5,-25,11,-24,9,-23,7,12,-26,14,3,16,-21,2,17,-20,-19, signs 10000110011011111011110101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,-13,-14,-15,16,-17,18,19,-1,-18,20,-16,-3,21,22,-6,23,-8,24,-10,25,26,13,-22,5,-25,11,-24,9,-23,7,12,-26,14,-21,4,15,2,17,-20,-19, signs 10000110011011111011110101
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,-13,-14,15,-16,17,-18,19,20,-2,-17,-4,-15,21,22,-6,23,-8,24,-10,25,26,13,-22,5,-25,11,-24,9,-23,7,12,-26,14,-21,16,3,-20,1,18,-19, signs 01110110011011000111110101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,-13,-14,-15,16,-17,18,19,-1,-18,-3,-16,20,21,22,-6,23,-8,24,-10,25,26,13,-22,5,-25,11,-24,9,-23,7,12,-26,14,-21,4,15,-20,17,2,-19, signs 11100110011011100011110101
N=26 triple 7,8,11 closed 1010123 reduced 148039 tested 148039 hits 12


==> anc/8_15_8_19/census/logs/run_19_26_7_9.log <==
candidate -1,-2,3,-4,5,6,-7,8,9,-10,-11,-12,13,-14,-15,-16,17,-9,18,-3,19,20,21,-13,22,23,24,-17,25,-5,-8,26,-6,7,-26,-25,4,-18,10,-24,16,-19,2,11,-23,15,-20,1,12,-22,14,-21, signs 00001110111100001000011111
candidate 1,-2,3,-4,-5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,-3,20,21,22,-7,23,-9,24,-1,25,-11,26,13,2,-20,4,15,-19,17,-18,5,-21,-24,10,-23,8,-22,6,-26,12,-25, signs 11001011001110011101010110
candidate 1,-2,3,-4,-5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,-3,20,21,22,-7,23,-9,24,-1,25,-11,26,13,2,-20,4,17,-18,15,-19,5,-21,-24,10,-23,8,-22,6,-26,12,-25, signs 11001011001110011101010110
candidate -1,2,-3,-4,-5,6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,19,-14,20,-6,21,22,23,-2,-7,24,25,-12,26,-10,11,-26,9,-25,17,-18,-24,8,3,-23,1,-21,5,-20,15,-19,13,4,-22, signs 01110011011010011101011011
candidate -1,2,3,-4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,19,20,-12,21,-10,22,-2,23,-16,24,-14,-3,25,26,-6,7,-26,5,8,-25,4,9,-22,11,-21,13,-20,1,-18,17,-23,15,-24,-19, signs 01000111100111100011010111
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,21,22,-2,23,-4,24,-12,25,-10,26,-8,-21,-24,5,-23,3,-22,1,6,11,-25,-19,14,17,-18,15,-20,9,-26,7, signs 01100101100111011101010101
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,21,22,-2,23,-4,24,-12,25,-10,26,-8,-21,-24,5,-23,3,-22,1,6,11,-25,13,-19,17,-18,-20,14,9,-26,7, signs 01100101100110111101010101
candidate 1,2,3,-4,5,-6,7,-8,-9,10,-11,-12,-13,-14,15,-16,-17,18,19,-15,-2,-7,20,-5,21,-3,-10,22,23,24,25,-1,26,-23,12,17,-18,13,-24,-26,8,-20,6,-21,4,9,-22,11,16,-19,14,-25, signs 11011001011100111110100110
candidate 1,-2,-3,-4,5,-6,7,-8,9,10,-11,-12,13,14,-15,-16,-17,-5,18,19,-10,20,21,-13,22,-1,-14,23,24,-9,25,-7,26,17,4,-18,6,-26,8,-25,-19,11,-20,-24,16,3,12,-21,-23,15,2,-22, signs 00001100101110000010001101
candidate 1,-2,-3,4,-5,-6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,22,-11,23,-1,-8,24,25,26,-4,5,-26,-20,14,-19,12,3,6,-25,16,-21,-18,-22,10,-23,2,7,-24,9, signs 10011110001011011110010111
candidate 1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,-13,14,-15,-16,-17,-1,-6,18,-4,19,-2,20,21,22,-8,23,-10,24,25,26,-14,15,-26,13,16,-25,12,17,-20,3,-19,5,-18,-21,-24,11,-23,9,-22,7, signs 10011001100001111101010111
candidate 1,-2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-1,-12,18,-10,19,-8,20,21,22,-14,23,-16,24,25,26,-4,5,-26,3,6,-25,2,7,-20,9,-19,11,-18,-21,-24,17,-23,15,-22,13, signs 10011110011001100101010111
N=26 triple 7,9,10 closed 1461087 reduced 214263 tested 214263 hits 12


==> anc/8_15_8_19/census/logs/run_19_26_8_8.log <==
candidate 1,-2,-3,-4,-5,6,7,-8,-9,10,11,-12,13,14,-15,-16,17,-18,19,-17,-6,20,21,-11,22,-13,23,-1,-14,24,-10,25,26,-7,8,-26,-20,5,18,-19,4,-21,-25,9,16,3,12,-22,-24,15,2,-23, signs 11110011001001111110111001
candidate 1,-2,-3,-4,-5,6,-7,-8,9,10,-11,12,13,-14,15,-16,17,-18,19,-9,20,21,-6,-17,-10,22,23,-1,24,25,-12,-15,26,-13,14,-26,4,-20,8,-19,18,7,-21,5,16,11,-25,3,-22,-24,2,-23, signs 00001001110000110001000110
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,12,13,-14,15,-16,17,-18,-6,19,-4,-17,20,21,22,-9,23,-1,24,25,-12,-15,26,-13,14,-26,16,-20,18,5,-19,7,-21,11,-25,3,8,-22,10,-24,2,-23, signs 00000111100000110001000110
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,-13,-14,15,-16,17,-18,-8,19,-6,-17,20,21,22,-11,23,-3,24,-1,-4,25,26,-15,16,-26,14,-20,18,7,-19,9,-21,13,-25,5,10,-22,12,-23,2,-24, signs 00100001111001000001001010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,-1,-10,23,24,-3,-8,25,26,-5,6,-26,4,7,-25,-24,12,15,-21,-19,18,-20,16,13,-23,9,2,-22, signs 00010001110010011001001000
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,-1,-10,23,24,-3,-8,25,26,-5,6,-26,4,7,-25,-24,12,-20,16,-19,18,15,-21,13,-23,9,2,-22, signs 00010001110010011001001000
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,-1,-10,23,24,25,-4,-7,26,-5,6,-26,-25,3,8,-24,12,15,-21,-19,18,-20,16,13,-23,9,2,-22, signs 00100010110010011001001000
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,-1,-10,23,24,25,-4,-7,26,-5,6,-26,-25,3,8,-24,12,-20,16,-19,18,15,-21,13,-23,9,2,-22, signs 00100010110010011001001000
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-13,-10,-7,24,-1,-6,25,26,-3,4,-26,8,11,-22,15,-21,-19,18,-20,16,-23,12,9,-25,5,2,-24, signs 00001100100100011001010010
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-13,-10,-7,24,-1,-6,25,26,-3,4,-26,8,11,-22,-20,16,-19,18,15,-21,-23,12,9,-25,5,2,-24, signs 00001100100100011001010010
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,23,-10,-7,24,-1,-6,25,26,-3,4,-26,8,-22,12,15,-21,-19,18,-20,16,13,-23,9,-25,5,2,-24, signs 00001100100010011001010010
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,23,-10,-7,24,-1,-6,25,26,-3,4,-26,8,-22,12,-20,16,-19,18,15,-21,13,-23,9,-25,5,2,-24, signs 00001100100010011001010010
candidate 1,-2,3,-4,-5,6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,-8,22,23,-7,24,-1,-6,25,26,-3,4,-26,-22,9,12,15,-21,-19,18,-20,16,13,10,-23,-25,5,2,-24, signs 00001100010010011001010010
candidate 1,-2,3,-4,-5,6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,-8,22,23,-7,24,-1,-6,25,26,-3,4,-26,-22,9,12,-20,16,-19,18,15,-21,13,10,-23,-25,5,2,-24, signs 00001100010010011001010010
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-13,-10,-7,-4,24,25,-1,26,-5,6,-26,-24,3,8,11,-22,15,-21,-19,18,-20,16,-23,12,9,2,-25, signs 00110000100100011001010100
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-13,-10,-7,-4,24,25,-1,26,-5,6,-26,-24,3,8,11,-22,-20,16,-19,18,15,-21,-23,12,9,2,-25, signs 00110000100100011001010100
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,23,-10,-7,-4,24,25,-1,26,-5,6,-26,-24,3,8,-22,12,15,-21,-19,18,-20,16,13,-23,9,2,-25, signs 00110000100010011001010100
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,23,-10,-7,-4,24,25,-1,26,-5,6,-26,-24,3,8,-22,12,-20,16,-19,18,15,-21,13,-23,9,2,-25, signs 00110000100010011001010100
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,-8,22,23,-7,-4,24,25,-1,26,-5,6,-26,-24,3,-22,9,12,15,-21,-19,18,-20,16,13,10,-23,2,-25, signs 00110000010010011001010100
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,-8,22,23,-7,-4,24,25,-1,26,-5,6,-26,-24,3,-22,9,12,-20,16,-19,18,15,-21,13,10,-23,2,-25, signs 00110000010010011001010100
candidate 1,-2,3,4,-5,6,7,-8,-9,10,11,-12,-13,-14,-15,-16,17,-18,19,-17,20,21,22,23,-10,24,-6,-3,25,-1,-4,-7,26,-11,12,-26,-24,9,14,-22,16,-20,18,-19,-21,15,-23,13,8,5,2,-25, signs 11011011001110101110101011
candidate 1,-2,3,4,-5,6,7,-8,-9,10,11,-12,-13,-14,-15,-16,17,-18,19,-17,20,21,22,23,-10,24,-6,-3,25,-1,-4,-7,26,-11,12,-26,-24,9,-23,13,-21,15,18,-19,16,-20,14,-22,8,5,2,-25, signs 11011011001110101110101011
candidate 1,-2,3,4,-5,6,7,-8,-9,10,-11,-12,13,-14,-15,-16,17,-18,19,-17,-10,20,-6,-3,21,-1,22,23,-4,-7,24,25,26,-13,14,-26,12,15,-25,11,16,-24,-20,9,18,-19,8,5,-23,-21,2,-22, signs 10011011000011111110011111
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,-4,22,23,-1,24,-5,-10,25,26,-7,8,-26,6,9,-25,-24,-22,3,12,15,-21,-19,18,-20,16,13,2,-23, signs 00110100010010011001010000
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,-4,22,23,-1,24,-5,-10,25,26,-7,8,-26,6,9,-25,-24,-22,3,12,-20,16,-19,18,15,-21,13,2,-23, signs 00110100010010011001010000
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,-4,22,23,-1,24,25,-6,-9,26,-7,8,-26,-25,5,10,-24,-22,3,12,15,-21,-19,18,-20,16,13,2,-23, signs 00111000100010011001010000
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,-4,22,23,-1,24,25,-6,-9,26,-7,8,-26,-25,5,10,-24,-22,3,12,-20,16,-19,18,15,-21,13,2,-23, signs 00111000100010011001010000
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,-4,22,23,-1,24,-5,-10,25,26,-7,8,-26,12,15,-21,-19,18,-20,16,13,-25,9,6,3,-22,-24,2,-23, signs 00010000110010011001000110
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,-3,23,-1,-4,24,-10,25,26,-7,8,-26,12,15,-21,-19,18,-20,16,13,-25,9,6,-22,-24,5,2,-23, signs 00100000110010011001000110
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,-4,22,23,-1,24,-5,-10,25,26,-7,8,-26,12,-20,16,-19,18,15,-21,13,-25,9,6,3,-22,-24,2,-23, signs 00010000110010011001000110
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,-3,23,-1,-4,24,-10,25,26,-7,8,-26,12,-20,16,-19,18,15,-21,13,-25,9,6,-22,-24,5,2,-23, signs 00100000110010011001000110
candidate 1,-2,-3,4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,-8,22,-4,23,24,-1,25,-5,26,-9,10,-26,-22,7,12,15,-21,-19,18,-20,16,13,6,3,-23,-25,2,-24, signs 00010011000010011001010010
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,-8,22,23,-3,24,-1,-4,25,26,-9,10,-26,-22,7,12,15,-21,-19,18,-20,16,13,6,-23,-25,5,2,-24, signs 00100011000010011001010010
candidate 1,-2,-3,4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,-8,22,-4,23,24,-1,25,-5,26,-9,10,-26,-22,7,12,-20,16,-19,18,15,-21,13,6,3,-23,-25,2,-24, signs 00010011000010011001010010
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,-8,22,23,-3,24,-1,-4,25,26,-9,10,-26,-22,7,12,-20,16,-19,18,15,-21,13,6,-23,-25,5,2,-24, signs 00100011000010011001010010
candidate 1,-2,3,4,-5,6,7,-8,-9,10,-11,-12,13,-14,-15,-16,17,-18,19,-17,-10,20,-6,21,-4,-1,22,-3,23,-7,24,25,26,-13,14,-26,12,15,-25,11,16,-24,-20,9,18,-19,8,5,-21,-23,2,-22, signs 10011011000011111110110111
candidate 1,-2,3,4,-5,-6,-7,8,-9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,-8,20,21,-3,22,-1,-4,23,24,25,-14,-11,26,-13,12,-26,10,15,-25,9,16,-24,-20,7,18,-19,6,-21,-23,5,2,-22, signs 11011100000111111110110110
candidate 1,-2,-3,4,5,-6,-7,8,-9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,-8,20,-4,21,22,-1,23,-5,24,25,-14,-11,26,-13,12,-26,10,15,-25,9,16,-24,-20,7,18,-19,6,3,-21,-23,2,-22, signs 11101100000111111110110110
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-8,22,23,-3,24,-1,-4,25,-14,-9,26,-11,12,-26,10,13,-22,7,16,-20,18,-19,-21,15,6,-23,-25,5,2,-24, signs 11011100001111101110101101
candidate 1,-2,-3,4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-8,22,-4,23,24,-1,25,-5,-14,-9,26,-11,12,-26,10,13,-22,7,16,-20,18,-19,-21,15,6,3,-23,-25,2,-24, signs 11101100001111101110101101
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-8,22,23,-3,24,-1,-4,25,-14,-9,26,-11,12,-26,10,13,-22,7,-21,15,18,-19,16,-20,6,-23,-25,5,2,-24, signs 11011100001111101110101101
candidate 1,-2,-3,4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-8,22,-4,23,24,-1,25,-5,-14,-9,26,-11,12,-26,10,13,-22,7,-21,15,18,-19,16,-20,6,3,-23,-25,2,-24, signs 11101100001111101110101101
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-6,20,21,-3,22,-1,-4,23,24,25,-14,-9,26,-11,12,-26,10,13,8,15,-25,7,16,-24,-20,5,18,-19,-23,-21,2,-22, signs 11010000001111111110011111
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,-13,-14,15,-16,17,-18,19,-17,-6,20,21,-3,22,-1,-4,23,24,-15,-8,25,26,-11,12,-26,10,13,-25,9,14,7,16,-24,-20,5,18,-19,-23,-21,2,-22, signs 11010000001111111110011111
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,11,-12,-13,-14,-15,16,17,-18,19,-17,-6,20,21,-3,22,-1,-4,23,-16,-7,24,25,26,-11,12,-26,10,13,-25,9,14,-24,8,15,-20,5,18,-19,-23,-21,2,-22, signs 11010000001111111110011111
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,-18,19,-17,-8,20,21,-3,22,-1,-4,23,24,25,-10,-15,26,-13,12,-26,14,11,-25,9,16,-24,-20,7,18,-19,6,-21,-23,5,2,-22, signs 11011100011110011110110110
candidate 1,-2,-3,4,5,-6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,-18,19,-17,-8,20,-4,21,22,-1,23,-5,24,25,-10,-15,26,-13,12,-26,14,11,-25,9,16,-24,-20,7,18,-19,6,3,-21,-23,2,-22, signs 11101100011110011110110110
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,-12,13,-14,15,-16,17,-18,19,-17,20,21,-6,-3,22,-1,-4,23,24,25,-10,-15,26,-13,12,-24,8,-20,18,-19,-21,7,-23,-26,14,11,-25,9,16,5,2,-22, signs 11011010011110011110110110
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,-8,22,23,-3,24,-1,-4,25,-10,-13,26,-11,12,-26,14,9,-22,7,16,-20,18,-19,-21,15,6,-23,-25,5,2,-24, signs 11011100111100101110101101
candidate 1,-2,-3,4,5,-6,-7,8,-9,10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,-8,22,-4,23,24,-1,25,-5,-10,-13,26,-11,12,-26,14,9,-22,7,16,-20,18,-19,-21,15,6,3,-23,-25,2,-24, signs 11101100111100101110101101
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,-8,22,23,-3,24,-1,-4,25,-10,-13,26,-11,12,-26,14,9,-22,7,-21,15,18,-19,16,-20,6,-23,-25,5,2,-24, signs 11011100111100101110101101
candidate 1,-2,-3,4,5,-6,-7,8,-9,10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,-8,22,-4,23,24,-1,25,-5,-10,-13,26,-11,12,-26,14,9,-22,7,-21,15,18,-19,16,-20,6,3,-23,-25,2,-24, signs 11101100111100101110101101
candidate 1,-2,3,4,-5,6,7,-8,9,-10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,22,23,-6,-3,24,-1,-4,-7,-12,25,26,-9,10,-26,14,-22,16,-20,18,-19,-21,15,-23,13,-25,11,8,5,2,-24, signs 11011011110010101110101101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,21,-8,-3,22,-1,23,-5,-10,-15,24,25,-12,26,14,-24,16,-20,18,-19,-21,9,4,-23,6,11,-26,13,-25,7,2,-22, signs 11011010110111001110110110
candidate 1,-2,3,4,-5,6,7,-8,9,-10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,22,23,-6,-3,24,-1,-4,-7,-12,25,26,-9,10,-26,-23,13,-21,15,18,-19,16,-20,14,-22,-25,11,8,5,2,-24, signs 11011011110010101110101101
candidate 1,-2,-3,4,-5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,17,-18,19,-17,-10,20,-4,21,22,-1,23,-7,24,-11,-16,25,26,-13,14,-26,8,3,-21,5,-20,9,18,-19,-25,15,12,-24,6,-23,2,-22, signs 11100111001111001110110101
candidate 1,-2,-3,4,5,-6,-7,-8,-9,10,11,-12,13,-14,-15,16,17,-18,19,-17,-10,20,-4,21,22,-1,23,-5,24,-11,-16,25,26,-13,14,-26,8,3,-21,-23,6,-24,-20,9,18,-19,-25,15,12,7,2,-22, signs 11101011001111001110110101
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,-13,-14,15,-16,17,-18,19,-17,-6,20,21,-3,22,-1,-4,23,-8,-15,24,25,26,-11,12,-26,10,13,-25,9,14,-24,16,7,-20,5,18,-19,-23,-21,2,-22, signs 11010011001111001110011111
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,11,-12,-13,-14,-15,16,17,-18,19,-17,-6,-3,20,-1,21,22,-4,-7,-16,23,24,25,26,-11,12,-26,10,13,-25,9,14,-24,18,-19,-23,15,8,5,-22,-20,2,-21, signs 10011011001111001110110111
candidate 1,-2,3,-4,5,-6,-7,8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-8,20,21,-5,22,-3,23,-1,-14,24,-12,25,26,-9,10,-26,-20,7,18,-19,6,-21,-25,11,16,-22,4,13,-24,15,2,-23, signs 11011100110001111110111001
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,-7,-4,24,25,-1,26,-5,6,-26,-24,3,8,11,-22,13,16,-20,18,-19,14,-21,-23,9,2,-25, signs 11001111011101001110101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,-7,-4,24,25,-1,26,-5,6,-26,-24,3,8,11,-22,13,18,-19,16,-20,14,-21,-23,9,2,-25, signs 11001111011101001110101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,-7,-4,24,25,-1,26,-5,6,-26,-24,3,8,11,14,-21,16,-20,18,-19,-22,13,-23,9,2,-25, signs 11001111011101001110101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,-7,-4,24,25,-1,26,-5,6,-26,-24,3,8,11,14,-21,18,-19,16,-20,-22,13,-23,9,2,-25, signs 11001111011101001110101011
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,-7,24,-1,-6,25,26,-3,4,-26,8,11,-22,13,16,-20,18,-19,14,-21,-23,9,-25,5,2,-24, signs 11110011011101001110101101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,-7,24,-1,-6,25,26,-3,4,-26,8,11,-22,13,18,-19,16,-20,14,-21,-23,9,-25,5,2,-24, signs 11110011011101001110101101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,-7,24,-1,-6,25,26,-3,4,-26,8,11,14,-21,16,-20,18,-19,-22,13,-23,9,-25,5,2,-24, signs 11110011011101001110101101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,-7,24,-1,-6,25,26,-3,4,-26,8,11,14,-21,18,-19,16,-20,-22,13,-23,9,-25,5,2,-24, signs 11110011011101001110101101
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-6,20,-4,21,22,-1,23,-3,24,25,-14,-9,26,-11,12,-26,10,13,8,15,-25,7,16,-24,-20,5,18,-19,-21,-23,2,-22, signs 11010000001111111110110111
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,-13,-14,15,-16,17,-18,19,-17,-6,20,-4,21,22,-1,23,-3,24,-15,-8,25,26,-11,12,-26,10,13,-25,9,14,7,16,-24,-20,5,18,-19,-21,-23,2,-22, signs 11010000001111111110110111
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,11,-12,-13,-14,-15,16,17,-18,19,-17,-6,20,-4,21,22,-1,23,-3,-16,-7,24,25,26,-11,12,-26,10,13,-25,9,14,-24,8,15,-20,5,18,-19,-21,-23,2,-22, signs 11010000001111111110110111
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,-13,-14,15,-16,17,-18,19,-17,-6,20,-4,21,22,-1,23,-3,-8,-15,24,25,26,-11,12,-26,10,13,-25,9,14,-24,16,7,-20,5,18,-19,-21,-23,2,-22, signs 11010011001111001110110111
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,11,-12,-13,-14,-15,16,17,-18,19,-17,-6,20,-4,-1,21,-3,22,-7,-16,23,24,25,26,-11,12,-26,10,13,-25,9,14,-24,18,-19,-23,15,8,5,-20,-22,2,-21, signs 10011011001111001111100111
candidate 1,-2,-3,-4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,-6,20,21,22,23,-1,24,25,-16,-7,-14,-9,26,-11,12,-26,10,13,8,15,-20,5,18,-19,4,-21,-25,3,-22,-24,2,-23, signs 11110000001111111110111001
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,-4,20,21,-1,22,23,-14,24,-6,-13,25,-11,26,-9,10,-26,8,-25,12,7,-24,15,-23,5,16,-22,-20,3,18,-19,2,-21, signs 11000000110111111110111011
candidate 1,-2,-3,4,5,-6,-7,-8,9,-10,-11,12,-13,14,15,-16,17,-18,19,-17,-4,20,21,-1,22,-15,23,-5,-14,24,-12,25,26,-9,10,-26,8,11,-25,7,-24,13,6,-23,16,-22,-20,3,18,-19,2,-21, signs 11000000111011111110110111
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,-4,22,23,-1,24,-13,-6,25,-8,-11,26,-9,10,-26,-25,7,12,5,14,-24,-22,3,16,-20,18,-19,-21,15,2,-23, signs 11000001110111101110101111
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,-4,22,23,-1,24,-13,-6,25,-8,-11,26,-9,10,-26,-25,7,12,5,14,-24,-22,3,-21,15,18,-19,16,-20,2,-23, signs 11000001110111101110101111
candidate 1,-2,-3,4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-4,22,23,-1,-14,-5,24,25,-8,-11,26,-9,10,-26,-25,7,12,-24,6,13,-22,3,16,-20,18,-19,-21,15,2,-23, signs 11000001110111101110101111
candidate 1,-2,-3,4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-4,22,23,-1,-14,-5,24,25,-8,-11,26,-9,10,-26,-25,7,12,-24,6,13,-22,3,-21,15,18,-19,16,-20,2,-23, signs 11000001110111101110101111
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-4,22,23,-1,-14,-5,24,-7,-12,25,26,-9,10,-26,8,11,-25,-24,6,13,-22,3,16,-20,18,-19,-21,15,2,-23, signs 11000010111011101110101111
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-4,22,23,-1,-14,-5,24,-7,-12,25,26,-9,10,-26,8,11,-25,-24,6,13,-22,3,-21,15,18,-19,16,-20,2,-23, signs 11000010111011101110101111
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,-4,20,21,-1,22,23,-14,24,-12,-7,25,-11,26,-9,10,-26,8,-25,6,13,-24,15,-23,5,16,-22,-20,3,18,-19,2,-21, signs 11000110110001111110111011
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,12,13,-14,15,-16,17,-18,19,-17,-4,20,21,-1,22,-15,23,-13,-6,24,-12,25,26,-9,10,-26,8,11,-25,7,-24,5,14,-23,16,-22,-20,3,18,-19,2,-21, signs 11001100111000111110110111
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,-16,17,-18,19,-17,-4,20,21,-1,22,23,-6,24,-8,-13,25,-9,26,-11,12,-26,10,-25,14,7,-24,15,-23,5,16,-22,-20,3,18,-19,2,-21, signs 11000100001111111110111101
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-4,20,21,-1,22,-5,23,-7,-14,24,-8,25,26,-11,12,-26,10,13,-25,9,-24,15,6,-23,16,-22,-20,3,18,-19,2,-21, signs 11001000001111111110111011
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,-16,17,-18,19,-17,-4,20,21,-1,22,23,-6,24,-8,-13,25,-11,26,-9,10,-26,12,-25,14,7,-24,15,-23,5,16,-22,-20,3,18,-19,2,-21, signs 11000100110011111110111101
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,-4,20,21,-1,22,23,-6,24,-8,-15,25,-13,26,-11,12,-26,10,-25,14,9,-24,7,-23,5,16,-22,-20,3,18,-19,2,-21, signs 11000110001101111110111011
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-4,20,21,-1,22,-5,23,-7,-14,24,-12,25,26,-9,10,-26,8,11,-25,13,-24,15,6,-23,16,-22,-20,3,18,-19,2,-21, signs 11001000111001111110111011
candidate 1,-2,-3,4,5,-6,7,-8,-9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,-4,20,21,-1,22,-5,23,-7,-16,24,-14,25,26,-11,12,-26,10,13,-25,9,-24,15,8,-23,6,-22,-20,3,18,-19,2,-21, signs 11001100001110111110110111
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,-4,20,21,-1,22,23,24,-7,-14,25,-12,-9,26,-11,10,-26,8,13,-25,-24,6,15,-23,5,16,-22,-20,3,18,-19,2,-21, signs 11000010011110111110111110
candidate 1,-2,3,4,-5,-6,-7,-8,9,-10,11,12,-13,-14,-15,16,17,-18,19,-17,20,-3,21,-1,-4,22,-16,23,24,25,-12,-9,26,-11,10,-26,8,13,-25,7,14,-24,18,-19,-23,15,6,-20,-22,5,2,-21, signs 11011100011111001111100110
candidate 1,-2,-3,4,5,-6,-7,-8,9,-10,11,12,-13,-14,-15,16,17,-18,19,-17,-4,20,21,-1,22,-5,-16,23,24,25,-12,-9,26,-11,10,-26,8,13,-25,7,14,-24,18,-19,-23,15,6,3,-20,-22,2,-21, signs 11101100011111001111100110
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,12,-13,-14,15,-16,17,-18,19,-17,-4,20,21,-1,22,23,-6,-15,24,25,-12,-9,26,-11,10,-26,8,13,-25,7,14,-24,-23,5,16,-22,-20,3,18,-19,2,-21, signs 11000100011111011110111110
candidate 1,-2,-3,4,5,-6,-7,-8,9,-10,11,12,-13,-14,-15,16,17,-18,19,-17,-4,20,21,-1,22,-5,-16,23,24,25,-12,-9,26,-11,10,-26,8,13,-25,7,14,-24,6,15,-23,-22,-20,3,18,-19,2,-21, signs 11001000011111101110111110
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-3,23,-1,-4,24,-14,25,-12,-7,26,-9,10,-26,8,11,16,-20,18,-19,-21,15,-25,13,6,-22,-24,5,2,-23, signs 11011100111100101110111001
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-4,22,23,-1,24,-5,-14,25,-12,-7,26,-9,10,-26,8,11,16,-20,18,-19,-21,15,-25,13,6,3,-22,-24,2,-23, signs 11101100111100101110111001
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-3,23,-1,-4,24,-14,25,-12,-7,26,-9,10,-26,8,11,-21,15,18,-19,16,-20,-25,13,6,-22,-24,5,2,-23, signs 11011100111100101110111001
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-4,22,23,-1,24,-5,-14,25,-12,-7,26,-9,10,-26,8,11,-21,15,18,-19,16,-20,-25,13,6,3,-22,-24,2,-23, signs 11101100111100101110111001
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-4,22,23,-1,24,-5,-14,25,-12,-7,26,-9,10,-26,8,11,6,13,-25,-24,-22,3,16,-20,18,-19,-21,15,2,-23, signs 11001000111110101110101111
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-4,22,23,-1,24,-5,-14,25,-12,-7,26,-9,10,-26,8,11,6,13,-25,-24,-22,3,-21,15,18,-19,16,-20,2,-23, signs 11001000111110101110101111
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,-15,16,17,-18,19,-17,20,-3,21,-1,-4,22,-16,23,24,25,-12,-7,26,-9,10,-26,8,11,6,13,-25,5,14,-24,18,-19,-23,15,-22,-20,2,-21, signs 11010000111111001110110111
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,-3,21,-1,-4,22,-16,23,24,-13,-6,25,26,-9,10,-26,8,11,-25,7,12,5,14,-24,18,-19,-23,15,-22,-20,2,-21, signs 11010000111111001110110111
candidate 1,-2,3,4,5,-6,-7,-8,9,-10,-11,-12,-13,14,-15,16,17,-18,19,-17,20,-3,21,-1,-4,22,-16,23,-14,-5,24,25,26,-9,10,-26,8,11,-25,7,12,-24,6,13,18,-19,-23,15,-22,-20,2,-21, signs 11010000111111001110110111
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-4,20,21,-1,22,23,-6,24,-14,-7,25,-9,26,-11,12,-26,10,-25,8,13,-24,15,-23,5,16,-22,-20,3,18,-19,2,-21, signs 11000111001100111110111101
candidate 1,-2,-3,4,5,6,-7,8,-9,-10,11,-12,-13,-14,15,-16,17,-18,19,-17,-4,20,21,-1,22,-5,23,-15,-6,24,-8,25,26,-11,12,-26,10,13,-25,9,-24,7,14,-23,16,-22,-20,3,18,-19,2,-21, signs 11001110001110011110111011
candidate 1,-2,-3,4,-5,-6,7,8,-9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,-4,20,21,-1,22,23,24,-7,-14,25,-8,-13,26,-11,10,-26,12,9,-25,-24,6,15,-23,5,16,-22,-20,3,18,-19,2,-21, signs 11000011111000111110111110
candidate 1,-2,3,4,-5,-6,-7,8,-9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,-3,21,-1,-4,22,-16,23,24,25,-8,-13,26,-11,10,-26,12,9,-25,7,14,-24,18,-19,-23,15,6,-20,-22,5,2,-21, signs 11011101111001001111100110
candidate 1,-2,-3,4,5,-6,-7,8,-9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,-4,20,21,-1,22,-5,-16,23,24,25,-8,-13,26,-11,10,-26,12,9,-25,7,14,-24,18,-19,-23,15,6,3,-20,-22,2,-21, signs 11101101111001001111100110
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,-4,20,21,-1,22,23,-6,-15,24,25,-8,-13,26,-11,10,-26,12,9,-25,7,14,-24,-23,5,16,-22,-20,3,18,-19,2,-21, signs 11000101111001011110111110
candidate 1,-2,-3,4,5,-6,-7,8,-9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,-4,20,21,-1,22,-5,-16,23,24,25,-8,-13,26,-11,10,-26,12,9,-25,7,14,-24,6,15,-23,-22,-20,3,18,-19,2,-21, signs 11001001111001101110111110
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-4,20,21,-1,22,23,-6,24,-14,-7,25,-11,26,-9,10,-26,12,-25,8,13,-24,15,-23,5,16,-22,-20,3,18,-19,2,-21, signs 11000111110000111110111101
candidate 1,-2,-3,-4,-5,6,-7,8,-9,10,11,-12,13,-14,15,-16,17,-18,19,-17,-6,20,21,22,23,-1,24,25,-8,-15,-10,-13,26,-11,12,-26,14,9,16,7,-20,5,18,-19,4,-21,-25,3,-22,-24,2,-23, signs 11110011111100001110111001
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-3,23,-1,-4,24,-14,25,-8,-11,26,-9,10,-26,12,7,16,-20,18,-19,-21,15,-25,13,6,-22,-24,5,2,-23, signs 11011111110000101110111001
candidate 1,-2,-3,4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-4,22,23,-1,24,-5,-14,25,-8,-11,26,-9,10,-26,12,7,16,-20,18,-19,-21,15,-25,13,6,3,-22,-24,2,-23, signs 11101111110000101110111001
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-3,23,-1,-4,24,-14,25,-8,-11,26,-9,10,-26,12,7,-21,15,18,-19,16,-20,-25,13,6,-22,-24,5,2,-23, signs 11011111110000101110111001
candidate 1,-2,-3,4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-4,22,23,-1,24,-5,-14,25,-8,-11,26,-9,10,-26,12,7,-21,15,18,-19,16,-20,-25,13,6,3,-22,-24,2,-23, signs 11101111110000101110111001
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,-4,22,23,-1,24,25,-6,-13,-8,-11,26,-9,10,-26,12,7,-25,5,14,-24,-22,3,16,-20,18,-19,-21,15,2,-23, signs 11000111110001101110101111
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,-4,22,23,-1,24,25,-6,-13,-8,-11,26,-9,10,-26,12,7,-25,5,14,-24,-22,3,-21,15,18,-19,16,-20,2,-23, signs 11000111110001101110101111
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,-4,22,23,-1,-6,-13,24,25,-8,-11,26,-9,10,-26,-25,7,12,-24,14,5,-22,3,16,-20,18,-19,-21,15,2,-23, signs 11001101110100101110101111
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,-4,22,23,-1,-6,-13,24,25,-8,-11,26,-9,10,-26,-25,7,12,-24,14,5,-22,3,-21,15,18,-19,16,-20,2,-23, signs 11001101110100101110101111
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,-4,20,21,-1,22,23,-6,24,-14,-9,25,-13,26,-11,12,-26,10,-25,8,15,-24,7,-23,5,16,-22,-20,3,18,-19,2,-21, signs 11000111101100011110111011
candidate 1,-2,-3,4,5,6,-7,-8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,-4,20,21,-1,22,-5,23,-15,-6,24,-12,25,26,-9,10,-26,8,11,-25,13,-24,7,14,-23,16,-22,-20,3,18,-19,2,-21, signs 11001110111000011110111011
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-4,22,23,-1,24,-5,-14,-7,-12,25,26,-9,10,-26,8,11,-25,13,6,-24,-22,3,16,-20,18,-19,-21,15,2,-23, signs 11001110111000101110101111
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-4,22,23,-1,24,-5,-14,-7,-12,25,26,-9,10,-26,8,11,-25,13,6,-24,-22,3,-21,15,18,-19,16,-20,2,-23, signs 11001110111000101110101111
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,12,13,-14,-15,-16,17,-18,19,-17,20,21,-4,22,23,-1,-6,-13,24,-7,-12,25,26,-9,10,-26,8,11,-25,-24,14,5,-22,3,16,-20,18,-19,-21,15,2,-23, signs 11001110111000101110101111
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,12,13,-14,-15,-16,17,-18,19,-17,20,21,-4,22,23,-1,-6,-13,24,-7,-12,25,26,-9,10,-26,8,11,-25,-24,14,5,-22,3,-21,15,18,-19,16,-20,2,-23, signs 11001110111000101110101111
candidate 1,-2,-3,4,5,-6,-7,8,-9,-10,11,-12,-13,14,15,-16,17,-18,19,-17,-4,20,21,-1,22,-5,23,-15,-8,24,-14,25,26,-11,12,-26,10,13,-25,9,-24,7,16,-23,6,-22,-20,3,18,-19,2,-21, signs 11001111001110001110110111
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,-3,21,-1,-4,22,-16,23,-6,-13,24,25,26,-9,10,-26,8,11,-25,7,12,-24,14,5,18,-19,-23,15,-22,-20,2,-21, signs 11011100111100001110110111
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,-8,20,21,-1,22,-3,23,-5,-10,-15,24,25,-12,26,14,-24,18,-19,16,9,4,-23,6,11,-26,13,-25,7,-20,-22,2,-21, signs 11011010110111001111100110
candidate -1,-2,3,-4,5,-6,-7,8,9,-10,11,12,-13,-14,-15,16,17,-18,19,-17,20,21,-16,-3,22,-5,23,24,-12,25,-8,-11,26,-9,10,-26,-25,7,-24,13,2,-20,18,-19,-21,1,14,-23,6,-22,4,15, signs 10001101110010111110110111
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,-4,24,25,-1,26,-5,6,-26,-24,3,8,-22,10,13,-20,15,18,-19,16,11,-21,-23,2,-25, signs 11001111101001101110101011
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,-4,24,25,-1,26,-5,6,-26,-24,3,8,-22,10,15,18,-19,16,13,-20,11,-21,-23,2,-25, signs 11001111101001101110101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,-7,-4,24,25,-1,26,-5,6,-26,-24,3,8,13,-22,-20,18,-19,16,-21,14,11,-23,9,2,-25, signs 11001111011001101110101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,-7,-4,24,25,-1,26,-5,6,-26,-24,3,8,-21,14,-20,18,-19,16,13,-22,11,-23,9,2,-25, signs 11001111011001101110101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,-7,-4,24,25,-1,26,-5,6,-26,-24,3,8,11,-23,13,-22,-20,18,-19,16,-21,14,9,2,-25, signs 11001111011001101110101011
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,-4,24,25,-1,26,-5,6,-26,-24,3,8,11,-21,13,-20,15,18,-19,16,-22,10,-23,2,-25, signs 11001111101001101110101011
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,-4,24,25,-1,26,-5,6,-26,-24,3,8,11,-21,15,18,-19,16,13,-20,-22,10,-23,2,-25, signs 11001111101001101110101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,-7,-4,24,25,-1,26,-5,6,-26,-24,3,8,11,-23,-21,14,-20,18,-19,16,13,-22,9,2,-25, signs 11001111011001101110101011
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,24,-1,-6,25,26,-3,4,-26,8,-22,10,13,-20,15,18,-19,16,11,-21,-23,-25,5,2,-24, signs 11110011101001101110101101
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,24,-1,-6,25,26,-3,4,-26,8,-22,10,15,18,-19,16,13,-20,11,-21,-23,-25,5,2,-24, signs 11110011101001101110101101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,-7,24,-1,-6,25,26,-3,4,-26,8,13,-22,-20,18,-19,16,-21,14,11,-23,9,-25,5,2,-24, signs 11110011011001101110101101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,-7,24,-1,-6,25,26,-3,4,-26,8,-21,14,-20,18,-19,16,13,-22,11,-23,9,-25,5,2,-24, signs 11110011011001101110101101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,-7,24,-1,-6,25,26,-3,4,-26,8,11,-23,13,-22,-20,18,-19,16,-21,14,9,-25,5,2,-24, signs 11110011011001101110101101
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,24,-1,-6,25,26,-3,4,-26,8,11,-21,13,-20,15,18,-19,16,-22,10,-23,-25,5,2,-24, signs 11110011101001101110101101
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,24,-1,-6,25,26,-3,4,-26,8,11,-21,15,18,-19,16,13,-20,-22,10,-23,-25,5,2,-24, signs 11110011101001101110101101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,-7,24,-1,-6,25,26,-3,4,-26,8,11,-23,-21,14,-20,18,-19,16,13,-22,9,-25,5,2,-24, signs 11110011011001101110101101
candidate 1,-2,3,-4,5,-6,-7,8,9,10,-11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-5,20,-3,21,22,-10,23,-8,24,25,-1,26,-9,-23,11,-22,-26,-24,7,12,-21,2,-20,4,15,18,-19,16,13,6,-25, signs 11100100111101101110110011
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-6,22,23,-3,24,-1,-4,25,26,-7,8,-26,-22,5,10,-20,12,15,18,-19,16,13,-21,9,-25,-23,2,-24, signs 11010011101101101110100111
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,-8,20,21,-3,22,-1,23,24,-4,25,26,-9,10,-26,-20,7,12,15,18,-19,16,13,6,-21,-25,5,-24,-22,2,-23, signs 10011100111101101110101101
candidate 1,-2,3,4,-5,6,7,-8,9,-10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,-12,-9,-6,22,23,-3,24,-1,-4,25,26,-7,8,-26,-22,5,10,13,-21,15,18,-19,16,-20,14,11,-25,-23,2,-24, signs 11010011110110101110100111
candidate 1,-2,3,4,-5,6,7,-8,9,-10,-11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-9,-6,22,23,-3,24,-1,-4,25,26,-7,8,-26,-22,5,10,-21,12,15,18,-19,16,13,-20,11,-25,-23,2,-24, signs 11010011110101101110100111
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-6,22,23,-3,24,-1,-4,25,26,-7,8,-26,-22,5,-21,9,12,15,18,-19,16,13,10,-20,-25,-23,2,-24, signs 11010011101101101110100111
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,-4,24,25,-1,26,-5,6,-26,-24,3,10,-22,-20,15,18,-19,16,13,-21,11,8,-23,2,-25, signs 11001111001101101110101011
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,-4,24,25,-1,26,-5,6,-26,-24,3,-21,11,-20,15,18,-19,16,13,10,-22,8,-23,2,-25, signs 11001111001101101110101011
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,-4,24,25,-1,26,-5,6,-26,-24,3,8,-23,10,-22,-20,15,18,-19,16,13,-21,11,2,-25, signs 11001111001101101110101011
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,-4,24,25,-1,26,-5,6,-26,-24,3,8,-23,-21,11,-20,15,18,-19,16,13,10,-22,2,-25, signs 11001111001101101110101011
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-6,22,-4,23,24,-1,25,-3,26,-7,8,-26,-22,5,10,-20,12,15,18,-19,16,13,-21,9,-23,-25,2,-24, signs 11010011101101101110101101
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,-8,20,21,22,-4,-1,23,-3,24,25,26,-9,10,-26,-20,7,12,15,18,-19,16,13,6,-21,-25,5,-22,-24,2,-23, signs 10011100111101101110111001
candidate 1,-2,3,4,-5,6,7,-8,9,-10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,-12,-9,-6,22,-4,23,24,-1,25,-3,26,-7,8,-26,-22,5,10,13,-21,15,18,-19,16,-20,14,11,-23,-25,2,-24, signs 11010011110110101110101101
candidate 1,-2,3,4,-5,6,7,-8,9,-10,-11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-9,-6,22,-4,23,24,-1,25,-3,26,-7,8,-26,-22,5,10,-21,12,15,18,-19,16,13,-20,11,-23,-25,2,-24, signs 11010011110101101110101101
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-6,22,-4,23,24,-1,25,-3,26,-7,8,-26,-22,5,-21,9,12,15,18,-19,16,13,10,-20,-23,-25,2,-24, signs 11010011101101101110101101
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,24,-1,-6,25,26,-3,4,-26,10,-22,-20,15,18,-19,16,13,-21,11,8,-23,-25,5,2,-24, signs 11110011001101101110101101
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,24,-1,-6,25,26,-3,4,-26,-21,11,-20,15,18,-19,16,13,10,-22,8,-23,-25,5,2,-24, signs 11110011001101101110101101
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,24,-1,-6,25,26,-3,4,-26,8,-23,10,-22,-20,15,18,-19,16,13,-21,11,-25,5,2,-24, signs 11110011001101101110101101
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,24,-1,-6,25,26,-3,4,-26,8,-23,-21,11,-20,15,18,-19,16,13,10,-22,-25,5,2,-24, signs 11110011001101101110101101
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-4,22,23,-1,24,25,-10,-7,26,-9,8,-26,6,11,-25,5,12,-24,-22,3,-20,15,18,-19,16,-21,2,-23, signs 11000001111111101110101110
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-4,22,23,-1,24,25,-10,-7,26,-9,8,-26,6,11,-25,5,12,-24,-22,3,14,-20,18,-19,-21,15,2,-23, signs 11000001111111011110101110
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,23,-4,24,25,-1,-10,-5,26,-7,8,-26,6,9,-24,3,12,-22,-20,15,18,-19,16,-21,-23,11,2,-25, signs 11000011111011101110101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,23,-4,24,25,-1,-10,-5,26,-7,8,-26,6,9,-24,3,12,-22,14,-20,18,-19,-21,15,-23,11,2,-25, signs 11000011111011011110101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,22,23,-11,-4,24,25,-1,-10,-5,26,-7,8,-26,6,9,-24,3,-22,13,-20,15,18,-19,16,-21,12,-23,2,-25, signs 11000011111101101110101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,-12,22,23,-11,-4,24,25,-1,-10,-5,26,-7,8,-26,6,9,-24,3,-22,13,-21,15,18,-19,16,-20,14,-23,2,-25, signs 11000011111110101110101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,22,23,-14,-11,-4,24,25,-1,-10,-5,26,-7,8,-26,6,9,-24,3,12,-22,16,-20,18,-19,-21,15,-23,13,2,-25, signs 11000011111101101110101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,-14,-15,16,17,-18,19,-17,20,21,-16,22,23,-11,-4,24,25,-1,-10,-5,26,-7,8,-26,6,9,-24,3,12,-23,14,-20,18,-19,-21,15,-22,13,2,-25, signs 11000011111101011110101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,23,-4,24,25,-1,-10,-5,26,-7,8,-26,6,9,-24,3,-23,11,-20,15,18,-19,16,-21,12,-22,2,-25, signs 11000011111011101110101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,23,-4,24,25,-1,-10,-5,26,-7,8,-26,6,9,-24,3,-23,11,14,-20,18,-19,-21,15,12,-22,2,-25, signs 11000011111011011110101011
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-4,22,23,-1,24,25,-6,-11,26,-9,8,-26,10,7,-25,5,12,-24,-22,3,-20,15,18,-19,16,-21,2,-23, signs 11000111100111101110101110
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-4,22,23,-1,24,25,-6,-11,26,-9,8,-26,10,7,-25,5,12,-24,-22,3,14,-20,18,-19,-21,15,2,-23, signs 11000111100111011110101110
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,23,-4,24,25,-1,-6,-9,26,-7,8,-26,10,5,-24,3,12,-22,-20,15,18,-19,16,-21,-23,11,2,-25, signs 11001111001011101110101011
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,23,-4,24,25,-1,-6,-9,26,-7,8,-26,10,5,-24,3,12,-22,14,-20,18,-19,-21,15,-23,11,2,-25, signs 11001111001011011110101011
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,22,23,-11,-4,24,25,-1,-6,-9,26,-7,8,-26,10,5,-24,3,-22,13,-20,15,18,-19,16,-21,12,-23,2,-25, signs 11001111001101101110101011
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,-12,22,23,-11,-4,24,25,-1,-6,-9,26,-7,8,-26,10,5,-24,3,-22,13,-21,15,18,-19,16,-20,14,-23,2,-25, signs 11001111001110101110101011
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,22,23,-14,-11,-4,24,25,-1,-6,-9,26,-7,8,-26,10,5,-24,3,12,-22,16,-20,18,-19,-21,15,-23,13,2,-25, signs 11001111001101101110101011
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,-14,-15,16,17,-18,19,-17,20,21,-16,22,23,-11,-4,24,25,-1,-6,-9,26,-7,8,-26,10,5,-24,3,12,-23,14,-20,18,-19,-21,15,-22,13,2,-25, signs 11001111001101011110101011
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,23,-4,24,25,-1,-6,-9,26,-7,8,-26,10,5,-24,3,-23,11,-20,15,18,-19,16,-21,12,-22,2,-25, signs 11001111001011101110101011
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,23,-4,24,25,-1,-6,-9,26,-7,8,-26,10,5,-24,3,-23,11,14,-20,18,-19,-21,15,12,-22,2,-25, signs 11001111001011011110101011
candidate 1,-2,3,4,5,-6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,22,-3,23,-1,-4,24,-8,25,26,-5,6,-26,10,-20,12,15,18,-19,16,13,-21,9,-25,7,-24,-22,2,-23, signs 11011100101101101110101101
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,-3,21,-1,22,23,-4,24,-10,25,26,-7,8,-26,12,15,18,-19,16,13,-25,9,6,-20,-24,5,-23,-21,2,-22, signs 10011111001101101111011001
candidate 1,-2,3,4,5,-6,-7,8,9,-10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,-12,-9,22,-3,23,-1,-4,24,-8,25,26,-5,6,-26,10,13,-21,15,18,-19,16,-20,14,11,-25,7,-24,-22,2,-23, signs 11011100110110101110101101
candidate 1,-2,3,4,5,-6,-7,8,9,-10,-11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-9,22,-3,23,-1,-4,24,-8,25,26,-5,6,-26,10,-21,12,15,18,-19,16,13,-20,11,-25,7,-24,-22,2,-23, signs 11011100110101101110101101
candidate 1,-2,3,4,5,-6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,22,-3,23,-1,-4,24,-8,25,26,-5,6,-26,-21,9,12,15,18,-19,16,13,10,-20,-25,7,-24,-22,2,-23, signs 11011100101101101110101101
candidate -1,-2,3,-4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,21,-16,22,-14,-5,23,-3,24,25,-8,-11,26,-9,10,-26,-25,1,6,13,-22,-20,18,-19,-21,15,4,-23,2,-24,12,7, signs 10110011110011011110101011
candidate 1,-2,3,4,5,-6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-4,22,23,-1,24,-3,-8,25,26,-5,6,-26,10,-20,12,15,18,-19,16,13,-21,9,-25,7,-22,-24,2,-23, signs 11011100101101101110111001
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-4,-1,22,-3,23,24,-10,25,26,-7,8,-26,12,15,18,-19,16,13,-25,9,6,-20,-24,5,-21,-23,2,-22, signs 10011111001101101111110001
candidate 1,-2,3,4,5,-6,-7,8,9,-10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,-12,-9,-4,22,23,-1,24,-3,-8,25,26,-5,6,-26,10,13,-21,15,18,-19,16,-20,14,11,-25,7,-22,-24,2,-23, signs 11011100110110101110111001
candidate 1,-2,3,4,5,-6,-7,8,9,-10,-11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-9,-4,22,23,-1,24,-3,-8,25,26,-5,6,-26,10,-21,12,15,18,-19,16,13,-20,11,-25,7,-22,-24,2,-23, signs 11011100110101101110111001
candidate 1,-2,3,4,5,-6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-4,22,23,-1,24,-3,-8,25,26,-5,6,-26,-21,9,12,15,18,-19,16,13,10,-20,-25,7,-22,-24,2,-23, signs 11011100101101101110111001
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,22,-8,-1,-6,23,24,-13,25,-11,26,-3,4,-24,-20,15,18,-19,16,-25,12,-26,10,-21,-23,5,2,9,-22,7, signs 11110001111001101110110101
candidate 1,-2,-3,-4,5,-6,7,8,-9,-10,-11,12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,-1,-12,23,24,25,-8,-5,26,-7,6,-26,4,9,-25,3,10,-24,-20,15,18,-19,16,-21,-23,11,2,-22, signs 11000111110011101110110110
candidate 1,-2,-3,-4,5,-6,7,8,-9,-10,-11,12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,-1,-12,23,24,25,-8,-5,26,-7,6,-26,4,9,-25,3,10,-24,14,-20,18,-19,-21,15,-23,11,2,-22, signs 11000111110011011110110110
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,23,24,-1,-10,25,-8,-3,26,-5,6,-26,4,7,12,-22,-20,15,18,-19,16,-21,-23,11,-25,9,2,-24, signs 11001111001011101110101101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,23,24,-1,-10,25,-8,-3,26,-5,6,-26,4,7,12,-22,14,-20,18,-19,-21,15,-23,11,-25,9,2,-24, signs 11001111001011011110101101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,22,23,-11,24,-1,-10,25,-8,-3,26,-5,6,-26,4,7,-22,13,-20,15,18,-19,16,-21,12,-23,-25,9,2,-24, signs 11001111001101101110101101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,-12,22,23,-11,24,-1,-10,25,-8,-3,26,-5,6,-26,4,7,-22,13,-21,15,18,-19,16,-20,14,-23,-25,9,2,-24, signs 11001111001110101110101101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,22,23,-14,-11,24,-1,-10,25,-8,-3,26,-5,6,-26,4,7,12,-22,16,-20,18,-19,-21,15,-23,13,-25,9,2,-24, signs 11001111001101101110101101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,-13,-14,-15,16,17,-18,19,-17,20,21,-16,22,23,-11,24,-1,-10,25,-8,-3,26,-5,6,-26,4,7,12,-23,14,-20,18,-19,-21,15,-22,13,-25,9,2,-24, signs 11001111001101011110101101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,23,24,-1,-10,25,-8,-3,26,-5,6,-26,4,7,-23,11,-20,15,18,-19,16,-21,12,-22,-25,9,2,-24, signs 11001111001011101110101101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,23,24,-1,-10,25,-8,-3,26,-5,6,-26,4,7,-23,11,14,-20,18,-19,-21,15,12,-22,-25,9,2,-24, signs 11001111001011011110101101
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,-11,12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,-1,-12,23,24,25,-4,-9,26,-7,6,-26,8,5,-25,3,10,-24,-20,15,18,-19,16,-21,-23,11,2,-22, signs 11011110010011101110110110
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,-11,12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,-1,-12,23,24,25,-4,-9,26,-7,6,-26,8,5,-25,3,10,-24,14,-20,18,-19,-21,15,-23,11,2,-22, signs 11011110010011011110110110
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,23,24,-1,-10,25,-4,-7,26,-5,6,-26,8,3,12,-22,-20,15,18,-19,16,-21,-23,11,-25,9,2,-24, signs 11111100001011101110101101
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,23,24,-1,-10,25,-4,-7,26,-5,6,-26,8,3,12,-22,14,-20,18,-19,-21,15,-23,11,-25,9,2,-24, signs 11111100001011011110101101
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,22,23,-11,24,-1,-10,25,-4,-7,26,-5,6,-26,8,3,-22,13,-20,15,18,-19,16,-21,12,-23,-25,9,2,-24, signs 11111100001101101110101101
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,-12,22,23,-11,24,-1,-10,25,-4,-7,26,-5,6,-26,8,3,-22,13,-21,15,18,-19,16,-20,14,-23,-25,9,2,-24, signs 11111100001110101110101101
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,22,23,-14,-11,24,-1,-10,25,-4,-7,26,-5,6,-26,8,3,12,-22,16,-20,18,-19,-21,15,-23,13,-25,9,2,-24, signs 11111100001101101110101101
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,-14,-15,16,17,-18,19,-17,20,21,-16,22,23,-11,24,-1,-10,25,-4,-7,26,-5,6,-26,8,3,12,-23,14,-20,18,-19,-21,15,-22,13,-25,9,2,-24, signs 11111100001101011110101101
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,23,24,-1,-10,25,-4,-7,26,-5,6,-26,8,3,-23,11,-20,15,18,-19,16,-21,12,-22,-25,9,2,-24, signs 11111100001011101110101101
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,23,24,-1,-10,25,-4,-7,26,-5,6,-26,8,3,-23,11,14,-20,18,-19,-21,15,12,-22,-25,9,2,-24, signs 11111100001011011110101101
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,-15,16,17,-18,19,-17,-4,20,21,-1,22,-3,-16,23,24,25,-12,-7,26,-9,10,-26,8,11,6,13,-25,5,14,-24,18,-19,-23,15,-20,-22,2,-21, signs 11010000111111001111100111
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,-12,13,-14,-15,16,17,-18,19,-17,-4,20,21,-1,22,-3,-16,23,24,-13,-6,25,26,-9,10,-26,8,11,-25,7,12,5,14,-24,18,-19,-23,15,-20,-22,2,-21, signs 11010000111111001111100111
candidate 1,-2,3,4,5,-6,-7,-8,9,-10,-11,-12,-13,14,-15,16,17,-18,19,-17,-4,20,21,-1,22,-3,-16,23,-14,-5,24,25,26,-9,10,-26,8,11,-25,7,12,-24,6,13,18,-19,-23,15,-20,-22,2,-21, signs 11010000111111001111100111
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,-12,13,-14,-15,16,17,-18,19,-17,-4,20,21,-1,22,-3,-16,23,-6,-13,24,25,26,-9,10,-26,8,11,-25,7,12,-24,14,5,18,-19,-23,15,-20,-22,2,-21, signs 11011100111100001111100111
candidate 1,-2,-3,-4,5,-6,-7,-8,9,-10,11,-12,-13,14,15,16,-17,18,19,-15,20,-1,-14,21,-18,22,-16,-11,23,-9,24,25,26,-5,6,-26,4,7,-25,3,12,17,-22,-19,-21,13,2,-24,8,-23,10,-20, signs 11001110011100111011011011
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,17,-18,19,-17,20,21,22,-1,23,24,-16,25,-14,-5,-12,-7,26,-9,10,-26,8,11,6,13,18,-19,-25,15,4,-20,-24,3,-21,-23,2,-22, signs 11110000111111001111110001
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,-14,-15,16,17,-18,19,-17,20,-1,-16,21,22,23,-12,24,-4,-11,25,-9,26,-7,8,-26,6,-25,10,5,-24,13,-23,3,14,-22,18,-19,-21,15,2,-20, signs 11000011011111001111011011
candidate 1,-2,3,-4,-5,-6,7,-8,-9,10,-11,12,13,-14,-15,16,17,-18,19,-17,20,-1,-16,21,22,-13,23,-3,-12,24,-10,25,26,-7,8,-26,6,9,-25,5,-24,11,4,-23,14,-22,18,-19,-21,15,2,-20, signs 11000011101111001111010111
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-1,-14,23,24,-11,-4,25,-6,-9,26,-7,8,-26,-25,5,10,3,12,-24,16,-20,18,-19,-21,15,-23,13,2,-22, signs 11000111011100101110110111
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-1,-14,23,24,-11,-4,25,-6,-9,26,-7,8,-26,-25,5,10,3,12,-24,-21,15,18,-19,16,-20,-23,13,2,-22, signs 11000111011100101110110111
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-1,-14,23,-12,-3,24,25,-6,-9,26,-7,8,-26,-25,5,10,-24,4,11,16,-20,18,-19,-21,15,-23,13,2,-22, signs 11000111011100101110110111
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-1,-14,23,-12,-3,24,25,-6,-9,26,-7,8,-26,-25,5,10,-24,4,11,-21,15,18,-19,16,-20,-23,13,2,-22, signs 11000111011100101110110111
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-1,-14,23,-12,-3,24,-5,-10,25,26,-7,8,-26,6,9,-25,-24,4,11,16,-20,18,-19,-21,15,-23,13,2,-22, signs 11001011101100101110110111
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-1,-14,23,-12,-3,24,-5,-10,25,26,-7,8,-26,6,9,-25,-24,4,11,-21,15,18,-19,16,-20,-23,13,2,-22, signs 11001011101100101110110111
candidate 1,-2,-3,-4,5,-6,7,-8,9,10,-11,12,-13,-14,-15,16,17,-18,19,-17,20,-1,-16,21,22,23,-12,24,-10,-5,25,-9,26,-7,8,-26,6,-25,4,11,-24,13,-23,3,14,-22,18,-19,-21,15,2,-20, signs 11011011000111001111011011
candidate 1,-2,-3,4,-5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,17,-18,19,-17,20,-1,-16,21,22,-13,23,-11,-4,24,-10,25,26,-7,8,-26,6,9,-25,5,-24,3,12,-23,14,-22,18,-19,-21,15,2,-20, signs 11110011100011001111010111
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,-14,-15,16,17,-18,19,-17,20,-1,-16,21,22,23,-4,24,-6,-11,25,-7,26,-9,10,-26,8,-25,12,5,-24,13,-23,3,14,-22,18,-19,-21,15,2,-20, signs 11010000111111001111011101
candidate 1,-2,3,-4,5,6,-7,-8,9,-10,-11,12,-13,-14,-15,16,17,-18,19,-17,20,-1,-16,21,22,-3,23,-5,-12,24,-6,25,26,-9,10,-26,8,11,-25,7,-24,13,4,-23,14,-22,18,-19,-21,15,2,-20, signs 11100000111111001111011011
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,-14,-15,16,17,-18,19,-17,20,-1,-16,21,22,23,-4,24,-6,-11,25,-9,26,-7,8,-26,10,-25,12,5,-24,13,-23,3,14,-22,18,-19,-21,15,2,-20, signs 11010011001111001111011101
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,-1,-16,21,22,23,-4,24,-6,-13,25,-11,26,-9,10,-26,8,-25,12,7,-24,5,-23,3,14,-22,18,-19,-21,15,2,-20, signs 11011000110111001111011011
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,-14,-15,16,17,-18,19,-17,20,-1,-16,21,22,-3,23,-5,-12,24,-10,25,26,-7,8,-26,6,9,-25,11,-24,13,4,-23,14,-22,18,-19,-21,15,2,-20, signs 11100011100111001111011011
candidate 1,-2,3,-4,5,-6,-7,-8,9,-10,-11,12,-13,14,-15,16,17,-18,19,-17,20,-1,-16,21,22,-3,23,-5,-14,24,-12,25,26,-9,10,-26,8,11,-25,7,-24,13,6,-23,4,-22,18,-19,-21,15,2,-20, signs 11110000111011001111010111
candidate 1,-2,-3,-4,5,-6,7,-8,9,10,-11,12,-13,-14,-15,16,17,-18,19,-17,20,-1,-16,21,22,23,24,-5,-12,25,-10,-7,26,-9,8,-26,6,11,-25,-24,4,13,-23,3,14,-22,18,-19,-21,15,2,-20, signs 11001001111011001111011110
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,-1,-16,21,22,23,-4,-13,24,25,-10,-7,26,-9,8,-26,6,11,-25,5,12,-24,-23,3,14,-22,18,-19,-21,15,2,-20, signs 11010001111101001111011110
candidate 1,-2,3,-4,-5,-6,7,-8,9,10,-11,-12,-13,14,-15,16,17,-18,19,-17,20,-1,-16,21,22,-3,-14,23,24,25,-10,-7,26,-9,8,-26,6,11,-25,5,12,-24,4,13,-23,-22,18,-19,-21,15,2,-20, signs 11100001111110001111011110
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-1,-14,23,24,-3,-12,25,-10,-5,26,-7,8,-26,6,9,4,11,-25,-24,16,-20,18,-19,-21,15,-23,13,2,-22, signs 11100011111000101110110111
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-1,-14,23,24,-3,-12,25,-10,-5,26,-7,8,-26,6,9,4,11,-25,-24,-21,15,18,-19,16,-20,-23,13,2,-22, signs 11100011111000101110110111
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,-15,16,17,-18,19,-17,20,-1,-16,21,22,23,-4,24,-12,-5,25,-7,26,-9,10,-26,8,-25,6,11,-24,13,-23,3,14,-22,18,-19,-21,15,2,-20, signs 11011100110011001111011101
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,-1,-16,21,22,-3,23,-13,-4,24,-6,25,26,-9,10,-26,8,11,-25,7,-24,5,12,-23,14,-22,18,-19,-21,15,2,-20, signs 11111000111001001111011011
candidate 1,-2,-3,-4,5,6,-7,-8,9,-10,11,12,-13,-14,-15,16,17,-18,19,-17,20,-1,-16,21,22,23,24,-5,-12,25,-6,-11,26,-9,8,-26,10,7,-25,-24,4,13,-23,3,14,-22,18,-19,-21,15,2,-20, signs 11001111100011001111011110
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,-1,-16,21,22,23,-4,-13,24,25,-6,-11,26,-9,8,-26,10,7,-25,5,12,-24,-23,3,14,-22,18,-19,-21,15,2,-20, signs 11010111100101001111011110
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,-1,-16,21,22,-3,-14,23,24,25,-6,-11,26,-9,8,-26,10,7,-25,5,12,-24,4,13,-23,-22,18,-19,-21,15,2,-20, signs 11100111100110001111011110
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,-15,16,17,-18,19,-17,20,-1,-16,21,22,23,-4,24,-12,-5,25,-9,26,-7,8,-26,10,-25,6,11,-24,13,-23,3,14,-22,18,-19,-21,15,2,-20, signs 11011111000011001111011101
candidate 1,-2,-3,-4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,21,22,-1,23,24,-16,25,-6,-13,-8,-11,26,-9,10,-26,12,7,14,5,18,-19,-25,15,4,-20,-24,3,-21,-23,2,-22, signs 11111111110000001111110001
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-1,-14,23,24,25,-4,-11,-6,-9,26,-7,8,-26,10,5,-25,3,12,-24,16,-20,18,-19,-21,15,-23,13,2,-22, signs 11011111000100101110110111
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-1,-14,23,24,25,-4,-11,-6,-9,26,-7,8,-26,10,5,-25,3,12,-24,-21,15,18,-19,16,-20,-23,13,2,-22, signs 11011111000100101110110111
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-1,-14,23,-4,-11,24,25,-6,-9,26,-7,8,-26,-25,5,10,-24,12,3,16,-20,18,-19,-21,15,-23,13,2,-22, signs 11110111010000101110110111
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-1,-14,23,-4,-11,24,25,-6,-9,26,-7,8,-26,-25,5,10,-24,12,3,-21,15,18,-19,16,-20,-23,13,2,-22, signs 11110111010000101110110111
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,-14,-15,16,17,-18,19,-17,20,-1,-16,21,22,23,-4,24,-12,-7,25,-11,26,-9,10,-26,8,-25,6,13,-24,5,-23,3,14,-22,18,-19,-21,15,2,-20, signs 11011110110001001111011011
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,-1,-16,21,22,-3,23,-13,-4,24,-10,25,26,-7,8,-26,6,9,-25,11,-24,5,12,-23,14,-22,18,-19,-21,15,2,-20, signs 11111011100001001111011011
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-1,-14,23,24,-3,-12,-5,-10,25,26,-7,8,-26,6,9,-25,11,4,-24,16,-20,18,-19,-21,15,-23,13,2,-22, signs 11111011100000101110110111
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-1,-14,23,24,-3,-12,-5,-10,25,26,-7,8,-26,6,9,-25,11,4,-24,-21,15,18,-19,16,-20,-23,13,2,-22, signs 11111011100000101110110111
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-1,-14,23,-4,-11,24,-5,-10,25,26,-7,8,-26,6,9,-25,-24,12,3,16,-20,18,-19,-21,15,-23,13,2,-22, signs 11111011100000101110110111
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-1,-14,23,-4,-11,24,-5,-10,25,26,-7,8,-26,6,9,-25,-24,12,3,-21,15,18,-19,16,-20,-23,13,2,-22, signs 11111011100000101110110111
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,13,-14,-15,16,17,-18,19,-17,20,-1,-16,21,22,-3,23,-13,-6,24,-12,25,26,-9,10,-26,8,11,-25,7,-24,5,14,-23,4,-22,18,-19,-21,15,2,-20, signs 11111100111000001111010111
candidate -1,2,-3,-4,-5,6,7,-8,9,-10,11,-12,13,-14,-15,16,17,-18,19,-9,20,-11,21,-17,-6,22,23,24,-2,-7,-16,25,26,-13,14,-26,12,15,-25,-21,10,-20,8,3,-24,1,-22,5,18,-19,4,-23, signs 01110011100011101111001111
N=26 triple 8,8,10 closed 1356192 reduced 238524 tested 238524 hits 264


==> anc/8_15_8_19/census/logs/run_19_26_8_9.log <==
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,-12,13,-14,15,-16,17,18,-4,19,20,-1,21,-5,22,-7,23,-9,24,-17,25,-15,26,-13,-18,-24,10,-23,8,-22,6,11,16,-25,14,-26,12,3,-19,-21,2,-20, signs 00010011001011001000110101
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,-12,13,-14,15,-16,17,18,19,-3,20,-1,-4,21,22,-7,23,-9,24,-17,25,-15,26,-13,-18,-24,10,-23,8,-22,6,11,16,-25,14,-26,12,-19,-21,5,2,-20, signs 00100011001011001000110101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,18,19,-3,20,-1,21,-17,22,-5,23,-7,24,-9,-14,25,26,-11,12,-26,10,13,-25,15,4,-19,2,-20,16,-24,8,-23,6,-22,-18,-21, signs 00111100101110010110010111
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-9,19,-7,20,21,22,-13,23,-15,24,-1,-6,25,26,-3,4,-26,2,5,-25,-20,8,-19,10,-18,-21,-24,16,-23,14,-22,12,17, signs 01000111001100110010101000
candidate -1,2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-9,19,-7,20,21,22,-13,23,-15,24,25,-2,-5,26,-3,4,-26,-25,1,6,-20,8,-19,10,-18,-21,-24,16,-23,14,-22,12,17, signs 10001011001100110010101000
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-9,19,-7,20,21,22,-13,23,-15,24,-3,25,-1,-4,26,6,-20,8,-19,10,-18,-21,-24,16,-23,14,-22,12,17,-26,5,2,-25, signs 00100011001100110010101001
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,-5,18,-3,19,-1,20,21,22,-7,23,-9,24,-11,-16,25,26,-13,14,-26,12,15,-25,-20,2,-19,4,-18,-21,-24,10,-23,8,-22,6,17, signs 11001100110100010010101000
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,13,-14,15,-16,-17,-5,18,-3,19,-1,20,21,22,-7,23,-9,24,25,-12,-15,26,-13,14,-26,-25,11,16,-20,2,-19,4,-18,-21,-24,10,-23,8,-22,6,17, signs 11001100111000100010101000
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,19,-4,20,21,-1,22,-5,23,-7,24,-9,25,-15,26,-13,12,17,10,-24,8,-23,6,-18,14,-26,16,-25,-19,3,-20,-22,2,-21, signs 00010011001111000010011001
candidate -1,-2,3,4,5,6,-7,8,-9,-10,-11,-12,13,14,-15,16,-17,18,19,-13,20,-3,-8,21,-6,22,-4,23,-14,24,-16,25,26,-5,-22,7,-21,-26,-23,-20,2,9,-25,15,-24,-19,12,1,10,17,-18,11, signs 00101110110010111111100011
candidate -1,2,3,-4,5,-6,7,-8,9,-10,-11,-12,13,-14,15,-16,17,18,19,-7,20,-9,21,-17,22,-15,23,-13,24,25,-2,-5,26,-3,4,-26,-25,1,-18,-21,10,-20,8,-19,6,11,16,-22,14,-23,12,-24, signs 10001011001011001010101000
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,-12,13,-14,15,-16,17,18,19,-7,20,-9,21,-17,22,-15,23,-13,-4,24,25,-1,26,-5,-18,-21,10,-20,8,-19,6,11,16,-22,14,-23,12,3,-24,-26,2,-25, signs 00010011001011001010101001
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,-12,13,-14,15,-16,17,18,19,-7,20,-9,21,-17,22,-15,23,-13,24,-3,25,-1,-4,26,-18,-21,10,-20,8,-19,6,11,16,-22,14,-23,12,-24,-26,5,2,-25, signs 00100011001011001010101001
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,13,-14,15,-16,-17,18,-4,19,-6,-15,20,21,22,23,-12,24,-10,-1,-8,-13,25,26,-21,17,-18,-22,-26,-20,16,5,-19,3,-23,-25,14,7,2,11,-24,9, signs 11110000011011111110011100
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-7,-14,18,-12,19,-10,20,-16,-5,21,22,-4,23,24,25,26,-1,-25,3,-23,-21,6,17,8,13,-18,11,-19,9,-20,15,-22,-24,2,-26, signs 11011110100110011101010101
candidate 1,2,-3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-7,-14,18,-12,19,-10,20,-16,-5,21,22,23,24,-2,25,26,-1,-25,-23,4,-21,6,17,8,13,-18,11,-19,9,-20,15,-22,3,-24,-26, signs 11101110100110011101010101
candidate 1,2,3,-4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-7,-14,18,-12,19,-10,20,-16,21,22,-3,23,24,-2,25,26,-1,-25,-23,4,-22,6,17,8,13,-18,11,-19,9,-20,15,-21,5,-24,-26, signs 11110110100110011101010101
candidate 1,-2,-3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,17,18,-10,19,-16,20,-14,21,-12,22,23,-17,24,25,26,-7,-4,-1,2,5,-25,9,-19,11,-22,13,-21,15,-20,-23,-18,-24,8,-26,6,3, signs 11011011011001101101010101
candidate 1,-2,-3,4,-5,-6,-7,-8,9,10,-11,12,-13,14,-15,16,17,18,-10,19,-16,20,-14,21,-12,22,23,-17,24,-9,25,26,-4,-1,2,5,-26,7,-19,11,-22,13,-21,15,-20,-23,-18,-24,8,-25,6,3, signs 11011010111001101101010101
candidate 1,-2,-3,-4,-5,6,-7,-8,9,10,-11,12,-13,14,-15,16,17,18,-10,19,-16,20,-14,21,-12,22,23,-17,24,-9,-6,25,26,-1,2,-26,4,7,-19,11,-22,13,-21,15,-20,-23,-18,-24,8,5,-25,3, signs 11010110111001101101010101
N=26 triple 8,9,9 closed 1725962 reduced 366202 tested 366202 hits 20


==> anc/8_15_8_19/census/logs/run_19_27_3_10.log <==
N=27 triple 3,10,14 closed 6273 reduced 193 tested 193 hits 0


==> anc/8_15_8_19/census/logs/run_19_27_3_11.log <==
N=27 triple 3,11,13 closed 7062 reduced 170 tested 170 hits 0


==> anc/8_15_8_19/census/logs/run_19_27_3_12.log <==
candidate 1,-2,-3,-4,-5,-6,7,-8,9,-10,-11,-12,-13,-14,-15,-7,16,17,18,19,20,-1,21,22,23,24,25,-9,26,27,12,-23,-17,5,14,-26,10,-25,8,15,6,-16,-24,11,-27,13,4,-18,-22,3,-19,-21,2,-20, signs 000010110010010010001101010
candidate -1,-2,3,-4,-5,-6,-7,-8,9,-10,-11,-12,-13,-14,15,16,17,18,19,20,21,-3,22,-15,23,24,25,26,27,-9,10,-27,8,11,-26,7,12,-25,-18,1,-20,5,14,-23,-16,-22,4,-21,2,-17,-24,13,6,-19, signs 101101001111010101101010111
N=27 triple 3,12,12 closed 7168 reduced 124 tested 124 hits 2


==> anc/8_15_8_19/census/logs/run_19_27_3_3.log <==
N=27 triple 3,3,21 closed 18 reduced 0 tested 0 hits 0


==> anc/8_15_8_19/census/logs/run_19_27_3_4.log <==
N=27 triple 3,4,20 closed 74 reduced 0 tested 0 hits 0


==> anc/8_15_8_19/census/logs/run_19_27_3_5.log <==
N=27 triple 3,5,19 closed 246 reduced 0 tested 0 hits 0


==> anc/8_15_8_19/census/logs/run_19_27_3_6.log <==
N=27 triple 3,6,18 closed 754 reduced 12 tested 12 hits 0


==> anc/8_15_8_19/census/logs/run_19_27_3_7.log <==
N=27 triple 3,7,17 closed 1706 reduced 26 tested 26 hits 0


==> anc/8_15_8_19/census/logs/run_19_27_3_8.log <==
N=27 triple 3,8,16 closed 3130 reduced 68 tested 68 hits 0


==> anc/8_15_8_19/census/logs/run_19_27_3_9.log <==
N=27 triple 3,9,15 closed 4789 reduced 143 tested 143 hits 0


==> anc/8_15_8_19/census/logs/run_19_27_4_10.log <==
N=27 triple 4,10,13 closed 52954 reduced 2210 tested 2210 hits 0


==> anc/8_15_8_19/census/logs/run_19_27_4_11.log <==
N=27 triple 4,11,12 closed 58951 reduced 2143 tested 2143 hits 0


==> anc/8_15_8_19/census/logs/run_19_27_4_4.log <==
N=27 triple 4,4,19 closed 362 reduced 2 tested 2 hits 0


==> anc/8_15_8_19/census/logs/run_19_27_4_5.log <==
N=27 triple 4,5,18 closed 1549 reduced 25 tested 25 hits 0


==> anc/8_15_8_19/census/logs/run_19_27_4_6.log <==
candidate -1,-2,-3,4,-5,-6,-7,-8,-9,10,-11,-12,-13,-14,-15,-16,17,-18,-19,20,-21,22,-20,-17,-4,23,24,25,26,27,-10,11,-27,9,12,-26,8,13,-25,7,14,1,16,5,-23,3,18,21,-22,19,2,-24,6,15, signs 010010000111111011011101111
candidate -1,-2,3,-4,-5,-6,-7,8,-9,-10,-11,-12,-13,14,-15,-16,-17,-18,-19,20,-21,22,-20,-3,-14,23,24,25,26,27,-8,9,-27,7,10,-26,6,11,-25,5,12,-24,16,1,18,21,-22,19,2,15,-23,13,4,17, signs 101100011111001001011101111
N=27 triple 4,6,17 closed 4821 reduced 137 tested 137 hits 2


==> anc/8_15_8_19/census/logs/run_19_27_4_7.log <==
N=27 triple 4,7,16 closed 12539 reduced 343 tested 343 hits 0


==> anc/8_15_8_19/census/logs/run_19_27_4_8.log <==
candidate -1,-2,-3,4,-5,-6,-7,-8,-9,10,-11,-12,-13,-14,-15,-16,17,18,-19,20,-18,21,22,-17,-4,23,24,25,26,27,-10,11,-27,9,12,-26,8,13,-25,7,14,1,16,5,-23,3,-21,19,-20,-22,2,-24,6,15, signs 010010000111111011110101111
candidate -1,-2,3,-4,-5,-6,-7,8,-9,-10,-11,-12,-13,14,-15,-16,-17,18,-19,20,-18,21,22,-3,-14,23,24,25,26,27,-8,9,-27,7,10,-26,6,11,-25,5,12,-24,16,1,-21,19,-20,-22,2,15,-23,13,4,17, signs 101100011111001001110101111
N=27 triple 4,8,15 closed 25070 reduced 1056 tested 1056 hits 2


==> anc/8_15_8_19/census/logs/run_19_27_4_9.log <==
N=27 triple 4,9,14 closed 40709 reduced 1763 tested 1763 hits 0


==> anc/8_15_8_19/census/logs/run_19_27_5_10.log <==
candidate 1,-2,-3,4,5,-6,-7,-8,9,-10,11,-12,-13,-14,-15,-16,-17,-9,18,19,-4,20,21,-1,22,-5,23,24,25,-11,26,27,14,-23,-19,7,16,-26,12,-25,10,17,8,-18,-24,13,-27,15,6,3,-20,-22,2,-21, signs 000100101100100100100101010
candidate 1,-2,3,4,-5,-6,-7,-8,9,-10,11,-12,-13,-14,-15,-16,-17,-9,18,19,20,-3,21,-1,-4,22,23,24,25,-11,26,27,14,-23,-19,7,16,-26,12,-25,10,17,8,-18,-24,13,-27,15,6,-20,-22,5,2,-21, signs 001000101100100100100101010
candidate -1,2,-3,4,-5,-6,-7,8,-9,-10,-11,-12,-13,14,-15,16,-17,18,-16,19,20,21,-14,22,-8,23,-2,24,-4,25,26,27,10,15,-21,13,-22,9,-27,11,-19,17,-18,-20,12,7,-23,-26,6,1,-24,3,-25,5, signs 011000010110011111011000111
candidate -1,-2,-3,-4,5,-6,-7,-8,-9,-10,-11,12,13,-14,15,-16,17,-13,18,-15,19,-17,-12,20,21,22,23,24,25,26,27,-5,6,-27,4,7,-26,3,8,-25,2,9,-24,1,-22,11,-20,-18,14,-19,16,-21,10,-23, signs 000011111101110010101011111
candidate -1,-2,-3,-4,5,-6,-7,-8,-9,10,-11,-12,13,-14,15,-16,17,-13,18,-15,19,-17,20,21,-10,22,23,24,25,26,27,-5,6,-27,4,7,-26,3,8,-25,2,9,-24,1,-22,-20,12,-18,14,-19,16,11,-21,-23, signs 000011111110110010101011111
candidate -1,-2,-3,-4,5,-6,-7,-8,-9,10,-11,-12,13,-14,15,-16,17,-13,18,-15,19,-17,20,21,-10,22,23,24,25,26,27,-5,6,-27,4,7,-26,3,8,-25,2,9,-24,1,-22,11,-21,-18,14,-19,16,-20,12,-23, signs 000011111110110010101011111
N=27 triple 5,10,12 closed 354731 reduced 21961 tested 21961 hits 6


==> anc/8_15_8_19/census/logs/run_19_27_5_11.log <==
N=27 triple 5,11,11 closed 392906 reduced 28090 tested 28090 hits 0


==> anc/8_15_8_19/census/logs/run_19_27_5_5.log <==
N=27 triple 5,5,17 closed 6234 reduced 210 tested 210 hits 0


==> anc/8_15_8_19/census/logs/run_19_27_5_6.log <==
candidate -1,-2,3,-4,5,-6,-7,-8,9,-10,-11,-12,13,-14,-15,-16,-17,18,-19,-20,-21,-5,22,-3,23,-9,-18,24,25,26,27,-13,14,-27,12,15,-26,11,16,-25,10,17,-24,19,8,1,6,21,4,-22,2,-23,20,7, signs 010011000111000001110010000
candidate -1,-2,3,-4,5,-6,-7,8,-9,-10,-11,-12,13,-14,-15,-16,-17,-18,19,-20,-21,-5,22,-3,23,-19,-8,24,25,26,27,-13,14,-27,12,15,-26,11,16,-25,10,17,-24,9,18,1,6,21,4,-22,2,-23,20,7, signs 010011011111000000010010000
candidate -1,-2,3,-4,5,-6,-7,-8,9,-10,-11,-12,13,-14,-15,-16,-17,18,-19,-20,-21,-5,22,-3,23,24,-18,-9,25,26,27,-13,14,-27,12,15,-26,11,16,-25,10,17,8,19,-24,1,6,21,4,-22,2,-23,20,7, signs 010011011111000000010010000
candidate -1,-2,3,-4,5,-6,-7,-8,-9,10,-11,-12,13,-14,-15,-16,17,-18,-19,-20,-21,-5,22,-3,23,24,25,-17,-10,26,27,-13,14,-27,12,15,-26,11,16,9,18,-25,8,19,-24,1,6,21,4,-22,2,-23,20,7, signs 010011011111000000010010000
candidate -1,-2,3,-4,5,-6,-7,-8,-9,-10,11,-12,13,-14,-15,16,-17,-18,-19,-20,-21,-5,22,-3,23,24,25,26,-16,-11,27,-13,14,-27,12,15,10,17,-26,9,18,-25,8,19,-24,1,6,21,4,-22,2,-23,20,7, signs 010011011111000000010010000
N=27 triple 5,6,16 closed 23318 reduced 990 tested 990 hits 5


==> anc/8_15_8_19/census/logs/run_19_27_5_7.log <==
N=27 triple 5,7,15 closed 69505 reduced 3641 tested 3641 hits 0


==> anc/8_15_8_19/census/logs/run_19_27_5_8.log <==
candidate -1,2,-3,4,-5,-6,-7,8,-9,-10,-11,-12,-13,14,-15,-16,-17,18,-19,20,-18,21,-14,22,-8,23,-2,24,-4,25,26,27,10,15,-21,13,-22,9,-27,11,16,19,-20,17,12,7,-23,-26,6,1,-24,3,-25,5, signs 011000010110011101111000111
candidate -1,-2,3,-4,-5,-6,7,-8,-9,-10,11,-12,13,-14,-15,16,-17,-18,-19,20,21,-3,22,23,24,-7,25,26,-16,-11,27,-13,14,-27,12,15,10,17,-26,9,2,-22,4,-21,18,-25,8,1,-23,5,-20,19,6,-24, signs 001110000000111111111001111
candidate -1,-2,3,-4,-5,-6,7,-8,-9,10,-11,-12,13,-14,-15,-16,17,-18,-19,20,21,-3,22,23,24,-7,25,-17,-10,26,27,-13,14,-27,12,15,-26,11,16,9,2,-22,4,-21,18,-25,8,1,-23,5,-20,19,6,-24, signs 001110000000111111111001111
candidate -1,-2,-3,-4,5,-6,-7,-8,-9,-10,-11,12,-13,-14,15,-16,17,-18,19,-15,20,-17,21,-19,22,23,-12,24,25,26,27,-5,6,-27,4,7,-26,3,8,-25,2,9,-24,1,10,-22,14,-20,16,-21,18,13,-23,11, signs 000011111101101100101011111
candidate -1,-2,-3,-4,5,-6,-7,-8,-9,-10,-11,12,-13,-14,15,-16,17,-18,19,-15,20,-17,21,-19,22,23,-12,24,25,26,27,-5,6,-27,4,7,-26,3,8,-25,2,9,-24,1,10,13,-23,-20,16,-21,18,-22,14,11, signs 000011111101101100101011111
candidate -1,-2,-3,-4,5,-6,-7,-8,-9,-10,-11,-12,-13,14,15,-16,17,-18,19,-15,20,-17,21,-19,-14,22,23,24,25,26,27,-5,6,-27,4,7,-26,3,8,-25,2,9,-24,1,10,-23,12,-20,16,-21,18,13,-22,11, signs 000011111101011100101011111
N=27 triple 5,8,14 closed 152806 reduced 8396 tested 8396 hits 6


==> anc/8_15_8_19/census/logs/run_19_27_5_9.log <==
candidate -1,2,-3,4,-5,-6,-7,-8,-9,10,-11,12,-13,-14,15,-16,-17,-18,-2,19,-4,20,21,22,23,24,-10,-15,25,26,-12,27,14,-25,16,9,-24,11,-27,13,-26,-23,8,17,-22,7,18,-21,6,1,-19,3,-20,5, signs 011000001101110011011110110
N=27 triple 5,9,13 closed 265612 reduced 19352 tested 19352 hits 1


==> anc/8_15_8_19/census/logs/run_19_27_6_10.log <==
candidate -1,2,3,-4,-5,6,-7,-8,-9,10,-11,12,-13,-14,15,-16,-17,18,19,-15,20,21,-2,22,-12,23,24,-3,-10,25,26,27,-6,7,-27,5,8,-26,-23,13,-18,17,-22,11,-25,9,4,-24,-21,1,16,-19,14,-20, signs 100010001101101100100100100
candidate -1,2,-3,4,-5,6,7,-8,-9,-10,-11,12,-13,-14,-15,-16,17,18,19,-7,-2,20,-4,21,-6,22,23,-17,24,25,26,27,-12,13,-27,11,14,-26,10,15,-25,9,16,-24,-18,-23,8,-19,-22,1,-20,3,-21,5, signs 100110110001111101110001111
candidate -1,2,-3,4,-5,-6,7,8,-9,-10,-11,12,-13,-14,-15,-16,17,18,-8,19,-2,20,-4,21,22,-7,23,-17,24,25,26,27,-12,13,-27,11,14,-26,10,15,-25,9,16,-24,-18,-23,-19,-22,6,1,-20,3,-21,5, signs 100111010001111101110001111
candidate 1,-2,3,-4,-5,6,-7,-8,-9,10,-11,-12,-13,14,-15,16,-17,18,-16,19,20,-3,21,-1,-14,22,23,24,-10,25,26,27,-6,7,-27,5,8,-26,12,-23,-19,17,-18,-20,-24,11,-25,9,4,13,-22,15,2,-21, signs 110101110010011111011001011
candidate 1,-2,-3,4,5,-6,-7,8,-9,-10,-11,12,-13,-14,-15,16,-17,18,-16,19,-4,20,21,-1,22,-5,23,24,-8,25,26,27,-12,13,-27,11,14,-26,10,-23,6,17,-18,7,-24,9,-25,15,-19,3,-20,-22,2,-21, signs 111011001001110111011001011
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,-13,-14,15,-16,-17,18,19,-15,20,-11,21,22,-8,23,-6,24,-4,25,-2,26,27,-20,16,-19,14,7,-23,1,-26,3,-25,5,-24,-27,10,-21,12,17,-18,13,-22,9, signs 011001101011001111100110101
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,-13,-14,15,-16,-17,18,19,-15,20,-11,21,22,-8,23,-6,24,-4,25,-2,26,27,-21,10,-20,16,-19,14,9,-22,7,-23,1,-26,3,-25,5,-24,-27,12,17,-18,13, signs 011001100111001111101010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,-11,-12,13,-14,15,-16,-17,18,19,-15,20,21,22,-13,23,-3,24,-1,25,26,-6,27,-8,9,-27,7,10,-20,16,-19,14,5,-26,11,-21,17,-18,-22,12,-23,4,-25,2,-24, signs 001000011110101111100100111
candidate -1,2,-3,4,-5,-6,-7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,-10,19,20,-9,21,22,23,24,-2,25,-4,26,27,-23,8,-21,-19,11,14,17,-18,15,12,-20,-22,7,-24,-27,6,1,-25,3,-26,5, signs 100111101110110111010101100
candidate -1,2,-3,4,-5,-6,-7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,-9,21,22,23,24,-2,25,-4,26,27,-23,8,-21,10,-19,14,17,-18,15,-20,11,-22,7,-24,-27,6,1,-25,3,-26,5, signs 100111101101110111010101100
candidate -1,2,-3,4,-5,-6,-7,-8,9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,-9,21,22,23,24,-2,25,-4,26,27,-23,8,-21,10,13,-19,17,-18,-20,14,11,-22,7,-24,-27,6,1,-25,3,-26,5, signs 100111101101101111010101100
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,-10,19,20,21,22,-7,23,24,-2,25,-4,26,27,-23,-21,9,-19,11,14,17,-18,15,12,-20,8,-22,-24,-27,6,1,-25,3,-26,5, signs 100111110110110111010101100
candidate -1,2,-3,4,-5,-6,7,8,-9,-10,11,-12,-13,-14,-15,16,-17,18,-16,19,20,-11,-8,21,22,-7,23,24,-2,25,-4,26,27,-23,-21,9,12,-20,14,17,-18,15,-19,13,10,-22,-24,-27,6,1,-25,3,-26,5, signs 100111111011010111010101100
candidate -1,2,-3,4,-5,-6,7,8,-9,-10,-11,-12,13,-14,-15,16,-17,18,-16,-13,19,20,-8,21,22,-7,23,24,-2,25,-4,26,27,-23,-21,9,-20,11,14,17,-18,15,12,-19,10,-22,-24,-27,6,1,-25,3,-26,5, signs 100111111010110111010101100
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,19,20,21,22,-10,-7,23,24,-2,25,-4,26,27,-23,8,-21,12,-19,14,17,-18,15,-20,11,-22,9,-24,-27,6,1,-25,3,-26,5, signs 100111110110110111010101100
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,11,-12,-13,-14,-15,16,-17,18,-16,19,20,-11,21,22,-10,-7,23,24,-2,25,-4,26,27,-23,8,-21,12,-20,14,17,-18,15,-19,13,-22,9,-24,-27,6,1,-25,3,-26,5, signs 100111110111010111010101100
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,21,22,-13,-10,-7,23,24,-2,25,-4,26,27,-23,8,11,-21,15,-19,17,-18,-20,14,-22,12,9,-24,-27,6,1,-25,3,-26,5, signs 100111110110110111010101100
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,-12,-13,-14,15,16,-17,18,-16,19,20,-15,21,22,-10,-7,23,24,-2,25,-4,26,27,-23,8,11,-22,13,-19,17,-18,-20,14,-21,12,9,-24,-27,6,1,-25,3,-26,5, signs 100111110110101111010101100
candidate -1,2,-3,4,-5,-6,7,-8,-9,-10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,22,-7,23,24,-2,25,-4,26,27,-23,8,-22,10,-19,14,17,-18,15,-20,11,-21,9,-24,-27,6,1,-25,3,-26,5, signs 100111110101110111010101100
candidate -1,2,-3,4,-5,-6,7,-8,-9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,22,-7,23,24,-2,25,-4,26,27,-23,8,-22,10,13,-19,17,-18,-20,14,11,-21,9,-24,-27,6,1,-25,3,-26,5, signs 100111110101101111010101100
candidate -1,2,-3,4,-5,-6,-7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,22,23,24,-9,-2,25,-4,26,27,7,-23,11,-21,-19,14,17,-18,15,-20,-22,10,-24,8,-27,6,1,-25,3,-26,5, signs 100111101101110111010101100
candidate -1,2,-3,4,-5,-6,-7,-8,9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,22,23,24,-9,-2,25,-4,26,27,7,-23,11,-21,13,-19,17,-18,-20,14,-22,10,-24,8,-27,6,1,-25,3,-26,5, signs 100111101101101111010101100
candidate -1,2,-3,4,-5,-6,-7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,19,20,21,22,-10,23,24,-9,-2,25,-4,26,27,7,-23,-21,12,-19,14,17,-18,15,-20,11,-22,-24,8,-27,6,1,-25,3,-26,5, signs 100111101110110111010101100
candidate -1,2,-3,4,-5,-6,-7,-8,9,10,11,-12,-13,-14,-15,16,-17,18,-16,19,20,-11,21,22,-10,23,24,-9,-2,25,-4,26,27,7,-23,-21,12,-20,14,17,-18,15,-19,13,-22,-24,8,-27,6,1,-25,3,-26,5, signs 100111101111010111010101100
candidate -1,2,-3,4,-5,-6,-7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,21,22,-13,-10,23,24,-9,-2,25,-4,26,27,7,-23,11,-21,15,-19,17,-18,-20,14,-22,12,-24,8,-27,6,1,-25,3,-26,5, signs 100111101110110111010101100
candidate -1,2,-3,4,-5,-6,-7,-8,9,10,-11,-12,-13,-14,15,16,-17,18,-16,19,20,-15,21,22,-10,23,24,-9,-2,25,-4,26,27,7,-23,11,-22,13,-19,17,-18,-20,14,-21,12,-24,8,-27,6,1,-25,3,-26,5, signs 100111101110101111010101100
candidate -1,2,-3,4,-5,-6,-7,-8,9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,21,22,23,24,-12,-9,-2,25,-4,26,27,7,10,-23,14,-21,-19,17,-18,-20,-22,13,-24,11,8,-27,6,1,-25,3,-26,5, signs 100111101101101111010101100
candidate -1,2,-3,4,-5,-6,-7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,19,20,21,22,-13,23,24,-12,-9,-2,25,-4,26,27,7,10,-23,-21,15,-19,17,-18,-20,14,-22,-24,11,8,-27,6,1,-25,3,-26,5, signs 100111101101110111010101100
candidate -1,2,-3,4,-5,-6,-7,-8,9,-10,-11,-12,-13,14,15,16,-17,18,-16,19,20,-15,21,22,-14,23,24,-9,-2,25,-4,26,27,7,10,-24,12,-21,-19,17,-18,-20,-22,13,-23,11,8,-27,6,1,-25,3,-26,5, signs 100111101101011111010101100
candidate -1,2,-3,4,-5,-6,-7,-8,-9,-10,11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,22,-11,23,24,-2,25,-4,26,27,7,-24,9,-21,-19,14,17,-18,15,-20,-22,10,-23,8,-27,6,1,-25,3,-26,5, signs 100111101011110111010101100
candidate -1,2,-3,4,-5,-6,-7,-8,-9,-10,11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,22,-11,23,24,-2,25,-4,26,27,7,-24,9,-21,13,-19,17,-18,-20,14,-22,10,-23,8,-27,6,1,-25,3,-26,5, signs 100111101011101111010101100
candidate -1,2,-3,4,-5,-6,-7,-8,-9,-10,11,-12,-13,14,15,16,-17,18,-16,19,20,-15,21,22,-14,-11,23,24,-2,25,-4,26,27,7,-24,9,12,-21,-19,17,-18,-20,-22,13,10,-23,8,-27,6,1,-25,3,-26,5, signs 100111101011011111010101100
candidate -1,-2,-3,4,-5,-6,-7,8,-9,-10,-11,-12,13,14,15,16,-17,18,-16,19,20,-15,21,22,-14,23,24,-13,-4,25,26,27,-8,9,-27,7,10,1,12,5,-25,3,-23,-21,-19,17,-18,-20,-22,-24,2,-26,6,11, signs 010010011110111111010101011
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,-10,-7,19,20,21,22,23,24,-2,25,-4,26,27,-21,-25,3,-24,1,-22,-27,6,-19,8,11,14,17,-18,15,12,9,-20,5,-26,-23, signs 011010110110110111011011001
candidate -1,2,-3,4,5,-6,-7,8,-9,-10,11,-12,-13,-14,-15,16,-17,18,-16,19,20,-11,-8,-5,21,22,23,24,-2,25,-4,26,27,-21,-25,3,-24,1,-22,-27,6,9,12,-20,14,17,-18,15,-19,13,10,7,-26,-23, signs 011011011011010111011011001
candidate -1,2,-3,4,5,-6,-7,8,-9,-10,-11,-12,13,-14,-15,16,-17,18,-16,-13,19,20,-8,-5,21,22,23,24,-2,25,-4,26,27,-21,-25,3,-24,1,-22,-27,6,9,-20,11,14,17,-18,15,12,-19,10,7,-26,-23, signs 011011011010110111011011001
candidate -1,2,-3,4,5,-6,-7,-8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,-10,19,20,-5,21,22,23,24,-2,25,-4,26,27,-21,-25,3,-24,1,-22,-27,6,-20,8,11,14,17,-18,15,12,9,-19,7,-26,-23, signs 011011010110110111011011001
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,-10,-7,19,20,21,22,23,24,-2,25,-4,26,27,-21,-25,3,-24,1,-22,-27,-20,5,8,11,14,17,-18,15,12,9,6,-19,-26,-23, signs 011010110110110111011011001
candidate 1,-2,-3,4,-5,-6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,19,20,21,22,-10,-1,-8,23,24,25,-4,26,27,7,-23,-21,12,3,-26,5,-25,-19,14,17,-18,15,-20,-24,6,-27,2,11,-22,9, signs 110110100110110111010110101
candidate 1,-2,-3,4,-5,-6,-7,8,-9,10,-11,-12,-13,-14,15,16,-17,18,-16,19,20,-15,21,22,-10,-1,-8,23,24,25,-4,26,27,7,-23,-21,12,3,-26,5,-25,13,-19,17,-18,-20,14,-24,6,-27,2,11,-22,9, signs 110110100110101111010110101
candidate -1,-2,3,-4,-5,6,-7,-8,-9,10,-11,-12,-13,14,15,16,-17,18,-16,19,20,-15,21,22,-14,23,24,-3,-10,25,26,27,-6,7,-27,5,8,-26,12,1,-23,-21,-19,17,-18,-20,-22,-24,2,11,-25,9,4,13, signs 101101110010011111010101011
candidate 1,-2,-3,-4,-5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-1,21,22,23,24,-6,25,-8,-13,26,27,-10,11,-27,9,12,-26,14,-23,4,17,-18,5,-24,7,-25,15,-22,3,-19,-21,2,-20, signs 111100110111000111110001011
candidate -1,2,-3,4,-5,6,7,-8,-9,-10,-11,12,-13,-14,-15,-16,17,18,-6,19,-2,20,-4,21,22,-7,23,-17,24,25,26,27,-12,13,-27,11,14,-26,10,15,-25,9,16,-24,-18,-23,8,-22,-19,1,-20,3,-21,5, signs 011001001110000010101010000
candidate 1,-2,-3,4,-5,-6,7,8,-9,-10,-11,12,-13,14,-15,-16,-17,18,-8,19,20,21,-12,22,-14,-1,23,24,-4,25,26,-7,27,-20,10,17,-25,5,-24,3,16,11,-21,-27,-19,9,-18,-26,6,-23,2,15,-22,13, signs 111000111100011101001100110
N=27 triple 6,10,11 closed 1183742 reduced 111380 tested 111380 hits 44


==> anc/8_15_8_19/census/logs/run_19_27_6_6.log <==
candidate -1,-2,-3,4,-5,-6,-7,-8,9,10,-11,12,-13,-14,-15,-16,17,-18,-19,20,-21,22,-20,-17,-4,23,24,25,26,-9,-12,27,-10,11,-27,-26,8,13,-25,7,14,1,16,5,-23,3,18,21,-22,19,2,-24,6,15, signs 010010001110111011011101111
candidate -1,-2,-3,4,-5,-6,-7,8,-9,10,-11,-12,13,-14,-15,-16,17,-18,-19,20,-21,22,-20,-17,-4,23,24,25,-8,-13,26,27,-10,11,-27,9,12,-26,-25,7,14,1,16,5,-23,3,18,21,-22,19,2,-24,6,15, signs 010010010111011011011101111
candidate -1,-2,-3,4,-5,-6,7,-8,-9,10,-11,-12,-13,14,-15,-16,17,-18,-19,20,-21,22,-20,-17,-4,23,24,-7,-14,25,26,27,-10,11,-27,9,12,-26,8,13,-25,1,16,5,-23,3,18,21,-22,19,2,-24,6,15, signs 010010100111101011011101111
candidate -1,2,-3,4,-5,-6,-7,-8,9,-10,-11,12,-13,-14,15,-16,-17,-18,-19,20,-21,22,-20,23,24,-15,-12,-9,-2,25,-4,26,27,7,10,13,16,-24,18,21,-22,19,-23,17,14,11,8,-27,6,1,-25,3,-26,5, signs 100111101101101101011101100
candidate -1,2,-3,4,-5,-6,-7,-8,9,-10,-11,12,-13,-14,-15,-16,17,-18,-19,20,-21,22,-20,-17,23,24,-12,-9,-2,25,-4,26,27,7,10,13,-24,15,18,21,-22,19,16,-23,14,11,8,-27,6,1,-25,3,-26,5, signs 100111101101101011011101100
candidate -1,2,-3,4,-5,-6,-7,-8,9,-10,-11,-12,-13,14,-15,-16,17,-18,-19,20,-21,22,-20,-17,-14,23,24,-9,-2,25,-4,26,27,7,10,-24,12,15,18,21,-22,19,16,13,-23,11,8,-27,6,1,-25,3,-26,5, signs 100111101101011011011101100
candidate -1,2,-3,4,-5,-6,-7,-8,-9,-10,11,-12,-13,14,-15,-16,17,-18,-19,20,-21,22,-20,-17,-14,-11,23,24,-2,25,-4,26,27,7,-24,9,12,15,18,21,-22,19,16,13,10,-23,8,-27,6,1,-25,3,-26,5, signs 100111101011011011011101100
candidate -1,-2,-3,4,-5,-6,-7,8,-9,-10,-11,-12,13,14,-15,-16,17,-18,-19,20,-21,22,-20,-17,-14,23,24,-13,-4,25,26,27,-8,9,-27,7,10,1,12,5,-25,3,-23,15,18,21,-22,19,16,-24,2,-26,6,11, signs 010010011110111011011101011
candidate -1,-2,-3,4,-5,-6,-7,8,-9,-10,-11,-12,13,-14,-15,16,17,-18,-19,20,-21,22,-20,-17,23,24,-16,-13,-4,25,26,27,-8,9,-27,7,10,1,12,5,-25,3,14,-23,18,21,-22,19,-24,15,2,-26,6,11, signs 010010011110110111011101011
candidate -1,-2,-3,4,-5,-6,-7,8,-9,-10,-11,-12,13,-14,-15,16,-17,-18,19,20,-21,22,-20,23,24,-19,-16,-13,-4,25,26,27,-8,9,-27,7,10,1,12,5,-25,3,14,17,-23,21,-22,-24,18,15,2,-26,6,11, signs 010010011110110110111101011
candidate -1,-2,3,-4,-5,6,-7,-8,-9,10,-11,-12,-13,14,-15,-16,17,-18,-19,20,-21,22,-20,-17,-14,23,24,-3,-10,25,26,27,-6,7,-27,5,8,-26,12,1,-23,15,18,21,-22,19,16,-24,2,11,-25,9,4,13, signs 101101110010011011011101011
candidate -1,-2,3,-4,-5,6,-7,-8,-9,10,-11,-12,-13,-14,-15,16,17,-18,-19,20,-21,22,-20,-17,23,24,-16,-3,-10,25,26,27,-6,7,-27,5,8,-26,12,1,14,-23,18,21,-22,19,-24,15,2,11,-25,9,4,13, signs 101101110010010111011101011
candidate -1,-2,3,-4,-5,6,-7,-8,-9,10,-11,-12,-13,-14,-15,16,-17,-18,19,20,-21,22,-20,23,24,-19,-16,-3,-10,25,26,27,-6,7,-27,5,8,-26,12,1,14,17,-23,21,-22,-24,18,15,2,11,-25,9,4,13, signs 101101110010010110111101011
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,-11,-12,-13,14,-15,-16,-17,-18,-19,20,-21,-7,-2,22,-4,23,-20,-9,24,25,26,27,-14,15,-27,13,16,-26,12,17,-25,11,18,-24,10,19,8,21,6,1,-22,3,-23,5, signs 011000111111100000000010000
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,-12,-13,14,-15,-16,-17,-18,19,-20,-21,-7,-2,22,-4,23,24,-19,-10,25,26,27,-14,15,-27,13,16,-26,12,17,-25,11,18,9,20,-24,8,21,6,1,-22,3,-23,5, signs 011000111111100000000010000
candidate -1,2,-3,4,-5,-6,7,-8,-9,-10,11,-12,-13,14,-15,-16,-17,18,-19,-20,-21,-7,-2,22,-4,23,24,25,-18,-11,26,27,-14,15,-27,13,16,-26,12,17,10,19,-25,9,20,-24,8,21,6,1,-22,3,-23,5, signs 011000111111100000000010000
candidate -1,2,-3,4,-5,-6,7,-8,-9,-10,-11,12,-13,14,-15,-16,17,-18,-19,-20,-21,-7,-2,22,-4,23,24,25,26,-17,-12,27,-14,15,-27,13,16,11,18,-26,10,19,-25,9,20,-24,8,21,6,1,-22,3,-23,5, signs 011000111111100000000010000
candidate -1,-2,3,-4,-5,-6,7,8,-9,10,-11,-12,-13,14,-15,-16,-17,-18,-19,20,-21,22,-20,-3,-14,23,24,25,26,-7,-10,27,-8,9,-27,-26,6,11,-25,5,12,-24,16,1,18,21,-22,19,2,15,-23,13,4,17, signs 101100111011001001011101111
candidate -1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,-16,-17,-18,-19,20,-21,22,-20,-3,-14,23,24,25,-6,-11,26,27,-8,9,-27,7,10,-26,-25,5,12,-24,16,1,18,21,-22,19,2,15,-23,13,4,17, signs 101101011101001001011101111
candidate -1,-2,3,-4,5,-6,-7,8,-9,-10,-11,12,-13,14,-15,-16,-17,-18,-19,20,-21,22,-20,-3,-14,23,24,-5,-12,25,26,27,-8,9,-27,7,10,-26,6,11,-25,-24,16,1,18,21,-22,19,2,15,-23,13,4,17, signs 101110011110001001011101111
N=27 triple 6,6,15 closed 76397 reduced 5491 tested 5491 hits 20


==> anc/8_15_8_19/census/logs/run_19_27_6_7.log <==
candidate -1,-2,3,-4,5,-6,-7,-8,-9,-10,-11,12,13,-14,-15,16,-17,-18,19,-20,21,-19,-16,-13,22,23,-12,24,25,-3,26,-5,27,7,2,11,-24,-22,14,17,20,-21,18,15,-23,-25,10,1,8,-27,6,-26,4,9, signs 100011101101110110111010110
candidate -1,-2,3,-4,5,-6,-7,-8,-9,-10,-11,12,-13,-14,15,16,-17,-18,19,-20,21,-19,-16,22,23,-15,-12,24,25,-3,26,-5,27,7,2,11,-24,13,-22,17,20,-21,18,-23,14,-25,10,1,8,-27,6,-26,4,9, signs 100011101101101110111010110
candidate -1,-2,3,-4,5,-6,-7,-8,-9,-10,-11,12,-13,-14,15,-16,-17,18,19,-20,21,-19,22,23,-18,-15,-12,24,25,-3,26,-5,27,7,2,11,-24,13,16,-22,20,-21,-23,17,14,-25,10,1,8,-27,6,-26,4,9, signs 100011101101101101111010110
candidate -1,-2,3,-4,5,-6,-7,-8,-9,10,-11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,-16,-13,22,23,24,25,-10,-3,26,-5,27,7,2,-24,12,-22,14,17,20,-21,18,15,-23,11,-25,1,8,-27,6,-26,4,9, signs 100011101110110110111010110
candidate -1,-2,3,-4,5,-6,-7,-8,-9,10,11,-12,-13,14,-15,-16,-17,-18,19,-20,21,-19,22,23,-14,-11,24,25,-10,-3,26,-5,27,7,2,-24,12,15,-23,17,20,-21,18,-22,16,13,-25,1,8,-27,6,-26,4,9, signs 100011101111011010111010110
candidate -1,-2,3,-4,5,-6,-7,-8,-9,10,11,-12,-13,-14,-15,16,-17,-18,19,-20,21,-19,-16,22,23,-11,24,25,-10,-3,26,-5,27,7,2,-24,12,-23,14,17,20,-21,18,15,-22,13,-25,1,8,-27,6,-26,4,9, signs 100011101111010110111010110
candidate -1,-2,3,-4,5,-6,-7,-8,-9,10,-11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,-16,22,23,24,25,-13,-10,-3,26,-5,27,7,2,11,-24,15,-22,17,20,-21,18,-23,14,-25,12,1,8,-27,6,-26,4,9, signs 100011101110110110111010110
candidate -1,-2,3,-4,5,-6,-7,-8,-9,10,-11,-12,13,14,-15,-16,-17,-18,19,-20,21,-19,22,23,-14,24,25,-13,-10,-3,26,-5,27,7,2,11,-24,15,-23,17,20,-21,18,-22,16,-25,12,1,8,-27,6,-26,4,9, signs 100011101110111010111010110
candidate -1,-2,3,-4,5,-6,-7,-8,-9,10,-11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,22,23,24,25,-16,-13,-10,-3,26,-5,27,7,2,11,14,-24,18,-22,20,-21,-23,17,-25,15,12,1,8,-27,6,-26,4,9, signs 100011101110110110111010110
candidate -1,-2,3,-4,5,-6,-7,-8,-9,10,-11,-12,13,-14,-15,-16,-17,18,19,-20,21,-19,22,23,-18,24,25,-13,-10,-3,26,-5,27,7,2,11,14,-25,16,-22,20,-21,-23,17,-24,15,12,1,8,-27,6,-26,4,9, signs 100011101110110101111010110
candidate -1,-2,3,-4,5,-6,-7,-8,-9,10,-11,-12,-13,-14,15,16,-17,-18,19,-20,21,-19,-16,22,23,-15,24,25,-10,-3,26,-5,27,7,2,11,-25,13,-22,17,20,-21,18,-23,14,-24,12,1,8,-27,6,-26,4,9, signs 100011101110101110111010110
candidate -1,-2,3,-4,5,-6,-7,-8,-9,10,-11,-12,-13,-14,15,-16,-17,18,19,-20,21,-19,22,23,-18,-15,24,25,-10,-3,26,-5,27,7,2,11,-25,13,16,-22,20,-21,-23,17,14,-24,12,1,8,-27,6,-26,4,9, signs 100011101110101101111010110
candidate -1,-2,3,-4,5,-6,-7,-8,-9,-10,-11,12,13,-14,-15,16,-17,-18,19,-20,21,-19,-16,-13,22,23,-12,24,25,-3,26,-5,27,7,2,-25,10,-22,14,17,20,-21,18,15,-23,11,-24,1,8,-27,6,-26,4,9, signs 100011101101110110111010110
candidate -1,-2,3,-4,5,-6,-7,-8,-9,-10,-11,12,-13,-14,15,16,-17,-18,19,-20,21,-19,-16,22,23,-15,-12,24,25,-3,26,-5,27,7,2,-25,10,13,-22,17,20,-21,18,-23,14,11,-24,1,8,-27,6,-26,4,9, signs 100011101101101110111010110
candidate -1,-2,3,-4,5,-6,-7,-8,-9,-10,-11,12,-13,-14,15,-16,-17,18,19,-20,21,-19,22,23,-18,-15,-12,24,25,-3,26,-5,27,7,2,-25,10,13,16,-22,20,-21,-23,17,14,11,-24,1,8,-27,6,-26,4,9, signs 100011101101101101111010110
candidate -1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,-13,14,-15,-16,-17,-18,19,-20,21,-19,22,23,-14,-11,-8,24,25,-3,26,-5,27,-25,2,-26,4,-27,-24,1,6,9,12,15,-23,17,20,-21,18,-22,16,13,10,7, signs 001101011011011010111011101
candidate -1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,-13,-14,-15,16,-17,-18,19,-20,21,-19,-16,22,23,-11,-8,24,25,-3,26,-5,27,-25,2,-26,4,-27,-24,1,6,9,12,-23,14,17,20,-21,18,15,-22,13,10,7, signs 001101011011010110111011101
candidate -1,-2,3,-4,5,-6,-7,8,-9,-10,-11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,-16,-13,22,23,-8,24,25,-3,26,-5,27,-25,2,-26,4,-27,-24,1,6,9,-23,11,14,17,20,-21,18,15,12,-22,10,7, signs 001101011010110110111011101
candidate -1,-2,3,-4,5,-6,-7,-8,-9,10,-11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,-16,-13,-10,22,23,24,25,-3,26,-5,27,-25,2,-26,4,-27,-24,1,6,-23,8,11,14,17,20,-21,18,15,12,9,-22,7, signs 001101010110110110111011101
candidate -1,2,-3,4,-5,-6,-7,-8,-9,10,-11,-12,-13,14,-15,16,-17,18,-19,-20,-14,21,-2,22,-4,23,24,25,-16,26,-18,27,-10,11,-27,9,12,19,-26,17,8,13,20,15,-25,7,-21,-24,6,1,-22,3,-23,5, signs 011000000111110001110011111
N=27 triple 6,7,14 closed 241431 reduced 17133 tested 17133 hits 20


==> anc/8_15_8_19/census/logs/run_19_27_6_8.log <==
candidate 1,-2,3,-4,-5,6,-7,-8,-9,10,-11,-12,-13,14,-15,-16,-17,18,-19,20,-18,-3,21,-1,-14,22,23,24,-10,25,26,27,-6,7,-27,5,8,-26,12,-23,16,19,-20,17,-24,11,-25,9,4,13,-22,15,2,-21, signs 110101110010011101111001011
candidate -1,2,-3,4,-5,6,7,-8,9,-10,-11,-12,-13,14,-15,-16,-17,-18,-19,-9,20,-7,-2,21,-4,22,-6,23,24,25,26,27,-14,15,-27,13,16,-26,12,17,-25,11,18,-24,10,19,8,-20,-23,1,-21,3,-22,5, signs 011001001111100000000110000
candidate -1,-2,-3,4,-5,-6,-7,-8,9,10,-11,12,-13,-14,-15,-16,17,18,-19,20,-18,21,22,-17,-4,23,24,25,26,-9,-12,27,-10,11,-27,-26,8,13,-25,7,14,1,16,5,-23,3,-21,19,-20,-22,2,-24,6,15, signs 010010001110111011110101111
candidate -1,-2,-3,4,-5,-6,-7,8,-9,10,-11,-12,13,-14,-15,-16,17,18,-19,20,-18,21,22,-17,-4,23,24,25,-8,-13,26,27,-10,11,-27,9,12,-26,-25,7,14,1,16,5,-23,3,-21,19,-20,-22,2,-24,6,15, signs 010010010111011011110101111
candidate -1,-2,-3,4,-5,-6,7,-8,-9,10,-11,-12,-13,14,-15,-16,17,18,-19,20,-18,21,22,-17,-4,23,24,-7,-14,25,26,27,-10,11,-27,9,12,-26,8,13,-25,1,16,5,-23,3,-21,19,-20,-22,2,-24,6,15, signs 010010100111101011110101111
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,-13,-14,-15,-16,17,-18,-19,20,21,-17,22,-11,23,-3,24,-1,25,26,-8,27,-6,7,-27,13,18,-21,16,-22,12,5,-26,9,14,19,-20,15,10,-23,4,-25,2,-24, signs 001001101010110011111000111
candidate -1,2,-3,4,-5,-6,-7,-8,9,-10,-11,12,-13,-14,15,-16,-17,18,-19,20,-18,-15,-12,-9,21,22,23,24,-2,25,-4,26,27,-23,8,-21,10,13,16,19,-20,17,14,11,-22,7,-24,-27,6,1,-25,3,-26,5, signs 100111101101101101110101100
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,-12,13,-14,-15,-16,-17,18,-19,20,-18,21,22,-13,-10,-7,23,24,-2,25,-4,26,27,-23,8,11,14,-22,16,19,-20,17,-21,15,12,9,-24,-27,6,1,-25,3,-26,5, signs 100111110110110101110101100
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,-12,-13,-14,15,-16,-17,18,-19,20,-18,-15,21,22,-10,-7,23,24,-2,25,-4,26,27,-23,8,11,-22,13,16,19,-20,17,14,-21,12,9,-24,-27,6,1,-25,3,-26,5, signs 100111110110101101110101100
candidate -1,2,-3,4,-5,-6,7,-8,-9,-10,-11,12,-13,-14,15,-16,-17,18,-19,20,-18,-15,-12,21,22,-7,23,24,-2,25,-4,26,27,-23,8,-22,10,13,16,19,-20,17,14,11,-21,9,-24,-27,6,1,-25,3,-26,5, signs 100111110101101101110101100
candidate -1,2,-3,4,-5,-6,-7,-8,9,-10,-11,12,-13,-14,15,-16,-17,18,-19,20,-18,-15,-12,21,22,23,24,-9,-2,25,-4,26,27,7,-23,11,-21,13,16,19,-20,17,14,-22,10,-24,8,-27,6,1,-25,3,-26,5, signs 100111101101101101110101100
candidate -1,2,-3,4,-5,-6,-7,-8,9,10,-11,-12,13,-14,-15,-16,-17,18,-19,20,-18,21,22,-13,-10,23,24,-9,-2,25,-4,26,27,7,-23,11,14,-22,16,19,-20,17,-21,15,12,-24,8,-27,6,1,-25,3,-26,5, signs 100111101110110101110101100
candidate -1,2,-3,4,-5,-6,-7,-8,9,10,-11,-12,-13,-14,15,-16,-17,18,-19,20,-18,-15,21,22,-10,23,24,-9,-2,25,-4,26,27,7,-23,11,-22,13,16,19,-20,17,14,-21,12,-24,8,-27,6,1,-25,3,-26,5, signs 100111101110101101110101100
candidate -1,2,-3,4,-5,-6,-7,-8,9,-10,-11,12,-13,-14,15,-16,-17,18,-19,20,-18,-15,21,22,23,24,-12,-9,-2,25,-4,26,27,7,10,-23,14,-21,16,19,-20,17,-22,13,-24,11,8,-27,6,1,-25,3,-26,5, signs 100111101101101101110101100
candidate -1,2,-3,4,-5,-6,-7,-8,9,-10,-11,12,13,-14,-15,-16,-17,18,-19,20,-18,21,22,-13,23,24,-12,-9,-2,25,-4,26,27,7,10,-23,14,-22,16,19,-20,17,-21,15,-24,11,8,-27,6,1,-25,3,-26,5, signs 100111101101110101110101100
candidate -1,2,-3,4,-5,-6,-7,-8,9,-10,-11,12,-13,-14,15,-16,-17,18,-19,20,-18,21,22,23,24,-15,-12,-9,-2,25,-4,26,27,7,10,13,-23,17,-21,19,-20,-22,16,-24,14,11,8,-27,6,1,-25,3,-26,5, signs 100111101101101101110101100
candidate -1,2,-3,4,-5,-6,-7,-8,9,-10,-11,12,-13,-14,-15,-16,17,18,-19,20,-18,21,22,-17,23,24,-12,-9,-2,25,-4,26,27,7,10,13,-24,15,-21,19,-20,-22,16,-23,14,11,8,-27,6,1,-25,3,-26,5, signs 100111101101101011110101100
candidate -1,2,-3,4,-5,-6,-7,-8,9,-10,-11,-12,-13,14,15,-16,-17,18,-19,20,-18,-15,21,22,-14,23,24,-9,-2,25,-4,26,27,7,10,-24,12,-21,16,19,-20,17,-22,13,-23,11,8,-27,6,1,-25,3,-26,5, signs 100111101101011101110101100
candidate -1,2,-3,4,-5,-6,-7,-8,9,-10,-11,-12,-13,14,-15,-16,17,18,-19,20,-18,21,22,-17,-14,23,24,-9,-2,25,-4,26,27,7,10,-24,12,15,-21,19,-20,-22,16,13,-23,11,8,-27,6,1,-25,3,-26,5, signs 100111101101011011110101100
candidate -1,2,-3,4,-5,-6,-7,-8,-9,-10,11,12,-13,-14,15,-16,-17,18,-19,20,-18,-15,-12,21,22,-11,23,24,-2,25,-4,26,27,7,-24,9,-21,13,16,19,-20,17,14,-22,10,-23,8,-27,6,1,-25,3,-26,5, signs 100111101011101101110101100
candidate -1,2,-3,4,-5,-6,-7,-8,-9,-10,11,-12,-13,14,15,-16,-17,18,-19,20,-18,-15,21,22,-14,-11,23,24,-2,25,-4,26,27,7,-24,9,12,-21,16,19,-20,17,-22,13,10,-23,8,-27,6,1,-25,3,-26,5, signs 100111101011011101110101100
candidate -1,2,-3,4,-5,-6,-7,-8,-9,-10,11,-12,-13,14,-15,-16,17,18,-19,20,-18,21,22,-17,-14,-11,23,24,-2,25,-4,26,27,7,-24,9,12,15,-21,19,-20,-22,16,13,10,-23,8,-27,6,1,-25,3,-26,5, signs 100111101011011011110101100
candidate -1,-2,-3,4,-5,-6,-7,8,-9,-10,-11,-12,13,14,15,-16,-17,18,-19,20,-18,-15,21,22,-14,23,24,-13,-4,25,26,27,-8,9,-27,7,10,1,12,5,-25,3,-23,-21,16,19,-20,17,-22,-24,2,-26,6,11, signs 010010011110111101110101011
candidate -1,-2,-3,4,-5,-6,-7,8,-9,-10,-11,-12,13,14,-15,-16,17,18,-19,20,-18,21,22,-17,-14,23,24,-13,-4,25,26,27,-8,9,-27,7,10,1,12,5,-25,3,-23,15,-21,19,-20,-22,16,-24,2,-26,6,11, signs 010010011110111011110101011
candidate -1,-2,-3,4,-5,-6,-7,8,-9,-10,-11,-12,13,-14,-15,16,17,18,-19,20,-18,21,22,-17,23,24,-16,-13,-4,25,26,27,-8,9,-27,7,10,1,12,5,-25,3,14,-23,-21,19,-20,-22,-24,15,2,-26,6,11, signs 010010011110110111110101011
candidate 1,-2,-3,4,-5,-6,-7,8,-9,10,-11,-12,-13,-14,15,-16,-17,18,-19,20,-18,-15,21,22,-10,-1,-8,23,24,25,-4,26,27,7,-23,-21,12,3,-26,5,-25,13,16,19,-20,17,14,-24,6,-27,2,11,-22,9, signs 110110100110101101110110101
candidate -1,-2,3,-4,-5,6,-7,-8,-9,10,-11,-12,-13,14,15,-16,-17,18,-19,20,-18,-15,21,22,-14,23,24,-3,-10,25,26,27,-6,7,-27,5,8,-26,12,1,-23,-21,16,19,-20,17,-22,-24,2,11,-25,9,4,13, signs 101101110010011101110101011
candidate -1,-2,3,-4,-5,6,-7,-8,-9,10,-11,-12,-13,14,-15,-16,17,18,-19,20,-18,21,22,-17,-14,23,24,-3,-10,25,26,27,-6,7,-27,5,8,-26,12,1,-23,15,-21,19,-20,-22,16,-24,2,11,-25,9,4,13, signs 101101110010011011110101011
candidate -1,-2,3,-4,-5,6,-7,-8,-9,10,-11,-12,-13,-14,-15,16,17,18,-19,20,-18,21,22,-17,23,24,-16,-3,-10,25,26,27,-6,7,-27,5,8,-26,12,1,14,-23,-21,19,-20,-22,-24,15,2,11,-25,9,4,13, signs 101101110010010111110101011
candidate -1,2,-3,4,-5,-6,7,8,9,-10,-11,-12,-13,14,-15,-16,-17,-18,-19,-9,20,-7,-2,21,-4,22,-8,23,24,25,26,27,-14,15,-27,13,16,-26,12,17,-25,11,18,-24,10,19,-23,-20,6,1,-21,3,-22,5, signs 011000101111100000010100000
candidate -1,2,-3,4,-5,6,7,-8,9,-10,-11,-12,-13,14,-15,-16,-17,-18,-19,-9,-6,20,-2,21,-4,22,23,-7,24,25,26,27,-14,15,-27,13,16,-26,12,17,-25,11,18,-24,10,19,8,-23,-20,1,-21,3,-22,5, signs 011001001111100000010100000
candidate -1,-2,3,-4,-5,-6,7,8,-9,10,-11,-12,-13,14,-15,-16,-17,18,-19,20,-18,21,22,-3,-14,23,24,25,26,-7,-10,27,-8,9,-27,-26,6,11,-25,5,12,-24,16,1,-21,19,-20,-22,2,15,-23,13,4,17, signs 101100111011001001110101111
candidate -1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,-16,-17,18,-19,20,-18,21,22,-3,-14,23,24,25,-6,-11,26,27,-8,9,-27,7,10,-26,-25,5,12,-24,16,1,-21,19,-20,-22,2,15,-23,13,4,17, signs 101101011101001001110101111
candidate -1,-2,3,-4,5,-6,-7,8,-9,-10,-11,12,-13,14,-15,-16,-17,18,-19,20,-18,21,22,-3,-14,23,24,-5,-12,25,26,27,-8,9,-27,7,10,-26,6,11,-25,-24,16,1,-21,19,-20,-22,2,15,-23,13,4,17, signs 101110011110001001110101111
candidate -1,2,-3,4,-5,-6,-7,8,-9,-10,-11,12,-13,-14,-15,-16,17,-18,19,20,-2,21,-4,22,23,-19,-8,-17,24,25,26,27,-12,13,-27,11,14,-26,10,15,-25,9,16,-24,18,7,-20,-23,6,1,-21,3,-22,5, signs 011000001110000011100110000
candidate 1,-2,-3,-4,5,-6,-7,8,-9,10,-11,12,-13,-14,-15,16,-17,-18,-19,-1,20,21,22,-5,-16,23,-8,24,-10,25,-12,26,27,15,-23,7,-26,13,-25,11,-24,9,14,-27,6,-22,4,17,-21,3,18,-20,2,19, signs 111100100110010100000001010
candidate -1,2,-3,4,-5,-6,-7,8,-9,-10,-11,12,-13,-14,-15,-16,17,-18,19,20,-2,21,-4,22,23,-19,24,-17,-8,25,26,27,-12,13,-27,11,14,-26,10,15,-25,9,16,7,18,-24,-20,-23,6,1,-21,3,-22,5, signs 011000111110000000100110000
candidate -1,2,-3,4,-5,-6,-7,-8,9,-10,-11,12,-13,-14,-15,16,-17,-18,19,20,-2,21,-4,22,23,-19,24,25,-16,-9,26,27,-12,13,-27,11,14,-26,10,15,8,17,-25,7,18,-24,-20,-23,6,1,-21,3,-22,5, signs 011000111110000000100110000
candidate -1,2,-3,4,-5,-6,-7,-8,-9,10,-11,12,-13,-14,15,-16,-17,-18,19,20,-2,21,-4,22,23,-19,24,25,26,-15,-10,27,-12,13,-27,11,14,9,16,-26,8,17,-25,7,18,-24,-20,-23,6,1,-21,3,-22,5, signs 011000111110000000100110000
N=27 triple 6,8,13 closed 539867 reduced 50379 tested 50379 hits 39


==> anc/8_15_8_19/census/logs/run_19_27_6_9.log <==
candidate 1,-2,-3,4,-5,-6,7,-8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-7,22,23,-4,24,25,-1,26,-11,27,-19,18,-27,10,3,-24,5,-23,9,16,-20,12,-26,2,-25,6,-22,8,15,-21,13, signs 000111000111100010000110011
candidate -1,-2,3,-4,5,-6,7,-8,-9,-10,11,-12,-13,14,-15,16,-17,-18,19,20,-16,21,-14,22,23,-11,24,-7,25,-5,26,-3,27,9,-22,13,18,-19,12,-23,10,1,6,-25,4,-26,2,-27,8,15,-21,17,-20,-24, signs 101100111011000111110011010
candidate -1,-2,3,-4,5,-6,7,-8,-9,-10,11,-12,-13,14,-15,16,-17,-18,19,20,-16,21,-14,22,23,-11,24,-7,25,-5,26,-3,27,9,18,-19,10,1,6,-25,4,-26,2,-27,8,13,-22,15,-21,17,-20,-23,12,-24, signs 101100111010100111110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,-11,12,-13,-14,-15,16,-17,-18,19,20,-16,21,-12,22,23,-3,24,-1,25,26,-8,27,-6,7,-27,5,-26,13,18,-19,14,9,4,-25,-22,11,-21,17,-20,15,10,-23,2,-24, signs 110110010011100111110101000
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,-11,12,-13,-14,-15,16,-17,-18,19,20,-16,21,-12,22,23,-3,24,-1,25,26,-6,27,-8,9,-27,7,10,5,-26,11,-22,13,18,-19,14,-23,4,-25,-21,17,-20,15,2,-24, signs 110111100001100111110011000
candidate -1,-2,3,-4,-5,-6,7,8,9,-10,-11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-9,22,-7,23,24,25,-3,26,27,-8,-22,10,-21,-27,1,-24,5,12,15,18,-19,16,13,4,-25,2,-26,-20,11,6,-23, signs 101101011101011011101010101
candidate -1,-2,3,-4,5,-6,-7,-8,-9,-10,-11,12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,23,-12,24,25,-3,26,-5,27,7,2,11,-24,-22,-20,15,18,-19,16,-21,-23,-25,10,1,8,-27,6,-26,4,9, signs 100011101101111011101010110
candidate -1,-2,3,-4,5,-6,-7,-8,-9,-10,-11,12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,23,-12,24,25,-3,26,-5,27,7,2,11,-24,-22,14,-20,18,-19,-21,15,-23,-25,10,1,8,-27,6,-26,4,9, signs 100011101101110111101010110
candidate -1,-2,3,-4,5,-6,-7,-8,-9,-10,-11,12,-13,-14,15,16,17,-18,19,-17,20,21,-16,22,23,-15,-12,24,25,-3,26,-5,27,7,2,11,-24,13,-22,-20,18,-19,-21,-23,14,-25,10,1,8,-27,6,-26,4,9, signs 100011101101101111101010110
candidate -1,-2,3,-4,5,-6,-7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,23,24,25,-10,-3,26,-5,27,7,2,-24,12,-22,-20,15,18,-19,16,-21,-23,11,-25,1,8,-27,6,-26,4,9, signs 100011101110111011101010110
candidate -1,-2,3,-4,5,-6,-7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,23,24,25,-10,-3,26,-5,27,7,2,-24,12,-22,14,-20,18,-19,-21,15,-23,11,-25,1,8,-27,6,-26,4,9, signs 100011101110110111101010110
candidate -1,-2,3,-4,5,-6,-7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,22,23,-11,24,25,-10,-3,26,-5,27,7,2,-24,-22,13,-20,15,18,-19,16,-21,12,-23,-25,1,8,-27,6,-26,4,9, signs 100011101111011011101010110
candidate -1,-2,3,-4,5,-6,-7,-8,-9,10,11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,-12,22,23,-11,24,25,-10,-3,26,-5,27,7,2,-24,-22,13,-21,15,18,-19,16,-20,14,-23,-25,1,8,-27,6,-26,4,9, signs 100011101111101011101010110
candidate -1,-2,3,-4,5,-6,-7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,22,23,-14,-11,24,25,-10,-3,26,-5,27,7,2,-24,12,-22,16,-20,18,-19,-21,15,-23,13,-25,1,8,-27,6,-26,4,9, signs 100011101111011011101010110
candidate -1,-2,3,-4,5,-6,-7,-8,-9,10,11,-12,-13,-14,-15,16,17,-18,19,-17,20,21,-16,22,23,-11,24,25,-10,-3,26,-5,27,7,2,-24,12,-23,14,-20,18,-19,-21,15,-22,13,-25,1,8,-27,6,-26,4,9, signs 100011101111010111101010110
candidate -1,-2,3,-4,5,-6,-7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,22,23,24,25,-13,-10,-3,26,-5,27,7,2,11,-24,15,-22,-20,18,-19,-21,-23,14,-25,12,1,8,-27,6,-26,4,9, signs 100011101110110111101010110
candidate -1,-2,3,-4,5,-6,-7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,20,21,22,23,-14,24,25,-13,-10,-3,26,-5,27,7,2,11,-24,-22,16,-20,18,-19,-21,15,-23,-25,12,1,8,-27,6,-26,4,9, signs 100011101110111011101010110
candidate -1,-2,3,-4,5,-6,-7,-8,-9,10,-11,-12,-13,-14,15,16,17,-18,19,-17,20,21,-16,22,23,-15,24,25,-10,-3,26,-5,27,7,2,11,-25,13,-22,-20,18,-19,-21,-23,14,-24,12,1,8,-27,6,-26,4,9, signs 100011101110101111101010110
candidate -1,-2,3,-4,5,-6,-7,-8,-9,-10,-11,12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,23,-12,24,25,-3,26,-5,27,7,2,-25,10,-22,-20,15,18,-19,16,-21,-23,11,-24,1,8,-27,6,-26,4,9, signs 100011101101111011101010110
candidate -1,-2,3,-4,5,-6,-7,-8,-9,-10,-11,12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,23,-12,24,25,-3,26,-5,27,7,2,-25,10,-22,14,-20,18,-19,-21,15,-23,11,-24,1,8,-27,6,-26,4,9, signs 100011101101110111101010110
candidate -1,-2,3,-4,5,-6,-7,-8,-9,-10,-11,12,-13,-14,15,16,17,-18,19,-17,20,21,-16,22,23,-15,-12,24,25,-3,26,-5,27,7,2,-25,10,13,-22,-20,18,-19,-21,-23,14,11,-24,1,8,-27,6,-26,4,9, signs 100011101101101111101010110
candidate -1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,-8,20,21,22,23,24,25,-3,26,-5,27,-25,2,-26,4,-27,-24,1,-22,7,-20,9,12,15,18,-19,16,13,10,-21,6,-23, signs 001101011011011011101011101
candidate -1,-2,3,-4,5,6,-7,-8,9,-10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,-12,-9,-6,22,23,24,25,-3,26,-5,27,-25,2,-26,4,-27,-24,1,-22,7,10,13,-21,15,18,-19,16,-20,14,11,8,-23, signs 001101101101101011101011101
candidate -1,-2,3,-4,5,6,-7,-8,9,-10,-11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-9,-6,22,23,24,25,-3,26,-5,27,-25,2,-26,4,-27,-24,1,-22,7,10,-21,12,15,18,-19,16,13,-20,11,8,-23, signs 001101101101011011101011101
candidate -1,-2,3,-4,5,6,-7,-8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-6,22,23,24,25,-3,26,-5,27,-25,2,-26,4,-27,-24,1,-22,7,-21,9,12,15,18,-19,16,13,10,-20,8,-23, signs 001101101011011011101011101
candidate -1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,22,23,-8,24,25,-3,26,-5,27,-25,2,-26,4,-27,-24,1,6,-22,10,-20,12,15,18,-19,16,13,-21,9,-23,7, signs 001101011011011011101011101
candidate -1,-2,3,-4,5,-6,-7,8,9,-10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,-12,-9,22,23,-8,24,25,-3,26,-5,27,-25,2,-26,4,-27,-24,1,6,-22,10,13,-21,15,18,-19,16,-20,14,11,-23,7, signs 001101011101101011101011101
candidate -1,-2,3,-4,5,-6,-7,8,9,-10,-11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-9,22,23,-8,24,25,-3,26,-5,27,-25,2,-26,4,-27,-24,1,6,-22,10,-21,12,15,18,-19,16,13,-20,11,-23,7, signs 001101011101011011101011101
candidate -1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,22,23,-11,-8,24,25,-3,26,-5,27,-25,2,-26,4,-27,-24,1,6,9,-22,13,-20,15,18,-19,16,-21,12,-23,10,7, signs 001101011011011011101011101
candidate -1,-2,3,-4,5,-6,-7,8,-9,-10,11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,-12,22,23,-11,-8,24,25,-3,26,-5,27,-25,2,-26,4,-27,-24,1,6,9,-22,13,-21,15,18,-19,16,-20,14,-23,10,7, signs 001101011011101011101011101
candidate -1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,22,23,-14,-11,-8,24,25,-3,26,-5,27,-25,2,-26,4,-27,-24,1,6,9,12,-22,16,-20,18,-19,-21,15,-23,13,10,7, signs 001101011011011011101011101
candidate -1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,-13,-14,-15,16,17,-18,19,-17,20,21,-16,22,23,-11,-8,24,25,-3,26,-5,27,-25,2,-26,4,-27,-24,1,6,9,12,-23,14,-20,18,-19,-21,15,-22,13,10,7, signs 001101011011010111101011101
candidate -1,-2,3,-4,5,-6,-7,8,-9,-10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,23,-8,24,25,-3,26,-5,27,-25,2,-26,4,-27,-24,1,6,9,-23,11,-20,15,18,-19,16,-21,12,-22,10,7, signs 001101011010111011101011101
candidate -1,-2,3,-4,5,-6,-7,8,-9,-10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,23,-8,24,25,-3,26,-5,27,-25,2,-26,4,-27,-24,1,6,9,-23,11,14,-20,18,-19,-21,15,12,-22,10,7, signs 001101011010110111101011101
candidate -1,-2,3,-4,5,-6,-7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,23,24,25,-3,26,-5,27,-25,2,-26,4,-27,-24,1,6,-23,8,-20,12,15,18,-19,16,13,-21,9,-22,7, signs 001101010111011011101011101
candidate -1,-2,3,-4,5,-6,-7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,23,24,25,-3,26,-5,27,-25,2,-26,4,-27,-24,1,6,-23,8,11,-20,15,18,-19,16,-21,12,9,-22,7, signs 001101010110111011101011101
candidate -1,-2,3,-4,5,-6,-7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,23,24,25,-3,26,-5,27,-25,2,-26,4,-27,-24,1,6,-23,8,11,14,-20,18,-19,-21,15,12,9,-22,7, signs 001101010110110111101011101
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,-11,12,-13,-14,-15,16,-17,-18,19,20,-16,21,-12,22,23,-1,24,-3,25,26,-8,27,-6,7,-27,5,-26,13,18,-19,14,9,4,-25,-22,11,-21,17,-20,15,10,-24,2,-23, signs 110110010011100111110110000
N=27 triple 6,9,12 closed 925531 reduced 87403 tested 87403 hits 38


==> anc/8_15_8_19/census/logs/run_19_27_7_10.log <==
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,-12,13,-14,-15,16,-17,-7,18,-5,-16,19,20,-13,21,22,-4,23,24,-1,25,-9,26,27,12,-21,14,-20,-27,11,2,-24,8,17,6,-18,-23,3,-22,15,-19,-26,10,-25, signs 001100110000111000110010011
candidate 1,-2,-3,-4,5,6,7,-8,9,-10,-11,-12,13,-14,-15,16,-17,-9,18,-7,-16,19,20,-13,21,-5,22,23,24,-1,25,26,-6,27,14,-20,12,3,-23,-25,10,17,8,-18,-26,-22,4,-21,-27,15,-19,11,2,-24, signs 000110001100111000110100101
candidate -1,2,-3,-4,5,-6,-7,-8,9,-10,11,-12,-13,14,15,-16,17,18,-14,19,20,-11,21,22,23,-17,24,-15,-2,-9,25,26,27,-5,6,-27,-22,13,-19,1,10,-25,8,3,16,-24,-18,-23,4,7,-26,-21,12,-20, signs 011011100100011101001101011
candidate -1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,-13,14,15,-16,17,18,-14,19,20,-11,21,22,23,-3,24,-17,25,-15,-8,26,27,-5,4,-23,2,13,-19,9,-26,7,16,-25,-18,-24,6,-27,-22,1,12,-20,10,-21, signs 001111001100011101001110101
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,-9,18,-11,19,-13,20,21,22,-1,23,24,-4,25,26,-7,-16,27,14,5,-25,-18,10,17,8,-26,6,15,-27,-19,12,-20,-24,3,-21,-23,2,-22, signs 000101001100101000100011101
candidate 1,-2,3,4,-5,-6,-7,-8,-9,10,-11,-12,13,-14,15,-16,17,-13,18,-15,19,-17,20,21,-10,22,23,-3,24,-1,-4,25,26,27,8,-20,12,-18,14,-19,16,11,-21,9,-27,7,-22,-26,6,-23,-25,5,2,-24, signs 110111110110110010101111000
candidate 1,-2,-3,4,5,-6,-7,-8,-9,10,-11,-12,13,-14,15,-16,17,-13,18,-15,19,-17,20,21,-10,22,-4,23,24,-1,25,-5,26,27,8,-20,12,-18,14,-19,16,11,-21,9,-27,7,-22,-26,6,3,-23,-25,2,-24, signs 111011110110110010101111000
candidate 1,-2,-3,-4,5,6,-7,-8,-9,10,-11,-12,13,-14,15,-16,17,-13,18,-15,19,-17,20,21,-10,-5,22,23,24,-1,25,26,-6,27,8,-20,12,-18,14,-19,16,11,-21,9,-27,7,4,-22,-26,3,-23,-25,2,-24, signs 111101110110110010101111000
candidate 1,-2,3,4,-5,-6,-7,-8,-9,10,-11,-12,13,-14,15,-16,17,-13,18,-15,19,-17,20,21,-10,22,23,-3,24,-1,-4,25,26,27,8,11,-21,-18,14,-19,16,-20,12,9,-27,7,-22,-26,6,-23,-25,5,2,-24, signs 110111110110110010101111000
candidate 1,-2,-3,4,5,-6,-7,-8,-9,10,-11,-12,13,-14,15,-16,17,-13,18,-15,19,-17,20,21,-10,22,-4,23,24,-1,25,-5,26,27,8,11,-21,-18,14,-19,16,-20,12,9,-27,7,-22,-26,6,3,-23,-25,2,-24, signs 111011110110110010101111000
candidate 1,-2,-3,-4,5,6,-7,-8,-9,10,-11,-12,13,-14,15,-16,17,-13,18,-15,19,-17,20,21,-10,-5,22,23,24,-1,25,26,-6,27,8,11,-21,-18,14,-19,16,-20,12,9,-27,7,4,-22,-26,3,-23,-25,2,-24, signs 111101110110110010101111000
candidate 1,-2,3,4,-5,-6,-7,-8,-9,-10,-11,12,13,-14,15,-16,17,-13,18,-15,19,-17,-12,20,21,22,23,-3,24,-1,-4,25,26,27,8,-21,10,-18,14,-19,16,11,-20,9,-27,7,-22,-26,6,-23,-25,5,2,-24, signs 110111110101110010101111000
candidate 1,-2,-3,4,5,-6,-7,-8,-9,-10,-11,12,13,-14,15,-16,17,-13,18,-15,19,-17,-12,20,21,22,-4,23,24,-1,25,-5,26,27,8,-21,10,-18,14,-19,16,11,-20,9,-27,7,-22,-26,6,3,-23,-25,2,-24, signs 111011110101110010101111000
candidate 1,-2,-3,-4,5,6,-7,-8,-9,-10,-11,12,13,-14,15,-16,17,-13,18,-15,19,-17,-12,20,21,-5,22,23,24,-1,25,26,-6,27,8,-21,10,-18,14,-19,16,11,-20,9,-27,7,4,-22,-26,3,-23,-25,2,-24, signs 111101110101110010101111000
candidate -1,-2,-3,4,5,-6,7,-8,-9,-10,-11,12,13,-14,15,-16,17,-13,18,-15,19,-17,-12,20,21,22,23,24,25,26,-4,-7,27,-5,6,-27,-26,3,8,-25,2,9,-24,1,-22,11,-20,-18,14,-19,16,-21,10,-23, signs 000111011101110010101011111
candidate -1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,-14,15,-16,17,-13,18,-15,19,-17,20,21,-10,22,23,24,25,26,-4,-7,27,-5,6,-27,-26,3,8,-25,2,9,-24,1,-22,-20,12,-18,14,-19,16,11,-21,-23, signs 000111011110110010101011111
candidate -1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,-14,15,-16,17,-13,18,-15,19,-17,20,21,-10,22,23,24,25,26,-4,-7,27,-5,6,-27,-26,3,8,-25,2,9,-24,1,-22,11,-21,-18,14,-19,16,-20,12,-23, signs 000111011110110010101011111
candidate -1,-2,3,-4,5,-6,-7,8,-9,-10,-11,12,13,-14,15,-16,17,-13,18,-15,19,-17,-12,20,21,22,23,24,25,-3,-8,26,27,-5,6,-27,4,7,-26,-25,2,9,-24,1,-22,11,-20,-18,14,-19,16,-21,10,-23, signs 001011101101110010101011111
candidate -1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,-13,18,-15,19,-17,20,21,-10,22,23,24,25,-3,-8,26,27,-5,6,-27,4,7,-26,-25,2,9,-24,1,-22,-20,12,-18,14,-19,16,11,-21,-23, signs 001011101110110010101011111
candidate -1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,-13,18,-15,19,-17,20,21,-10,22,23,24,25,-3,-8,26,27,-5,6,-27,4,7,-26,-25,2,9,-24,1,-22,11,-21,-18,14,-19,16,-20,12,-23, signs 001011101110110010101011111
candidate -1,2,-3,-4,5,-6,-7,-8,9,-10,-11,12,13,-14,15,-16,17,-13,18,-15,19,-17,-12,20,21,22,23,24,-2,-9,25,26,27,-5,6,-27,4,7,-26,3,8,-25,-24,1,-22,11,-20,-18,14,-19,16,-21,10,-23, signs 010011110101110010101011111
candidate -1,2,-3,-4,5,-6,-7,-8,9,10,-11,-12,13,-14,15,-16,17,-13,18,-15,19,-17,20,21,-10,22,23,24,-2,-9,25,26,27,-5,6,-27,4,7,-26,3,8,-25,-24,1,-22,-20,12,-18,14,-19,16,11,-21,-23, signs 010011110110110010101011111
candidate -1,2,-3,-4,5,-6,-7,-8,9,10,-11,-12,13,-14,15,-16,17,-13,18,-15,19,-17,20,21,-10,22,23,24,-2,-9,25,26,27,-5,6,-27,4,7,-26,3,8,-25,-24,1,-22,11,-21,-18,14,-19,16,-20,12,-23, signs 010011110110110010101011111
candidate -1,2,3,-4,-5,6,-7,-8,9,-10,-11,-12,13,-14,15,-16,17,18,-2,19,20,-13,21,-15,22,-17,23,-3,24,25,-6,26,27,-9,10,-27,8,11,-26,7,12,-21,14,1,-19,-24,4,-23,-18,-22,16,5,-25,-20, signs 011100001111001101011010111
N=27 triple 7,10,10 closed 3115705 reduced 358725 tested 358725 hits 24


==> anc/8_15_8_19/census/logs/run_19_27_7_7.log <==
N=27 triple 7,7,13 closed 711924 reduced 77084 tested 77084 hits 0


==> anc/8_15_8_19/census/logs/run_19_27_7_8.log <==
candidate -1,2,-3,4,-5,-6,7,-8,-9,-10,11,-12,13,-14,15,-16,17,-18,-19,20,21,-7,22,23,-4,-15,24,-13,-2,25,26,-11,27,-17,6,-22,8,-21,18,-27,12,1,-25,3,14,-24,16,5,-23,9,-20,19,10,-26, signs 011000111000110011111001011
candidate 1,-2,-3,4,-5,-6,7,-8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-7,22,23,-4,24,25,-1,26,-11,27,-19,18,-27,10,3,-24,5,-23,9,16,-20,12,-26,2,-25,6,-22,8,15,-21,13, signs 000111000111100010000110011
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,11,-12,13,-14,-15,-16,-17,-18,-19,-11,20,21,-6,-3,22,-1,-4,-7,23,24,25,-13,26,27,16,-23,-21,9,18,-26,14,-25,12,19,10,-20,-24,15,-27,17,8,5,2,-22, signs 001001001011001001001001010
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,-12,-13,-14,-15,16,-17,18,-19,20,-18,21,22,23,-16,24,-10,-7,-2,25,-4,26,-8,27,12,17,-23,15,-24,11,-27,13,-21,19,-20,-22,14,9,6,1,-25,3,-26,5, signs 011000100101100111110110011
candidate -1,-2,3,-4,-5,-6,7,-8,-9,10,-11,12,13,-14,15,-16,17,-18,-19,20,21,-3,22,23,24,-7,25,-17,-10,26,-12,-15,27,-13,14,-27,-26,11,16,9,2,-22,4,-21,18,-25,8,1,-23,5,-20,19,6,-24, signs 001110000001110111111001111
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,-17,-18,-19,-7,20,-9,21,22,-12,-3,23,-1,24,25,-4,26,27,-15,16,-27,14,17,-26,13,18,5,-25,-23,2,11,-22,19,6,-20,8,-21,10,-24, signs 011000110011110000001010000
candidate -1,-2,-3,-4,5,-6,7,-8,-9,10,-11,-12,-13,14,15,-16,17,-18,19,-15,20,-17,21,-19,-14,22,23,24,25,26,-10,-5,27,-7,8,-27,6,9,4,11,-26,3,12,-25,2,13,-24,1,-22,-20,16,-21,18,-23, signs 000000111111111100101011111
candidate -1,-2,-3,4,-5,-6,7,-8,-9,-10,11,-12,-13,14,15,-16,17,-18,19,-15,20,-17,21,-19,-14,22,23,24,25,-11,-4,26,27,-7,8,-27,6,9,-26,5,10,3,12,-25,2,13,-24,1,-22,-20,16,-21,18,-23, signs 000000111111111100101011111
candidate -1,-2,3,-4,-5,-6,7,-8,-9,-10,-11,12,-13,14,15,-16,17,-18,19,-15,20,-17,21,-19,-14,22,23,24,-12,-3,25,26,27,-7,8,-27,6,9,-26,5,10,-25,4,11,2,13,-24,1,-22,-20,16,-21,18,-23, signs 000000111111111100101011111
candidate -1,2,-3,-4,-5,-6,7,-8,-9,-10,-11,-12,13,14,15,-16,17,-18,19,-15,20,-17,21,-19,-14,22,23,-13,-2,24,25,26,27,-7,8,-27,6,9,-26,5,10,-25,4,11,-24,3,12,1,-22,-20,16,-21,18,-23, signs 000000111111111100101011111
candidate -1,-2,-3,4,5,-6,7,-8,-9,-10,-11,12,-13,-14,15,-16,17,-18,19,-15,20,-17,21,-19,22,23,-12,24,25,26,-4,-7,27,-5,6,-27,-26,3,8,-25,2,9,-24,1,10,-22,14,-20,16,-21,18,13,-23,11, signs 000111011101101100101011111
candidate -1,-2,-3,4,5,-6,7,-8,-9,-10,-11,12,-13,-14,15,-16,17,-18,19,-15,20,-17,21,-19,22,23,-12,24,25,26,-4,-7,27,-5,6,-27,-26,3,8,-25,2,9,-24,1,10,13,-23,-20,16,-21,18,-22,14,11, signs 000111011101101100101011111
candidate -1,-2,-3,4,5,-6,7,-8,-9,-10,-11,-12,-13,14,15,-16,17,-18,19,-15,20,-17,21,-19,-14,22,23,24,25,26,-4,-7,27,-5,6,-27,-26,3,8,-25,2,9,-24,1,10,-23,12,-20,16,-21,18,13,-22,11, signs 000111011101011100101011111
candidate -1,-2,3,-4,5,-6,-7,8,-9,-10,-11,12,-13,-14,15,-16,17,-18,19,-15,20,-17,21,-19,22,23,-12,24,25,-3,-8,26,27,-5,6,-27,4,7,-26,-25,2,9,-24,1,10,-22,14,-20,16,-21,18,13,-23,11, signs 001011101101101100101011111
candidate -1,-2,3,-4,5,-6,-7,8,-9,-10,-11,12,-13,-14,15,-16,17,-18,19,-15,20,-17,21,-19,22,23,-12,24,25,-3,-8,26,27,-5,6,-27,4,7,-26,-25,2,9,-24,1,10,13,-23,-20,16,-21,18,-22,14,11, signs 001011101101101100101011111
candidate -1,-2,3,-4,5,-6,-7,8,-9,-10,-11,-12,-13,14,15,-16,17,-18,19,-15,20,-17,21,-19,-14,22,23,24,25,-3,-8,26,27,-5,6,-27,4,7,-26,-25,2,9,-24,1,10,-23,12,-20,16,-21,18,13,-22,11, signs 001011101101011100101011111
candidate -1,2,-3,-4,5,-6,-7,-8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-15,20,-17,21,-19,22,23,-12,24,-2,-9,25,26,27,-5,6,-27,4,7,-26,3,8,-25,-24,1,10,-22,14,-20,16,-21,18,13,-23,11, signs 010011110101101100101011111
candidate -1,2,-3,-4,5,-6,-7,-8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-15,20,-17,21,-19,22,23,-12,24,-2,-9,25,26,27,-5,6,-27,4,7,-26,3,8,-25,-24,1,10,13,-23,-20,16,-21,18,-22,14,11, signs 010011110101101100101011111
candidate -1,2,-3,-4,5,-6,-7,-8,9,-10,-11,-12,-13,14,15,-16,17,-18,19,-15,20,-17,21,-19,-14,22,23,24,-2,-9,25,26,27,-5,6,-27,4,7,-26,3,8,-25,-24,1,10,-23,12,-20,16,-21,18,13,-22,11, signs 010011110101011100101011111
candidate 1,-2,-3,-4,5,-6,-7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-15,20,-17,21,-19,22,23,-12,-1,-10,24,25,26,27,-5,6,-27,4,7,-26,3,8,-25,2,9,-24,-22,14,-20,16,-21,18,13,-23,11, signs 100011111001101100101011111
candidate 1,-2,-3,-4,5,-6,-7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-15,20,-17,21,-19,22,23,-12,-1,-10,24,25,26,27,-5,6,-27,4,7,-26,3,8,-25,2,9,-24,13,-23,-20,16,-21,18,-22,14,11, signs 100011111001101100101011111
candidate 1,-2,-3,-4,5,-6,-7,-8,-9,10,-11,-12,-13,14,15,-16,17,-18,19,-15,20,-17,21,-19,-14,22,23,-1,-10,24,25,26,27,-5,6,-27,4,7,-26,3,8,-25,2,9,-24,-23,12,-20,16,-21,18,13,-22,11, signs 100011111001011100101011111
candidate -1,-2,3,-4,-5,-6,7,-8,-9,10,-11,12,13,-14,15,-16,17,-18,-19,20,21,-3,22,23,24,-7,25,26,-10,-17,-12,-15,27,-13,14,-27,16,11,-26,9,2,-22,4,-21,18,-25,8,1,-23,5,-20,19,6,-24, signs 001110000111110001111001111
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,-12,-13,-14,15,-16,-17,18,-19,-1,-18,20,21,22,-4,-15,23,-7,24,-9,25,-11,26,27,14,-23,6,-26,12,-25,10,-24,8,13,-27,5,-22,3,16,-21,2,17,-20,19, signs 100110110011010110011110101
N=27 triple 7,8,12 closed 1618330 reduced 176282 tested 176282 hits 24


==> anc/8_15_8_19/census/logs/run_19_27_7_9.log <==
candidate -1,2,-3,-4,-5,6,7,8,-9,10,-11,-12,-13,14,-15,-16,17,-18,-10,19,-8,-17,20,21,-14,22,-6,23,24,25,-2,26,27,-7,16,-20,12,3,-25,1,-26,11,18,9,-19,-27,-23,5,-22,15,-21,13,4,-24, signs 100011000110011100011010010
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,-12,19,20,-9,21,-7,22,-5,23,24,-2,25,-14,26,27,-17,18,-27,16,11,-19,3,-24,1,-25,13,-26,15,6,-22,8,-21,10,-20,4,-23, signs 011100110001100011001011011
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,-8,19,-4,20,-2,21,22,23,-6,-17,24,25,-14,26,27,-11,12,-27,16,-24,18,7,-23,1,-21,3,-20,5,10,13,-26,15,-25,9,-19,-22, signs 100110010100011100101001100
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-12,20,21,-9,22,-7,23,-5,24,25,-2,26,-14,27,18,-19,16,11,-20,3,-25,1,-26,13,-27,15,6,-23,8,-22,10,-21,4,-24, signs 011100110001100011100101101
candidate 1,-2,-3,-4,-5,6,-7,8,-9,10,-11,-12,-13,-14,15,16,-17,18,19,-15,-6,20,-8,21,-16,22,-18,23,24,25,-10,-1,26,27,4,13,-23,17,-22,-19,14,5,-27,3,12,-24,-21,7,-20,-26,2,11,-25,9, signs 111101000111101011110011100
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,-17,18,19,-7,-2,20,-4,21,-18,22,23,24,-10,-15,25,26,-12,27,14,-25,16,9,-24,11,-27,13,-26,-23,8,17,-22,-19,6,1,-20,3,-21,5, signs 011000101101110010101110110
candidate -1,2,-3,4,-5,6,-7,-8,-9,10,11,12,-13,-14,15,-16,-17,-18,-4,19,-6,20,21,-15,22,23,-12,24,-10,25,26,27,-2,-11,-24,13,-23,17,-20,7,-19,5,18,3,-27,1,-25,9,14,-22,16,-21,8,-26, signs 100110001100001110011001100
candidate -1,-2,-3,4,-5,6,-7,-8,9,-10,-11,-12,13,14,-15,16,-17,18,-14,19,-16,20,-18,-13,21,22,23,24,-4,-9,25,26,-6,27,8,-25,10,3,-24,5,-27,7,-26,-23,2,11,-22,1,12,-21,-19,15,-20,17, signs 110010001100111001010001001
candidate -1,-2,-3,4,-5,6,-7,-8,9,-10,-11,-12,13,14,-15,16,-17,18,-14,19,-16,20,-18,-13,21,22,23,24,-4,-9,25,26,-6,27,8,-25,10,3,-24,5,-27,7,-26,-23,2,11,-22,1,-19,15,-20,17,12,-21, signs 110010001100111001010001001
candidate -1,2,-3,4,-5,-6,-7,-8,9,-10,11,12,-13,14,-15,16,-17,-18,-2,19,-4,20,21,22,23,24,-12,25,-14,26,-16,-9,27,-11,-25,13,-24,-27,10,15,-26,-23,8,17,-22,7,18,-21,6,1,-19,3,-20,5, signs 011000000011101111011111001
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,-2,19,-4,20,21,22,-8,-17,23,24,-10,-15,25,26,-12,27,14,-25,16,9,-24,11,-27,13,-26,-23,-22,7,18,-21,6,1,-19,3,-20,5, signs 011000011101110001011110110
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,-17,18,-2,19,-4,20,21,-7,-18,22,23,24,-10,-15,25,26,-12,27,14,-25,16,9,-24,11,-27,13,-26,-23,8,17,-22,-21,6,1,-19,3,-20,5, signs 011000101101110010011110110
N=27 triple 7,9,11 closed 2714365 reduced 373747 tested 373747 hits 12


==> anc/8_15_8_19/census/logs/run_19_27_8_8.log <==
candidate 1,-2,-3,4,-5,-6,7,8,-9,10,-11,12,-13,-14,15,-16,-17,18,-19,20,-8,21,-4,-15,22,23,-12,-1,-10,24,25,26,-18,-7,27,5,16,-25,-20,19,-26,17,6,-27,-21,3,14,-22,-24,9,2,13,-23,11, signs 111010110001110101110110010
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,-16,-17,18,19,-9,-4,20,-18,21,22,23,-14,-1,-12,24,25,-19,26,27,-6,7,-27,5,8,-26,-20,17,-21,-25,10,3,16,-22,-24,11,2,15,-23,13, signs 111001111000011110101110011
candidate 1,-2,3,4,-5,6,7,-8,-9,10,-11,-12,-13,14,-15,-16,-17,18,-19,20,-18,21,-6,-3,22,-1,-4,-7,23,24,-10,25,26,27,-14,15,-27,13,16,-26,12,-23,8,19,-20,9,-24,11,-25,17,-21,5,2,-22, signs 110110110010011101110101011
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,-16,-17,18,-19,20,-12,21,-10,22,-8,-3,23,-1,-6,24,25,-15,26,27,-18,19,-27,17,-20,13,-24,7,2,-23,4,9,-22,-25,14,-26,16,11,-21,5, signs 001100011001010001100101011
candidate 1,-2,3,-4,5,6,-7,8,-9,10,-11,-12,-13,14,-15,-16,-17,18,-19,20,-18,-3,21,-1,-14,22,23,24,-10,25,26,-5,-8,27,-6,7,-27,-26,12,-23,16,19,-20,17,-24,11,-25,9,4,13,-22,15,2,-21, signs 110111100010011101111001011
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,-17,18,-19,20,-18,-3,21,-1,-4,22,23,24,-8,25,-10,-15,26,27,-12,13,-27,11,14,-26,16,-23,6,19,-20,7,-24,9,-25,17,-22,5,2,-21, signs 110111001101110001111001011
candidate -1,2,-3,4,-5,6,7,-8,9,10,-11,-12,-13,14,-15,-16,-17,-18,19,-9,20,-7,-2,21,-4,22,-6,23,-10,-19,24,25,26,27,-14,15,-27,13,16,-26,12,17,-25,11,18,-24,8,-20,-23,1,-21,3,-22,5, signs 011001001011100000100110000
candidate -1,2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,-17,18,-19,-9,20,-7,-2,21,-4,22,-6,23,24,-11,-18,25,26,27,-14,15,-27,13,16,-26,12,17,-25,-24,10,19,8,-20,-23,1,-21,3,-22,5, signs 011001001101100001000110000
candidate -1,2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,-19,-9,20,-7,-2,21,-4,22,-6,23,24,25,-12,-17,26,27,-14,15,-27,13,16,-26,-25,11,18,-24,10,19,8,-20,-23,1,-21,3,-22,5, signs 011001001110100010000110000
candidate -1,2,-3,4,-5,6,7,-8,9,-10,-11,-12,13,14,-15,16,-17,-18,-19,-9,20,-7,-2,21,-4,22,-6,23,24,25,26,-13,-16,27,-14,15,-27,-26,12,17,-25,11,18,-24,10,19,8,-20,-23,1,-21,3,-22,5, signs 011001001111000100000110000
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,-17,18,-19,20,-18,-15,21,22,-6,23,-8,-13,-4,24,25,-1,26,27,-10,11,-27,5,14,-21,16,19,-20,17,-22,7,-23,9,12,3,-24,-26,2,-25, signs 111000110111001101110101101
candidate 1,-2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,18,-19,20,-18,21,22,-17,-8,23,-10,-15,-4,24,25,-1,26,27,-12,13,-27,11,14,3,-24,5,16,9,-23,7,-21,19,-20,-22,6,-26,2,-25, signs 111001001101110011110101101
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,-17,18,-19,20,-18,-15,-6,21,-8,-13,22,23,24,-1,25,26,-4,27,-10,11,-27,5,16,19,-20,17,14,7,-21,9,12,-22,-26,3,-23,-25,2,-24, signs 111000110111001101110111001
candidate -1,-2,-3,4,-5,-6,-7,8,9,10,-11,12,13,-14,-15,-16,17,18,-19,20,-18,21,22,-17,-4,23,24,25,-8,-13,26,-9,-12,27,-10,11,-27,-26,-25,7,14,1,16,5,-23,3,-21,19,-20,-22,2,-24,6,15, signs 010010011110011011110101111
candidate -1,-2,-3,4,-5,-6,7,-8,9,10,-11,12,-13,14,-15,-16,17,18,-19,20,-18,21,22,-17,-4,23,24,-7,-14,25,26,-9,-12,27,-10,11,-27,-26,8,13,-25,1,16,5,-23,3,-21,19,-20,-22,2,-24,6,15, signs 010010101110101011110101111
candidate -1,-2,-3,4,-5,-6,7,8,-9,10,-11,-12,13,14,-15,-16,17,18,-19,20,-18,21,22,-17,-4,23,24,-7,-14,25,-8,-13,26,27,-10,11,-27,9,12,-26,-25,1,16,5,-23,3,-21,19,-20,-22,2,-24,6,15, signs 010010110111001011110101111
candidate -1,2,-3,-4,-5,6,7,-8,-9,-10,11,12,-13,14,15,-16,-17,18,-19,20,-18,-15,21,-11,-6,22,23,24,-2,-7,-12,25,-14,26,27,-21,-25,13,8,3,-24,1,-22,5,10,-27,16,19,-20,17,-26,9,4,-23, signs 011100111001101101111011001
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,-16,-17,18,-19,20,-18,21,-12,22,-10,23,-8,-3,24,-1,-6,25,26,-15,27,17,-21,19,-20,13,-25,7,2,-24,4,9,-23,-26,14,-27,16,11,-22,5, signs 001100011001010001110010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,-16,-17,18,-19,20,-18,21,-12,22,-10,23,-8,-3,24,-1,-6,25,26,-15,27,19,-20,17,-21,13,-25,7,2,-24,4,9,-23,-26,14,-27,16,11,-22,5, signs 001100011001010001110010101
candidate -1,2,-3,4,5,-6,-7,8,-9,10,11,-12,-13,-14,15,-16,-17,18,-19,20,-18,-15,21,-11,-8,22,23,-5,24,25,-2,26,-4,27,-10,9,-22,7,12,-21,-25,1,-26,3,-27,-23,6,13,16,19,-20,17,14,-24, signs 011010001111101101111001101
candidate -1,-2,-3,4,-5,-6,7,8,-9,10,-11,-12,13,14,15,-16,-17,18,-19,20,-18,-15,21,22,-14,23,24,-13,-4,25,26,-7,-10,27,-8,9,-27,1,12,5,-25,3,-23,-21,16,19,-20,17,-22,-24,2,-26,6,11, signs 010010111010111101110101011
candidate -1,-2,-3,4,-5,-6,7,8,-9,10,-11,-12,13,14,-15,-16,17,18,-19,20,-18,21,22,-17,-14,23,24,-13,-4,25,26,-7,-10,27,-8,9,-27,1,12,5,-25,3,-23,15,-21,19,-20,-22,16,-24,2,-26,6,11, signs 010010111010111011110101011
candidate -1,-2,-3,4,-5,-6,7,8,-9,10,-11,-12,13,-14,-15,16,17,18,-19,20,-18,21,22,-17,23,24,-16,-13,-4,25,26,-7,-10,27,-8,9,-27,1,12,5,-25,3,14,-23,-21,19,-20,-22,-24,15,2,-26,6,11, signs 010010111010110111110101011
candidate -1,2,-3,4,-5,-6,7,8,-9,-10,11,12,-13,-14,15,-16,-17,18,-19,20,-18,-15,-12,21,22,-11,23,24,25,-7,-2,26,-4,27,-8,-25,10,-23,-21,13,16,19,-20,17,14,-22,-24,9,6,1,-26,3,-27,5, signs 100111011011101101110101010
candidate -1,2,-3,4,-5,-6,7,8,-9,-10,11,-12,-13,14,15,-16,-17,18,-19,20,-18,-15,21,22,-14,-11,23,24,25,-7,-2,26,-4,27,-8,-25,10,-23,12,-21,16,19,-20,17,-22,13,-24,9,6,1,-26,3,-27,5, signs 100111011011011101110101010
candidate -1,2,-3,4,-5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,18,-19,20,-18,21,22,-17,-14,-11,23,24,25,-7,-2,26,-4,27,-8,-25,10,-23,12,15,-21,19,-20,-22,16,13,-24,9,6,1,-26,3,-27,5, signs 100111011011011011110101010
candidate -1,2,-3,4,-5,-6,7,8,9,-10,-11,12,-13,-14,15,-16,-17,18,-19,20,-18,-15,-12,21,22,23,24,-9,25,-7,-2,26,-4,27,-8,-25,-23,11,-21,13,16,19,-20,17,14,-22,10,-24,6,1,-26,3,-27,5, signs 100111011101101101110101010
candidate -1,2,-3,4,-5,-6,7,8,9,10,-11,-12,13,-14,-15,-16,-17,18,-19,20,-18,21,22,-13,-10,23,24,-9,25,-7,-2,26,-4,27,-8,-25,-23,11,14,-22,16,19,-20,17,-21,15,12,-24,6,1,-26,3,-27,5, signs 100111011110110101110101010
candidate -1,2,-3,4,-5,-6,7,8,9,10,-11,-12,-13,-14,15,-16,-17,18,-19,20,-18,-15,21,22,-10,23,24,-9,25,-7,-2,26,-4,27,-8,-25,-23,11,-22,13,16,19,-20,17,14,-21,12,-24,6,1,-26,3,-27,5, signs 100111011110101101110101010
candidate -1,2,-3,4,-5,-6,7,8,9,-10,-11,12,-13,-14,15,-16,-17,18,-19,20,-18,-15,21,22,23,24,-12,-9,25,-7,-2,26,-4,27,-8,-25,10,-23,14,-21,16,19,-20,17,-22,13,-24,11,6,1,-26,3,-27,5, signs 100111011101101101110101010
candidate -1,2,-3,4,-5,-6,7,8,9,-10,-11,12,13,-14,-15,-16,-17,18,-19,20,-18,21,22,-13,23,24,-12,-9,25,-7,-2,26,-4,27,-8,-25,10,-23,14,-22,16,19,-20,17,-21,15,-24,11,6,1,-26,3,-27,5, signs 100111011101110101110101010
candidate -1,2,-3,4,-5,-6,7,8,9,-10,-11,12,-13,-14,15,-16,-17,18,-19,20,-18,21,22,23,24,-15,-12,-9,25,-7,-2,26,-4,27,-8,-25,10,13,-23,17,-21,19,-20,-22,16,-24,14,11,6,1,-26,3,-27,5, signs 100111011101101101110101010
candidate -1,2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,-14,15,-16,-17,18,-19,20,-18,-15,-12,-9,21,22,-6,23,-2,24,-4,25,26,-7,27,-21,10,13,16,19,-20,17,14,11,-22,-27,8,-26,-23,1,-24,3,-25,5, signs 100110111101101101110101010
candidate -1,2,-3,4,-5,-6,7,8,9,-10,-11,12,-13,-14,-15,-16,17,18,-19,20,-18,21,22,-17,23,24,-12,-9,25,-7,-2,26,-4,27,-8,-25,10,13,-24,15,-21,19,-20,-22,16,-23,14,11,6,1,-26,3,-27,5, signs 100111011101101011110101010
candidate -1,2,-3,4,-5,-6,7,8,9,-10,-11,-12,-13,14,15,-16,-17,18,-19,20,-18,-15,21,22,-14,23,24,-9,25,-7,-2,26,-4,27,-8,-25,10,-24,12,-21,16,19,-20,17,-22,13,-23,11,6,1,-26,3,-27,5, signs 100111011101011101110101010
candidate -1,2,-3,4,-5,-6,7,8,9,-10,-11,-12,-13,14,-15,-16,17,18,-19,20,-18,21,22,-17,-14,23,24,-9,25,-7,-2,26,-4,27,-8,-25,10,-24,12,15,-21,19,-20,-22,16,13,-23,11,6,1,-26,3,-27,5, signs 100111011101011011110101010
candidate -1,2,-3,4,-5,6,7,-8,-9,-10,11,12,-13,-14,15,-16,-17,18,-19,20,-18,-15,-12,21,22,-11,-6,23,-2,24,-4,25,26,-7,27,9,-21,13,16,19,-20,17,14,-22,10,-27,8,-26,-23,1,-24,3,-25,5, signs 100110111011101101110101010
candidate -1,2,-3,4,-5,6,7,-8,-9,-10,11,-12,-13,14,15,-16,-17,18,-19,20,-18,-15,21,22,-14,-11,-6,23,-2,24,-4,25,26,-7,27,9,12,-21,16,19,-20,17,-22,13,10,-27,8,-26,-23,1,-24,3,-25,5, signs 100110111011011101110101010
candidate -1,2,-3,4,-5,6,7,-8,-9,-10,11,-12,-13,14,-15,-16,17,18,-19,20,-18,21,22,-17,-14,-11,-6,23,-2,24,-4,25,26,-7,27,9,12,15,-21,19,-20,-22,16,13,10,-27,8,-26,-23,1,-24,3,-25,5, signs 100110111011011011110101010
candidate -1,2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,-14,15,-16,-17,18,-19,20,-18,-15,-12,-9,21,22,23,-7,-2,24,-4,25,-6,26,27,-21,10,13,16,19,-20,17,14,11,-22,-27,8,-23,-26,1,-24,3,-25,5, signs 100110111101101101110111000
candidate -1,2,-3,4,-5,-6,7,8,9,-10,-11,12,-13,-14,15,-16,-17,18,-19,20,-18,-15,-12,-9,21,22,-8,23,-2,24,-4,25,26,-7,27,-21,10,13,16,19,-20,17,14,11,-22,-27,-23,-26,6,1,-24,3,-25,5, signs 100111011101101101110111000
candidate -1,2,-3,4,-5,6,7,-8,-9,-10,11,12,-13,-14,15,-16,-17,18,-19,20,-18,-15,-12,21,22,-11,23,-7,-2,24,-4,25,-6,26,27,9,-21,13,16,19,-20,17,14,-22,10,-27,8,-23,-26,1,-24,3,-25,5, signs 100110111011101101110111000
candidate -1,2,-3,4,-5,-6,7,8,-9,-10,11,12,-13,-14,15,-16,-17,18,-19,20,-18,-15,-12,21,22,-11,-8,23,-2,24,-4,25,26,-7,27,9,-21,13,16,19,-20,17,14,-22,10,-27,-23,-26,6,1,-24,3,-25,5, signs 100111011011101101110111000
candidate -1,2,-3,4,-5,6,7,-8,-9,-10,11,-12,-13,14,15,-16,-17,18,-19,20,-18,-15,21,22,-14,-11,23,-7,-2,24,-4,25,-6,26,27,9,12,-21,16,19,-20,17,-22,13,10,-27,8,-23,-26,1,-24,3,-25,5, signs 100110111011011101110111000
candidate -1,2,-3,4,-5,-6,7,8,-9,-10,11,-12,-13,14,15,-16,-17,18,-19,20,-18,-15,21,22,-14,-11,-8,23,-2,24,-4,25,26,-7,27,9,12,-21,16,19,-20,17,-22,13,10,-27,-23,-26,6,1,-24,3,-25,5, signs 100111011011011101110111000
candidate -1,2,-3,4,-5,6,7,-8,-9,-10,11,-12,-13,14,-15,-16,17,18,-19,20,-18,21,22,-17,-14,-11,23,-7,-2,24,-4,25,-6,26,27,9,12,15,-21,19,-20,-22,16,13,10,-27,8,-23,-26,1,-24,3,-25,5, signs 100110111011011011110111000
candidate -1,2,-3,4,-5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,18,-19,20,-18,21,22,-17,-14,-11,-8,23,-2,24,-4,25,26,-7,27,9,12,15,-21,19,-20,-22,16,13,10,-27,-23,-26,6,1,-24,3,-25,5, signs 100111011011011011110111000
candidate -1,-2,3,-4,5,6,-7,8,-9,10,-11,-12,-13,14,15,-16,-17,18,-19,20,-18,-15,21,22,-14,23,24,-3,-10,25,26,-5,-8,27,-6,7,-27,-26,12,1,-23,-21,16,19,-20,17,-22,-24,2,11,-25,9,4,13, signs 101111100010011101110101011
candidate -1,-2,3,-4,5,6,-7,8,-9,10,-11,-12,-13,14,-15,-16,17,18,-19,20,-18,21,22,-17,-14,23,24,-3,-10,25,26,-5,-8,27,-6,7,-27,-26,12,1,-23,15,-21,19,-20,-22,16,-24,2,11,-25,9,4,13, signs 101111100010011011110101011
candidate -1,-2,3,-4,5,6,-7,8,-9,10,-11,-12,-13,-14,-15,16,17,18,-19,20,-18,21,22,-17,23,24,-16,-3,-10,25,26,-5,-8,27,-6,7,-27,-26,12,1,14,-23,-21,19,-20,-22,-24,15,2,11,-25,9,4,13, signs 101111100010010111110101011
candidate -1,2,-3,4,-5,-6,7,8,9,10,-11,-12,-13,14,-15,-16,-17,-18,19,-9,20,-7,-2,21,-4,22,-8,23,-10,-19,24,25,26,27,-14,15,-27,13,16,-26,12,17,-25,11,18,-24,-23,-20,6,1,-21,3,-22,5, signs 011000101011100000110100000
candidate -1,2,-3,4,-5,6,7,-8,9,10,-11,-12,-13,14,-15,-16,-17,-18,19,-9,-6,20,-2,21,-4,22,23,-7,-10,-19,24,25,26,27,-14,15,-27,13,16,-26,12,17,-25,11,18,-24,8,-23,-20,1,-21,3,-22,5, signs 011001001011100000110100000
candidate -1,2,-3,4,-5,-6,7,8,9,-10,11,-12,-13,14,-15,-16,-17,18,-19,-9,20,-7,-2,21,-4,22,-8,23,24,-11,-18,25,26,27,-14,15,-27,13,16,-26,12,17,-25,-24,10,19,-23,-20,6,1,-21,3,-22,5, signs 011000101101100001010100000
candidate -1,2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,-17,18,-19,-9,-6,20,-2,21,-4,22,23,-7,24,-11,-18,25,26,27,-14,15,-27,13,16,-26,12,17,-25,-24,10,19,8,-23,-20,1,-21,3,-22,5, signs 011001001101100001010100000
candidate -1,2,-3,4,-5,-6,7,8,9,-10,-11,12,-13,14,-15,-16,17,-18,-19,-9,20,-7,-2,21,-4,22,-8,23,24,25,-12,-17,26,27,-14,15,-27,13,16,-26,-25,11,18,-24,10,19,-23,-20,6,1,-21,3,-22,5, signs 011000101110100010010100000
candidate -1,2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,-19,-9,-6,20,-2,21,-4,22,23,-7,24,25,-12,-17,26,27,-14,15,-27,13,16,-26,-25,11,18,-24,10,19,8,-23,-20,1,-21,3,-22,5, signs 011001001110100010010100000
candidate -1,2,-3,4,-5,-6,7,8,9,-10,-11,-12,13,14,-15,16,-17,-18,-19,-9,20,-7,-2,21,-4,22,-8,23,24,25,26,-13,-16,27,-14,15,-27,-26,12,17,-25,11,18,-24,10,19,-23,-20,6,1,-21,3,-22,5, signs 011000101111000100010100000
candidate -1,2,-3,4,-5,6,7,-8,9,-10,-11,-12,13,14,-15,16,-17,-18,-19,-9,-6,20,-2,21,-4,22,23,-7,24,25,26,-13,-16,27,-14,15,-27,-26,12,17,-25,11,18,-24,10,19,8,-23,-20,1,-21,3,-22,5, signs 011001001111000100010100000
candidate -1,2,-3,-4,5,-6,7,8,-9,-10,11,-12,-13,14,-15,16,-17,18,-19,20,-18,-5,21,-7,-14,22,23,-11,24,25,-8,26,-2,27,-16,19,-20,17,4,-21,6,15,-27,3,-26,9,-25,13,-22,1,10,-24,12,-23, signs 000011011100010001110001101
candidate -1,-2,3,-4,-5,6,7,8,-9,10,11,-12,-13,14,-15,-16,-17,18,-19,20,-18,21,22,-3,-14,23,24,25,-6,-11,26,-7,-10,27,-8,9,-27,-26,-25,5,12,-24,16,1,-21,19,-20,-22,2,15,-23,13,4,17, signs 101101111001001001110101111
candidate -1,-2,3,-4,5,-6,7,8,-9,10,-11,12,-13,14,-15,-16,-17,18,-19,20,-18,21,22,-3,-14,23,24,-5,-12,25,26,-7,-10,27,-8,9,-27,-26,6,11,-25,-24,16,1,-21,19,-20,-22,2,15,-23,13,4,17, signs 101110111010001001110101111
candidate -1,-2,3,-4,5,6,-7,8,-9,-10,11,12,-13,14,-15,-16,-17,18,-19,20,-18,21,22,-3,-14,23,24,-5,-12,25,-6,-11,26,27,-8,9,-27,7,10,-26,-25,-24,16,1,-21,19,-20,-22,2,15,-23,13,4,17, signs 101111011100001001110101111
candidate -1,2,-3,4,-5,-6,-7,8,9,-10,-11,12,-13,-14,-15,16,17,-18,19,20,-2,21,-4,22,23,-19,-8,-17,24,-9,-16,25,26,27,-12,13,-27,11,14,-26,10,15,-25,-24,18,7,-20,-23,6,1,-21,3,-22,5, signs 011000000110000111100110000
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,-15,16,-17,18,19,20,-2,21,-4,22,23,-19,24,-7,-18,-9,-16,25,26,27,-12,13,-27,11,14,-26,10,15,-25,17,8,-24,-20,-23,6,1,-21,3,-22,5, signs 011000000110000111100110000
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,20,-2,21,-4,22,23,-19,-8,-17,24,25,-10,-15,26,27,-12,13,-27,11,14,-26,-25,9,16,-24,18,7,-20,-23,6,1,-21,3,-22,5, signs 011000001010001011100110000
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,20,-2,21,-4,22,23,-19,24,25,-8,-17,-10,-15,26,27,-12,13,-27,11,14,-26,16,9,-25,7,18,-24,-20,-23,6,1,-21,3,-22,5, signs 011000100010001110100110000
candidate -1,2,-3,4,-5,-6,-7,8,-9,-10,11,12,-13,14,-15,-16,17,-18,19,20,-2,21,-4,22,23,-19,-8,-17,24,25,26,-11,-14,27,-12,13,-27,-26,10,15,-25,9,16,-24,18,7,-20,-23,6,1,-21,3,-22,5, signs 011000001100010011100110000
candidate -1,2,-3,4,-5,-6,-7,-8,9,-10,11,12,-13,14,-15,16,-17,-18,19,20,-2,21,-4,22,23,-19,24,25,26,-9,-16,-11,-14,27,-12,13,-27,15,10,-26,8,17,-25,7,18,-24,-20,-23,6,1,-21,3,-22,5, signs 011000110000011100100110000
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,-14,-15,16,-17,18,-19,-1,20,-3,-18,21,22,-5,-16,23,-8,24,-10,25,-12,26,27,15,-23,7,-26,13,-25,11,-24,9,14,-27,6,-22,4,17,-21,-20,2,19, signs 110100100110010101000001010
candidate 1,-2,-3,4,5,-6,-7,8,-9,10,-11,12,-13,-14,-15,16,17,-18,-19,-1,20,21,-4,-17,22,-5,-16,23,-8,24,-10,25,-12,26,27,15,-23,7,-26,13,-25,11,-24,9,14,-27,6,-22,-21,3,18,-20,2,19, signs 111000100110010110000001010
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,-15,16,-17,18,19,20,-2,21,-4,22,23,-19,24,-7,-18,25,-16,-9,26,27,-12,13,-27,11,14,-26,10,15,8,17,-25,-24,-20,-23,6,1,-21,3,-22,5, signs 011000011110000001100110000
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,-17,18,19,20,-2,21,-4,22,23,-19,24,-7,-18,25,26,-15,-10,27,-12,13,-27,11,14,9,16,-26,8,17,-25,-24,-20,-23,6,1,-21,3,-22,5, signs 011000011110000001100110000
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,20,-2,21,-4,22,23,-19,24,25,-8,-17,26,-15,-10,27,-12,13,-27,11,14,9,16,-26,-25,7,18,-24,-20,-23,6,1,-21,3,-22,5, signs 011000101110000010100110000
candidate -1,2,-3,-4,5,-6,7,8,-9,-10,11,-12,-13,14,-15,16,-17,18,-19,-5,20,-7,-14,21,22,-11,23,24,-8,25,-2,26,-16,27,-18,19,-27,17,4,-20,6,15,-26,3,-25,9,-24,13,-21,1,10,-23,12,-22, signs 000011011100010001100011011
candidate -1,2,-3,-4,5,-6,7,8,-9,-10,11,-12,-13,14,-15,16,-17,18,-19,-5,20,-7,-14,21,22,-11,23,24,-8,25,-2,26,-18,27,-16,17,-27,19,4,-20,6,15,-26,3,-25,9,-24,13,-21,1,10,-23,12,-22, signs 000011011100010110000011011
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,20,-2,21,-4,22,23,-19,24,-17,-8,25,-10,-15,26,27,-12,13,-27,11,14,-26,-25,9,16,7,18,-24,-20,-23,6,1,-21,3,-22,5, signs 011000111010001000100110000
candidate -1,2,-3,4,-5,-6,-7,8,-9,-10,11,12,-13,14,-15,-16,17,-18,19,20,-2,21,-4,22,23,-19,24,-17,-8,25,26,-11,-14,27,-12,13,-27,-26,10,15,-25,9,16,7,18,-24,-20,-23,6,1,-21,3,-22,5, signs 011000111100010000100110000
candidate -1,2,-3,4,-5,-6,-7,-8,9,-10,11,12,-13,14,-15,16,-17,-18,19,20,-2,21,-4,22,23,-19,24,25,-16,-9,26,-11,-14,27,-12,13,-27,-26,10,15,8,17,-25,7,18,-24,-20,-23,6,1,-21,3,-22,5, signs 011000111100010000100110000
candidate -1,2,-3,-4,-5,6,7,-8,-9,10,11,-12,-13,14,-15,16,17,-18,-19,-11,20,21,-14,-17,-6,22,23,24,-2,-7,25,26,-10,27,-16,15,-21,13,18,-25,8,3,-24,1,-22,5,-27,-20,12,19,-26,9,4,-23, signs 100011000111100010000100110
candidate 1,-2,-3,4,-5,-6,-7,-8,9,10,-11,12,-13,14,15,-16,-17,18,-19,20,-10,21,-12,22,-14,-1,23,-9,-18,24,25,-15,26,27,-4,5,-27,3,6,-26,2,7,16,-25,-20,19,-24,17,8,-23,-21,11,-22,13, signs 100111100110011100110110111
candidate -1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-19,-9,-16,20,-14,21,-12,22,-18,23,24,-7,-4,25,26,-3,27,1,-25,5,-23,19,10,15,-20,13,-21,11,-22,17,8,-24,6,-26,2,-27, signs 101110111010011001110101010
candidate -1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-19,-9,-16,20,-14,21,-12,22,-18,23,24,-7,25,26,-6,-3,27,1,4,-25,-23,19,10,15,-20,13,-21,11,-22,17,8,-24,-26,5,2,-27, signs 101101111010011001110101010
candidate -1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-12,21,-18,22,-16,23,-14,24,25,-19,26,-9,-6,-3,27,1,4,7,10,-26,-21,13,-24,15,-23,17,-22,-25,-20,11,8,5,2,-27, signs 101101101101100110110101010
candidate 1,-2,-3,-4,-5,6,7,8,-9,10,-11,12,-13,14,15,-16,-17,-18,-19,-1,20,21,22,-15,23,-7,-12,24,-10,25,-8,26,-14,27,-6,-23,-26,9,-25,11,-24,13,-27,5,16,-22,4,17,-21,3,18,-20,2,19, signs 111110100110010000000001010
N=27 triple 8,8,11 closed 2621243 reduced 461345 tested 461345 hits 84


==> anc/8_15_8_19/census/logs/run_19_27_8_9.log <==
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,20,-1,21,22,-4,23,-6,24,-8,25,-10,26,-16,27,-14,13,18,11,-25,9,-24,7,-23,5,-22,3,-19,15,-27,17,-26,-21,2,-20, signs 000110011001111000001101001
candidate 1,-2,3,4,-5,6,7,-8,9,-10,-11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-6,-3,22,-1,-4,-7,23,-9,24,25,26,27,-14,15,-27,13,16,-26,12,-20,8,-23,10,-24,18,-19,-25,11,-21,5,2,-22, signs 110110100100011111100110111
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-3,21,-1,-4,22,23,-7,24,25,-10,-15,26,27,-12,13,-27,11,14,-26,16,-20,6,-23,8,-24,18,-19,-25,9,-22,5,2,-21, signs 110110010101110011101010111
candidate -1,-2,3,-4,5,6,7,-8,-9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,-14,-3,20,-5,-12,21,22,23,-6,-11,24,25,26,-7,27,9,-25,-22,2,15,18,-19,16,1,-21,-24,10,-27,8,-26,-23,-20,4,13, signs 100011111000111011110110110
candidate 1,-2,-3,-4,5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,-18,-8,-5,19,20,21,-1,22,23,-6,24,-10,-17,25,-13,26,-15,27,-25,12,-26,14,-27,16,11,-24,9,18,7,4,-19,-23,3,-20,-22,2,-21, signs 000010011001001110000110010
candidate 1,-2,-3,4,5,-6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,-18,-8,19,-4,20,21,-1,22,-5,23,24,-10,-17,25,-13,26,-15,27,-25,12,-26,14,-27,16,11,-24,9,18,7,-19,-23,6,3,-20,-22,2,-21, signs 000100011001001110000110010
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,-18,-8,19,20,-3,21,-1,-4,22,23,24,-10,-17,25,-13,26,-15,27,-25,12,-26,14,-27,16,11,-24,9,18,7,-19,-23,6,-20,-22,5,2,-21, signs 001000011001001110000110010
candidate 1,-2,-3,-4,5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,-18,-8,-5,19,20,21,-1,22,23,-6,-17,-10,24,25,-13,26,-15,27,-25,12,-26,14,-27,-24,11,16,9,18,7,4,-19,-23,3,-20,-22,2,-21, signs 000010011111001000000110010
candidate 1,-2,-3,4,5,-6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,-18,-8,19,-4,20,21,-1,22,-5,23,-17,-10,24,25,-13,26,-15,27,-25,12,-26,14,-27,-24,11,16,9,18,7,-19,-23,6,3,-20,-22,2,-21, signs 000100011111001000000110010
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,-18,-8,19,20,-3,21,-1,-4,22,23,-17,-10,24,25,-13,26,-15,27,-25,12,-26,14,-27,-24,11,16,9,18,7,-19,-23,6,-20,-22,5,2,-21, signs 001000011111001000000110010
candidate 1,-2,-3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,15,16,-17,-18,-8,-5,19,20,21,-1,22,23,-6,24,-16,-11,25,-13,26,-15,27,-25,12,-26,14,-27,10,17,-24,9,18,7,4,-19,-23,3,-20,-22,2,-21, signs 000010011111001000000110010
candidate 1,-2,-3,4,5,-6,-7,8,-9,-10,11,-12,13,-14,15,16,-17,-18,-8,19,-4,20,21,-1,22,-5,23,24,-16,-11,25,-13,26,-15,27,-25,12,-26,14,-27,10,17,-24,9,18,7,-19,-23,6,3,-20,-22,2,-21, signs 000100011111001000000110010
candidate 1,-2,3,4,-5,-6,-7,8,-9,-10,11,-12,13,-14,15,16,-17,-18,-8,19,20,-3,21,-1,-4,22,23,24,-16,-11,25,-13,26,-15,27,-25,12,-26,14,-27,10,17,-24,9,18,7,-19,-23,6,-20,-22,5,2,-21, signs 001000011111001000000110010
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,-11,21,22,23,-7,24,-3,25,-1,-4,26,-14,27,-12,13,-27,-20,10,-21,-26,-24,6,-23,8,15,18,-19,16,9,-22,5,2,-25, signs 110110010011101011110010111
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,11,12,-13,-14,-15,16,-17,-18,19,20,-16,21,-12,22,23,-3,24,-1,25,-11,-6,26,-10,27,-8,9,-27,7,-26,5,-22,13,18,-19,14,-23,4,-25,-21,17,-20,15,2,-24, signs 110100100111100111110011000
candidate 1,-2,3,-4,5,6,-7,8,-9,10,-11,12,-13,-14,-15,16,-17,-18,19,20,-16,21,-12,22,23,-3,24,-1,25,26,-10,-5,-8,27,-6,7,-27,9,-26,11,-22,13,18,-19,14,-23,4,-25,-21,17,-20,15,2,-24, signs 110100011101100111110011000
candidate 1,-2,3,-4,-5,6,-7,-8,-9,10,11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,-10,21,22,-1,23,-11,24,-13,25,-3,26,27,-6,7,-27,5,8,-26,4,9,-21,-23,12,-24,-20,15,18,-19,16,-25,2,-22, signs 110001111010011011101101011
candidate 1,-2,-3,4,-5,-6,7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,-8,21,22,-1,23,-9,24,-11,25,-7,26,27,-4,5,-27,3,6,-26,-21,-23,10,-24,12,15,18,-19,16,13,-20,-25,2,-22, signs 110111001001011011101101011
candidate 1,-2,3,4,-5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,22,-7,23,-3,24,-1,-4,25,-8,26,27,-20,-25,-23,6,-22,-26,9,12,15,18,-19,16,13,10,-27,-21,5,2,-24, signs 110110011011011011100101101
candidate 1,-2,3,4,-5,-6,7,8,-9,-10,11,-12,13,-14,-15,16,-17,-18,19,20,-16,21,22,-11,23,-7,24,-3,25,-1,-4,26,-8,-13,27,15,-21,17,-20,-27,14,9,-26,-24,6,-23,12,-19,18,-22,10,5,2,-25, signs 001001100011000110010101001
candidate 1,-2,3,4,-5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,-8,20,21,-3,22,-1,-4,23,24,-7,25,26,27,-21,-23,5,-26,9,12,15,18,-19,16,13,10,-25,6,-24,-20,-27,2,-22, signs 110110011011011011101101010
candidate -1,-2,3,-4,5,-6,7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,23,24,-8,-3,25,-5,26,-7,27,-25,4,-26,6,-27,2,9,-24,1,-22,-20,12,15,18,-19,16,13,-21,-23, signs 000011011111011011101011101
candidate -1,-2,3,-4,5,-6,7,8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,23,24,-8,-3,25,-5,26,-7,27,-25,4,-26,6,-27,2,9,-24,1,-22,11,-20,15,18,-19,16,-21,12,-23, signs 000011011110111011101011101
candidate -1,-2,3,-4,5,-6,7,8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,23,24,-8,-3,25,-5,26,-7,27,-25,4,-26,6,-27,2,9,-24,1,-22,11,14,-20,18,-19,-21,15,12,-23, signs 000011011110110111101011101
candidate -1,-2,3,-4,5,-6,7,8,-9,-10,-11,12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,23,-12,24,-8,-3,25,-5,26,-7,27,-25,4,-26,6,-27,2,9,-24,1,10,-22,-20,15,18,-19,16,-21,-23,11, signs 000011011101111011101011101
candidate -1,-2,3,-4,5,-6,7,8,-9,-10,-11,12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,23,-12,24,-8,-3,25,-5,26,-7,27,-25,4,-26,6,-27,2,9,-24,1,10,-22,14,-20,18,-19,-21,15,-23,11, signs 000011011101110111101011101
candidate -1,-2,3,-4,5,-6,7,8,-9,-10,-11,12,-13,-14,15,16,17,-18,19,-17,20,21,-16,22,23,-15,-12,24,-8,-3,25,-5,26,-7,27,-25,4,-26,6,-27,2,9,-24,1,10,13,-22,-20,18,-19,-21,-23,14,11, signs 000011011101101111101011101
candidate -1,2,-3,-4,5,-6,7,-8,9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,23,-9,-2,24,25,-5,26,-7,27,-25,4,-26,6,-27,-24,3,8,1,-22,-20,12,15,18,-19,16,13,-21,-23, signs 000011011111011011101011101
candidate -1,2,-3,-4,5,-6,7,-8,9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,23,-9,-2,24,25,-5,26,-7,27,-25,4,-26,6,-27,-24,3,8,1,-22,11,-20,15,18,-19,16,-21,12,-23, signs 000011011110111011101011101
candidate -1,2,-3,-4,5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,23,-9,-2,24,25,-5,26,-7,27,-25,4,-26,6,-27,-24,3,8,1,-22,11,14,-20,18,-19,-21,15,12,-23, signs 000011011110110111101011101
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,-11,12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,23,-12,-9,-2,24,25,-5,26,-7,27,-25,4,-26,6,-27,-24,3,8,1,10,-22,-20,15,18,-19,16,-21,-23,11, signs 000011011101111011101011101
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,-11,12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,23,-12,-9,-2,24,25,-5,26,-7,27,-25,4,-26,6,-27,-24,3,8,1,10,-22,14,-20,18,-19,-21,15,-23,11, signs 000011011101110111101011101
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,16,17,-18,19,-17,20,21,-16,22,23,-15,-12,-9,-2,24,25,-5,26,-7,27,-25,4,-26,6,-27,-24,3,8,1,10,13,-22,-20,18,-19,-21,-23,14,11, signs 000011011101101111101011101
candidate -1,2,-3,-4,5,-6,7,-8,9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,23,24,-2,-9,25,-5,26,-7,27,-25,4,-26,6,-27,8,3,-24,1,-22,-20,12,15,18,-19,16,13,-21,-23, signs 011011000111011011101011101
candidate -1,2,-3,-4,5,-6,7,-8,9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,23,24,-2,-9,25,-5,26,-7,27,-25,4,-26,6,-27,8,3,-24,1,-22,11,-20,15,18,-19,16,-21,12,-23, signs 011011000110111011101011101
candidate -1,2,-3,-4,5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,23,24,-2,-9,25,-5,26,-7,27,-25,4,-26,6,-27,8,3,-24,1,-22,11,14,-20,18,-19,-21,15,12,-23, signs 011011000110110111101011101
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,-11,12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,23,-12,24,-2,-9,25,-5,26,-7,27,-25,4,-26,6,-27,8,3,-24,1,10,-22,-20,15,18,-19,16,-21,-23,11, signs 011011000101111011101011101
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,-11,12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,23,-12,24,-2,-9,25,-5,26,-7,27,-25,4,-26,6,-27,8,3,-24,1,10,-22,14,-20,18,-19,-21,15,-23,11, signs 011011000101110111101011101
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,16,17,-18,19,-17,20,21,-16,22,23,-15,-12,24,-2,-9,25,-5,26,-7,27,-25,4,-26,6,-27,8,3,-24,1,10,13,-22,-20,18,-19,-21,-23,14,11, signs 011011000101101111101011101
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,22,23,-8,-1,-6,24,25,-3,26,-5,27,-25,2,-26,4,-27,-24,-22,10,-20,12,15,18,-19,16,13,-21,9,-23,7, signs 101100011011011011101011101
candidate 1,-2,3,-4,5,6,-7,8,9,-10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,-12,-9,22,23,-8,-1,-6,24,25,-3,26,-5,27,-25,2,-26,4,-27,-24,-22,10,13,-21,15,18,-19,16,-20,14,11,-23,7, signs 101100011101101011101011101
candidate 1,-2,3,-4,5,6,-7,8,9,-10,-11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-9,22,23,-8,-1,-6,24,25,-3,26,-5,27,-25,2,-26,4,-27,-24,-22,10,-21,12,15,18,-19,16,13,-20,11,-23,7, signs 101100011101011011101011101
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,22,23,-11,-8,-1,-6,24,25,-3,26,-5,27,-25,2,-26,4,-27,-24,9,-22,13,-20,15,18,-19,16,-21,12,-23,10,7, signs 101100011011011011101011101
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,-12,22,23,-11,-8,-1,-6,24,25,-3,26,-5,27,-25,2,-26,4,-27,-24,9,-22,13,-21,15,18,-19,16,-20,14,-23,10,7, signs 101100011011101011101011101
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,22,23,-14,-11,-8,-1,-6,24,25,-3,26,-5,27,-25,2,-26,4,-27,-24,9,12,-22,16,-20,18,-19,-21,15,-23,13,10,7, signs 101100011011011011101011101
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,-13,-14,-15,16,17,-18,19,-17,20,21,-16,22,23,-11,-8,-1,-6,24,25,-3,26,-5,27,-25,2,-26,4,-27,-24,9,12,-23,14,-20,18,-19,-21,15,-22,13,10,7, signs 101100011011010111101011101
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,23,-8,-1,-6,24,25,-3,26,-5,27,-25,2,-26,4,-27,-24,9,-23,11,-20,15,18,-19,16,-21,12,-22,10,7, signs 101100011010111011101011101
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,23,-8,-1,-6,24,25,-3,26,-5,27,-25,2,-26,4,-27,-24,9,-23,11,14,-20,18,-19,-21,15,12,-22,10,7, signs 101100011010110111101011101
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,23,-1,-6,24,25,-3,26,-5,27,-25,2,-26,4,-27,-24,-23,8,-20,12,15,18,-19,16,13,-21,9,-22,7, signs 101100010111011011101011101
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,23,-1,-6,24,25,-3,26,-5,27,-25,2,-26,4,-27,-24,-23,8,11,-20,15,18,-19,16,-21,12,9,-22,7, signs 101100010110111011101011101
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,23,-1,-6,24,25,-3,26,-5,27,-25,2,-26,4,-27,-24,-23,8,11,14,-20,18,-19,-21,15,12,9,-22,7, signs 101100010110110111101011101
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,22,-12,-1,23,-11,24,25,-8,-3,26,-5,27,7,-20,15,18,-19,16,-21,-25,9,2,-26,4,-27,6,13,-22,-24,10,-23, signs 110011110001111011101110010
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,12,-13,-14,-15,16,17,-18,19,-17,20,21,-16,22,-12,-1,23,-11,24,25,-8,-3,26,-5,27,7,14,-20,18,-19,-21,15,-25,9,2,-26,4,-27,6,13,-22,-24,10,-23, signs 110011110001110111101110010
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,11,-12,-13,-14,15,16,-17,-18,-8,19,20,-11,-16,21,-4,22,23,-1,24,-5,25,-7,26,-15,27,13,-19,9,18,-25,6,-26,14,-27,12,-20,10,17,-21,3,-22,-24,2,-23, signs 000100111100010100001001101
candidate -1,2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,-18,-8,-15,19,-13,20,-11,21,-17,22,23,-6,-3,24,25,-2,26,27,1,-26,-24,4,-22,18,9,14,-19,12,-20,10,-21,16,7,-23,5,-25,-27, signs 011101110100110011101010101
candidate -1,2,-3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,-18,-8,-15,19,-13,20,-11,21,-17,22,23,-6,24,25,-5,-2,26,27,1,-26,3,-24,-22,18,9,14,-19,12,-20,10,-21,16,7,-23,-25,4,-27, signs 011011110100110011101010101
candidate -1,2,-3,-4,5,-6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,18,19,-11,20,-17,21,-15,22,-13,23,24,-18,25,-8,-5,-2,26,27,1,-26,3,6,9,-25,-20,12,-23,14,-22,16,-21,-24,-19,10,7,4,-27, signs 011011011011001101101010101
N=27 triple 8,9,10 closed 3903325 reduced 728441 tested 728441 hits 57


==> anc/8_15_8_19/census/logs/run_19_27_9_9.log <==
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,-11,12,13,-14,-15,16,-17,18,-12,19,-4,20,-6,21,-8,-1,22,-3,23,-13,24,25,-16,26,-18,27,-25,15,-26,17,-27,-24,14,11,-19,-23,10,5,-20,-22,2,9,-21,7, signs 001011100001000110000111101
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,12,-13,-14,-15,16,-17,18,19,-11,-4,20,-6,21,-8,-1,22,-3,-12,23,24,25,-16,26,-18,27,-25,15,-26,17,-27,-24,14,-19,-23,13,10,5,-20,-22,2,9,-21,7, signs 001011100010000110000111101
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,16,17,-18,-12,19,-4,20,-6,21,-8,-1,22,-3,23,-17,24,25,-14,26,-16,27,-25,13,-26,15,-27,-24,18,11,-19,-23,10,5,-20,-22,2,9,-21,7, signs 001011100001011000000111101
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,12,-13,-14,15,-16,-17,18,19,-7,20,-1,21,-9,-18,22,-6,23,-4,-11,24,-15,25,26,-12,27,14,-25,16,-24,-27,13,-26,5,-23,3,10,17,-22,-19,8,-20,2,-21, signs 011001100100001101010001001
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,13,14,-15,-16,-17,18,19,-7,20,-1,21,-9,-18,22,-6,23,-4,24,-14,25,26,-11,27,-13,-25,15,-24,-27,12,-26,16,5,-23,3,10,17,-22,-19,8,-20,2,-21, signs 011001100111000001010000110
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,12,-13,14,15,-16,17,-18,-14,19,-12,-17,20,-15,21,22,-10,23,-6,24,25,-1,26,-3,27,-5,-24,7,16,-20,18,13,-19,-21,8,-25,4,-27,-23,11,-22,9,2,-26, signs 011000011000011100010011001
candidate -1,2,-3,4,-5,-6,7,8,9,10,-11,12,-13,14,-15,-16,17,-18,-12,19,-10,-17,20,21,-14,-9,22,23,-8,24,-2,25,-4,26,27,-7,-24,-22,16,-20,18,11,-19,13,-21,15,-23,-27,6,1,-25,3,-26,5, signs 100111000001110100010101100
candidate 1,-2,-3,4,-5,6,-7,8,9,10,-11,12,-13,14,-15,-16,17,-18,-12,19,-10,-17,20,21,-14,-9,22,23,-8,-1,24,25,-4,26,-6,27,-25,3,-26,5,-27,-24,2,-22,16,-20,18,11,-19,13,-21,15,-23,7, signs 000110100001110100010101101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,15,-16,17,-18,-14,19,-12,-17,20,-15,21,22,-10,23,24,25,-8,-1,26,-3,27,-5,4,-27,-23,11,-22,9,2,-26,6,-24,16,-20,18,13,-19,-21,-25,7, signs 011000101000011100010011001
candidate -1,2,-3,4,-5,-6,7,8,9,10,-11,12,-13,14,-15,-16,17,-18,-12,19,-10,-17,20,21,-14,-9,22,23,-8,24,25,-7,-2,26,-4,27,-24,-22,16,-20,18,11,-19,13,-21,15,-23,-25,6,1,-26,3,-27,5, signs 100111000001110100010101010
candidate -1,2,-3,4,5,-6,-7,8,9,10,-11,12,-13,14,-15,-16,17,-18,-12,19,-10,-17,20,21,-14,-9,22,23,-8,-5,24,25,-2,26,-4,27,-25,1,-26,3,-27,-24,6,-22,16,-20,18,11,-19,13,-21,15,-23,7, signs 011000100001110100010101101
candidate -1,2,-3,4,5,6,-7,-8,9,10,-11,12,-13,14,-15,-16,17,-18,-12,19,-10,-17,20,21,-14,-9,-6,22,23,-5,24,25,-2,26,-4,27,-25,1,-26,3,-27,-24,-22,7,16,-20,18,11,-19,13,-21,15,8,-23, signs 011000010001110100010101101
candidate -1,2,-3,4,5,-6,-7,8,-9,-10,11,12,-13,-14,15,16,-17,18,19,-15,20,21,-12,22,-18,23,-16,-11,-8,-5,24,25,-2,26,-4,27,-25,1,-26,3,-27,-24,6,9,-21,13,-22,17,-23,-19,14,-20,10,7, signs 100111011010101110101010010
candidate -1,2,-3,4,-5,-6,7,8,-9,-10,11,12,-13,-14,15,16,-17,18,19,-15,20,21,-12,22,-18,23,-16,-11,-8,24,25,-7,-2,26,-4,27,-24,9,-21,13,-22,17,-23,-19,14,-20,10,-25,6,1,-26,3,-27,5, signs 011000111010101110101010101
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,11,12,-13,-14,15,16,-17,18,19,-15,20,21,-12,22,-18,23,-16,-11,24,25,-10,-7,-2,26,-4,27,8,-24,-21,13,-22,17,-23,-19,14,-20,-25,9,6,1,-26,3,-27,5, signs 011000110110101110101010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,18,19,-15,20,-13,-18,21,-16,22,-10,23,24,25,-8,-1,26,-3,27,-5,4,-27,-23,11,-22,9,2,-26,6,-24,12,17,-21,-19,14,-20,-25,7, signs 100111010111001110101100110
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,12,-13,-14,15,16,-17,18,19,-15,20,21,-12,22,-18,23,-16,-11,-8,-1,24,25,-4,26,-6,27,-25,3,-26,5,-27,-24,2,9,-21,13,-22,17,-23,-19,14,-20,10,7, signs 111001011010101110101010010
candidate -1,2,-3,4,-5,-6,7,8,-9,-10,11,12,-13,-14,15,16,-17,18,19,-15,20,21,-12,22,-18,23,-16,-11,-8,24,-2,25,-4,26,27,-7,-24,9,-21,13,-22,17,-23,-19,14,-20,10,-27,6,1,-25,3,-26,5, signs 011000111010101110101010011
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,-12,13,-14,15,16,-17,18,19,-15,20,-13,-18,21,-16,22,-10,23,-6,24,25,-1,26,-3,27,-5,-24,7,12,17,-21,-19,14,-20,8,-25,4,-27,-23,11,-22,9,2,-26, signs 100111100111001110101100110
candidate -1,2,3,4,-5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,-11,21,22,-2,-9,-16,23,-14,-3,24,-7,25,26,-4,27,6,-25,8,-24,-27,5,-26,15,-23,13,-22,1,10,-19,18,-20,12,-21, signs 100000111001100110010001001
candidate -1,2,3,-4,5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,-11,21,22,-2,-9,-16,23,-14,24,-6,25,26,-3,27,-5,-25,7,-24,-27,4,-26,8,15,-23,13,-22,1,10,-19,18,-20,12,-21, signs 101100001001100110010000110
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,15,-16,17,-18,-12,19,20,21,-6,-1,22,-3,23,-13,24,-17,-10,25,-8,26,27,-15,14,-27,16,-24,18,11,-19,-23,-26,9,-25,-20,4,-22,2,7,-21,5, signs 001110000101000110000110011
candidate -1,2,-3,-4,5,-6,7,8,-9,10,-11,12,13,-14,15,-16,17,-18,-12,19,20,-5,21,22,-2,-7,23,-13,24,-17,-10,25,-8,26,27,-15,14,-27,16,-24,18,11,-19,-23,-26,9,-25,3,-22,1,6,-20,4,-21, signs 100011000101000110010010011
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,11,12,-13,-14,15,-16,17,-18,19,-17,-10,20,-8,21,22,-15,23,-11,24,25,-6,-1,26,-3,-12,27,14,-22,16,-19,18,-23,-27,13,-21,9,-20,-24,4,-26,2,7,-25,5, signs 001110000110000110001100011
candidate -1,2,-3,-4,5,-6,7,8,-9,10,11,12,-13,-14,15,-16,17,-18,19,-17,-10,20,-8,21,22,-15,23,-11,24,-5,25,26,-2,-7,-12,27,14,-22,16,-19,18,-23,-27,13,-21,9,-20,3,-26,1,6,-24,4,-25, signs 100011000110000110001101001
candidate -1,2,-3,-4,5,6,-7,-8,9,10,-11,12,13,-14,-15,16,-17,18,-12,-9,19,-5,20,21,-2,22,-6,23,-10,-13,24,25,-16,26,-18,27,-25,15,-26,17,-27,-24,14,11,8,3,-21,1,-22,7,-23,-19,4,-20, signs 100010101001000110100101101
candidate -1,2,-3,-4,5,6,-7,-8,9,10,-11,12,-13,14,-15,16,17,-18,-12,-9,19,-5,20,21,-2,22,-6,23,-10,-17,24,25,-14,26,-16,27,-25,13,-26,15,-27,-24,18,11,8,3,-21,1,-22,7,-23,-19,4,-20, signs 100010101001011000100101101
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,16,-17,18,19,-7,-2,20,-4,21,-18,22,23,24,-12,25,-14,26,-16,-9,27,-11,-25,13,-24,-27,10,15,-26,-23,8,17,-22,-19,6,1,-20,3,-21,5, signs 011000100011101110101111001
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,12,-13,-14,15,-16,17,18,19,-7,-2,20,-4,21,-18,22,-8,-17,23,24,-10,-15,25,26,-12,27,14,-25,16,9,-24,11,-27,13,-26,-23,-22,-19,6,1,-20,3,-21,5, signs 011000111101110000101110110
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,12,13,14,-15,16,-17,18,-14,19,-16,20,-18,-13,21,-1,-12,22,23,24,-4,-9,25,26,-6,27,8,-25,10,3,-24,5,-27,7,-26,-23,2,11,-22,-21,-19,15,-20,17, signs 010010001101111001010001001
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-14,19,-16,20,-18,-13,21,22,-2,-11,23,24,-4,-9,25,26,-6,27,8,-25,10,3,-24,5,-27,7,-26,-23,-22,1,12,-21,-19,15,-20,17, signs 100010001110111001010001001
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-14,19,-16,20,-18,-13,21,22,-2,-11,23,24,-4,-9,25,26,-6,27,8,-25,10,3,-24,5,-27,7,-26,-23,-22,1,-19,15,-20,17,12,-21, signs 100010001110111001010001001
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,-11,-12,13,14,-15,16,-17,18,-14,19,-16,20,-18,-13,21,22,-4,23,-6,24,-8,-1,25,-3,26,27,12,-21,-19,15,-20,17,-27,11,-22,-26,10,5,-23,-25,2,9,-24,7, signs 001011100000111001010000111
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,-11,-12,13,14,-15,16,-17,18,-14,19,-16,20,-18,-13,21,22,-4,23,-6,24,-8,-1,25,-3,26,27,-19,15,-20,17,12,-21,-27,11,-22,-26,10,5,-23,-25,2,9,-24,7, signs 001011100000111001010000111
candidate -1,-2,3,-4,5,6,-7,8,-9,10,-11,-12,13,14,-15,16,-17,18,-14,19,-16,20,-18,-13,21,22,23,24,-6,25,-8,26,-10,-3,27,-5,-25,7,-24,-27,4,9,-26,-23,2,11,-22,1,12,-21,-19,15,-20,17, signs 111100010000111001010000110
candidate -1,-2,3,-4,5,6,-7,8,-9,10,-11,-12,13,14,-15,16,-17,18,-14,19,-16,20,-18,-13,21,22,23,24,-6,25,-8,26,-10,-3,27,-5,-25,7,-24,-27,4,9,-26,-23,2,11,-22,1,-19,15,-20,17,12,-21, signs 111100010000111001010000110
candidate -1,2,-3,-4,5,6,-7,-8,9,10,-11,-12,13,14,-15,16,-17,18,-14,19,-16,20,-18,-13,21,-9,22,-5,23,24,-2,25,-6,26,-10,27,12,-21,-19,15,-20,17,-27,11,8,3,-24,1,-25,7,-26,-22,4,-23, signs 100010101000111001010100101
candidate -1,2,-3,-4,5,6,-7,-8,-9,10,11,-12,13,14,-15,16,-17,18,-14,19,-16,20,-18,-13,-10,21,22,-5,23,24,-2,25,-6,26,27,-11,-19,15,-20,17,12,9,-21,-27,8,3,-24,1,-25,7,-26,-22,4,-23, signs 100010100100111001010100101
candidate -1,2,-3,-4,5,6,-7,-8,9,10,-11,-12,13,14,-15,16,-17,18,-14,19,-16,20,-18,-13,21,-9,22,-5,23,24,-2,25,-6,26,-10,27,-19,15,-20,17,12,-21,-27,11,8,3,-24,1,-25,7,-26,-22,4,-23, signs 100010101000111001010100101
candidate -1,2,-3,4,-5,-6,-7,8,9,-10,11,12,-13,14,-15,16,17,-18,-2,19,-4,20,21,22,-8,-17,23,24,-12,25,-14,26,-16,-9,27,-11,-25,13,-24,-27,10,15,-26,-23,-22,7,18,-21,6,1,-19,3,-20,5, signs 011000010011101101011111001
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,16,-17,18,-2,19,-4,20,21,-7,-18,22,23,24,-12,25,-14,26,-16,-9,27,-11,-25,13,-24,-27,10,15,-26,-23,8,17,-22,-21,6,1,-19,3,-20,5, signs 011000100011101110011111001
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,12,-13,-14,15,-16,17,18,-2,19,-4,20,21,-7,-18,22,-8,-17,23,24,-10,-15,25,26,-12,27,14,-25,16,9,-24,11,-27,13,-26,-23,-22,-21,6,1,-19,3,-20,5, signs 011000111101110000011110110
N=27 triple 9,9,9 closed 4468691 reduced 1148587 tested 1148587 hits 42


==> anc/8_15_8_19/census/logs/run_19_28_3_10.log <==
N=28 triple 3,10,15 closed 7705 reduced 197 tested 197 hits 0


==> anc/8_15_8_19/census/logs/run_19_28_3_11.log <==
N=28 triple 3,11,14 closed 9157 reduced 153 tested 153 hits 0


==> anc/8_15_8_19/census/logs/run_19_28_3_12.log <==
N=28 triple 3,12,13 closed 9567 reduced 179 tested 179 hits 0


==> anc/8_15_8_19/census/logs/run_19_28_3_3.log <==
N=28 triple 3,3,22 closed 18 reduced 0 tested 0 hits 0


==> anc/8_15_8_19/census/logs/run_19_28_3_4.log <==
N=28 triple 3,4,21 closed 74 reduced 0 tested 0 hits 0


==> anc/8_15_8_19/census/logs/run_19_28_3_5.log <==
N=28 triple 3,5,20 closed 246 reduced 0 tested 0 hits 0


==> anc/8_15_8_19/census/logs/run_19_28_3_6.log <==
N=28 triple 3,6,19 closed 774 reduced 6 tested 6 hits 0


==> anc/8_15_8_19/census/logs/run_19_28_3_7.log <==
N=28 triple 3,7,18 closed 1799 reduced 25 tested 25 hits 0


==> anc/8_15_8_19/census/logs/run_19_28_3_8.log <==
N=28 triple 3,8,17 closed 3411 reduced 47 tested 47 hits 0


==> anc/8_15_8_19/census/logs/run_19_28_3_9.log <==
N=28 triple 3,9,16 closed 5544 reduced 92 tested 92 hits 0


==> anc/8_15_8_19/census/logs/run_19_28_4_10.log <==
candidate 1,-2,-3,-4,5,-6,-7,8,-9,-10,-11,-12,13,-14,-15,-16,-17,-18,-8,19,20,-5,21,22,23,-1,24,25,26,27,28,-13,14,-28,12,15,-27,11,16,-26,4,-21,6,-20,10,17,-25,3,-22,7,-19,9,18,-23,2,-24, signs 1011000111110000000011010000
candidate -1,-2,-3,4,-5,-6,7,-8,-9,-10,11,-12,-13,-14,-15,-16,17,-18,19,-17,20,21,22,23,24,25,-4,-11,26,27,28,-7,8,-28,6,9,-27,-24,2,13,-21,15,18,-19,16,-20,14,1,-23,-26,10,5,-25,3,12,-22, signs 1001101110011010111011011011
N=28 triple 4,10,14 closed 71002 reduced 2708 tested 2708 hits 2


==> anc/8_15_8_19/census/logs/run_19_28_4_11.log <==
N=28 triple 4,11,13 closed 83737 reduced 3217 tested 3217 hits 0


==> anc/8_15_8_19/census/logs/run_19_28_4_12.log <==
candidate 1,-2,-3,-4,5,6,-7,-8,-9,-10,-11,-12,-13,-14,15,-16,17,-15,18,19,20,-5,21,22,23,-1,24,25,-6,26,27,28,10,-20,-26,7,-25,-21,4,9,-28,11,-19,13,16,-17,14,-18,12,-27,8,3,-22,-24,2,-23, signs 1110011101101011101101101001
candidate -1,-2,-3,4,-5,-6,7,-8,-9,-10,11,-12,-13,-14,15,-16,17,-15,18,19,20,21,22,23,24,25,-4,-11,26,27,28,-7,8,-28,6,9,-27,-24,2,-20,14,-18,16,-17,-19,13,-21,1,-23,-26,10,5,-25,3,12,-22, signs 1001101110011011101011011011
N=28 triple 4,12,12 closed 87403 reduced 2963 tested 2963 hits 2


==> anc/8_15_8_19/census/logs/run_19_28_4_4.log <==
N=28 triple 4,4,20 closed 366 reduced 2 tested 2 hits 0


==> anc/8_15_8_19/census/logs/run_19_28_4_5.log <==
N=28 triple 4,5,19 closed 1616 reduced 26 tested 26 hits 0


==> anc/8_15_8_19/census/logs/run_19_28_4_6.log <==
N=28 triple 4,6,18 closed 5228 reduced 126 tested 126 hits 0


==> anc/8_15_8_19/census/logs/run_19_28_4_7.log <==
N=28 triple 4,7,17 closed 13934 reduced 374 tested 374 hits 0


==> anc/8_15_8_19/census/logs/run_19_28_4_8.log <==
candidate -1,2,-3,-4,-5,-6,-7,-8,9,-10,-11,-12,13,-14,15,-16,-17,-18,-19,-20,21,-9,22,23,24,-13,25,-15,-2,26,27,28,6,19,10,-22,-26,3,16,-25,14,1,-23,11,18,5,-28,7,20,-21,8,-27,4,17,12,-24, signs 0111011010100011101111011001
N=28 triple 4,8,16 closed 29537 reduced 911 tested 911 hits 1


==> anc/8_15_8_19/census/logs/run_19_28_4_9.log <==
N=28 triple 4,9,15 closed 51054 reduced 2164 tested 2164 hits 0


==> anc/8_15_8_19/census/logs/run_19_28_5_10.log <==
candidate 1,-2,3,-4,-5,-6,-7,-8,9,-10,-11,-12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,-3,22,-1,23,24,25,26,27,-9,28,11,-26,7,14,-21,16,-20,6,-25,12,-28,10,-27,8,13,-24,5,18,-19,4,-23,2,-22, signs 1101010011101100111011010110
candidate -1,-2,-3,4,-5,6,-7,8,-9,-10,-11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,24,-4,25,-6,26,-8,27,28,11,-24,3,-27,9,-26,7,-25,5,10,-28,12,-23,2,13,-22,1,16,-20,18,-19,-21,15, signs 0001100110111010111011110101
candidate -1,-2,-3,4,-5,6,-7,8,-9,-10,-11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,24,-4,25,-6,26,-8,27,28,11,-24,3,-27,9,-26,7,-25,5,10,-28,12,-23,2,13,-22,1,-21,15,18,-19,16,-20, signs 0001100110111010111011110101
candidate -1,2,-3,-4,-5,6,-7,-8,-9,10,-11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,22,-2,23,24,25,-6,26,27,28,-10,11,-28,9,12,-27,8,1,-23,3,-22,13,-26,7,-25,5,-20,15,18,-19,16,-21,4,-24, signs 1001011110000110111010101000
candidate -1,2,-3,-4,-5,6,-7,-8,-9,10,-11,-12,-13,-14,-15,16,17,-18,19,-17,20,21,-16,22,-2,23,24,25,-6,26,27,28,-10,11,-28,9,12,-27,8,1,-23,3,-22,13,-26,7,-25,5,14,-20,18,-19,-21,15,4,-24, signs 1001011110000101111010101000
candidate 1,-2,-3,-4,-5,6,-7,8,-9,-10,-11,12,-13,-14,-15,16,-17,-18,19,20,-16,21,-12,22,-6,23,24,25,26,-1,27,28,-8,9,-28,-24,4,15,-20,17,-21,11,-22,13,18,-19,14,5,-23,7,10,3,-25,-27,2,-26, signs 1110100111011011011010101101
candidate -1,-2,-3,4,-5,6,-7,-8,-9,10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,-12,22,23,24,25,26,-10,27,-4,28,-6,7,2,-23,14,-20,-26,9,-27,11,-21,13,-22,3,-28,5,8,1,-24,15,18,-19,16,-25, signs 0010011101110110111101001101
candidate -1,-2,-3,4,-5,-6,-7,-8,-9,10,-11,-12,-13,14,-15,16,17,-18,19,-17,-10,20,21,22,-14,23,-16,24,25,26,27,28,-4,5,-28,3,6,-27,2,15,-23,13,-22,7,-26,1,-24,9,-20,11,18,-19,12,-21,8,-25, signs 0001111101100011111011001111
candidate -1,-2,-3,4,-5,-6,-7,8,-9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-8,22,23,24,-12,25,-14,26,27,28,-4,5,-28,3,6,-27,2,7,-26,13,-25,11,-24,1,-22,9,16,-20,18,-19,-21,15,10,-23, signs 0001111110001110111010110111
candidate -1,-2,-3,4,-5,-6,-7,8,-9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-8,22,23,24,-12,25,-14,26,27,28,-4,5,-28,3,6,-27,2,7,-26,13,-25,11,-24,1,-22,9,-21,15,18,-19,16,-20,10,-23, signs 0001111110001110111010110111
N=28 triple 5,10,13 closed 519549 reduced 32229 tested 32229 hits 10


==> anc/8_15_8_19/census/logs/run_19_28_5_11.log <==
candidate -1,-2,3,-4,-5,-6,7,8,-9,-10,11,-12,-13,-14,-15,-16,17,-7,18,19,20,-3,21,22,-8,-17,23,24,25,26,27,-11,28,13,-26,-21,2,-20,4,-25,14,-28,12,-27,10,15,-24,5,-19,1,-22,9,16,-23,6,-18, signs 1001001011000100100101001001
candidate -1,2,-3,-4,5,-6,7,-8,-9,-10,-11,-12,13,-14,-15,-16,17,18,19,-7,20,-5,21,-17,22,23,24,-13,25,26,-2,27,28,9,-18,-21,16,-22,10,-28,8,-19,6,-20,4,15,-23,11,-27,3,-26,1,12,-24,14,-25, signs 0111001110011011011001101100
candidate -1,2,-3,-4,-5,6,-7,-8,-9,10,-11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,22,-2,23,24,25,-6,26,27,28,-10,11,-28,9,12,-27,8,1,-23,3,-22,13,-26,7,-25,5,-20,15,-19,17,-18,-21,4,-24, signs 0110100001111001110101010111
candidate -1,2,-3,-4,-5,6,-7,-8,-9,10,-11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,22,-2,23,24,25,-6,26,27,28,-10,11,-28,9,12,-27,8,1,-23,3,-22,13,-26,7,-25,5,-20,17,-18,15,-19,-21,4,-24, signs 0110100001111001110101010111
candidate 1,-2,-3,-4,5,-6,-7,-8,9,-10,-11,-12,13,-14,-15,16,-17,18,-16,-13,19,20,21,-1,22,23,24,-5,25,26,27,-9,28,7,-26,11,14,17,-18,15,12,-25,6,-24,4,-19,10,-27,8,-28,-23,3,-20,-22,2,-21, signs 0000110100101101110001110101
candidate 1,-2,3,-4,5,-6,-7,-8,-9,-10,11,-12,-13,-14,-15,16,-17,18,-16,19,20,-11,21,-5,22,23,24,-1,25,-3,26,27,28,7,14,17,-18,15,8,-28,-23,-25,2,-26,10,-20,12,-21,4,-22,6,13,-19,9,-27,-24, signs 1100111001101101111010110100
candidate 1,-2,-3,4,-5,-6,-7,-8,9,-10,11,-12,-13,-14,15,-16,-17,18,19,-15,20,-11,21,22,23,-1,24,-9,25,26,27,28,-4,5,-28,3,6,-27,-22,-24,8,-25,14,-19,16,-20,10,-21,12,17,-18,13,-26,7,2,-23, signs 1101110100110110110101101011
candidate -1,-2,-3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,-16,-17,18,19,20,21,22,23,-5,-14,24,25,-7,26,-9,27,-11,28,13,-24,-21,2,17,-18,1,-20,15,4,-23,6,-28,12,-27,10,-26,8,-25,-22,3,16,-19, signs 1001101100111001111011011010
N=28 triple 5,11,12 closed 620463 reduced 34691 tested 34691 hits 8


==> anc/8_15_8_19/census/logs/run_19_28_5_5.log <==
N=28 triple 5,5,18 closed 6703 reduced 135 tested 135 hits 0


==> anc/8_15_8_19/census/logs/run_19_28_5_6.log <==
N=28 triple 5,6,17 closed 26213 reduced 945 tested 945 hits 0


==> anc/8_15_8_19/census/logs/run_19_28_5_7.log <==
N=28 triple 5,7,16 closed 81751 reduced 3311 tested 3311 hits 0


==> anc/8_15_8_19/census/logs/run_19_28_5_8.log <==
candidate -1,2,-3,-4,-5,6,-7,-8,-9,10,-11,-12,-13,-14,-15,16,-17,-18,19,-20,21,-19,-16,22,-2,23,24,25,-6,26,27,28,-10,11,-28,9,12,-27,8,1,-23,3,-22,13,-26,7,-25,5,14,17,20,-21,18,15,4,-24, signs 1001011110000101101110101000
candidate 1,-2,-3,-4,-5,6,-7,8,-9,10,-11,-12,-13,-14,-15,16,-17,-18,-19,-20,-6,21,-8,22,-10,23,24,-1,25,26,27,28,-16,17,-28,15,18,-27,14,19,4,9,-22,11,-23,3,-26,13,20,5,-21,7,12,-25,2,-24, signs 0010011011001110000000101000
N=28 triple 5,8,15 closed 190214 reduced 9656 tested 9656 hits 2


==> anc/8_15_8_19/census/logs/run_19_28_5_9.log <==
candidate -1,-2,3,-4,5,-6,7,-8,-9,-10,-11,-12,13,14,-15,-16,-17,-18,-19,-13,20,21,22,-3,23,-5,24,-7,25,26,-14,27,28,17,10,-22,2,-25,8,-24,6,-23,4,9,16,-28,18,11,-21,1,-26,15,-27,19,12,-20, signs 1100110010001011000000101100
candidate -1,2,-3,-4,-5,6,-7,-8,-9,10,-11,-12,-13,-14,-15,16,-17,18,-19,20,-18,21,-16,22,-2,23,24,25,-6,26,27,28,-10,11,-28,9,12,-27,8,1,-23,3,-22,13,-26,7,-25,5,14,17,-21,19,-20,15,4,-24, signs 0110100001111010011101010111
candidate -1,2,-3,-4,-5,6,-7,-8,-9,10,-11,-12,-13,-14,-15,16,-17,18,-19,20,-18,21,-16,22,-2,23,24,25,-6,26,27,28,-10,11,-28,9,12,-27,8,1,-23,3,-22,13,-26,7,-25,5,14,19,-20,17,-21,15,4,-24, signs 0110100001111010011101010111
candidate -1,-2,3,-4,-5,-6,7,-8,-9,-10,-11,12,-13,-14,15,-16,17,-18,-19,20,21,-17,22,-7,23,24,25,-3,26,-15,27,28,-12,13,-28,11,14,-27,-20,19,10,-26,4,-25,2,9,18,-21,16,5,-24,1,8,-22,6,-23, signs 1100001110011100110011000111
candidate -1,2,-3,-4,5,-6,-7,-8,-9,-10,11,-12,13,-14,15,-16,-17,-18,-19,20,-2,21,22,-5,23,24,25,-15,26,-13,27,-11,28,9,14,-26,12,-27,10,-28,16,-25,8,17,-24,7,18,-23,6,1,-21,3,-20,19,4,-22, signs 0110000010110011111101111010
candidate -1,2,-3,-4,5,-6,-7,-8,9,-10,-11,-12,13,-14,15,-16,-17,-18,-19,20,-2,21,22,-5,23,24,25,-9,26,-15,27,-13,28,11,16,-26,14,-27,12,-28,10,-25,8,17,-24,7,18,-23,6,1,-21,3,-20,19,4,-22, signs 0110000011101100111101111010
candidate -1,2,-3,-4,-5,-6,-7,-8,9,-10,11,-12,13,-14,-15,-16,17,-18,-19,20,-2,21,22,-17,23,24,25,-13,26,-11,27,-9,28,7,12,-26,10,-27,8,-28,14,-25,6,15,-24,5,16,-23,18,1,-21,3,-20,19,4,-22, signs 0110001011001111001101111010
candidate -1,2,-3,-4,-5,-6,7,-8,-9,-10,11,-12,13,-14,-15,-16,17,-18,-19,20,-2,21,22,-17,23,24,25,-7,26,-13,27,-11,28,9,14,-26,12,-27,10,-28,8,-25,6,15,-24,5,16,-23,18,1,-21,3,-20,19,4,-22, signs 0110001110110011001101111010
N=28 triple 5,9,14 closed 356805 reduced 19527 tested 19527 hits 8


==> anc/8_15_8_19/census/logs/run_19_28_6_10.log <==
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,-12,-13,14,-15,-16,17,-18,19,-9,20,21,-6,-17,22,23,-14,-3,24,25,26,-1,27,28,-25,11,18,7,-21,5,16,-22,12,-26,-28,-24,10,-19,8,-20,4,15,-23,13,2,-27, signs 1011100011100111001001100110
candidate 1,-2,-3,4,5,-6,-7,8,-9,-10,11,-12,-13,-14,15,-16,-17,-18,-8,19,20,-5,21,22,23,-1,24,25,-4,-15,26,27,28,-11,10,-28,12,9,18,7,-19,13,-27,17,6,-20,14,-26,16,-21,-25,3,-22,-24,2,-23, signs 0001000111101100000000011110
candidate 1,-2,3,4,-5,-6,-7,8,-9,-10,11,-12,-13,-14,15,-16,-17,-18,-8,19,20,21,-4,22,23,-1,24,-3,25,-15,26,27,28,-11,10,-28,12,9,18,7,-19,13,-27,17,6,-20,14,-26,16,5,-21,-25,-22,-24,2,-23, signs 0010000111101100000000011110
candidate 1,-2,3,4,-5,-6,7,8,-9,-10,-11,-12,-13,-14,-15,-16,17,-18,19,-17,20,21,22,-7,23,-3,24,-1,-4,25,-8,26,27,28,12,-22,-26,9,-25,-23,6,11,-28,13,-21,15,18,-19,16,-20,14,-27,10,5,2,-24, signs 1101100111011010111011011001
candidate 1,-2,-3,-4,5,-6,7,-8,-9,10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,22,23,-10,-5,24,25,26,-1,27,-7,-12,28,14,9,4,-24,6,11,-23,15,-21,-19,18,-20,16,-22,-28,13,8,3,-25,-27,2,-26, signs 1111001110011101100101011100
candidate 1,-2,-3,4,-5,-6,7,-8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-11,-4,24,25,-1,26,27,28,-7,8,-28,6,9,-27,5,10,-26,-24,3,-22,13,16,-20,18,-19,-21,15,12,-23,2,-25, signs 1100001111110010111010101111
candidate 1,-2,-3,4,-5,-6,7,-8,-9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-4,24,25,-1,26,27,28,-7,8,-28,6,9,-27,5,10,-26,-24,3,-22,13,16,-20,18,-19,14,-21,-23,11,2,-25, signs 1100001111110100111010101111
candidate 1,-2,-3,4,-5,-6,7,-8,-9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-4,24,25,-1,26,27,28,-7,8,-28,6,9,-27,5,10,-26,-24,3,-22,13,18,-19,16,-20,14,-21,-23,11,2,-25, signs 1100001111110100111010101111
candidate 1,-2,-3,4,-5,-6,7,-8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-11,-4,24,25,-1,26,27,28,-7,8,-28,6,9,-27,5,10,-26,-24,3,-22,13,-21,15,18,-19,16,-20,12,-23,2,-25, signs 1100001111110010111010101111
candidate 1,-2,-3,4,-5,-6,7,-8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-11,-4,24,25,-1,26,27,28,-7,8,-28,6,9,-27,5,10,-26,-24,3,12,-23,16,-20,18,-19,-21,15,-22,13,2,-25, signs 1100001111110010111010101111
candidate 1,-2,-3,4,-5,-6,7,-8,-9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-4,24,25,-1,26,27,28,-7,8,-28,6,9,-27,5,10,-26,-24,3,14,-21,16,-20,18,-19,-22,13,-23,11,2,-25, signs 1100001111110100111010101111
candidate 1,-2,-3,4,-5,-6,7,-8,-9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-4,24,25,-1,26,27,28,-7,8,-28,6,9,-27,5,10,-26,-24,3,14,-21,18,-19,16,-20,-22,13,-23,11,2,-25, signs 1100001111110100111010101111
candidate 1,-2,-3,4,-5,-6,7,-8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-11,-4,24,25,-1,26,27,28,-7,8,-28,6,9,-27,5,10,-26,-24,3,12,-23,-21,15,18,-19,16,-20,-22,13,2,-25, signs 1100001111110010111010101111
candidate 1,-2,-3,4,-5,-6,7,-8,-9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-4,24,25,-1,26,27,28,-7,8,-28,6,9,-27,5,10,-26,-24,3,-23,11,-22,13,16,-20,18,-19,14,-21,2,-25, signs 1100001111110100111010101111
candidate 1,-2,-3,4,-5,-6,7,-8,-9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-4,24,25,-1,26,27,28,-7,8,-28,6,9,-27,5,10,-26,-24,3,-23,11,-22,13,18,-19,16,-20,14,-21,2,-25, signs 1100001111110100111010101111
candidate 1,-2,-3,4,-5,-6,7,-8,-9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-4,24,25,-1,26,27,28,-7,8,-28,6,9,-27,5,10,-26,-24,3,-23,11,14,-21,16,-20,18,-19,-22,13,2,-25, signs 1100001111110100111010101111
candidate 1,-2,-3,4,-5,-6,7,-8,-9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-4,24,25,-1,26,27,28,-7,8,-28,6,9,-27,5,10,-26,-24,3,-23,11,14,-21,18,-19,16,-20,-22,13,2,-25, signs 1100001111110100111010101111
candidate 1,-2,-3,-4,5,-6,-7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-11,24,-1,-10,25,26,27,28,-5,6,-28,4,7,-27,3,8,-26,-22,13,16,-20,18,-19,-21,15,12,-23,-25,9,2,-24, signs 1100111100110010111010110111
candidate 1,-2,-3,-4,5,-6,-7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,24,-1,-10,25,26,27,28,-5,6,-28,4,7,-27,3,8,-26,-22,13,16,-20,18,-19,14,-21,-23,11,-25,9,2,-24, signs 1100111100110100111010110111
candidate 1,-2,-3,-4,5,-6,-7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,24,-1,-10,25,26,27,28,-5,6,-28,4,7,-27,3,8,-26,-22,13,18,-19,16,-20,14,-21,-23,11,-25,9,2,-24, signs 1100111100110100111010110111
candidate 1,-2,-3,-4,5,-6,-7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-11,24,-1,-10,25,26,27,28,-5,6,-28,4,7,-27,3,8,-26,-22,13,-21,15,18,-19,16,-20,12,-23,-25,9,2,-24, signs 1100111100110010111010110111
candidate 1,-2,-3,-4,5,-6,-7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-11,24,-1,-10,25,26,27,28,-5,6,-28,4,7,-27,3,8,-26,12,-23,16,-20,18,-19,-21,15,-22,13,-25,9,2,-24, signs 1100111100110010111010110111
candidate 1,-2,-3,-4,5,-6,-7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,24,-1,-10,25,26,27,28,-5,6,-28,4,7,-27,3,8,-26,14,-21,16,-20,18,-19,-22,13,-23,11,-25,9,2,-24, signs 1100111100110100111010110111
candidate 1,-2,-3,-4,5,-6,-7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,24,-1,-10,25,26,27,28,-5,6,-28,4,7,-27,3,8,-26,14,-21,18,-19,16,-20,-22,13,-23,11,-25,9,2,-24, signs 1100111100110100111010110111
candidate 1,-2,-3,-4,5,-6,-7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-11,24,-1,-10,25,26,27,28,-5,6,-28,4,7,-27,3,8,-26,12,-23,-21,15,18,-19,16,-20,-22,13,-25,9,2,-24, signs 1100111100110010111010110111
candidate 1,-2,-3,-4,5,-6,-7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,24,-1,-10,25,26,27,28,-5,6,-28,4,7,-27,3,8,-26,-23,11,-22,13,16,-20,18,-19,14,-21,-25,9,2,-24, signs 1100111100110100111010110111
candidate 1,-2,-3,-4,5,-6,-7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,24,-1,-10,25,26,27,28,-5,6,-28,4,7,-27,3,8,-26,-23,11,-22,13,18,-19,16,-20,14,-21,-25,9,2,-24, signs 1100111100110100111010110111
candidate 1,-2,-3,-4,5,-6,-7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,24,-1,-10,25,26,27,28,-5,6,-28,4,7,-27,3,8,-26,-23,11,14,-21,16,-20,18,-19,-22,13,-25,9,2,-24, signs 1100111100110100111010110111
candidate 1,-2,-3,-4,5,-6,-7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,24,-1,-10,25,26,27,28,-5,6,-28,4,7,-27,3,8,-26,-23,11,14,-21,18,-19,16,-20,-22,13,-25,9,2,-24, signs 1100111100110100111010110111
candidate 1,-2,-3,4,-5,-6,-7,8,-9,10,-11,-12,-13,-14,-15,16,17,-18,19,-17,20,21,-4,22,23,-1,24,25,-16,26,-8,27,-10,28,12,5,-21,3,-22,13,-28,11,6,-20,18,-19,-25,15,-26,7,-27,9,14,-24,2,-23, signs 1110001001110101111001101010
candidate 1,-2,-3,-4,-5,6,-7,8,-9,-10,11,-12,-13,-14,15,-16,17,-18,19,-17,-6,20,21,22,23,-1,24,25,26,-15,-8,27,28,-11,12,-28,10,13,-27,9,14,-26,16,7,-20,5,18,-19,4,-21,-25,3,-22,-24,2,-23, signs 1111001000111110111011100011
candidate -1,-2,3,-4,-5,6,7,-8,-9,10,-11,-12,13,-14,-15,-16,17,-18,19,-17,-6,20,21,-3,22,23,24,-13,25,26,-10,27,28,-7,8,-28,-20,5,18,-19,4,-21,-27,9,16,-22,2,11,-26,15,-23,1,12,-25,14,-24, signs 1111001100001111111011110001
candidate 1,-2,3,4,-5,-6,-7,8,-9,-10,11,-12,-13,-14,-15,-16,17,-18,19,-17,20,-3,21,-1,22,23,-4,24,25,26,-8,27,28,-11,12,-28,10,13,-27,9,14,-20,-24,5,-23,-21,2,7,-26,15,18,-19,16,-25,6,-22, signs 1001110000111110111101100111
candidate 1,-2,-3,-4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-6,20,21,22,23,-1,24,25,26,-9,-14,27,28,-11,12,-28,10,13,-27,15,8,-26,16,7,-20,5,18,-19,4,-21,-25,3,-22,-24,2,-23, signs 1111001110111000111011100011
candidate 1,-2,-3,-4,5,-6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,-18,-8,19,20,-5,21,22,23,-1,24,25,26,-11,-16,27,28,-13,14,-28,12,15,-27,-26,4,-21,6,-20,10,17,-25,3,-22,7,-19,9,18,-23,2,-24, signs 1011000111010001000011010000
candidate 1,-2,-3,-4,5,-6,-7,8,-9,-10,-11,12,13,-14,15,-16,-17,-18,-8,19,20,-5,21,22,23,-1,24,25,26,27,-12,-15,28,-13,14,-28,-27,11,16,-26,4,-21,6,-20,10,17,-25,3,-22,7,-19,9,18,-23,2,-24, signs 1011000111100010000011010000
candidate -1,-2,3,-4,-5,-6,7,-8,-9,10,-11,-12,13,-14,15,-16,-17,18,-10,19,20,-7,21,22,23,-3,24,-13,25,26,-18,27,28,-15,14,-24,12,-25,16,-28,2,-23,4,11,-26,17,-27,9,-19,5,-22,1,8,-20,6,-21, signs 0110110001110000010011001100
candidate 1,-2,-3,4,-5,-6,7,-8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-11,-4,20,21,-1,-14,22,23,-17,24,25,26,27,28,-7,8,-28,6,9,-27,5,10,-26,-20,3,12,-23,16,-24,18,-19,-25,15,-22,13,2,-21, signs 1100001111110010111010101111
candidate 1,-2,-3,4,5,-6,-7,8,-9,-10,11,-12,-13,-14,15,-16,-17,-18,-8,19,20,21,-4,22,23,-1,24,-5,25,-15,26,27,28,-11,10,-28,12,9,18,7,-19,13,-27,17,6,-20,14,-26,16,-25,-21,3,-22,-24,2,-23, signs 0001000111101100000010010110
candidate 1,-2,-3,-4,-5,6,7,-8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,-6,22,23,24,25,-1,26,27,28,-7,8,-28,-22,5,10,13,-20,15,18,-19,16,-21,12,9,4,-23,-27,3,-24,-26,2,-25, signs 1111001110010110111010111001
candidate 1,-2,-3,-4,-5,6,7,-8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,-6,22,23,24,25,-1,26,27,28,-7,8,-28,-22,5,10,-21,12,15,18,-19,16,13,-20,9,4,-23,-27,3,-24,-26,2,-25, signs 1111001110010110111010111001
candidate 1,-2,-3,4,-5,-6,7,-8,-9,-10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,22,23,-13,-4,24,25,-1,26,27,28,-7,8,-28,6,9,-27,5,10,-26,-24,3,12,15,-22,-20,18,-19,-21,-23,14,11,2,-25, signs 1100001111100101111010101111
candidate 1,-2,-3,4,-5,-6,7,-8,-9,-10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,22,23,-13,-4,24,25,-1,26,27,28,-7,8,-28,6,9,-27,5,10,-26,-24,3,12,-23,14,-20,18,-19,-21,15,-22,11,2,-25, signs 1100001111100101111010101111
candidate 1,-2,-3,4,-5,-6,7,-8,-9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-4,24,25,-1,26,27,28,-7,8,-28,6,9,-27,5,10,-26,-24,3,-23,13,-22,-20,18,-19,16,-21,14,11,2,-25, signs 1100001111100110111010101111
candidate 1,-2,-3,4,-5,-6,7,-8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,22,23,-4,24,25,-1,26,27,28,-7,8,-28,6,9,-27,5,10,-26,-24,3,-23,13,-20,15,18,-19,16,-21,12,-22,2,-25, signs 1100001111010110111010101111
candidate 1,-2,-3,4,-5,-6,7,-8,-9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-4,24,25,-1,26,27,28,-7,8,-28,6,9,-27,5,10,-26,-24,3,-23,-21,14,-20,18,-19,16,13,-22,11,2,-25, signs 1100001111100110111010101111
candidate 1,-2,-3,4,-5,-6,7,-8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,22,23,-4,24,25,-1,26,27,28,-7,8,-28,6,9,-27,5,10,-26,-24,3,-23,-21,12,15,18,-19,16,13,-20,-22,2,-25, signs 1100001111010110111010101111
candidate -1,-2,3,-4,-5,6,-7,-8,9,-10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,22,23,-13,24,-3,25,-9,26,27,-6,28,8,-26,10,-25,4,-24,2,-20,18,-19,-21,1,14,-23,12,5,-28,7,-27,11,-22,15, signs 1011011100010011111011010110
candidate 1,-2,-3,-4,5,-6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,22,23,24,-1,25,26,-8,27,28,-5,6,-28,10,13,-20,15,18,-19,16,-21,12,9,-27,7,4,-22,-26,3,-23,-25,2,-24, signs 1111110010010110111011110001
candidate 1,-2,-3,-4,5,-6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,22,23,24,-1,25,26,-8,27,28,-5,6,-28,10,-21,12,15,18,-19,16,13,-20,9,-27,7,4,-22,-26,3,-23,-25,2,-24, signs 1111110010010110111011110001
candidate 1,-2,-3,-4,5,-6,-7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,22,23,-13,24,-1,-10,25,26,27,28,-5,6,-28,4,7,-27,3,8,-26,12,15,-22,-20,18,-19,-21,-23,14,11,-25,9,2,-24, signs 1100111100100101111010110111
candidate 1,-2,-3,-4,5,-6,-7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,22,23,-13,24,-1,-10,25,26,27,28,-5,6,-28,4,7,-27,3,8,-26,12,-23,14,-20,18,-19,-21,15,-22,11,-25,9,2,-24, signs 1100111100100101111010110111
candidate 1,-2,-3,-4,5,-6,-7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,24,-1,-10,25,26,27,28,-5,6,-28,4,7,-27,3,8,-26,-23,13,-22,-20,18,-19,16,-21,14,11,-25,9,2,-24, signs 1100111100100110111010110111
candidate 1,-2,-3,-4,5,-6,-7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,22,23,24,-1,-10,25,26,27,28,-5,6,-28,4,7,-27,3,8,-26,-23,13,-20,15,18,-19,16,-21,12,-22,-25,9,2,-24, signs 1100111100010110111010110111
candidate 1,-2,-3,-4,5,-6,-7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,24,-1,-10,25,26,27,28,-5,6,-28,4,7,-27,3,8,-26,-23,-21,14,-20,18,-19,16,13,-22,11,-25,9,2,-24, signs 1100111100100110111010110111
candidate 1,-2,-3,-4,5,-6,-7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,22,23,24,-1,-10,25,26,27,28,-5,6,-28,4,7,-27,3,8,-26,-23,-21,12,15,18,-19,16,13,-20,-22,-25,9,2,-24, signs 1100111100010110111010110111
candidate -1,-2,3,-4,5,-6,-7,-8,9,-10,-11,-12,-13,14,-15,16,17,-18,19,-17,20,21,-16,22,-14,23,24,-5,25,-3,26,27,28,-9,10,-28,8,11,-27,1,6,-24,-22,-20,18,-19,-21,15,-23,13,4,-25,2,-26,12,7, signs 1011001011101101111010101011
candidate -1,-2,3,-4,5,-6,-7,-8,9,-10,-11,-12,-13,14,-15,16,17,-18,19,-17,20,21,-16,22,23,24,-14,-5,25,-3,26,27,28,-9,10,-28,8,11,-27,1,6,13,-24,15,-22,-20,18,-19,-21,-23,4,-25,2,-26,12,7, signs 1011001011101101111010101011
candidate 1,-2,-3,4,-5,-6,-7,8,-9,-10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,22,-1,23,24,-4,25,26,27,-8,-13,28,-11,10,-26,6,15,18,-19,16,5,-25,-28,12,9,-27,7,14,-20,-24,3,-21,-23,2,-22, signs 1110100111100110111111000110
candidate -1,2,-3,4,-5,-6,7,-8,-9,-10,-11,-12,13,-14,15,-16,17,-18,19,20,21,-13,-2,22,23,-7,24,25,26,-17,27,-15,-4,28,6,-24,8,-23,-28,5,-25,9,-22,3,14,-21,12,1,10,-19,18,-26,16,-27,-20,11, signs 0111110001001111000110011010
candidate -1,2,-3,-4,-5,-6,7,-8,9,10,-11,-12,-13,-14,15,-16,17,-18,19,-17,-2,20,21,-15,22,23,24,25,-10,26,27,-7,28,-9,-26,11,-25,5,14,-22,16,1,-20,3,18,-19,-23,13,6,-28,8,-27,12,-24,4,-21, signs 0110010011110100111011011001
candidate -1,-2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,21,22,23,24,25,-4,-15,26,27,-12,-7,28,-9,10,-28,8,11,6,13,-27,-24,2,-20,18,-19,-21,1,-23,-26,14,5,-25,3,16,-22, signs 1001100011111001111011011011
candidate 1,-2,-3,-4,-5,6,-7,-8,9,-10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,22,-1,23,24,-16,25,26,-13,-6,27,28,-9,10,-28,8,11,-27,7,12,-26,14,5,18,-19,-25,15,4,-20,-24,3,-21,-23,2,-22, signs 1111100011111000111111000011
candidate -1,-2,-3,4,-5,6,-7,-8,9,-10,-11,-12,13,-14,15,-16,17,-18,19,-17,20,21,22,23,24,25,-4,-15,26,-13,-6,27,28,-9,10,-28,8,11,-27,7,12,-24,2,-20,18,-19,-21,1,-23,-26,14,5,-25,3,16,-22, signs 1001100011111001111011011011
candidate -1,2,-3,-4,-5,-6,7,-8,9,-10,11,-12,-13,-14,-15,16,17,-18,19,-17,-2,20,21,22,-16,23,24,-7,25,-9,26,-11,27,28,14,-24,6,-27,12,-26,10,-25,8,13,-28,15,-23,5,-22,1,-20,3,18,-19,4,-21, signs 0110001100110110111011110101
candidate -1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,-14,-15,-16,17,-18,19,-17,20,21,22,23,24,25,-4,-11,26,27,-6,-9,28,-7,8,-28,-27,-24,2,13,-21,15,18,-19,16,-20,14,1,-23,-26,10,5,-25,3,12,-22, signs 1001111100011010111011011011
candidate 1,-2,-3,-4,-5,-6,7,-8,9,-10,-11,12,-13,-14,-15,16,17,-18,19,-17,20,21,22,-1,23,24,-16,25,26,-7,-12,27,28,-9,10,-28,8,11,-27,13,6,-26,14,5,18,-19,-25,15,4,-20,-24,3,-21,-23,2,-22, signs 1111111011100000111111000011
candidate -1,-2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,21,22,23,24,25,-4,-15,26,-7,-12,27,28,-9,10,-28,8,11,-27,13,6,-24,2,-20,18,-19,-21,1,-23,-26,14,5,-25,3,16,-22, signs 1001111011100001111011011011
N=28 triple 6,10,12 closed 1956898 reduced 162324 tested 162324 hits 68


==> anc/8_15_8_19/census/logs/run_19_28_6_11.log <==
candidate 1,-2,-3,4,-5,-6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-4,19,20,-1,-16,21,22,23,24,-9,25,26,-14,27,-12,28,10,-24,8,-25,-28,11,-23,7,-26,13,-27,-22,6,15,-21,5,-19,3,-18,17,2,-20, signs 0011000011111010001011110011
candidate -1,2,-3,4,-5,-6,7,-8,-9,-10,-11,12,-13,14,15,-16,-17,18,-14,19,-12,20,-4,21,-2,22,23,-7,24,25,26,27,28,-15,16,-28,-19,13,-18,17,-27,11,-20,-26,10,3,-21,5,-25,9,-22,1,6,-24,8,-23, signs 1110001111101100001111100000
candidate -1,2,-3,-4,-5,-6,7,8,-9,10,-11,-12,-13,-14,15,16,-17,18,-16,-7,19,20,21,22,-2,23,-8,-15,24,25,26,27,-10,28,12,-26,6,-19,-23,3,-22,1,-20,5,-27,11,-28,13,-25,17,-18,-24,14,9,4,-21, signs 0111010111011001111011001101
candidate -1,2,-3,-4,-5,-6,7,8,-9,10,-11,-12,-13,-14,15,16,-17,18,-16,-7,19,20,21,22,-2,23,-8,-15,24,25,26,27,-10,28,12,-26,-23,-19,6,17,-18,5,-20,1,-22,3,-25,13,-28,11,-27,9,14,-24,4,-21, signs 1101100101110101110110110110
candidate -1,-2,3,-4,-5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-9,19,-7,20,21,22,-13,23,-15,24,25,26,27,28,-3,4,-28,2,5,-27,1,-25,-20,8,-19,10,-18,-21,-24,16,-23,14,-22,12,17,6,-26, signs 1100001100110011001010101000
candidate -1,2,-3,4,-5,-6,7,-8,-9,-10,-11,12,13,-14,-15,16,-17,18,-12,19,-4,20,-2,21,22,-7,23,24,25,26,-16,27,28,-13,14,-28,-18,17,-27,15,-26,11,-19,-25,10,3,-20,5,-24,9,-21,1,6,-23,8,-22, signs 0001110000011100110000111101
candidate -1,2,-3,-4,-5,-6,7,8,-9,-10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,22,-7,23,24,25,26,-2,27,-8,28,10,5,-24,1,-26,3,-27,-23,6,11,-21,-19,14,17,-18,15,-20,-22,-28,9,4,-25, signs 1101100111011101110101011010
candidate -1,2,-3,-4,-5,-6,7,8,-9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,22,-7,23,24,25,26,-2,27,-8,28,10,5,-24,1,-26,3,-27,-23,6,11,-21,13,-19,17,-18,-20,14,-22,-28,9,4,-25, signs 1101100111011011110101011010
candidate -1,2,-3,4,-5,-6,-7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,22,23,-2,-9,24,25,26,27,-4,28,6,-26,-23,1,10,-19,14,17,-18,15,-20,11,-21,-24,8,3,-27,5,-28,7,-25,-22, signs 0111011001011101110101101101
candidate -1,2,-3,4,-5,-6,-7,-8,9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,22,23,-2,-9,24,25,26,27,-4,28,6,-26,-23,1,10,13,-19,17,-18,-20,14,11,-21,-24,8,3,-27,5,-28,7,-25,-22, signs 0111011001011011110101101101
candidate 1,-2,-3,-4,-5,-6,7,-8,9,-10,-11,-12,13,-14,15,-16,17,18,19,-7,20,-9,21,-17,22,-15,23,-13,24,25,26,-1,27,28,4,-24,-18,-21,10,-20,8,-19,6,11,16,-22,14,-23,12,5,-28,3,-25,-27,2,-26, signs 0000101100101100101010100011
candidate 1,-2,-3,-4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,19,-1,-16,20,-14,21,22,23,24,-7,25,26,-12,27,-10,28,8,-24,6,-25,-28,9,-23,5,-26,11,-27,-22,4,13,-21,3,-18,17,-20,15,2,-19, signs 1111110000010100111000001100
N=28 triple 6,11,11 closed 2207197 reduced 202313 tested 202313 hits 12


==> anc/8_15_8_19/census/logs/run_19_28_6_6.log <==
candidate -1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,-13,-14,-15,-16,-17,18,-19,-20,21,-22,23,-21,-18,-3,24,-5,25,26,-8,27,28,-11,12,-28,10,13,-27,9,14,7,-26,15,2,19,22,-23,20,1,16,-25,6,-24,4,17, signs 1000110000111110111011110111
candidate -1,-2,3,-4,5,-6,-7,-8,9,-10,-11,-12,-13,14,-15,-16,-17,18,-19,-20,21,-22,23,-21,-18,24,-14,-5,25,-3,26,27,28,-9,10,-28,8,11,-27,1,6,13,16,19,22,-23,20,17,-24,15,4,-25,2,-26,12,7, signs 1011001011101101011011101011
N=28 triple 6,6,16 closed 91275 reduced 4577 tested 4577 hits 2


==> anc/8_15_8_19/census/logs/run_19_28_6_7.log <==
N=28 triple 6,7,15 closed 304726 reduced 22386 tested 22386 hits 0


==> anc/8_15_8_19/census/logs/run_19_28_6_8.log <==
candidate 1,-2,-3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,-16,17,-18,-19,-20,-6,21,22,23,24,-1,25,-17,26,27,-8,-13,28,-11,10,-28,12,9,14,7,20,5,-21,15,-27,19,4,-22,16,-26,18,3,-23,-25,2,-24, signs 0000011111100011000000001110
candidate 1,-2,-3,-4,5,-6,7,-8,-9,10,-11,12,-13,-14,-15,-16,-17,-18,19,-20,21,-19,22,23,-10,-5,24,25,26,-1,27,-7,-12,28,14,9,4,-24,6,11,16,-22,18,-21,20,17,-23,15,-28,13,8,3,-25,-27,2,-26, signs 1111001110011101011001011100
candidate 1,-2,-3,4,-5,6,-7,-8,-9,-10,11,-12,-13,-14,-15,-16,17,-18,19,-20,21,-19,-4,22,23,-1,24,-17,-6,25,26,27,28,-11,12,-28,10,13,-27,9,14,-26,8,15,-25,7,16,-24,18,5,-22,3,20,-21,2,-23, signs 1100100000111111101110101111
candidate 1,-2,-3,4,-5,-6,7,-8,-9,-10,11,-12,-13,-14,-15,16,-17,-18,19,-20,21,-19,-4,22,23,-1,24,-7,-16,25,26,27,28,-11,12,-28,10,13,-27,9,14,-26,8,15,-25,17,6,-24,18,5,-22,3,20,-21,2,-23, signs 1100111000111110001110101111
candidate -1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,-13,-14,-15,-16,-17,18,19,-20,21,-19,22,23,-18,-3,24,-5,25,26,-8,27,28,-11,12,-28,10,13,-27,9,14,7,-26,15,2,-22,20,-21,-23,1,16,-25,6,-24,4,17, signs 1000110000111110111110110111
candidate 1,-2,-3,4,-5,-6,7,-8,-9,-10,-11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,-16,22,23,-13,-4,24,25,-1,26,27,28,-7,8,-28,6,9,-27,5,10,-26,-24,3,12,15,-22,17,20,-21,18,-23,14,11,2,-25, signs 1100001111100101101110101111
candidate 1,-2,-3,4,-5,-6,7,-8,-9,-10,-11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,-16,22,23,-13,-4,24,25,-1,26,27,28,-7,8,-28,6,9,-27,5,10,-26,-24,3,12,-23,14,17,20,-21,18,15,-22,11,2,-25, signs 1100001111100101101110101111
candidate -1,-2,3,-4,-5,6,-7,-8,9,-10,-11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,-16,22,23,-13,24,-3,25,-9,26,27,-6,28,8,-26,10,-25,4,-24,2,17,20,-21,18,1,14,-23,12,5,-28,7,-27,11,-22,15, signs 1011011100010011101111010110
candidate 1,-2,-3,-4,5,-6,-7,-8,-9,10,-11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,-16,22,23,-13,24,-1,-10,25,26,27,28,-5,6,-28,4,7,-27,3,8,-26,12,15,-22,17,20,-21,18,-23,14,11,-25,9,2,-24, signs 1100111100100101101110110111
candidate 1,-2,-3,-4,5,-6,-7,-8,-9,10,-11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,-16,22,23,-13,24,-1,-10,25,26,27,28,-5,6,-28,4,7,-27,3,8,-26,12,-23,14,17,20,-21,18,15,-22,11,-25,9,2,-24, signs 1100111100100101101110110111
candidate -1,-2,3,-4,5,-6,-7,-8,9,-10,-11,-12,-13,14,-15,16,-17,-18,19,-20,21,-19,-16,22,-14,23,24,-5,25,-3,26,27,28,-9,10,-28,8,11,-27,1,6,-24,-22,17,20,-21,18,15,-23,13,4,-25,2,-26,12,7, signs 1011001011101101101110101011
candidate -1,-2,3,-4,5,-6,-7,-8,9,-10,-11,-12,-13,14,-15,16,-17,-18,19,-20,21,-19,-16,22,23,24,-14,-5,25,-3,26,27,28,-9,10,-28,8,11,-27,1,6,13,-24,15,-22,17,20,-21,18,-23,4,-25,2,-26,12,7, signs 1011001011101101101110101011
candidate -1,-2,3,-4,5,-6,-7,-8,9,-10,-11,-12,-13,14,-15,-16,-17,18,19,-20,21,-19,22,23,-18,24,-14,-5,25,-3,26,27,28,-9,10,-28,8,11,-27,1,6,13,16,-22,20,-21,-23,17,-24,15,4,-25,2,-26,12,7, signs 1011001011101101011110101011
candidate -1,-2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,-17,-18,19,-20,21,-19,22,23,24,25,-4,-15,26,27,-12,-7,28,-9,10,-28,8,11,6,13,-27,-24,2,17,20,-21,18,1,-23,-26,14,5,-25,3,16,-22, signs 1001100011111001101111011011
candidate -1,-2,-3,4,-5,6,-7,-8,9,-10,-11,-12,13,-14,15,-16,-17,-18,19,-20,21,-19,22,23,24,25,-4,-15,26,-13,-6,27,28,-9,10,-28,8,11,-27,7,12,-24,2,17,20,-21,18,1,-23,-26,14,5,-25,3,16,-22, signs 1001100011111001101111011011
candidate 1,-2,-3,4,-5,-6,-7,-8,9,-10,-11,-12,-13,-14,15,-16,-17,18,19,-20,21,-19,22,-1,-18,23,24,-15,-4,25,26,27,28,-9,10,-28,8,11,-27,7,12,-26,6,13,-25,5,14,-24,16,3,20,-21,-23,17,2,-22, signs 1110000011111110001111001111
candidate -1,-2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,-17,-18,19,-20,21,-19,22,23,24,25,-4,-15,26,-7,-12,27,28,-9,10,-28,8,11,-27,13,6,-24,2,17,20,-21,18,1,-23,-26,14,5,-25,3,16,-22, signs 1001111011100001101111011011
candidate 1,-2,-3,-4,5,-6,-7,-8,9,-10,-11,-12,-13,14,-15,-16,-17,18,19,-20,21,-19,22,-1,-18,23,24,-5,-14,25,26,27,28,-9,10,-28,8,11,-27,7,12,-26,6,13,-25,15,4,-24,16,3,20,-21,-23,17,2,-22, signs 1111100011111000001111001111
N=28 triple 6,8,14 closed 736078 reduced 51738 tested 51738 hits 18


==> anc/8_15_8_19/census/logs/run_19_28_6_9.log <==
candidate -1,-2,-3,4,-5,6,7,-8,-9,-10,11,-12,-13,-14,-15,16,-17,18,-19,20,-18,21,-16,-11,22,23,24,-7,25,26,-4,27,-6,28,-26,3,-27,5,-28,-25,8,-24,2,13,-20,19,14,9,-23,1,12,17,-21,15,10,-22, signs 0010011111000110010001110010
candidate -1,-2,-3,4,-5,6,7,-8,-9,-10,11,-12,-13,-14,-15,16,-17,18,-19,20,-18,21,-16,-11,22,23,24,-7,25,26,-4,27,-6,28,-26,3,-27,5,-28,-25,8,-24,2,9,-23,13,-20,19,14,1,10,-22,12,17,-21,15, signs 0010011111000110010001110010
candidate -1,2,-3,4,-5,-6,7,-8,-9,-10,11,-12,-13,-14,-15,16,-17,18,-19,20,-18,21,-16,-11,22,23,24,-7,-2,25,-4,26,27,28,12,17,-21,15,10,-22,-28,13,-20,19,14,9,-23,-27,8,-24,6,1,-25,3,-26,5, signs 0110001111000110010001110100
candidate -1,2,-3,4,-5,-6,7,-8,-9,-10,11,-12,-13,-14,-15,16,-17,18,-19,20,-18,21,-16,-11,22,23,24,-7,-2,25,-4,26,27,28,10,-22,12,17,-21,15,-28,9,-23,13,-20,19,14,-27,8,-24,6,1,-25,3,-26,5, signs 0110001111000110010001110100
candidate -1,2,-3,-4,-5,-6,-7,8,-9,10,-11,-12,13,-14,15,-16,-17,18,-19,20,-18,-13,-8,21,22,23,24,25,-2,26,27,28,-10,-15,16,11,6,-22,-26,3,-25,1,-23,5,-28,9,14,17,-20,19,12,7,-21,-27,4,-24, signs 0111011001110011110011011001
candidate -1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,-13,-14,-15,16,-17,18,-19,20,-18,21,-16,-11,22,23,24,-3,25,26,-6,27,-8,28,-26,5,-27,7,-28,-25,4,-24,2,13,-20,19,14,9,-23,1,12,17,-21,15,10,-22, signs 0011100111000110010001110010
candidate -1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,-13,-14,-15,16,-17,18,-19,20,-18,21,-16,-11,22,23,24,-3,25,26,-6,27,-8,28,-26,5,-27,7,-28,-25,4,-24,2,9,-23,13,-20,19,14,1,10,-22,12,17,-21,15, signs 0011100111000110010001110010
candidate -1,2,-3,4,-5,-6,7,-8,-9,-10,11,-12,-13,-14,-15,16,-17,18,-19,20,-18,21,-16,-11,22,23,-2,24,-4,25,26,-7,27,28,12,17,-21,15,10,-22,-28,13,-20,19,14,9,-23,-27,8,-26,6,1,-24,3,-25,5, signs 0110001111000110010001101100
candidate -1,2,-3,4,-5,-6,7,-8,-9,-10,11,-12,-13,-14,-15,16,-17,18,-19,20,-18,21,-16,-11,22,23,-2,24,-4,25,26,-7,27,28,10,-22,12,17,-21,15,-28,9,-23,13,-20,19,14,-27,8,-26,6,1,-24,3,-25,5, signs 0110001111000110010001101100
candidate 1,-2,3,-4,-5,6,-7,-8,-9,-10,-11,12,-13,-14,-15,16,-17,18,-19,20,-18,21,-16,22,23,24,-12,-3,25,-1,26,27,-6,28,8,17,-21,15,-22,9,-28,7,-27,5,10,-23,14,19,-20,13,-24,11,4,-26,2,-25, signs 1101011101011010011101011010
candidate 1,-2,3,-4,-5,6,-7,-8,-9,-10,-11,12,-13,14,-15,-16,-17,18,-19,20,-18,21,22,23,-14,24,-12,-3,25,-1,26,27,-6,28,8,13,-24,15,-23,9,-28,7,-27,5,10,17,-21,19,-20,-22,16,11,4,-26,2,-25, signs 1101011101011001011101011010
candidate 1,-2,3,-4,-5,6,-7,-8,-9,-10,-11,12,-13,14,-15,-16,-17,18,-19,20,-18,21,22,23,-14,24,-12,-3,25,-1,26,27,-6,28,8,13,-24,15,-23,9,-28,7,-27,5,10,-22,16,19,-20,17,-21,11,4,-26,2,-25, signs 1101011101011001011101011010
candidate 1,-2,-3,-4,5,-6,-7,-8,-9,10,-11,12,-13,-14,-15,16,-17,18,-19,20,-18,21,-16,22,23,24,-12,-1,-10,25,26,27,28,-5,6,-28,-21,17,-22,15,4,7,-27,19,-20,-26,8,3,14,-23,-25,9,2,13,-24,11, signs 1110111000011100111110110011
candidate -1,2,-3,-4,5,-6,7,-8,-9,-10,-11,12,-13,14,-15,-16,-17,18,-19,20,-18,21,22,23,-14,24,-12,25,-2,26,27,-7,28,-5,6,-28,4,-27,8,17,-21,19,-20,-22,16,9,-26,3,-25,1,10,15,-23,13,-24,11, signs 0110110101011001011101011011
candidate -1,2,-3,-4,5,-6,7,-8,-9,-10,-11,12,-13,14,-15,-16,-17,18,-19,20,-18,21,22,23,-14,24,-12,25,-2,26,27,-7,28,-5,6,-28,4,-27,8,-22,16,19,-20,17,-21,9,-26,3,-25,1,10,15,-23,13,-24,11, signs 0110110101011001011101011011
candidate -1,2,-3,-4,5,-6,7,-8,-9,-10,-11,12,-13,-14,-15,16,-17,18,-19,20,-18,21,-16,22,23,24,-12,25,-2,26,27,-7,28,-5,6,-28,4,-27,8,13,-24,19,-20,-23,14,9,-26,3,-25,1,10,15,-22,17,-21,11, signs 0110110101011010011101011011
candidate -1,2,-3,-4,-5,-6,7,-8,9,-10,-11,-12,-13,14,-15,16,-17,18,-19,20,-18,-9,21,-7,22,23,24,25,-2,26,-16,27,-14,28,12,17,8,-21,6,-22,-26,15,-27,13,-28,3,-25,1,-23,5,10,19,-20,11,4,-24, signs 0111010011010110011101011010
candidate -1,2,-3,-4,-5,-6,7,8,-9,-10,-11,12,-13,-14,15,-16,-17,18,-19,20,-18,-15,-12,21,22,-7,23,24,25,26,-2,27,-8,28,10,5,-24,1,-26,3,-27,-23,6,11,-21,13,16,19,-20,17,14,-22,-28,9,4,-25, signs 1101100111011011011101011010
candidate -1,2,-3,4,-5,-6,-7,-8,9,-10,-11,12,-13,-14,15,-16,-17,18,-19,20,-18,-15,-12,21,22,23,-2,-9,24,25,26,27,-4,28,6,-26,-23,1,10,13,16,19,-20,17,14,11,-21,-24,8,3,-27,5,-28,7,-25,-22, signs 0111011001011011011101101101
candidate -1,-2,3,-4,-5,-6,-7,-8,9,-10,11,-12,-13,-14,15,-16,17,-18,19,20,21,-9,22,-11,23,-19,24,-17,25,-15,26,27,28,-3,4,-28,2,5,-27,1,6,-26,-20,-23,12,-22,10,-21,8,13,18,-24,16,-25,14,7, signs 1100001011001011001010101000
N=28 triple 6,9,13 closed 1388030 reduced 124754 tested 124754 hits 20


==> anc/8_15_8_19/census/logs/run_19_28_7_10.log <==
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,12,-13,-14,-15,-16,-17,18,19,-3,20,-1,-4,21,-18,22,23,24,-8,25,-10,26,-12,27,28,15,-24,7,-27,13,-26,11,-25,9,14,-28,16,-23,6,17,-22,5,-21,-19,2,-20, signs 0010111001100100011000001010
candidate 1,2,-3,-4,-5,6,-7,-8,9,10,-11,-12,-13,14,-15,16,-17,-18,19,20,-10,21,22,-1,-14,23,-16,24,-2,25,26,-9,27,28,-6,7,-28,5,8,-27,4,-26,-21,11,-20,17,-23,15,-24,3,-25,-22,12,-19,18,13, signs 0100011101110001111100101111
candidate 1,-2,-3,-4,5,-6,7,-8,9,10,-11,-12,13,-14,15,-16,-17,-18,19,-5,20,21,22,-1,-10,23,24,-13,25,-15,26,-9,27,-7,28,17,4,-20,6,-19,18,-28,16,-25,14,-24,12,3,-21,-27,8,-26,-23,11,2,-22, signs 0000110110001100011000110011
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,-4,21,22,23,-8,24,-10,25,-2,26,27,28,-12,13,-28,1,-26,3,-21,5,16,-20,18,-19,6,-22,-25,11,-24,9,-23,7,14,-27, signs 0110010110011100111010101011
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,-4,21,22,23,-8,24,-10,25,-2,26,27,28,-12,13,-28,1,-26,3,-21,5,18,-19,16,-20,6,-22,-25,11,-24,9,-23,7,14,-27, signs 0110010110011100111010101011
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,11,-12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,-3,22,-1,-4,23,24,-7,25,26,27,-11,28,9,-26,13,16,-20,18,-19,14,-25,8,-24,6,-21,12,-27,10,-28,-23,5,2,-22, signs 1101110010110100111011001010
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,11,-12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,-3,22,-1,-4,23,24,-7,25,26,27,-11,28,9,-26,13,18,-19,16,-20,14,-25,8,-24,6,-21,12,-27,10,-28,-23,5,2,-22, signs 1101110010110100111011001010
candidate -1,2,-3,4,-5,-6,7,-8,-9,-10,-11,12,-13,14,-15,16,17,-18,19,-17,-14,20,-12,21,-4,22,-2,23,24,-7,25,26,27,28,-16,15,-20,13,18,-19,-28,11,-21,-27,10,3,-22,5,-26,9,-23,1,6,-25,8,-24, signs 0001110000010011111000001111
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,-11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-2,-13,23,24,-4,25,-6,26,-8,27,28,11,-24,3,-27,9,-26,7,-25,5,10,-28,12,-23,-22,1,16,-20,18,-19,-21,15, signs 0101100110110010111011110101
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,-11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-2,-13,23,24,-4,25,-6,26,-8,27,28,11,-24,3,-27,9,-26,7,-25,5,10,-28,12,-23,-22,1,-21,15,18,-19,16,-20, signs 0101100110110010111011110101
candidate -1,2,-3,-4,-5,6,-7,-8,9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,22,-2,23,24,25,-6,26,27,-9,-12,28,-10,11,-28,-27,8,1,-23,3,-22,13,-26,7,-25,5,-20,15,18,-19,16,-21,4,-24, signs 1001011100010110111010101000
candidate -1,2,-3,-4,-5,6,-7,-8,9,10,-11,12,-13,-14,-15,16,17,-18,19,-17,20,21,-16,22,-2,23,24,25,-6,26,27,-9,-12,28,-10,11,-28,-27,8,1,-23,3,-22,13,-26,7,-25,5,14,-20,18,-19,-21,15,4,-24, signs 1001011100010101111010101000
candidate -1,2,-3,4,-5,6,7,-8,9,-10,-11,-12,-13,14,-15,16,-17,-18,-14,-7,19,20,-2,21,-4,22,-6,23,24,25,26,-9,27,28,-16,17,12,-24,-21,3,-20,1,-25,11,-28,15,18,13,-23,5,-22,-19,8,-27,10,-26, signs 1001001100100110000011001010
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,-12,-13,14,-15,16,-17,-18,19,20,-16,21,22,23,-14,24,-8,25,26,-3,27,-1,-4,28,-10,11,-28,-26,6,-22,18,-19,-23,13,-24,15,-20,17,-21,7,-25,9,12,5,2,-27, signs 1101101001110111011010101011
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,21,22,-15,23,24,-10,25,-8,26,-2,27,-4,28,-12,13,-28,5,-27,3,-26,1,6,11,-24,-22,16,-20,18,-19,-21,-23,14,9,-25,7, signs 0110010110011110111010101101
candidate -1,2,-3,4,-5,-6,7,-8,-9,-10,-11,12,-13,14,-15,16,17,-18,19,-17,-12,20,-4,21,-2,22,23,-7,24,25,26,27,-16,28,-14,13,18,-19,-28,15,-27,11,-20,-26,10,3,-21,5,-25,9,-22,1,6,-24,8,-23, signs 0001110000011100111000011110
candidate -1,-2,3,-4,5,-6,-7,-8,9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,22,23,-3,24,-5,25,-13,26,-11,27,-9,28,1,-22,-25,6,-24,4,-23,2,7,12,-26,-20,15,18,-19,16,-21,10,-27,8,-28, signs 1011001011001110111010101010
candidate -1,-2,3,-4,5,-6,-7,-8,9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,22,23,-3,24,-5,25,-13,26,-11,27,-9,28,1,-22,-25,6,-24,4,-23,2,7,12,-26,14,-20,18,-19,-21,15,10,-27,8,-28, signs 1011001011001101111010101010
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,12,13,-14,-15,16,-17,-18,19,20,-16,-7,21,22,-10,-13,23,24,-2,25,-4,26,27,28,-12,11,-22,9,18,-19,14,-23,-28,-21,8,17,-20,15,6,-27,-24,1,-25,3,-26,5, signs 1001101110001001111100101010
candidate -1,2,-3,-4,-5,6,-7,-8,-9,10,-11,12,-13,-14,15,16,17,-18,19,-17,-6,20,21,22,-10,23,-16,24,25,26,-2,-15,27,28,-12,13,-28,11,14,-27,-23,9,-22,3,-26,1,-24,5,-20,7,18,-19,8,-21,4,-25, signs 0111011000011101111011001111
candidate -1,-2,3,4,-5,6,-7,-8,-9,10,-11,-12,-13,14,-15,16,17,-18,19,-17,-10,20,21,22,-14,23,-16,24,25,26,27,-3,-6,28,-4,5,-28,-27,2,15,-23,13,-22,7,-26,1,-24,9,-20,11,18,-19,12,-21,8,-25, signs 0011101101100011111011001111
candidate -1,-2,3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-8,22,23,24,-12,25,-14,26,27,-3,-6,28,-4,5,-28,-27,2,7,-26,13,-25,11,-24,1,-22,9,16,-20,18,-19,-21,15,10,-23, signs 0011101110001110111010110111
candidate -1,-2,3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-8,22,23,24,-12,25,-14,26,27,-3,-6,28,-4,5,-28,-27,2,7,-26,13,-25,11,-24,1,-22,9,-21,15,18,-19,16,-20,10,-23, signs 0011101110001110111010110111
candidate -1,2,-3,4,-5,-6,7,8,-9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-8,22,23,24,-12,25,-14,26,-2,-7,27,28,-4,5,-28,3,6,-27,-26,13,-25,11,-24,1,-22,9,16,-20,18,-19,-21,15,10,-23, signs 0101110110001110111010110111
candidate -1,2,-3,4,-5,-6,7,8,-9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-8,22,23,24,-12,25,-14,26,-2,-7,27,28,-4,5,-28,3,6,-27,-26,13,-25,11,-24,1,-22,9,-21,15,18,-19,16,-20,10,-23, signs 0101110110001110111010110111
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,12,-13,-14,-15,-16,-17,18,-4,19,20,-1,21,-3,-18,22,23,24,-8,25,-10,26,-12,27,28,15,-24,7,-27,13,-26,11,-25,9,14,-28,16,-23,6,17,-22,5,-19,-21,2,-20, signs 1101000110011011101101110101
candidate -1,2,3,4,-5,6,-7,8,-9,-10,11,-12,-13,-14,-15,16,-17,-18,19,20,-16,-3,-8,21,-6,22,-4,-11,23,24,25,26,-2,27,28,-23,12,17,-20,15,-26,1,-27,9,-21,7,-22,5,10,-28,-24,13,18,-19,14,-25, signs 0110110010111001111101001101
candidate -1,2,-3,-4,5,6,-7,8,-9,10,11,-12,-13,-14,-15,16,-17,-18,19,20,-16,-5,21,22,-10,23,-8,24,-6,-11,25,26,27,28,-2,-25,12,17,-20,15,4,-21,-24,7,-23,9,-22,3,-28,1,-26,13,18,-19,14,-27, signs 0110101100111001111101010011
candidate 1,-2,3,-4,5,-6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-1,20,-3,21,-17,22,23,-10,24,-12,25,-14,26,27,-5,28,7,-26,15,-23,9,-24,11,-25,13,8,-20,2,-19,18,-21,4,-28,6,-27,16,-22, signs 1100111010011000111010010110
candidate -1,2,-3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,-18,19,-13,20,-15,21,-17,22,23,-2,24,-10,25,-8,26,27,-5,28,-20,14,-21,16,-28,6,-27,4,-22,18,-19,12,7,-26,3,-23,1,-24,9,-25,11, signs 1000111001101100111010010110
candidate 1,-2,3,-4,5,-6,-7,-8,-9,10,-11,-12,13,-14,15,-16,17,-18,19,-13,20,-15,21,-17,22,23,24,25,-10,-1,26,-3,27,-5,28,7,-23,-20,14,-19,18,-21,16,-22,12,-24,8,-28,6,-27,4,-26,2,11,-25,9, signs 0011000110001100111010100101
N=28 triple 7,10,11 closed 6065640 reduced 749922 tested 749922 hits 31


==> anc/8_15_8_19/census/logs/run_19_28_7_7.log <==
candidate -1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,18,-19,-20,-21,-15,22,-13,-6,23,24,-9,25,-11,26,27,28,-3,-18,19,4,-28,2,17,20,5,-23,7,12,-26,10,-25,8,-24,-27,1,16,21,14,-22, signs 1100011001100011100000010100
candidate 1,-2,-3,-4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,-17,-18,19,-20,-21,22,23,-19,-6,-11,24,-9,25,-7,-14,26,27,-1,28,3,16,21,-22,17,4,-28,2,-27,12,-24,10,-25,8,13,-26,15,20,-23,18,5, signs 1110010110010111001111101010
candidate -1,-2,3,-4,-5,-6,-7,8,9,-10,11,-12,13,14,-15,-16,-17,-18,19,-20,-21,22,23,-19,-8,24,25,-13,26,-11,27,-9,-14,-3,28,5,16,21,-22,17,6,1,-24,-27,10,-26,12,-25,2,-28,4,15,20,-23,18,7, signs 1011100101100111001111101010
candidate -1,-2,3,-4,-5,-6,7,-8,9,-10,11,-12,13,14,-15,-16,-17,18,-19,-20,-21,-7,22,23,24,-13,25,-11,26,-9,-14,27,28,-3,-18,19,4,-28,2,17,20,5,-23,-26,10,-25,12,-24,-27,1,16,21,6,-22,8,15, signs 1100001101100101100000010100
N=28 triple 7,7,14 closed 965203 reduced 90137 tested 90137 hits 4


==> anc/8_15_8_19/census/logs/run_19_28_7_8.log <==
candidate -1,2,-3,4,-5,-6,7,-8,-9,-10,-11,12,-13,14,15,-16,-17,18,-19,-20,-14,21,-2,22,-4,23,24,-7,25,-15,26,27,-18,28,-12,11,-28,19,-27,17,10,13,20,-26,16,9,-21,-25,8,-24,6,1,-22,3,-23,5, signs 1001110000111100011101001110
candidate 1,-2,3,-4,-5,-6,-7,8,-9,-10,-11,-12,-13,14,-15,16,-17,18,-19,20,21,22,-16,-1,23,-3,-14,24,-20,25,-18,26,27,28,-8,9,-28,7,10,-27,6,11,-26,5,12,19,-25,-21,-24,13,4,-23,2,15,-22,17, signs 0011000111110011011010101111
candidate -1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,-14,-15,16,-17,18,-19,-20,21,22,-18,-3,23,-5,-16,24,-8,25,-10,26,-12,27,28,15,-24,7,-27,13,-26,11,-25,9,14,-28,6,-23,4,17,2,19,-22,1,20,-21, signs 0000110110011010111111110101
candidate -1,2,-3,-4,5,-6,-7,8,-9,10,-11,12,-13,-14,-15,16,-17,-18,19,-20,21,-19,-2,22,23,-5,-16,24,-8,25,-10,26,-12,27,28,15,-24,7,-27,13,-26,11,-25,9,14,-28,6,-23,4,17,-22,3,18,1,20,-21, signs 0000110110011010111111110101
candidate -1,2,-3,-4,5,6,-7,8,-9,10,-11,-12,-13,14,-15,-16,-17,-18,19,-20,-8,21,-6,-19,-10,22,23,-5,24,25,-2,26,27,28,-14,15,-28,13,16,-27,12,17,-26,11,18,1,-25,3,-22,9,20,7,-21,-23,4,-24, signs 1101000111111000000001010000
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,-12,13,-14,15,-16,-17,18,-19,-20,-10,21,-8,22,-18,23,24,-15,-4,25,-2,-13,26,27,28,19,-22,7,12,-26,14,3,-25,1,6,17,-23,-28,20,9,-21,11,-27,-24,16,5, signs 1001010001110010100000100110
candidate -1,-2,-3,4,-5,-6,-7,8,-9,10,11,-12,-13,14,-15,16,-17,-18,19,-20,-10,21,-8,-19,22,-11,23,24,-14,25,-16,26,27,28,-4,5,-28,3,6,-27,2,-23,12,-22,20,9,-21,7,18,13,-24,1,-26,17,-25,15, signs 1001111001110001110001011011
candidate 1,-2,-3,-4,-5,6,-7,-8,-9,-10,-11,12,-13,14,-15,-16,17,18,-19,20,21,-17,22,23,-14,-1,-12,24,-18,25,-20,26,27,28,-6,7,-28,5,8,-27,4,9,-26,3,10,19,-25,-21,16,-22,-24,11,2,15,-23,13, signs 0011100000111000101110010000
candidate -1,2,-3,4,-5,-6,7,-8,-9,-10,-11,12,-13,14,15,-16,-17,18,-19,-20,-14,21,22,-7,-2,23,-4,24,25,-15,26,27,-18,28,-12,11,-28,19,-27,17,10,13,20,-26,16,9,-21,-25,8,-22,6,1,-23,3,-24,5, signs 1001110000111100011100101110
candidate -1,2,-3,-4,-5,6,-7,-8,9,10,-11,12,-13,-14,-15,16,-17,-18,19,-20,21,-19,-16,22,-2,23,24,25,-6,26,27,-9,-12,28,-10,11,-28,-27,8,1,-23,3,-22,13,-26,7,-25,5,14,17,20,-21,18,15,4,-24, signs 1001011100010101101110101000
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,-12,-13,14,-15,-16,-17,18,-19,-20,21,22,-18,23,-14,24,-8,25,26,-3,27,-1,-4,28,-10,11,-28,-26,6,17,-22,19,-23,13,-24,15,20,-21,16,7,-25,9,12,5,2,-27, signs 1101101001110110110110101011
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,-17,-18,19,-20,21,-19,22,-15,23,24,-10,25,-8,26,-2,27,-4,28,-12,13,-28,5,-27,3,-26,1,6,11,-24,17,20,-21,18,-22,16,-23,14,9,-25,7, signs 0110010110011110101110101101
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,-14,-15,-16,17,-18,19,-20,21,-19,22,-17,23,24,-10,25,-8,26,-2,27,-4,28,-12,13,-28,5,-27,3,-26,1,6,11,14,-23,16,-22,20,-21,18,15,-24,9,-25,7, signs 0110010110011101101110101101
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,-16,-17,18,-19,-20,21,22,-18,-13,23,24,25,-11,-6,26,-2,27,-4,28,-8,9,-24,15,20,-21,16,-25,10,7,-26,1,-27,3,-28,-23,14,19,-22,17,12,5, signs 1001101110101110011111001010
candidate -1,-2,3,-4,5,-6,-7,-8,9,-10,11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,-16,22,23,-3,24,-5,25,-13,26,-11,27,-9,28,1,-22,-25,6,-24,4,-23,2,7,12,-26,14,17,20,-21,18,15,10,-27,8,-28, signs 1011001011001101101110101010
candidate -1,2,-3,-4,-5,6,-7,-8,-9,-10,11,12,-13,-14,-15,16,-17,18,19,-20,21,-19,-12,22,23,24,-2,-11,-18,25,-16,26,27,28,-6,7,-28,5,8,-27,4,9,-26,15,-25,17,10,3,-24,1,-22,13,20,-21,14,-23, signs 0110011110011011001110110111
candidate -1,-2,-3,4,-5,6,-7,-8,9,-10,-11,12,-13,-14,-15,16,-17,18,19,-20,21,-19,-12,22,23,24,-16,25,-18,26,27,-9,-4,28,-6,7,-28,5,8,3,10,-27,2,11,-26,17,-25,15,-24,1,-22,13,20,-21,14,-23, signs 0000011111111000111110110111
candidate -1,-2,3,-4,-5,6,-7,-8,-9,10,-11,12,-13,-14,-15,16,-17,18,19,-20,21,-19,-12,22,23,24,-16,25,-18,26,-10,-3,27,28,-6,7,-28,5,8,-27,4,9,2,11,-26,17,-25,15,-24,1,-22,13,20,-21,14,-23, signs 0000011111111000111110110111
candidate -1,2,-3,-4,-5,6,-7,-8,-9,-10,11,12,-13,-14,-15,16,-17,18,19,-20,21,-19,-12,22,23,24,-16,25,-18,-11,-2,26,27,28,-6,7,-28,5,8,-27,4,9,-26,3,10,17,-25,15,-24,1,-22,13,20,-21,14,-23, signs 0000011111111000111110110111
candidate -1,-2,3,-4,-5,6,-7,-8,-9,10,-11,12,-13,-14,-15,16,-17,18,19,-20,21,-19,-12,22,23,24,-16,25,-18,-3,-10,26,27,28,-6,7,-28,5,8,-27,4,9,-26,11,2,17,-25,15,-24,1,-22,13,20,-21,14,-23, signs 0110011110011000111110110111
candidate 1,-2,-3,-4,-5,6,-7,8,9,-10,-11,12,-13,14,-15,16,-17,-18,-19,-20,21,22,23,24,-16,-1,-14,25,-12,26,27,-9,-6,28,-8,7,-28,5,20,-21,10,-27,4,19,-22,11,-26,3,18,-23,-25,13,2,17,-24,15, signs 1111110000010001111111110001
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,-11,12,-13,-14,-15,-16,17,-18,19,-20,-4,21,-6,-19,22,-17,-8,23,24,25,-2,26,27,28,-12,13,-28,11,14,-27,10,15,-26,9,16,3,-25,1,-23,7,18,-22,20,5,-21,-24, signs 1001001111100000001110100000
candidate 1,-2,-3,-4,-5,6,-7,8,-9,10,-11,-12,-13,14,-15,16,-17,-18,19,-20,-6,21,-8,22,-10,23,24,-1,25,26,-14,-19,27,28,-16,17,-28,15,18,-27,4,9,-22,11,-23,3,-26,13,20,5,-21,7,12,-25,2,-24, signs 0010011011001010001000101000
candidate 1,-2,-3,-4,-5,6,-7,8,-9,10,-11,-12,-13,-14,15,16,-17,18,-19,-20,-6,21,-8,22,-10,23,24,-1,25,26,27,-15,-18,28,-16,17,-28,-27,14,19,4,9,-22,11,-23,3,-26,13,20,5,-21,7,12,-25,2,-24, signs 0010011011001100010000101000
candidate 1,-2,3,-4,5,-6,-7,-8,-9,10,-11,-12,-13,-14,15,-16,17,-18,19,-20,21,-15,22,-17,23,-19,24,25,-10,-1,26,-3,27,-5,28,7,12,-24,14,-22,16,-21,20,-23,18,13,8,-28,6,-27,4,-26,2,11,-25,9, signs 0011000110001011001110100101
candidate -1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,-14,-15,16,-17,18,-19,-20,21,22,23,-3,-18,-5,-16,24,-8,25,-10,26,-12,27,28,15,-24,7,-27,13,-26,11,-25,9,14,-28,6,17,4,-23,2,19,-22,1,20,-21, signs 0011110110011010001111110101
N=28 triple 7,8,13 closed 2417532 reduced 268524 tested 268524 hits 26


==> anc/8_15_8_19/census/logs/run_19_28_7_9.log <==
candidate -1,2,-3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,-16,17,-18,-19,20,-10,21,22,23,-2,-11,24,-17,25,-7,26,-5,27,-13,28,15,6,-26,4,-27,14,-28,16,-25,18,-24,12,3,-23,1,-21,9,-20,19,8,-22, signs 1001001011000100110010010010
candidate -1,-2,3,-4,5,-6,-7,8,9,-10,11,-12,13,-14,-15,-16,-17,18,-19,-9,20,21,22,-3,23,-11,-18,24,-8,25,26,-5,27,-13,28,15,6,-26,-21,1,10,19,-24,17,12,-23,2,-22,4,-27,14,-28,16,7,-25,-20, signs 1001000111000100110001010010
candidate -1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,-14,15,-16,-17,-18,19,-11,20,-3,21,22,23,-15,24,25,26,-19,-4,-9,27,28,-6,7,-28,5,8,-27,10,-20,12,-26,18,-21,2,13,-25,17,-22,1,14,-24,16,-23, signs 0001011100111100001000011111
candidate -1,-2,3,-4,5,6,-7,-8,-9,10,11,-12,-13,-14,15,-16,17,-18,-19,20,-10,21,22,23,-6,-17,24,-15,25,-5,26,-3,27,-11,28,13,4,-26,2,-27,12,-28,14,-25,16,-24,18,7,-23,1,-21,9,-20,19,8,-22, signs 1100100011010011000010010010
candidate 1,-2,-3,-4,-5,-6,7,-8,9,-10,11,-12,-13,14,15,-16,-17,18,-19,20,-18,21,22,-15,23,-1,-14,24,25,-11,26,-9,27,-7,28,5,-20,19,10,-26,8,-27,6,-28,4,17,-21,-25,12,3,16,-22,-24,13,2,-23, signs 0000010011011100010000011101
candidate -1,2,-3,-4,-5,6,7,-8,-9,10,-11,12,-13,-14,-15,16,-17,18,-19,20,-18,21,-16,22,-6,23,24,25,-2,-7,26,27,-10,28,-12,13,-28,11,14,9,-27,19,-20,-26,8,3,-25,1,-23,5,-22,17,-21,15,4,-24, signs 0111001100011110011101011011
candidate -1,2,-3,-4,-5,6,-7,-8,9,10,-11,12,-13,-14,-15,16,-17,18,-19,20,-18,21,-16,22,-2,23,24,25,-6,26,27,-9,-12,28,-10,11,-28,-27,8,1,-23,3,-22,13,-26,7,-25,5,14,17,-21,19,-20,15,4,-24, signs 0110100011101010011101010111
candidate -1,2,-3,-4,-5,6,-7,-8,9,10,-11,12,-13,-14,-15,16,-17,18,-19,20,-18,21,-16,22,-2,23,24,25,-6,26,27,-9,-12,28,-10,11,-28,-27,8,1,-23,3,-22,13,-26,7,-25,5,14,19,-20,17,-21,15,4,-24, signs 0110100011101010011101010111
candidate -1,-2,3,-4,-5,-6,7,-8,-9,-10,11,12,-13,14,15,-16,17,-18,-19,20,21,-17,22,-7,23,24,25,-3,26,-15,27,-11,-14,28,-12,13,-28,-27,-20,19,10,-26,4,-25,2,9,18,-21,16,5,-24,1,8,-22,6,-23, signs 1100001110111000110011000111
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,11,-12,-13,-14,15,-16,-17,18,-19,20,-18,-15,21,-3,22,-1,-4,23,24,-7,25,26,27,-11,28,9,-26,13,16,19,-20,17,14,-25,8,-24,6,-21,12,-27,10,-28,-23,5,2,-22, signs 0010001101001011011100110101
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,-13,-14,15,-16,-17,18,-19,20,-18,-15,-6,21,-4,22,-2,23,24,25,-8,26,-10,27,28,1,-23,3,-22,13,16,19,-20,17,14,5,-21,-24,-27,11,-26,9,-25,7,12,-28, signs 0110011001101011011101010101
candidate 1,-2,3,-4,5,-6,7,8,-9,-10,-11,12,-13,-14,-15,-16,17,-18,-19,20,21,-17,-12,22,-8,23,24,-1,25,-7,26,-3,27,-5,28,-26,-22,13,18,-21,16,11,2,-27,4,-28,6,-25,-23,9,14,19,-20,15,10,-24, signs 1011000110011100111110011101
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,-12,-13,14,-15,16,-17,18,-19,20,21,-7,-2,22,-4,23,-14,24,-16,25,-18,26,27,28,-10,11,-28,9,12,-27,8,13,-24,15,-20,19,-25,17,-26,-21,6,1,-22,3,-23,5, signs 0110001001111001100010110111
candidate -1,2,-3,4,-5,6,-7,-8,-9,-10,11,-12,13,-14,15,-16,-17,18,-19,20,-2,21,-4,22,-18,23,24,-11,25,-13,26,-15,27,28,-6,7,-28,17,-23,1,10,-25,12,-26,14,9,-21,3,-20,19,-22,5,8,-27,16,-24, signs 0110011101001100011101001011
candidate -1,2,-3,-4,5,-6,-7,-8,9,-10,11,-12,13,14,15,-16,-17,-18,-19,20,-2,21,22,-5,23,24,25,-15,26,-13,27,-11,28,-9,-14,-26,12,-27,10,-28,16,-25,8,17,-24,7,18,-23,6,1,-21,3,-20,19,4,-22, signs 0110000000110111111101111010
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,-13,-14,15,-16,17,-18,-19,-3,20,-11,21,22,23,-15,24,-1,25,-17,26,27,-8,28,-6,7,-28,9,-27,5,10,-21,12,-20,4,19,2,13,-22,-26,18,-25,16,-23,14,-24, signs 0011000111001011000010100110
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,-13,-14,15,-16,17,-18,-19,-3,20,-11,21,22,23,-15,24,-1,25,-17,26,27,-6,28,-8,9,-28,7,-27,5,10,-21,12,-20,4,19,2,13,-22,-26,18,-25,16,-23,14,-24, signs 0011011001001011000010100110
candidate -1,2,-3,4,-5,6,-7,-8,-9,-10,11,-12,-13,14,-15,16,-17,18,-19,20,-14,21,-16,22,-18,23,24,-11,25,26,-2,27,-4,28,-6,7,12,-24,10,-25,-28,5,-27,3,-26,1,8,13,-21,15,-20,19,-22,17,-23,9, signs 1001100011000110011101001010
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,-11,-12,-13,14,-15,16,-17,18,-19,20,-14,21,-16,22,-18,23,-2,24,25,-9,26,-7,27,-5,28,11,-24,3,-23,1,12,-28,10,-25,8,-26,6,-27,4,13,-21,15,-20,19,-22,17, signs 0111001100010110011101100101
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,-12,-13,14,-15,16,-17,18,-19,20,-2,21,-4,22,23,-7,-14,24,-16,25,-18,26,27,28,-10,11,-28,9,12,-27,8,13,-24,15,-20,19,-25,17,-26,-23,6,1,-21,3,-22,5, signs 0110001001111001100001110111
candidate -1,2,-3,-4,5,-6,-7,-8,9,-10,11,-12,13,-14,15,16,-17,-18,-19,20,-2,21,22,-5,23,24,25,-9,26,-15,27,-13,28,-11,-16,-26,14,-27,12,-28,10,-25,8,17,-24,7,18,-23,6,1,-21,3,-20,19,4,-22, signs 0110000011001101111101111010
candidate 1,-2,-3,4,-5,-6,-7,8,-9,10,-11,-12,-13,14,-15,16,-17,18,-19,-1,20,21,-8,22,-10,23,-18,24,-16,25,-14,26,27,28,-4,5,-28,3,6,-27,2,-20,-23,11,-22,9,-21,7,12,17,-24,15,-25,13,-26,19, signs 1001111001101001100101010111
candidate -1,2,-3,-4,5,-6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,-18,-19,20,-2,21,22,-5,23,24,-8,-17,25,-15,26,-13,27,-11,28,9,14,-26,12,-27,10,-28,16,-25,-24,7,18,-23,6,1,-21,3,-20,19,4,-22, signs 0110000110110011011101111010
candidate -1,2,-3,-4,5,-6,7,-8,-9,-10,11,-12,13,-14,15,-16,-17,18,-19,20,-2,21,22,-5,23,-7,-18,24,25,-15,26,-13,27,-11,28,9,14,-26,12,-27,10,-28,16,-25,8,17,-24,-23,6,1,-21,3,-20,19,4,-22, signs 0110001010110011101101111010
candidate -1,2,-3,-4,5,-6,-7,8,9,-10,-11,-12,13,-14,15,-16,17,-18,-19,20,-2,21,22,-5,23,24,-8,-17,25,-9,26,-15,27,-13,28,11,16,-26,14,-27,12,-28,10,-25,-24,7,18,-23,6,1,-21,3,-20,19,4,-22, signs 0110000111101100011101111010
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,-11,-12,13,-14,15,-16,-17,18,-19,20,-2,21,22,-5,23,-7,-18,24,25,-9,26,-15,27,-13,28,11,16,-26,14,-27,12,-28,10,-25,8,17,-24,-23,6,1,-21,3,-20,19,4,-22, signs 0110001011101100101101111010
candidate -1,2,-3,-4,-5,-6,7,-8,9,-10,11,12,13,-14,-15,-16,17,-18,-19,20,-2,21,22,-17,23,24,25,-13,26,-11,27,-9,28,-7,-12,-26,10,-27,8,-28,14,-25,6,15,-24,5,16,-23,18,1,-21,3,-20,19,4,-22, signs 0110000011011111001101111010
candidate -1,2,-3,-4,-5,-6,7,-8,9,-10,11,-12,13,14,-15,-16,17,-18,-19,20,-2,21,22,-17,23,24,25,-7,26,-13,27,-11,28,-9,-14,-26,12,-27,10,-28,8,-25,6,15,-24,5,16,-23,18,1,-21,3,-20,19,4,-22, signs 0110001100110111001101111010
candidate -1,2,-3,-4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,17,-18,-19,20,-2,21,22,-17,23,24,-6,-15,25,-13,26,-11,27,-9,28,7,12,-26,10,-27,8,-28,14,-25,-24,5,16,-23,18,1,-21,3,-20,19,4,-22, signs 0110011011001101001101111010
candidate -1,2,-3,-4,5,-6,-7,-8,9,-10,11,-12,13,-14,-15,16,17,-18,-19,20,-2,21,22,-17,23,-5,-16,24,25,-13,26,-11,27,-9,28,7,12,-26,10,-27,8,-28,14,-25,6,15,-24,-23,18,1,-21,3,-20,19,4,-22, signs 0110101011001110001101111010
candidate -1,2,-3,-4,-5,6,7,-8,-9,-10,11,-12,13,-14,15,-16,17,-18,-19,20,-2,21,22,-17,23,24,-6,-15,25,-7,26,-13,27,-11,28,9,14,-26,12,-27,10,-28,8,-25,-24,5,16,-23,18,1,-21,3,-20,19,4,-22, signs 0110011110110001001101111010
candidate -1,2,-3,-4,5,-6,7,-8,-9,-10,11,-12,13,-14,-15,16,17,-18,-19,20,-2,21,22,-17,23,-5,-16,24,25,-7,26,-13,27,-11,28,9,14,-26,12,-27,10,-28,8,-25,6,15,-24,-23,18,1,-21,3,-20,19,4,-22, signs 0110101110110010001101111010
N=28 triple 7,9,12 closed 4545034 reduced 524394 tested 524394 hits 32


==> anc/8_15_8_19/census/logs/run_19_28_8_10.log <==
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,-11,-12,-13,14,15,16,-17,18,19,-15,20,-1,-16,21,-18,22,-14,23,24,-5,25,-7,26,-9,27,28,12,-24,4,-27,10,-26,8,-25,6,11,-28,13,-23,3,-22,-19,-21,17,2,-20, signs 0011001100100110010010001010
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,-13,-14,15,-16,17,-18,-8,19,-6,-17,20,21,22,-11,-4,23,24,-1,25,-3,26,27,28,-15,16,-28,14,-20,18,7,-19,9,-21,13,-27,5,10,-22,12,-26,-23,-25,2,-24, signs 0010000111100100000100001110
candidate 1,-2,-3,4,5,-6,-7,8,9,-10,11,12,-13,-14,15,-16,-17,-18,-8,19,20,-5,21,22,23,-1,24,25,-4,-15,26,27,-12,-9,28,-11,10,-28,18,7,-19,13,-27,17,6,-20,14,-26,16,-21,-25,3,-22,-24,2,-23, signs 0001000101111100000000011110
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,11,12,-13,-14,15,-16,-17,-18,-8,19,20,21,-4,22,23,-1,24,-3,25,-15,26,27,-12,-9,28,-11,10,-28,18,7,-19,13,-27,17,6,-20,14,-26,16,5,-21,-25,-22,-24,2,-23, signs 0010000101111100000000011110
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,-13,14,-15,-16,-17,18,19,20,21,-7,22,23,-4,-1,24,-3,-18,25,26,27,-14,-9,28,-11,12,-28,10,13,8,15,-27,-21,6,-22,16,-26,-20,5,-23,17,-25,-19,2,-24, signs 0110001000111111101110001111
candidate 1,-2,3,4,-5,-6,7,8,-9,-10,11,-12,-13,-14,15,-16,-17,18,19,20,21,-7,22,23,-4,-1,24,-3,-18,25,26,-15,-8,27,28,-11,12,-28,10,13,-27,9,14,-21,6,-22,16,-26,-20,5,-23,17,-25,-19,2,-24, signs 0110001000111111101110001111
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,-13,14,-15,-16,-17,18,19,20,21,-7,22,23,-4,-1,24,-3,-18,25,26,-9,-14,27,28,-11,12,-28,10,13,-27,15,8,-21,6,-22,16,-26,-20,5,-23,17,-25,-19,2,-24, signs 0110001110111001101110001111
candidate 1,-2,3,4,5,6,-7,-8,9,10,-11,-12,-13,-14,-15,-16,17,-18,19,-17,20,-9,21,-5,22,-3,23,-1,-4,24,-6,25,-10,26,27,28,14,-20,-26,11,-25,-21,8,13,-28,15,18,-19,16,-27,12,7,-24,-22,2,-23, signs 1101011001110110111100111001
candidate 1,-2,3,4,-5,6,7,-8,9,10,-11,-12,-13,-14,-15,-16,17,-18,19,-17,20,-9,21,22,-6,-3,23,-1,-4,-7,24,25,-10,26,27,28,14,-20,-26,11,-25,-21,8,13,-28,15,18,-19,16,-27,12,-24,-22,5,2,-23, signs 1101101001110110111100111001
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-12,-7,22,23,-4,24,25,-1,26,-5,27,-9,-14,28,16,11,6,-22,8,13,-21,-19,18,-20,-28,15,10,-27,-23,3,-24,-26,2,-25, signs 1110110011100111100101011010
candidate 1,-2,3,4,-5,6,7,-8,-9,10,-11,-12,13,-14,-15,-16,17,-18,19,-17,-10,20,-6,21,22,-3,23,-1,-4,24,25,-7,26,27,28,-13,14,-28,12,15,-27,11,16,-26,-20,9,18,-19,8,-25,-21,5,-24,-22,2,-23, signs 1101001100001111111000111111
candidate 1,-2,3,-4,5,6,-7,8,-9,10,-11,-12,13,-14,-15,-16,17,-18,19,-17,-10,20,-6,21,22,-3,23,-1,24,-5,-8,25,26,27,28,-13,14,-28,12,15,-27,11,16,-26,-20,9,18,-19,-25,7,-21,-24,4,-22,2,-23, signs 1100101100001111111000111111
candidate 1,-2,3,4,-5,6,7,-8,-9,10,-11,-12,13,-14,-15,-16,17,-18,19,-17,-10,20,21,22,-6,-3,23,-1,-4,-7,24,25,26,27,28,-13,14,-28,12,15,-27,11,16,-26,-20,9,18,-19,-25,-21,8,-24,-22,5,2,-23, signs 1101101000001111111000111111
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-12,-7,22,23,-4,24,25,-1,26,-3,27,-9,-14,28,16,11,6,-22,8,13,-21,-19,18,-20,-28,15,10,5,-23,-27,-24,-26,2,-25, signs 1101110011100111100101111000
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-12,-7,22,-5,23,24,25,-1,26,27,-4,-9,-14,28,16,11,6,-22,8,13,-21,-19,18,-20,-28,15,10,-23,-27,3,-24,-26,2,-25, signs 1110110011100111100101111000
candidate 1,-2,3,4,-5,6,7,-8,-9,10,-11,-12,13,-14,-15,-16,17,-18,19,-17,-10,20,-6,21,-4,22,23,-1,24,-3,25,-7,26,27,28,-13,14,-28,12,15,-27,11,16,-26,-20,9,18,-19,8,-25,-21,5,-22,-24,2,-23, signs 1101001100001111111001101111
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,11,-12,-13,-14,-15,16,17,-18,19,-17,-6,20,21,-3,22,-1,-4,23,24,-7,-16,25,26,27,28,-11,12,-28,10,13,-27,9,14,-26,18,-19,-25,15,8,-24,-20,5,-23,-21,2,-22, signs 1101001100111100111001110111
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,-13,-14,-15,16,17,-18,19,-17,-6,20,21,-3,22,-1,23,-5,-8,24,-16,25,26,27,28,-11,12,-28,10,13,-27,9,14,-26,18,-19,-25,15,-24,7,-20,-23,4,-21,2,-22, signs 1100101100111100111001110111
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,11,-12,-13,-14,-15,16,17,-18,19,-17,20,21,-6,-3,22,-1,-4,-7,23,24,-16,25,26,27,28,-11,12,-28,10,13,-27,9,14,-26,18,-19,-25,15,-24,-20,8,-23,-21,5,2,-22, signs 1101101000111100111001110111
candidate 1,-2,3,-4,5,6,-7,8,-9,10,-11,-12,13,-14,-15,-16,17,-18,19,-17,-10,20,-6,21,22,-1,23,-3,24,-5,-8,25,26,27,28,-13,14,-28,12,15,-27,11,16,-26,-20,9,18,-19,-25,7,-21,-24,4,-23,2,-22, signs 1100101100001111111001011111
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-11,-8,24,25,-3,26,-1,-4,27,28,-9,10,-28,-24,7,-22,13,16,-20,18,-19,-21,15,12,-23,6,-25,-27,5,2,-26, signs 1101110011110010111010101101
candidate 1,-2,-3,4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-11,-8,24,-4,25,26,-1,27,-5,28,-9,10,-28,-24,7,-22,13,16,-20,18,-19,-21,15,12,-23,6,3,-25,-27,2,-26, signs 1110110011110010111010101101
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-8,24,25,-3,26,-1,-4,27,28,-9,10,-28,-24,7,-22,13,16,-20,18,-19,14,-21,-23,11,6,-25,-27,5,2,-26, signs 1101110011110100111010101101
candidate 1,-2,-3,4,5,-6,-7,8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-8,24,-4,25,26,-1,27,-5,28,-9,10,-28,-24,7,-22,13,16,-20,18,-19,14,-21,-23,11,6,3,-25,-27,2,-26, signs 1110110011110100111010101101
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-8,24,25,-3,26,-1,-4,27,28,-9,10,-28,-24,7,-22,13,18,-19,16,-20,14,-21,-23,11,6,-25,-27,5,2,-26, signs 1101110011110100111010101101
candidate 1,-2,-3,4,5,-6,-7,8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-8,24,-4,25,26,-1,27,-5,28,-9,10,-28,-24,7,-22,13,18,-19,16,-20,14,-21,-23,11,6,3,-25,-27,2,-26, signs 1110110011110100111010101101
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-11,-8,24,25,-3,26,-1,-4,27,28,-9,10,-28,-24,7,-22,13,-21,15,18,-19,16,-20,12,-23,6,-25,-27,5,2,-26, signs 1101110011110010111010101101
candidate 1,-2,-3,4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-11,-8,24,-4,25,26,-1,27,-5,28,-9,10,-28,-24,7,-22,13,-21,15,18,-19,16,-20,12,-23,6,3,-25,-27,2,-26, signs 1110110011110010111010101101
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-11,-8,24,25,-3,26,-1,-4,27,28,-9,10,-28,-24,7,12,-23,16,-20,18,-19,-21,15,-22,13,6,-25,-27,5,2,-26, signs 1101110011110010111010101101
candidate 1,-2,-3,4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-11,-8,24,-4,25,26,-1,27,-5,28,-9,10,-28,-24,7,12,-23,16,-20,18,-19,-21,15,-22,13,6,3,-25,-27,2,-26, signs 1110110011110010111010101101
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-8,24,25,-3,26,-1,-4,27,28,-9,10,-28,-24,7,14,-21,16,-20,18,-19,-22,13,-23,11,6,-25,-27,5,2,-26, signs 1101110011110100111010101101
candidate 1,-2,-3,4,5,-6,-7,8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-8,24,-4,25,26,-1,27,-5,28,-9,10,-28,-24,7,14,-21,16,-20,18,-19,-22,13,-23,11,6,3,-25,-27,2,-26, signs 1110110011110100111010101101
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-8,24,25,-3,26,-1,-4,27,28,-9,10,-28,-24,7,14,-21,18,-19,16,-20,-22,13,-23,11,6,-25,-27,5,2,-26, signs 1101110011110100111010101101
candidate 1,-2,-3,4,5,-6,-7,8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-8,24,-4,25,26,-1,27,-5,28,-9,10,-28,-24,7,14,-21,18,-19,16,-20,-22,13,-23,11,6,3,-25,-27,2,-26, signs 1110110011110100111010101101
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-11,-8,24,25,-3,26,-1,-4,27,28,-9,10,-28,-24,7,12,-23,-21,15,18,-19,16,-20,-22,13,6,-25,-27,5,2,-26, signs 1101110011110010111010101101
candidate 1,-2,-3,4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-11,-8,24,-4,25,26,-1,27,-5,28,-9,10,-28,-24,7,12,-23,-21,15,18,-19,16,-20,-22,13,6,3,-25,-27,2,-26, signs 1110110011110010111010101101
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-8,24,25,-3,26,-1,-4,27,28,-9,10,-28,-24,7,-23,11,-22,13,16,-20,18,-19,14,-21,6,-25,-27,5,2,-26, signs 1101110011110100111010101101
candidate 1,-2,-3,4,5,-6,-7,8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-8,24,-4,25,26,-1,27,-5,28,-9,10,-28,-24,7,-23,11,-22,13,16,-20,18,-19,14,-21,6,3,-25,-27,2,-26, signs 1110110011110100111010101101
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-8,24,25,-3,26,-1,-4,27,28,-9,10,-28,-24,7,-23,11,-22,13,18,-19,16,-20,14,-21,6,-25,-27,5,2,-26, signs 1101110011110100111010101101
candidate 1,-2,-3,4,5,-6,-7,8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-8,24,-4,25,26,-1,27,-5,28,-9,10,-28,-24,7,-23,11,-22,13,18,-19,16,-20,14,-21,6,3,-25,-27,2,-26, signs 1110110011110100111010101101
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-8,24,25,-3,26,-1,-4,27,28,-9,10,-28,-24,7,-23,11,14,-21,16,-20,18,-19,-22,13,6,-25,-27,5,2,-26, signs 1101110011110100111010101101
candidate 1,-2,-3,4,5,-6,-7,8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-8,24,-4,25,26,-1,27,-5,28,-9,10,-28,-24,7,-23,11,14,-21,16,-20,18,-19,-22,13,6,3,-25,-27,2,-26, signs 1110110011110100111010101101
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-8,24,25,-3,26,-1,-4,27,28,-9,10,-28,-24,7,-23,11,14,-21,18,-19,16,-20,-22,13,6,-25,-27,5,2,-26, signs 1101110011110100111010101101
candidate 1,-2,-3,4,5,-6,-7,8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-8,24,-4,25,26,-1,27,-5,28,-9,10,-28,-24,7,-23,11,14,-21,18,-19,16,-20,-22,13,6,3,-25,-27,2,-26, signs 1110110011110100111010101101
candidate 1,-2,3,-4,5,6,-7,8,-9,10,-11,-12,13,-14,-15,-16,17,-18,19,-17,-10,20,-8,21,-6,22,23,-3,24,-1,25,-5,26,27,28,-13,14,-28,12,15,-27,11,16,-26,-20,9,18,-19,-21,7,-22,-25,4,-23,2,-24, signs 1100101100001111111010011111
candidate 1,-2,3,-4,5,6,-7,8,-9,10,-11,-12,13,-14,-15,-16,17,-18,19,-17,-10,20,-8,21,-6,-3,22,-1,23,-5,24,25,26,27,28,-13,14,-28,12,15,-27,11,16,-26,-20,9,18,-19,-25,7,-21,-24,4,-23,2,-22, signs 1101100100001111111001011111
candidate 1,-2,3,4,-5,6,7,-8,9,10,-11,-12,-13,-14,-15,-16,17,-18,19,-17,20,-9,21,-7,22,-3,23,-1,-4,24,-6,25,-10,26,27,28,14,-20,-26,11,-25,-21,8,13,-28,15,18,-19,16,-27,12,-22,-24,5,2,-23, signs 1101101001110110111101101001
candidate 1,-2,3,4,-5,6,7,-8,-9,10,-11,-12,13,-14,-15,-16,17,-18,19,-17,-10,20,21,-7,22,-3,23,-1,-4,24,-6,25,26,27,28,-13,14,-28,12,15,-27,11,16,-26,-20,9,18,-19,8,-21,-25,5,-24,-22,2,-23, signs 1101001100001111111010110111
candidate 1,-2,-3,4,5,-6,7,8,-9,10,-11,-12,13,-14,-15,-16,17,-18,19,-17,-10,20,-8,21,-4,22,23,-1,24,-5,25,-7,26,27,28,-13,14,-28,12,15,-27,11,16,-26,-20,9,18,-19,6,-25,-21,3,-22,-24,2,-23, signs 1110100100001111111001101111
candidate 1,-2,3,4,-5,6,7,-8,-9,10,-11,-12,13,-14,-15,-16,17,-18,19,-17,-10,20,21,-7,22,-3,23,-1,-4,24,-6,25,26,27,28,-13,14,-28,12,15,-27,11,16,-26,-20,9,18,-19,-25,-21,8,-22,-24,5,2,-23, signs 1101101000001111111001101111
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-11,24,-3,25,-1,-4,26,-10,27,28,-7,8,-28,-22,13,16,-20,18,-19,-21,15,12,-23,-27,9,6,-24,-26,5,2,-25, signs 1101111100110010111010111001
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-11,-4,24,25,-1,26,-5,-10,27,28,-7,8,-28,-22,13,16,-20,18,-19,-21,15,12,-23,-27,9,6,3,-24,-26,2,-25, signs 1110111100110010111010111001
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,24,-3,25,-1,-4,26,-10,27,28,-7,8,-28,-22,13,16,-20,18,-19,14,-21,-23,11,-27,9,6,-24,-26,5,2,-25, signs 1101111100110100111010111001
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-4,24,25,-1,26,-5,-10,27,28,-7,8,-28,-22,13,16,-20,18,-19,14,-21,-23,11,-27,9,6,3,-24,-26,2,-25, signs 1110111100110100111010111001
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,24,-3,25,-1,-4,26,-10,27,28,-7,8,-28,-22,13,18,-19,16,-20,14,-21,-23,11,-27,9,6,-24,-26,5,2,-25, signs 1101111100110100111010111001
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-4,24,25,-1,26,-5,-10,27,28,-7,8,-28,-22,13,18,-19,16,-20,14,-21,-23,11,-27,9,6,3,-24,-26,2,-25, signs 1110111100110100111010111001
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-11,24,-3,25,-1,-4,26,-10,27,28,-7,8,-28,-22,13,-21,15,18,-19,16,-20,12,-23,-27,9,6,-24,-26,5,2,-25, signs 1101111100110010111010111001
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-11,-4,24,25,-1,26,-5,-10,27,28,-7,8,-28,-22,13,-21,15,18,-19,16,-20,12,-23,-27,9,6,3,-24,-26,2,-25, signs 1110111100110010111010111001
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-11,24,-3,25,-1,-4,26,-10,27,28,-7,8,-28,12,-23,16,-20,18,-19,-21,15,-22,13,-27,9,6,-24,-26,5,2,-25, signs 1101111100110010111010111001
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-11,-4,24,25,-1,26,-5,-10,27,28,-7,8,-28,12,-23,16,-20,18,-19,-21,15,-22,13,-27,9,6,3,-24,-26,2,-25, signs 1110111100110010111010111001
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,24,-3,25,-1,-4,26,-10,27,28,-7,8,-28,14,-21,16,-20,18,-19,-22,13,-23,11,-27,9,6,-24,-26,5,2,-25, signs 1101111100110100111010111001
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-4,24,25,-1,26,-5,-10,27,28,-7,8,-28,14,-21,16,-20,18,-19,-22,13,-23,11,-27,9,6,3,-24,-26,2,-25, signs 1110111100110100111010111001
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,24,-3,25,-1,-4,26,-10,27,28,-7,8,-28,14,-21,18,-19,16,-20,-22,13,-23,11,-27,9,6,-24,-26,5,2,-25, signs 1101111100110100111010111001
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-4,24,25,-1,26,-5,-10,27,28,-7,8,-28,14,-21,18,-19,16,-20,-22,13,-23,11,-27,9,6,3,-24,-26,2,-25, signs 1110111100110100111010111001
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-11,24,-3,25,-1,-4,26,-10,27,28,-7,8,-28,12,-23,-21,15,18,-19,16,-20,-22,13,-27,9,6,-24,-26,5,2,-25, signs 1101111100110010111010111001
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-11,-4,24,25,-1,26,-5,-10,27,28,-7,8,-28,12,-23,-21,15,18,-19,16,-20,-22,13,-27,9,6,3,-24,-26,2,-25, signs 1110111100110010111010111001
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,24,-3,25,-1,-4,26,-10,27,28,-7,8,-28,-23,11,-22,13,16,-20,18,-19,14,-21,-27,9,6,-24,-26,5,2,-25, signs 1101111100110100111010111001
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-4,24,25,-1,26,-5,-10,27,28,-7,8,-28,-23,11,-22,13,16,-20,18,-19,14,-21,-27,9,6,3,-24,-26,2,-25, signs 1110111100110100111010111001
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,24,-3,25,-1,-4,26,-10,27,28,-7,8,-28,-23,11,-22,13,18,-19,16,-20,14,-21,-27,9,6,-24,-26,5,2,-25, signs 1101111100110100111010111001
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-4,24,25,-1,26,-5,-10,27,28,-7,8,-28,-23,11,-22,13,18,-19,16,-20,14,-21,-27,9,6,3,-24,-26,2,-25, signs 1110111100110100111010111001
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,24,-3,25,-1,-4,26,-10,27,28,-7,8,-28,-23,11,14,-21,16,-20,18,-19,-22,13,-27,9,6,-24,-26,5,2,-25, signs 1101111100110100111010111001
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-4,24,25,-1,26,-5,-10,27,28,-7,8,-28,-23,11,14,-21,16,-20,18,-19,-22,13,-27,9,6,3,-24,-26,2,-25, signs 1110111100110100111010111001
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,24,-3,25,-1,-4,26,-10,27,28,-7,8,-28,-23,11,14,-21,18,-19,16,-20,-22,13,-27,9,6,-24,-26,5,2,-25, signs 1101111100110100111010111001
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-4,24,25,-1,26,-5,-10,27,28,-7,8,-28,-23,11,14,-21,18,-19,16,-20,-22,13,-27,9,6,3,-24,-26,2,-25, signs 1110111100110100111010111001
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-11,-4,24,25,-1,26,27,-6,-9,28,-7,8,-28,-27,5,10,-26,-24,3,-22,13,16,-20,18,-19,-21,15,12,-23,2,-25, signs 1100011101110010111010101111
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-4,24,25,-1,26,27,-6,-9,28,-7,8,-28,-27,5,10,-26,-24,3,-22,13,16,-20,18,-19,14,-21,-23,11,2,-25, signs 1100011101110100111010101111
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-4,24,25,-1,26,27,-6,-9,28,-7,8,-28,-27,5,10,-26,-24,3,-22,13,18,-19,16,-20,14,-21,-23,11,2,-25, signs 1100011101110100111010101111
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-11,-4,24,25,-1,26,27,-6,-9,28,-7,8,-28,-27,5,10,-26,-24,3,-22,13,-21,15,18,-19,16,-20,12,-23,2,-25, signs 1100011101110010111010101111
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-11,-4,24,25,-1,26,27,-6,-9,28,-7,8,-28,-27,5,10,-26,-24,3,12,-23,16,-20,18,-19,-21,15,-22,13,2,-25, signs 1100011101110010111010101111
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-4,24,25,-1,26,27,-6,-9,28,-7,8,-28,-27,5,10,-26,-24,3,14,-21,16,-20,18,-19,-22,13,-23,11,2,-25, signs 1100011101110100111010101111
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-4,24,25,-1,26,27,-6,-9,28,-7,8,-28,-27,5,10,-26,-24,3,14,-21,18,-19,16,-20,-22,13,-23,11,2,-25, signs 1100011101110100111010101111
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-11,-4,24,25,-1,26,27,-6,-9,28,-7,8,-28,-27,5,10,-26,-24,3,12,-23,-21,15,18,-19,16,-20,-22,13,2,-25, signs 1100011101110010111010101111
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-4,24,25,-1,26,27,-6,-9,28,-7,8,-28,-27,5,10,-26,-24,3,-23,11,-22,13,16,-20,18,-19,14,-21,2,-25, signs 1100011101110100111010101111
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-4,24,25,-1,26,27,-6,-9,28,-7,8,-28,-27,5,10,-26,-24,3,-23,11,-22,13,18,-19,16,-20,14,-21,2,-25, signs 1100011101110100111010101111
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-4,24,25,-1,26,27,-6,-9,28,-7,8,-28,-27,5,10,-26,-24,3,-23,11,14,-21,16,-20,18,-19,-22,13,2,-25, signs 1100011101110100111010101111
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-4,24,25,-1,26,27,-6,-9,28,-7,8,-28,-27,5,10,-26,-24,3,-23,11,14,-21,18,-19,16,-20,-22,13,2,-25, signs 1100011101110100111010101111
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-11,-4,24,25,-1,26,-5,-10,27,28,-7,8,-28,6,9,-27,-26,-24,3,-22,13,16,-20,18,-19,-21,15,12,-23,2,-25, signs 1100101110110010111010101111
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-4,24,25,-1,26,-5,-10,27,28,-7,8,-28,6,9,-27,-26,-24,3,-22,13,16,-20,18,-19,14,-21,-23,11,2,-25, signs 1100101110110100111010101111
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-4,24,25,-1,26,-5,-10,27,28,-7,8,-28,6,9,-27,-26,-24,3,-22,13,18,-19,16,-20,14,-21,-23,11,2,-25, signs 1100101110110100111010101111
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-11,-4,24,25,-1,26,-5,-10,27,28,-7,8,-28,6,9,-27,-26,-24,3,-22,13,-21,15,18,-19,16,-20,12,-23,2,-25, signs 1100101110110010111010101111
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-11,-4,24,25,-1,26,-5,-10,27,28,-7,8,-28,6,9,-27,-26,-24,3,12,-23,16,-20,18,-19,-21,15,-22,13,2,-25, signs 1100101110110010111010101111
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-4,24,25,-1,26,-5,-10,27,28,-7,8,-28,6,9,-27,-26,-24,3,14,-21,16,-20,18,-19,-22,13,-23,11,2,-25, signs 1100101110110100111010101111
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-4,24,25,-1,26,-5,-10,27,28,-7,8,-28,6,9,-27,-26,-24,3,14,-21,18,-19,16,-20,-22,13,-23,11,2,-25, signs 1100101110110100111010101111
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-11,-4,24,25,-1,26,-5,-10,27,28,-7,8,-28,6,9,-27,-26,-24,3,12,-23,-21,15,18,-19,16,-20,-22,13,2,-25, signs 1100101110110010111010101111
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-4,24,25,-1,26,-5,-10,27,28,-7,8,-28,6,9,-27,-26,-24,3,-23,11,-22,13,16,-20,18,-19,14,-21,2,-25, signs 1100101110110100111010101111
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-4,24,25,-1,26,-5,-10,27,28,-7,8,-28,6,9,-27,-26,-24,3,-23,11,-22,13,18,-19,16,-20,14,-21,2,-25, signs 1100101110110100111010101111
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-4,24,25,-1,26,-5,-10,27,28,-7,8,-28,6,9,-27,-26,-24,3,-23,11,14,-21,16,-20,18,-19,-22,13,2,-25, signs 1100101110110100111010101111
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-4,24,25,-1,26,-5,-10,27,28,-7,8,-28,6,9,-27,-26,-24,3,-23,11,14,-21,18,-19,16,-20,-22,13,2,-25, signs 1100101110110100111010101111
candidate 1,-2,3,-4,5,6,-7,8,-9,10,-11,-12,13,-14,-15,-16,17,-18,19,-17,-10,20,21,-5,22,-3,23,-1,-6,24,-8,25,26,27,28,-13,14,-28,12,15,-27,11,16,-26,-20,9,18,-19,-25,7,-24,-21,4,-22,2,-23, signs 1100101100001111111010101111
candidate 1,-2,3,-4,5,6,-7,8,-9,10,-11,-12,13,-14,-15,-16,17,-18,19,-17,-10,20,-8,21,-6,22,23,-1,24,-3,25,-5,26,27,28,-13,14,-28,12,15,-27,11,16,-26,-20,9,18,-19,-21,7,-22,-25,4,-24,2,-23, signs 1100101100001111111010101111
candidate 1,-2,3,-4,5,6,-7,8,-9,10,-11,-12,13,-14,-15,-16,17,-18,19,-17,-10,20,-8,21,22,-5,23,-3,24,-1,-6,25,26,27,28,-13,14,-28,12,15,-27,11,16,-26,-20,9,18,-19,-21,7,-25,-22,4,-23,2,-24, signs 1100101100001111111011010111
candidate 1,-2,3,-4,5,6,-7,8,-9,10,-11,-12,13,-14,-15,-16,17,-18,19,-17,-10,20,-8,-5,21,-3,22,-1,23,24,-6,25,26,27,28,-13,14,-28,12,15,-27,11,16,-26,-20,9,18,-19,-25,7,-24,-21,4,-23,2,-22, signs 1101100100001111111011001111
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-11,-8,24,25,-7,-4,26,27,-1,28,-5,6,-28,-26,3,-24,9,-22,13,16,-20,18,-19,-21,15,12,-23,10,-25,2,-27, signs 1100111110110010111010101011
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-11,-8,24,25,-7,-4,26,27,-1,28,-5,6,-28,-26,3,-24,9,-22,13,-21,15,18,-19,16,-20,12,-23,10,-25,2,-27, signs 1100111110110010111010101011
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-11,-8,24,25,-7,-4,26,27,-1,28,-5,6,-28,-26,3,-24,9,12,-23,16,-20,18,-19,-21,15,-22,13,10,-25,2,-27, signs 1100111110110010111010101011
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-11,-8,24,25,-7,-4,26,27,-1,28,-5,6,-28,-26,3,-24,9,12,-23,-21,15,18,-19,16,-20,-22,13,10,-25,2,-27, signs 1100111110110010111010101011
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-8,24,25,-7,-4,26,27,-1,28,-5,6,-28,-26,3,-24,9,-23,11,-22,13,16,-20,18,-19,14,-21,10,-25,2,-27, signs 1100111110110100111010101011
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-8,24,25,-7,-4,26,27,-1,28,-5,6,-28,-26,3,-24,9,-23,11,-22,13,18,-19,16,-20,14,-21,10,-25,2,-27, signs 1100111110110100111010101011
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-8,24,25,-7,-4,26,27,-1,28,-5,6,-28,-26,3,-24,9,-23,11,14,-21,16,-20,18,-19,-22,13,10,-25,2,-27, signs 1100111110110100111010101011
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-8,24,25,-7,-4,26,27,-1,28,-5,6,-28,-26,3,-24,9,-23,11,14,-21,18,-19,16,-20,-22,13,10,-25,2,-27, signs 1100111110110100111010101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-11,24,25,-10,-7,-4,26,27,-1,28,-5,6,-28,-26,3,8,-24,-22,13,16,-20,18,-19,-21,15,12,-23,-25,9,2,-27, signs 1100111101110010111010101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,24,25,-10,-7,-4,26,27,-1,28,-5,6,-28,-26,3,8,-24,-22,13,16,-20,18,-19,14,-21,-23,11,-25,9,2,-27, signs 1100111101110100111010101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,24,25,-10,-7,-4,26,27,-1,28,-5,6,-28,-26,3,8,-24,-22,13,18,-19,16,-20,14,-21,-23,11,-25,9,2,-27, signs 1100111101110100111010101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-11,24,25,-10,-7,-4,26,27,-1,28,-5,6,-28,-26,3,8,-24,-22,13,-21,15,18,-19,16,-20,12,-23,-25,9,2,-27, signs 1100111101110010111010101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-11,24,25,-10,-7,-4,26,27,-1,28,-5,6,-28,-26,3,8,-24,12,-23,16,-20,18,-19,-21,15,-22,13,-25,9,2,-27, signs 1100111101110010111010101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,24,25,-10,-7,-4,26,27,-1,28,-5,6,-28,-26,3,8,-24,14,-21,16,-20,18,-19,-22,13,-23,11,-25,9,2,-27, signs 1100111101110100111010101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,24,25,-10,-7,-4,26,27,-1,28,-5,6,-28,-26,3,8,-24,14,-21,18,-19,16,-20,-22,13,-23,11,-25,9,2,-27, signs 1100111101110100111010101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-11,24,25,-10,-7,-4,26,27,-1,28,-5,6,-28,-26,3,8,-24,12,-23,-21,15,18,-19,16,-20,-22,13,-25,9,2,-27, signs 1100111101110010111010101011
candidate 1,-2,3,-4,-5,6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-11,-8,24,25,-7,26,-1,-6,27,28,-3,4,-28,-24,9,-22,13,16,-20,18,-19,-21,15,12,-23,10,-25,-27,5,2,-26, signs 1111001110110010111010101101
candidate 1,-2,3,-4,-5,6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-11,-8,24,25,-7,26,-1,-6,27,28,-3,4,-28,-24,9,-22,13,-21,15,18,-19,16,-20,12,-23,10,-25,-27,5,2,-26, signs 1111001110110010111010101101
candidate 1,-2,3,-4,-5,6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-11,-8,24,25,-7,26,-1,-6,27,28,-3,4,-28,-24,9,12,-23,16,-20,18,-19,-21,15,-22,13,10,-25,-27,5,2,-26, signs 1111001110110010111010101101
candidate 1,-2,3,-4,-5,6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-11,-8,24,25,-7,26,-1,-6,27,28,-3,4,-28,-24,9,12,-23,-21,15,18,-19,16,-20,-22,13,10,-25,-27,5,2,-26, signs 1111001110110010111010101101
candidate 1,-2,3,-4,-5,6,7,8,-9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-8,24,25,-7,26,-1,-6,27,28,-3,4,-28,-24,9,-23,11,-22,13,16,-20,18,-19,14,-21,10,-25,-27,5,2,-26, signs 1111001110110100111010101101
candidate 1,-2,3,-4,-5,6,7,8,-9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-8,24,25,-7,26,-1,-6,27,28,-3,4,-28,-24,9,-23,11,-22,13,18,-19,16,-20,14,-21,10,-25,-27,5,2,-26, signs 1111001110110100111010101101
candidate 1,-2,3,-4,-5,6,7,8,-9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-8,24,25,-7,26,-1,-6,27,28,-3,4,-28,-24,9,-23,11,14,-21,16,-20,18,-19,-22,13,10,-25,-27,5,2,-26, signs 1111001110110100111010101101
candidate 1,-2,3,-4,-5,6,7,8,-9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-8,24,25,-7,26,-1,-6,27,28,-3,4,-28,-24,9,-23,11,14,-21,18,-19,16,-20,-22,13,10,-25,-27,5,2,-26, signs 1111001110110100111010101101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-11,24,25,-10,-7,26,-1,-6,27,28,-3,4,-28,8,-24,-22,13,16,-20,18,-19,-21,15,12,-23,-25,9,-27,5,2,-26, signs 1111001101110010111010101101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,24,25,-10,-7,26,-1,-6,27,28,-3,4,-28,8,-24,-22,13,16,-20,18,-19,14,-21,-23,11,-25,9,-27,5,2,-26, signs 1111001101110100111010101101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,24,25,-10,-7,26,-1,-6,27,28,-3,4,-28,8,-24,-22,13,18,-19,16,-20,14,-21,-23,11,-25,9,-27,5,2,-26, signs 1111001101110100111010101101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-11,24,25,-10,-7,26,-1,-6,27,28,-3,4,-28,8,-24,-22,13,-21,15,18,-19,16,-20,12,-23,-25,9,-27,5,2,-26, signs 1111001101110010111010101101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-11,24,25,-10,-7,26,-1,-6,27,28,-3,4,-28,8,-24,12,-23,16,-20,18,-19,-21,15,-22,13,-25,9,-27,5,2,-26, signs 1111001101110010111010101101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,24,25,-10,-7,26,-1,-6,27,28,-3,4,-28,8,-24,14,-21,16,-20,18,-19,-22,13,-23,11,-25,9,-27,5,2,-26, signs 1111001101110100111010101101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,24,25,-10,-7,26,-1,-6,27,28,-3,4,-28,8,-24,14,-21,18,-19,16,-20,-22,13,-23,11,-25,9,-27,5,2,-26, signs 1111001101110100111010101101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-11,24,25,-10,-7,26,-1,-6,27,28,-3,4,-28,8,-24,12,-23,-21,15,18,-19,16,-20,-22,13,-25,9,-27,5,2,-26, signs 1111001101110010111010101101
candidate 1,-2,3,4,-5,6,7,-8,-9,10,-11,-12,13,-14,-15,-16,17,-18,19,-17,-10,20,21,-7,-4,22,23,-1,24,-3,-6,25,26,27,28,-13,14,-28,12,15,-27,11,16,-26,-20,9,18,-19,8,-21,-25,5,-22,-24,2,-23, signs 1101001100001111111011100111
candidate 1,-2,3,-4,5,6,-7,8,-9,10,-11,-12,13,-14,-15,-16,17,-18,19,-17,-10,20,-8,21,22,-5,23,-1,24,-3,-6,25,26,27,28,-13,14,-28,12,15,-27,11,16,-26,-20,9,18,-19,-21,7,-25,-22,4,-24,2,-23, signs 1100101100001111111011100111
candidate 1,-2,-3,4,5,-6,7,8,-9,10,-11,-12,13,-14,-15,-16,17,-18,19,-17,-10,20,-8,-5,21,22,23,-1,24,25,-4,-7,26,27,28,-13,14,-28,12,15,-27,11,16,-26,-20,9,18,-19,6,-21,-25,3,-22,-24,2,-23, signs 1110100100001111111011100111
candidate 1,-2,3,-4,5,-6,-7,8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-8,20,21,-5,22,23,24,-1,25,-3,-14,26,-12,27,28,-9,10,-28,-20,7,18,-19,6,-21,-27,11,16,-22,4,13,-26,15,-23,-25,2,-24, signs 1101110011000111111011110001
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,11,-12,-13,-14,-15,16,17,-18,19,-17,-6,20,-4,21,22,-1,23,-3,24,-7,-16,25,26,27,28,-11,12,-28,10,13,-27,9,14,-26,18,-19,-25,15,8,-24,-20,5,-21,-23,2,-22, signs 1101001100111100111011010111
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,11,-12,-13,-14,-15,16,17,-18,19,-17,-6,20,-4,21,22,-1,23,-3,24,-7,-16,25,26,27,28,-11,12,-28,10,13,-27,9,14,-26,-21,-23,2,-24,-20,5,18,-19,-25,15,8,-22, signs 1101001100111100111011010111
candidate 1,-2,3,-4,5,6,-7,8,-9,10,-11,-12,13,-14,-15,-16,17,-18,19,-17,-10,20,21,-5,22,-1,23,-3,-6,24,-8,25,26,27,28,-13,14,-28,12,15,-27,11,16,-26,-20,9,18,-19,-25,7,-24,-21,4,-23,2,-22, signs 1100101100001111111011001111
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-11,24,-1,-10,25,26,27,-4,-7,28,-5,6,-28,-27,3,8,-26,-22,13,16,-20,18,-19,-21,15,12,-23,-25,9,2,-24, signs 1101110100110010111010110111
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,24,-1,-10,25,26,27,-4,-7,28,-5,6,-28,-27,3,8,-26,-22,13,16,-20,18,-19,14,-21,-23,11,-25,9,2,-24, signs 1101110100110100111010110111
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,24,-1,-10,25,26,27,-4,-7,28,-5,6,-28,-27,3,8,-26,-22,13,18,-19,16,-20,14,-21,-23,11,-25,9,2,-24, signs 1101110100110100111010110111
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-11,24,-1,-10,25,26,27,-4,-7,28,-5,6,-28,-27,3,8,-26,-22,13,-21,15,18,-19,16,-20,12,-23,-25,9,2,-24, signs 1101110100110010111010110111
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-11,24,-1,-10,25,26,27,-4,-7,28,-5,6,-28,-27,3,8,-26,12,-23,16,-20,18,-19,-21,15,-22,13,-25,9,2,-24, signs 1101110100110010111010110111
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,24,-1,-10,25,26,27,-4,-7,28,-5,6,-28,-27,3,8,-26,14,-21,16,-20,18,-19,-22,13,-23,11,-25,9,2,-24, signs 1101110100110100111010110111
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,24,-1,-10,25,26,27,-4,-7,28,-5,6,-28,-27,3,8,-26,14,-21,18,-19,16,-20,-22,13,-23,11,-25,9,2,-24, signs 1101110100110100111010110111
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-11,24,-1,-10,25,26,27,-4,-7,28,-5,6,-28,-27,3,8,-26,12,-23,-21,15,18,-19,16,-20,-22,13,-25,9,2,-24, signs 1101110100110010111010110111
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,24,-1,-10,25,26,27,-4,-7,28,-5,6,-28,-27,3,8,-26,-23,11,-22,13,16,-20,18,-19,14,-21,-25,9,2,-24, signs 1101110100110100111010110111
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,24,-1,-10,25,26,27,-4,-7,28,-5,6,-28,-27,3,8,-26,-23,11,-22,13,18,-19,16,-20,14,-21,-25,9,2,-24, signs 1101110100110100111010110111
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,24,-1,-10,25,26,27,-4,-7,28,-5,6,-28,-27,3,8,-26,-23,11,14,-21,16,-20,18,-19,-22,13,-25,9,2,-24, signs 1101110100110100111010110111
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,24,-1,-10,25,26,27,-4,-7,28,-5,6,-28,-27,3,8,-26,-23,11,14,-21,18,-19,16,-20,-22,13,-25,9,2,-24, signs 1101110100110100111010110111
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-11,24,-1,-10,25,26,-3,-8,27,28,-5,6,-28,4,7,-27,-26,-22,13,16,-20,18,-19,-21,15,12,-23,-25,9,2,-24, signs 1110111000110010111010110111
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,24,-1,-10,25,26,-3,-8,27,28,-5,6,-28,4,7,-27,-26,-22,13,16,-20,18,-19,14,-21,-23,11,-25,9,2,-24, signs 1110111000110100111010110111
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,24,-1,-10,25,26,-3,-8,27,28,-5,6,-28,4,7,-27,-26,-22,13,18,-19,16,-20,14,-21,-23,11,-25,9,2,-24, signs 1110111000110100111010110111
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-11,24,-1,-10,25,26,-3,-8,27,28,-5,6,-28,4,7,-27,-26,-22,13,-21,15,18,-19,16,-20,12,-23,-25,9,2,-24, signs 1110111000110010111010110111
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-11,24,-1,-10,25,26,-3,-8,27,28,-5,6,-28,4,7,-27,-26,12,-23,16,-20,18,-19,-21,15,-22,13,-25,9,2,-24, signs 1110111000110010111010110111
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,24,-1,-10,25,26,-3,-8,27,28,-5,6,-28,4,7,-27,-26,14,-21,16,-20,18,-19,-22,13,-23,11,-25,9,2,-24, signs 1110111000110100111010110111
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,24,-1,-10,25,26,-3,-8,27,28,-5,6,-28,4,7,-27,-26,14,-21,18,-19,16,-20,-22,13,-23,11,-25,9,2,-24, signs 1110111000110100111010110111
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-11,24,-1,-10,25,26,-3,-8,27,28,-5,6,-28,4,7,-27,-26,12,-23,-21,15,18,-19,16,-20,-22,13,-25,9,2,-24, signs 1110111000110010111010110111
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,24,-1,-10,25,26,-3,-8,27,28,-5,6,-28,4,7,-27,-26,-23,11,-22,13,16,-20,18,-19,14,-21,-25,9,2,-24, signs 1110111000110100111010110111
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,24,-1,-10,25,26,-3,-8,27,28,-5,6,-28,4,7,-27,-26,-23,11,-22,13,18,-19,16,-20,14,-21,-25,9,2,-24, signs 1110111000110100111010110111
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,24,-1,-10,25,26,-3,-8,27,28,-5,6,-28,4,7,-27,-26,-23,11,14,-21,16,-20,18,-19,-22,13,-25,9,2,-24, signs 1110111000110100111010110111
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,24,-1,-10,25,26,-3,-8,27,28,-5,6,-28,4,7,-27,-26,-23,11,14,-21,18,-19,16,-20,-22,13,-25,9,2,-24, signs 1110111000110100111010110111
candidate 1,-2,-3,-4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,-6,20,21,22,23,-1,24,25,-16,26,-8,-13,27,-9,28,-11,12,-28,10,-27,14,7,-26,15,-20,5,18,-19,4,-21,-25,3,-22,-24,2,-23, signs 1111000000111111111011100101
candidate 1,-2,-3,-4,-5,6,-7,8,9,-10,11,-12,-13,14,15,-16,17,-18,19,-17,-6,20,21,22,23,-1,24,25,26,-15,-8,27,-14,-9,28,-11,12,-28,10,13,-27,7,16,-26,-20,5,18,-19,4,-21,-25,3,-22,-24,2,-23, signs 1111000000111111111011100101
candidate 1,-2,-3,-4,-5,6,7,8,-9,-10,11,-12,-13,-14,15,16,17,-18,19,-17,-6,20,21,22,23,-1,24,25,-16,-7,26,-15,-8,27,28,-11,12,-28,10,13,-27,9,14,-26,-20,5,18,-19,4,-21,-25,3,-22,-24,2,-23, signs 1111000000111111111011100011
candidate 1,-2,-3,-4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,-6,20,21,22,23,-1,24,25,-16,26,-8,-13,27,-11,28,-9,10,-28,12,-27,14,7,-26,15,-20,5,18,-19,4,-21,-25,3,-22,-24,2,-23, signs 1111000011001111111011100101
candidate 1,-2,-3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,16,17,-18,19,-17,-6,20,21,22,23,-1,24,25,-16,26,-8,-15,27,-13,28,-11,12,-28,10,-27,14,9,-26,7,-20,5,18,-19,4,-21,-25,3,-22,-24,2,-23, signs 1111001000110111111011100011
candidate 1,-2,-3,-4,-5,6,-7,8,-9,10,11,-12,13,-14,15,-16,17,-18,19,-17,-6,20,21,22,23,-1,24,25,26,-15,-8,27,-10,-13,28,-11,12,-28,14,9,-27,7,16,-26,-20,5,18,-19,4,-21,-25,3,-22,-24,2,-23, signs 1111000011110011111011100101
candidate 1,-2,-3,-4,-5,6,-7,8,-9,10,11,-12,13,-14,15,-16,17,-18,19,-17,-6,20,21,22,23,-1,24,25,26,-15,-8,27,-10,-13,28,-11,12,-28,-27,9,14,-26,16,7,-20,5,18,-19,4,-21,-25,3,-22,-24,2,-23, signs 1111001001110110111011100011
candidate 1,-2,-3,-4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,-6,20,21,22,23,-1,24,25,-16,-7,26,-9,-14,27,28,-11,12,-28,10,13,-27,15,8,-26,-20,5,18,-19,4,-21,-25,3,-22,-24,2,-23, signs 1111000110111001111011100011
candidate 1,-2,-3,-4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,-6,20,21,22,23,-1,24,25,-16,26,-14,-7,27,-9,28,-11,12,-28,10,-27,8,13,-26,15,-20,5,18,-19,4,-21,-25,3,-22,-24,2,-23, signs 1111001100110011111011100101
candidate 1,-2,-3,-4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,-6,20,21,22,23,-1,24,25,-16,26,-14,-7,27,-11,28,-9,10,-28,12,-27,8,13,-26,15,-20,5,18,-19,4,-21,-25,3,-22,-24,2,-23, signs 1111001111000011111011100101
candidate 1,-2,-3,-4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,16,17,-18,19,-17,-6,20,21,22,23,-1,24,25,-16,26,-14,-9,27,-13,28,-11,12,-28,10,-27,8,15,-26,7,-20,5,18,-19,4,-21,-25,3,-22,-24,2,-23, signs 1111001110110001111011100011
candidate 1,-2,-3,-4,-5,6,-7,8,-9,10,11,-12,13,-14,15,-16,17,-18,19,-17,-6,20,21,22,23,-1,24,25,-8,26,-10,-15,27,-11,28,-13,14,-28,12,-27,16,9,-26,7,-20,5,18,-19,4,-21,-25,3,-22,-24,2,-23, signs 1111001100001111111011100101
candidate 1,-2,-3,-4,-5,6,-7,8,-9,10,11,-12,13,-14,15,-16,17,-18,19,-17,-6,20,21,22,23,-1,24,25,-8,26,-10,-15,27,-13,28,-11,12,-28,14,-27,16,9,-26,7,-20,5,18,-19,4,-21,-25,3,-22,-24,2,-23, signs 1111001100110011111011100101
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,-12,13,-14,15,-16,17,-18,19,-17,20,21,22,-3,23,-1,-4,24,-6,25,26,27,-10,-15,28,-13,12,-26,8,-20,18,-19,-21,7,-25,-28,14,11,-27,9,16,-22,-24,5,2,-23, signs 1101101001111001111011100110
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,-3,21,-1,22,23,-4,24,25,26,-8,27,-10,-13,28,-11,12,-28,-27,9,14,-20,-24,5,-23,-21,2,7,-26,15,18,-19,16,-25,6,-22, signs 1001110001110110111101100111
candidate 1,-2,-3,-4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,-6,20,21,22,23,-1,24,25,26,-7,-16,27,-14,-9,28,-11,12,-26,-20,5,18,-19,-27,15,8,-28,10,13,4,-21,-25,3,-22,-24,2,-23, signs 1111001100111100111011100101
candidate 1,-2,-3,-4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,-6,20,21,22,23,-1,24,25,26,-7,-16,27,-14,-9,28,-11,12,-28,10,13,-27,15,8,-26,-20,5,18,-19,4,-21,-25,3,-22,-24,2,-23, signs 1111001100111100111011100101
candidate 1,-2,-3,-4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,-6,20,21,22,23,-1,24,25,-8,26,-16,-9,27,-11,28,-13,14,-28,12,-27,10,15,-26,7,-20,5,18,-19,4,-21,-25,3,-22,-24,2,-23, signs 1111001111001100111011100101
candidate -1,2,-3,-4,5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,-5,21,22,-2,23,-6,24,-14,25,26,-7,27,-9,28,-11,12,-28,10,13,-25,3,-22,1,-23,-26,8,-27,-24,15,18,-19,16,-20,4,-21, signs 0111011000111010111011011011
candidate 1,-2,-3,-4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,-6,20,21,22,23,-1,24,25,-8,26,-16,-9,27,-13,28,-11,12,-28,14,-27,10,15,-26,7,-20,5,18,-19,4,-21,-25,3,-22,-24,2,-23, signs 1111001111110000111011100101
candidate 1,-2,-3,-4,-5,6,7,-8,-9,10,11,-12,13,-14,-15,16,17,-18,19,-17,-6,20,21,22,23,-1,24,25,26,-7,-16,27,-10,-13,28,-11,12,-28,14,9,-27,15,8,-26,-20,5,18,-19,4,-21,-25,3,-22,-24,2,-23, signs 1111001111110000111011100101
candidate 1,-2,-3,-4,-5,6,-7,-8,9,10,11,-12,13,14,-15,-16,17,-18,19,-17,-6,20,21,22,23,-1,24,25,26,-9,-14,27,-10,-13,28,-11,12,-28,-27,15,8,-26,16,7,-20,5,18,-19,4,-21,-25,3,-22,-24,2,-23, signs 1111001111110000111011100011
candidate 1,-2,-3,-4,5,-6,-7,8,-9,-10,11,12,13,-14,15,16,-17,-18,-8,19,20,-5,21,22,23,-1,24,25,26,-11,-16,27,-12,-15,28,-13,14,-28,-27,-26,4,-21,6,-20,10,17,-25,3,-22,7,-19,9,18,-23,2,-24, signs 1011000111000011000011010000
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-11,-4,20,21,-1,-14,22,23,-17,24,25,26,27,-6,-9,28,-7,8,-28,-27,5,10,-26,-20,3,12,-23,16,-24,18,-19,-25,15,-22,13,2,-21, signs 1100011101110010111010101111
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-11,-4,20,21,-1,-14,22,23,-17,24,25,26,-5,-10,27,28,-7,8,-28,6,9,-27,-26,-20,3,12,-23,16,-24,18,-19,-25,15,-22,13,2,-21, signs 1100101110110010111010101111
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,21,-8,22,23,-1,24,-3,25,-5,-10,-15,26,27,-12,28,14,-26,16,-20,18,-19,-21,9,4,-25,6,11,-28,13,-27,7,-22,-24,2,-23, signs 1101101011011100111011100110
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,-13,-14,-15,16,17,-18,19,-17,-6,20,21,-1,22,-3,23,-5,-8,24,-16,25,26,27,28,-11,12,-28,10,13,-27,9,14,-26,18,-19,-25,15,-24,7,-20,-23,4,-22,2,-21, signs 1100101100111100111010110111
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,11,-12,-13,-14,15,-16,-17,18,19,20,-6,-3,21,-1,-4,-7,22,23,-18,24,25,-15,26,27,28,-11,10,-28,12,-19,-23,17,-24,13,-27,9,-20,-22,16,-25,14,-26,8,5,2,-21, signs 0010010001101100010001100110
candidate 1,-2,-3,4,5,-6,-7,8,9,-10,11,12,-13,-14,15,-16,-17,-18,-8,19,20,21,-4,22,23,-1,24,-5,25,-15,26,27,-12,-9,28,-11,10,-28,18,7,-19,13,-27,17,6,-20,14,-26,16,-25,-21,3,-22,-24,2,-23, signs 0001000101111100000010010110
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,22,23,-13,-8,24,25,-3,26,-1,-4,27,28,-9,10,-28,-24,7,12,15,-22,-20,18,-19,-21,-23,14,11,6,-25,-27,5,2,-26, signs 1101110011100101111010101101
candidate 1,-2,-3,4,5,-6,-7,8,9,-10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,22,23,-13,-8,24,-4,25,26,-1,27,-5,28,-9,10,-28,-24,7,12,15,-22,-20,18,-19,-21,-23,14,11,6,3,-25,-27,2,-26, signs 1110110011100101111010101101
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,22,23,-13,-8,24,25,-3,26,-1,-4,27,28,-9,10,-28,-24,7,12,-23,14,-20,18,-19,-21,15,-22,11,6,-25,-27,5,2,-26, signs 1101110011100101111010101101
candidate 1,-2,-3,4,5,-6,-7,8,9,-10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,22,23,-13,-8,24,-4,25,26,-1,27,-5,28,-9,10,-28,-24,7,12,-23,14,-20,18,-19,-21,15,-22,11,6,3,-25,-27,2,-26, signs 1110110011100101111010101101
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-8,24,25,-3,26,-1,-4,27,28,-9,10,-28,-24,7,-23,13,-22,-20,18,-19,16,-21,14,11,6,-25,-27,5,2,-26, signs 1101110011100110111010101101
candidate 1,-2,-3,4,5,-6,-7,8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-8,24,-4,25,26,-1,27,-5,28,-9,10,-28,-24,7,-23,13,-22,-20,18,-19,16,-21,14,11,6,3,-25,-27,2,-26, signs 1110110011100110111010101101
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,22,23,-8,24,25,-3,26,-1,-4,27,28,-9,10,-28,-24,7,-23,13,-20,15,18,-19,16,-21,12,-22,6,-25,-27,5,2,-26, signs 1101110011010110111010101101
candidate 1,-2,-3,4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,22,23,-8,24,-4,25,26,-1,27,-5,28,-9,10,-28,-24,7,-23,13,-20,15,18,-19,16,-21,12,-22,6,3,-25,-27,2,-26, signs 1110110011010110111010101101
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-8,24,25,-3,26,-1,-4,27,28,-9,10,-28,-24,7,-23,-21,14,-20,18,-19,16,13,-22,11,6,-25,-27,5,2,-26, signs 1101110011100110111010101101
candidate 1,-2,-3,4,5,-6,-7,8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-8,24,-4,25,26,-1,27,-5,28,-9,10,-28,-24,7,-23,-21,14,-20,18,-19,16,13,-22,11,6,3,-25,-27,2,-26, signs 1110110011100110111010101101
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,22,23,-8,24,25,-3,26,-1,-4,27,28,-9,10,-28,-24,7,-23,-21,12,15,18,-19,16,13,-20,-22,6,-25,-27,5,2,-26, signs 1101110011010110111010101101
candidate 1,-2,-3,4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,22,23,-8,24,-4,25,26,-1,27,-5,28,-9,10,-28,-24,7,-23,-21,12,15,18,-19,16,13,-20,-22,6,3,-25,-27,2,-26, signs 1110110011010110111010101101
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,-13,-14,-15,16,17,-18,19,-17,-8,20,-6,21,22,-3,23,-1,24,-5,-16,25,26,27,28,-11,12,-28,10,13,-27,9,14,-26,18,-19,-25,15,-20,7,-21,-24,4,-22,2,-23, signs 1100101100111100111100110111
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,-13,-14,-15,16,17,-18,19,-17,-8,20,-6,-3,21,-1,22,-5,23,24,-16,25,26,27,28,-11,12,-28,10,13,-27,9,14,-26,18,-19,-25,15,-24,7,-20,-23,4,-22,2,-21, signs 1101100100111100111010110111
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,22,23,-13,24,-3,25,-1,-4,26,-10,27,28,-7,8,-28,12,15,-22,-20,18,-19,-21,-23,14,11,-27,9,6,-24,-26,5,2,-25, signs 1101111100100101111010111001
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,22,23,-13,-4,24,25,-1,26,-5,-10,27,28,-7,8,-28,12,15,-22,-20,18,-19,-21,-23,14,11,-27,9,6,3,-24,-26,2,-25, signs 1110111100100101111010111001
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,22,23,-13,24,-3,25,-1,-4,26,-10,27,28,-7,8,-28,12,-23,14,-20,18,-19,-21,15,-22,11,-27,9,6,-24,-26,5,2,-25, signs 1101111100100101111010111001
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,22,23,-13,-4,24,25,-1,26,-5,-10,27,28,-7,8,-28,12,-23,14,-20,18,-19,-21,15,-22,11,-27,9,6,3,-24,-26,2,-25, signs 1110111100100101111010111001
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,24,-3,25,-1,-4,26,-10,27,28,-7,8,-28,-23,13,-22,-20,18,-19,16,-21,14,11,-27,9,6,-24,-26,5,2,-25, signs 1101111100100110111010111001
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-4,24,25,-1,26,-5,-10,27,28,-7,8,-28,-23,13,-22,-20,18,-19,16,-21,14,11,-27,9,6,3,-24,-26,2,-25, signs 1110111100100110111010111001
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,22,23,24,-3,25,-1,-4,26,-10,27,28,-7,8,-28,-23,13,-20,15,18,-19,16,-21,12,-22,-27,9,6,-24,-26,5,2,-25, signs 1101111100010110111010111001
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,22,23,-4,24,25,-1,26,-5,-10,27,28,-7,8,-28,-23,13,-20,15,18,-19,16,-21,12,-22,-27,9,6,3,-24,-26,2,-25, signs 1110111100010110111010111001
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,24,-3,25,-1,-4,26,-10,27,28,-7,8,-28,-23,-21,14,-20,18,-19,16,13,-22,11,-27,9,6,-24,-26,5,2,-25, signs 1101111100100110111010111001
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-4,24,25,-1,26,-5,-10,27,28,-7,8,-28,-23,-21,14,-20,18,-19,16,13,-22,11,-27,9,6,3,-24,-26,2,-25, signs 1110111100100110111010111001
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,22,23,24,-3,25,-1,-4,26,-10,27,28,-7,8,-28,-23,-21,12,15,18,-19,16,13,-20,-22,-27,9,6,-24,-26,5,2,-25, signs 1101111100010110111010111001
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,22,23,-4,24,25,-1,26,-5,-10,27,28,-7,8,-28,-23,-21,12,15,18,-19,16,13,-20,-22,-27,9,6,3,-24,-26,2,-25, signs 1110111100010110111010111001
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,22,23,-13,-4,24,25,-1,26,27,-6,-9,28,-7,8,-28,-27,5,10,-26,-24,3,12,15,-22,-20,18,-19,-21,-23,14,11,2,-25, signs 1100011101100101111010101111
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,22,23,-13,-4,24,25,-1,26,27,-6,-9,28,-7,8,-28,-27,5,10,-26,-24,3,12,-23,14,-20,18,-19,-21,15,-22,11,2,-25, signs 1100011101100101111010101111
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-4,24,25,-1,26,27,-6,-9,28,-7,8,-28,-27,5,10,-26,-24,3,-23,13,-22,-20,18,-19,16,-21,14,11,2,-25, signs 1100011101100110111010101111
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,22,23,-4,24,25,-1,26,27,-6,-9,28,-7,8,-28,-27,5,10,-26,-24,3,-23,13,-20,15,18,-19,16,-21,12,-22,2,-25, signs 1100011101010110111010101111
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-4,24,25,-1,26,27,-6,-9,28,-7,8,-28,-27,5,10,-26,-24,3,-23,-21,14,-20,18,-19,16,13,-22,11,2,-25, signs 1100011101100110111010101111
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,22,23,-4,24,25,-1,26,27,-6,-9,28,-7,8,-28,-27,5,10,-26,-24,3,-23,-21,12,15,18,-19,16,13,-20,-22,2,-25, signs 1100011101010110111010101111
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,22,23,-13,-4,24,25,-1,26,-5,-10,27,28,-7,8,-28,6,9,-27,-26,-24,3,12,15,-22,-20,18,-19,-21,-23,14,11,2,-25, signs 1100101110100101111010101111
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,22,23,-13,-4,24,25,-1,26,-5,-10,27,28,-7,8,-28,6,9,-27,-26,-24,3,12,-23,14,-20,18,-19,-21,15,-22,11,2,-25, signs 1100101110100101111010101111
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-4,24,25,-1,26,-5,-10,27,28,-7,8,-28,6,9,-27,-26,-24,3,-23,13,-22,-20,18,-19,16,-21,14,11,2,-25, signs 1100101110100110111010101111
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,22,23,-4,24,25,-1,26,-5,-10,27,28,-7,8,-28,6,9,-27,-26,-24,3,-23,13,-20,15,18,-19,16,-21,12,-22,2,-25, signs 1100101110010110111010101111
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-4,24,25,-1,26,-5,-10,27,28,-7,8,-28,6,9,-27,-26,-24,3,-23,-21,14,-20,18,-19,16,13,-22,11,2,-25, signs 1100101110100110111010101111
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,22,23,-4,24,25,-1,26,-5,-10,27,28,-7,8,-28,6,9,-27,-26,-24,3,-23,-21,12,15,18,-19,16,13,-20,-22,2,-25, signs 1100101110010110111010101111
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,22,23,-8,24,25,-7,-4,26,27,-1,28,-5,6,-28,-26,3,-24,-22,10,13,-20,15,18,-19,16,-21,12,9,-23,-25,2,-27, signs 1100111110010110111010101011
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,24,25,-7,-4,26,27,-1,28,-5,6,-28,-26,3,-24,-22,10,13,-20,15,18,-19,16,11,-21,-23,8,-25,2,-27, signs 1100111110100110111010101011
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,24,25,-7,-4,26,27,-1,28,-5,6,-28,-26,3,-24,-22,10,15,18,-19,16,13,-20,11,-21,-23,8,-25,2,-27, signs 1100111110100110111010101011
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,22,23,-8,24,25,-7,-4,26,27,-1,28,-5,6,-28,-26,3,-24,-22,10,-21,12,15,18,-19,16,13,-20,9,-23,-25,2,-27, signs 1100111110010110111010101011
candidate 1,-2,-3,4,5,-6,7,8,-9,10,-11,-12,13,-14,-15,-16,17,-18,19,-17,20,-13,21,22,-10,23,-8,24,25,-7,-4,26,27,-1,28,-5,6,-28,-26,3,-24,11,-22,15,18,-19,16,-20,14,-21,12,9,-23,-25,2,-27, signs 1100111110011010111010101011
candidate 1,-2,-3,4,5,-6,7,8,-9,10,-11,-12,13,-14,-15,-16,17,-18,19,-17,20,-13,21,22,-10,23,-8,24,25,-7,-4,26,27,-1,28,-5,6,-28,-26,3,-24,-21,12,15,18,-19,16,-20,14,11,-22,9,-23,-25,2,-27, signs 1100111110011010111010101011
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,22,23,-8,24,25,-7,-4,26,27,-1,28,-5,6,-28,-26,3,-24,9,-23,13,-20,15,18,-19,16,-21,12,-22,10,-25,2,-27, signs 1100111110010110111010101011
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,24,25,-7,-4,26,27,-1,28,-5,6,-28,-26,3,-24,11,-21,13,-20,15,18,-19,16,-22,10,-23,8,-25,2,-27, signs 1100111110100110111010101011
candidate 1,-2,-3,4,5,-6,7,8,-9,10,-11,-12,13,-14,-15,-16,17,-18,19,-17,20,-13,21,22,-10,23,-8,24,25,-7,-4,26,27,-1,28,-5,6,-28,-26,3,-24,9,-23,11,-22,15,18,-19,16,-20,14,-21,12,-25,2,-27, signs 1100111110011010111010101011
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,24,25,-7,-4,26,27,-1,28,-5,6,-28,-26,3,-24,11,-21,15,18,-19,16,13,-20,-22,10,-23,8,-25,2,-27, signs 1100111110100110111010101011
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,22,23,-8,24,25,-7,-4,26,27,-1,28,-5,6,-28,-26,3,-24,9,-23,-21,12,15,18,-19,16,13,-20,-22,10,-25,2,-27, signs 1100111110010110111010101011
candidate 1,-2,-3,4,5,-6,7,8,-9,10,-11,-12,13,-14,-15,-16,17,-18,19,-17,20,-13,21,22,-10,23,-8,24,25,-7,-4,26,27,-1,28,-5,6,-28,-26,3,-24,9,-23,-21,12,15,18,-19,16,-20,14,11,-22,-25,2,-27, signs 1100111110011010111010101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,22,23,-13,24,25,-10,-7,-4,26,27,-1,28,-5,6,-28,-26,3,8,-24,12,15,-22,-20,18,-19,-21,-23,14,11,-25,9,2,-27, signs 1100111101100101111010101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,22,23,-13,24,25,-10,-7,-4,26,27,-1,28,-5,6,-28,-26,3,8,-24,12,-23,14,-20,18,-19,-21,15,-22,11,-25,9,2,-27, signs 1100111101100101111010101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,21,22,-15,23,24,-12,25,-10,-7,-4,26,27,-1,28,-5,6,-28,-26,3,8,13,-24,-22,16,-20,18,-19,-21,-23,14,11,-25,9,2,-27, signs 1100111101100110111010101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,21,22,-15,23,24,-12,25,-10,-7,-4,26,27,-1,28,-5,6,-28,-26,3,8,-23,14,-22,16,-20,18,-19,-21,13,-24,11,-25,9,2,-27, signs 1100111101100110111010101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,21,22,-15,23,24,-12,25,-10,-7,-4,26,27,-1,28,-5,6,-28,-26,3,8,11,-25,13,-24,-22,16,-20,18,-19,-21,-23,14,9,2,-27, signs 1100111101100110111010101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,22,23,-13,24,25,-10,-7,-4,26,27,-1,28,-5,6,-28,-26,3,8,11,-25,15,-22,-20,18,-19,-21,-23,14,-24,12,9,2,-27, signs 1100111101100101111010101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,21,22,-15,23,24,-12,25,-10,-7,-4,26,27,-1,28,-5,6,-28,-26,3,8,11,-25,-23,14,-22,16,-20,18,-19,-21,13,-24,9,2,-27, signs 1100111101100110111010101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,22,23,-13,24,25,-10,-7,-4,26,27,-1,28,-5,6,-28,-26,3,8,11,-25,-23,14,-20,18,-19,-21,15,-22,-24,12,9,2,-27, signs 1100111101100101111010101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,21,-16,22,-14,23,24,-11,25,-7,-4,26,27,-1,28,-5,6,-28,-26,3,8,-25,10,-24,12,15,-22,-20,18,-19,-21,13,-23,9,2,-27, signs 1100111101101001111010101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,21,-16,22,-14,23,24,-11,25,-7,-4,26,27,-1,28,-5,6,-28,-26,3,8,-25,10,-24,12,-20,18,-19,-21,15,-22,13,-23,9,2,-27, signs 1100111101101001111010101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,21,-16,22,-14,23,24,-11,25,-7,-4,26,27,-1,28,-5,6,-28,-26,3,8,-25,10,13,-23,15,-22,-20,18,-19,-21,-24,12,9,2,-27, signs 1100111101101001111010101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,21,-16,22,-14,23,24,-11,25,-7,-4,26,27,-1,28,-5,6,-28,-26,3,8,-25,10,13,-23,-20,18,-19,-21,15,-22,-24,12,9,2,-27, signs 1100111101101001111010101011
candidate 1,-2,3,-4,-5,6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,22,23,-8,24,25,-7,26,-1,-6,27,28,-3,4,-28,-24,-22,10,13,-20,15,18,-19,16,-21,12,9,-23,-25,-27,5,2,-26, signs 1111001110010110111010101101
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,24,25,-7,26,-1,-6,27,28,-3,4,-28,-24,-22,10,13,-20,15,18,-19,16,11,-21,-23,8,-25,-27,5,2,-26, signs 1111001110100110111010101101
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,24,25,-7,26,-1,-6,27,28,-3,4,-28,-24,-22,10,15,18,-19,16,13,-20,11,-21,-23,8,-25,-27,5,2,-26, signs 1111001110100110111010101101
candidate 1,-2,3,-4,-5,6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,22,23,-8,24,25,-7,26,-1,-6,27,28,-3,4,-28,-24,-22,10,-21,12,15,18,-19,16,13,-20,9,-23,-25,-27,5,2,-26, signs 1111001110010110111010101101
candidate 1,-2,3,-4,-5,6,7,8,-9,10,-11,-12,13,-14,-15,-16,17,-18,19,-17,20,-13,21,22,-10,23,-8,24,25,-7,26,-1,-6,27,28,-3,4,-28,-24,11,-22,15,18,-19,16,-20,14,-21,12,9,-23,-25,-27,5,2,-26, signs 1111001110011010111010101101
candidate 1,-2,3,-4,-5,6,7,8,-9,10,-11,-12,13,-14,-15,-16,17,-18,19,-17,20,-13,21,22,-10,23,-8,24,25,-7,26,-1,-6,27,28,-3,4,-28,-24,-21,12,15,18,-19,16,-20,14,11,-22,9,-23,-25,-27,5,2,-26, signs 1111001110011010111010101101
candidate 1,-2,3,-4,-5,6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,22,23,-8,24,25,-7,26,-1,-6,27,28,-3,4,-28,-24,9,-23,13,-20,15,18,-19,16,-21,12,-22,10,-25,-27,5,2,-26, signs 1111001110010110111010101101
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,24,25,-7,26,-1,-6,27,28,-3,4,-28,-24,11,-21,13,-20,15,18,-19,16,-22,10,-23,8,-25,-27,5,2,-26, signs 1111001110100110111010101101
candidate 1,-2,3,-4,-5,6,7,8,-9,10,-11,-12,13,-14,-15,-16,17,-18,19,-17,20,-13,21,22,-10,23,-8,24,25,-7,26,-1,-6,27,28,-3,4,-28,-24,9,-23,11,-22,15,18,-19,16,-20,14,-21,12,-25,-27,5,2,-26, signs 1111001110011010111010101101
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,24,25,-7,26,-1,-6,27,28,-3,4,-28,-24,11,-21,15,18,-19,16,13,-20,-22,10,-23,8,-25,-27,5,2,-26, signs 1111001110100110111010101101
candidate 1,-2,3,-4,-5,6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,22,23,-8,24,25,-7,26,-1,-6,27,28,-3,4,-28,-24,9,-23,-21,12,15,18,-19,16,13,-20,-22,10,-25,-27,5,2,-26, signs 1111001110010110111010101101
candidate 1,-2,3,-4,-5,6,7,8,-9,10,-11,-12,13,-14,-15,-16,17,-18,19,-17,20,-13,21,22,-10,23,-8,24,25,-7,26,-1,-6,27,28,-3,4,-28,-24,9,-23,-21,12,15,18,-19,16,-20,14,11,-22,-25,-27,5,2,-26, signs 1111001110011010111010101101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,22,23,-13,24,25,-10,-7,26,-1,-6,27,28,-3,4,-28,8,-24,12,15,-22,-20,18,-19,-21,-23,14,11,-25,9,-27,5,2,-26, signs 1111001101100101111010101101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,22,23,-13,24,25,-10,-7,26,-1,-6,27,28,-3,4,-28,8,-24,12,-23,14,-20,18,-19,-21,15,-22,11,-25,9,-27,5,2,-26, signs 1111001101100101111010101101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,21,22,-15,23,24,-12,25,-10,-7,26,-1,-6,27,28,-3,4,-28,8,13,-24,-22,16,-20,18,-19,-21,-23,14,11,-25,9,-27,5,2,-26, signs 1111001101100110111010101101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,21,22,-15,23,24,-12,25,-10,-7,26,-1,-6,27,28,-3,4,-28,8,-23,14,-22,16,-20,18,-19,-21,13,-24,11,-25,9,-27,5,2,-26, signs 1111001101100110111010101101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,21,22,-15,23,24,-12,25,-10,-7,26,-1,-6,27,28,-3,4,-28,8,11,-25,13,-24,-22,16,-20,18,-19,-21,-23,14,9,-27,5,2,-26, signs 1111001101100110111010101101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,22,23,-13,24,25,-10,-7,26,-1,-6,27,28,-3,4,-28,8,11,-25,15,-22,-20,18,-19,-21,-23,14,-24,12,9,-27,5,2,-26, signs 1111001101100101111010101101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,21,22,-15,23,24,-12,25,-10,-7,26,-1,-6,27,28,-3,4,-28,8,11,-25,-23,14,-22,16,-20,18,-19,-21,13,-24,9,-27,5,2,-26, signs 1111001101100110111010101101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,22,23,-13,24,25,-10,-7,26,-1,-6,27,28,-3,4,-28,8,11,-25,-23,14,-20,18,-19,-21,15,-22,-24,12,9,-27,5,2,-26, signs 1111001101100101111010101101
candidate 1,-2,3,-4,-5,6,7,-8,-9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,21,-16,22,-14,23,24,-11,25,-7,26,-1,-6,27,28,-3,4,-28,8,-25,10,-24,12,15,-22,-20,18,-19,-21,13,-23,9,-27,5,2,-26, signs 1111001101101001111010101101
candidate 1,-2,3,-4,-5,6,7,-8,-9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,21,-16,22,-14,23,24,-11,25,-7,26,-1,-6,27,28,-3,4,-28,8,-25,10,-24,12,-20,18,-19,-21,15,-22,13,-23,9,-27,5,2,-26, signs 1111001101101001111010101101
candidate 1,-2,3,-4,-5,6,7,-8,-9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,21,-16,22,-14,23,24,-11,25,-7,26,-1,-6,27,28,-3,4,-28,8,-25,10,13,-23,15,-22,-20,18,-19,-21,-24,12,9,-27,5,2,-26, signs 1111001101101001111010101101
candidate 1,-2,3,-4,-5,6,7,-8,-9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,21,-16,22,-14,23,24,-11,25,-7,26,-1,-6,27,28,-3,4,-28,8,-25,10,13,-23,-20,18,-19,-21,15,-22,-24,12,9,-27,5,2,-26, signs 1111001101101001111010101101
candidate 1,-2,3,-4,5,-6,-7,8,9,10,-11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-5,22,-3,23,24,-10,25,-8,26,27,-1,28,-9,-25,11,-24,-28,-26,7,12,-23,2,-22,4,13,-20,15,18,-19,16,-21,6,-27, signs 1110010011110110111010110011
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,11,-12,-13,-14,-15,16,17,-18,19,-17,20,-7,21,-3,22,-1,-4,23,-6,24,-16,25,26,27,28,-11,12,-28,10,13,-27,9,14,-26,18,-19,-25,15,8,-20,-24,5,-23,-21,2,-22, signs 1101001100111100111101100111
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,11,-12,-13,-14,-15,16,17,-18,19,-17,-8,20,-4,21,22,-1,23,-5,24,-7,-16,25,26,27,28,-11,12,-28,10,13,-27,9,14,-26,18,-19,-25,15,6,-24,-20,3,-21,-23,2,-22, signs 1110100100111100111011010111
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,11,-12,-13,-14,-15,16,17,-18,19,-17,20,-7,21,-3,22,-1,-4,23,-6,24,-16,25,26,27,28,-11,12,-28,10,13,-27,9,14,-26,18,-19,-25,15,-24,-20,8,-21,-23,5,2,-22, signs 1101101000111100111011010111
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,-13,-14,-15,16,17,-18,19,-17,20,-5,21,-3,22,-1,-6,23,-8,24,-16,25,26,27,28,-11,12,-28,10,13,-27,9,14,-26,18,-19,-25,15,-24,7,-23,-20,4,-21,2,-22, signs 1100101100111100111101010111
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-6,22,-4,23,24,-1,-16,25,26,-13,27,-7,28,-9,10,-28,8,11,-21,5,-22,-27,12,-20,-23,3,14,-26,18,-19,-25,15,2,-24, signs 1100010011111100111110010111
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,-13,-14,-15,16,17,-18,19,-17,-8,20,-6,21,22,-1,23,-3,24,-5,-16,25,26,27,28,-11,12,-28,10,13,-27,9,14,-26,18,-19,-25,15,-20,7,-21,-24,4,-23,2,-22, signs 1100101100111100111101010111
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,22,23,-13,24,-1,-10,25,26,27,-4,-7,28,-5,6,-28,-27,3,8,-26,12,15,-22,-20,18,-19,-21,-23,14,11,-25,9,2,-24, signs 1101110100100101111010110111
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,22,23,-13,24,-1,-10,25,26,27,-4,-7,28,-5,6,-28,-27,3,8,-26,12,-23,14,-20,18,-19,-21,15,-22,11,-25,9,2,-24, signs 1101110100100101111010110111
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,24,-1,-10,25,26,27,-4,-7,28,-5,6,-28,-27,3,8,-26,-23,13,-22,-20,18,-19,16,-21,14,11,-25,9,2,-24, signs 1101110100100110111010110111
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,22,23,24,-1,-10,25,26,27,-4,-7,28,-5,6,-28,-27,3,8,-26,-23,13,-20,15,18,-19,16,-21,12,-22,-25,9,2,-24, signs 1101110100010110111010110111
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,24,-1,-10,25,26,27,-4,-7,28,-5,6,-28,-27,3,8,-26,-23,-21,14,-20,18,-19,16,13,-22,11,-25,9,2,-24, signs 1101110100100110111010110111
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,22,23,24,-1,-10,25,26,27,-4,-7,28,-5,6,-28,-27,3,8,-26,-23,-21,12,15,18,-19,16,13,-20,-22,-25,9,2,-24, signs 1101110100010110111010110111
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,22,23,-13,24,-1,-10,25,26,-3,-8,27,28,-5,6,-28,4,7,-27,-26,12,15,-22,-20,18,-19,-21,-23,14,11,-25,9,2,-24, signs 1110111000100101111010110111
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,22,23,-13,24,-1,-10,25,26,-3,-8,27,28,-5,6,-28,4,7,-27,-26,12,-23,14,-20,18,-19,-21,15,-22,11,-25,9,2,-24, signs 1110111000100101111010110111
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,24,-1,-10,25,26,-3,-8,27,28,-5,6,-28,4,7,-27,-26,-23,13,-22,-20,18,-19,16,-21,14,11,-25,9,2,-24, signs 1110111000100110111010110111
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,22,23,24,-1,-10,25,26,-3,-8,27,28,-5,6,-28,4,7,-27,-26,-23,13,-20,15,18,-19,16,-21,12,-22,-25,9,2,-24, signs 1110111000010110111010110111
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,24,-1,-10,25,26,-3,-8,27,28,-5,6,-28,4,7,-27,-26,-23,-21,14,-20,18,-19,16,13,-22,11,-25,9,2,-24, signs 1110111000100110111010110111
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,22,23,24,-1,-10,25,26,-3,-8,27,28,-5,6,-28,4,7,-27,-26,-23,-21,12,15,18,-19,16,13,-20,-22,-25,9,2,-24, signs 1110111000010110111010110111
candidate 1,-2,-3,4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,-8,20,21,22,-4,23,24,-1,25,-5,26,27,28,-9,10,-28,-20,7,12,15,18,-19,16,13,-27,-21,6,-26,-22,3,-23,-25,2,-24, signs 1110100011110110111000110111
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,23,-10,24,25,-7,-4,26,27,-1,28,-5,6,-28,-26,3,-24,9,12,-22,-20,15,18,-19,16,-21,-23,11,8,-25,2,-27, signs 1100111100101110111010101011
candidate 1,-2,-3,4,5,-6,-7,8,-9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,-11,23,24,-8,25,-4,26,27,-1,28,-5,6,-28,-26,3,-24,9,12,-22,-20,15,18,-19,16,-21,10,-23,-25,7,2,-27, signs 1100111101001110111010101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,23,-10,24,25,-7,-4,26,27,-1,28,-5,6,-28,-26,3,-24,9,12,-22,14,-20,18,-19,-21,15,-23,11,8,-25,2,-27, signs 1100111100101101111010101011
candidate 1,-2,-3,4,5,-6,-7,8,-9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,-11,23,24,-8,25,-4,26,27,-1,28,-5,6,-28,-26,3,-24,9,12,-22,14,-20,18,-19,-21,15,10,-23,-25,7,2,-27, signs 1100111101001101111010101011
candidate 1,-2,-3,4,5,-6,-7,8,-9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,-11,23,24,-8,25,-4,26,27,-1,28,-5,6,-28,-26,3,-24,9,-20,15,18,-19,16,-21,12,-22,10,-23,-25,7,2,-27, signs 1100111101001110111010101011
candidate 1,-2,-3,4,5,-6,-7,8,-9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,-11,23,24,-8,25,-4,26,27,-1,28,-5,6,-28,-26,3,-24,9,14,-20,18,-19,-21,15,12,-22,10,-23,-25,7,2,-27, signs 1100111101001101111010101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,23,-10,24,25,-7,-4,26,27,-1,28,-5,6,-28,-26,3,-24,9,-23,11,-20,15,18,-19,16,-21,12,-22,8,-25,2,-27, signs 1100111100101110111010101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,23,-10,24,25,-7,-4,26,27,-1,28,-5,6,-28,-26,3,-24,9,-23,11,14,-20,18,-19,-21,15,12,-22,8,-25,2,-27, signs 1100111100101101111010101011
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,22,-12,23,24,-9,25,-7,-4,26,27,-1,28,-5,6,-28,-26,3,10,-24,-22,13,-20,15,18,-19,16,-21,-23,11,8,-25,2,-27, signs 1100111100110110111010101011
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,-15,16,17,-18,19,-17,20,21,-16,22,-12,23,24,-9,25,-7,-4,26,27,-1,28,-5,6,-28,-26,3,10,-24,14,-20,18,-19,-21,15,-22,13,-23,11,8,-25,2,-27, signs 1100111100110101111010101011
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,22,-12,23,24,-9,25,-7,-4,26,27,-1,28,-5,6,-28,-26,3,-23,11,-22,13,-20,15,18,-19,16,-21,10,-24,8,-25,2,-27, signs 1100111100110110111010101011
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,-15,16,17,-18,19,-17,20,21,-16,22,-12,23,24,-9,25,-7,-4,26,27,-1,28,-5,6,-28,-26,3,-23,11,14,-20,18,-19,-21,15,-22,13,10,-24,8,-25,2,-27, signs 1100111100110101111010101011
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,22,-12,23,24,-9,25,-7,-4,26,27,-1,28,-5,6,-28,-26,3,8,-25,10,-24,-22,13,-20,15,18,-19,16,-21,-23,11,2,-27, signs 1100111100110110111010101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,23,-10,24,25,-7,-4,26,27,-1,28,-5,6,-28,-26,3,8,-25,12,-22,-20,15,18,-19,16,-21,-23,11,-24,9,2,-27, signs 1100111100101110111010101011
candidate 1,-2,-3,4,5,-6,-7,8,-9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,-11,23,24,-8,25,-4,26,27,-1,28,-5,6,-28,-26,3,10,-23,12,-22,-20,15,18,-19,16,-21,-24,9,-25,7,2,-27, signs 1100111101001110111010101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,23,-10,24,25,-7,-4,26,27,-1,28,-5,6,-28,-26,3,8,-25,12,-22,14,-20,18,-19,-21,15,-23,11,-24,9,2,-27, signs 1100111100101101111010101011
candidate 1,-2,-3,4,5,-6,-7,8,-9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,-11,23,24,-8,25,-4,26,27,-1,28,-5,6,-28,-26,3,10,-23,12,-22,14,-20,18,-19,-21,15,-24,9,-25,7,2,-27, signs 1100111101001101111010101011
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,-15,16,17,-18,19,-17,20,21,-16,22,-12,23,24,-9,25,-7,-4,26,27,-1,28,-5,6,-28,-26,3,8,-25,10,-24,14,-20,18,-19,-21,15,-22,13,-23,11,2,-27, signs 1100111100110101111010101011
candidate 1,-2,-3,4,5,-6,-7,8,-9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,-11,23,24,-8,25,-4,26,27,-1,28,-5,6,-28,-26,3,10,-23,-20,15,18,-19,16,-21,12,-22,-24,9,-25,7,2,-27, signs 1100111101001110111010101011
candidate 1,-2,-3,4,5,-6,-7,8,-9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,-11,23,24,-8,25,-4,26,27,-1,28,-5,6,-28,-26,3,10,-23,14,-20,18,-19,-21,15,12,-22,-24,9,-25,7,2,-27, signs 1100111101001101111010101011
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,22,-12,23,24,-9,25,-7,-4,26,27,-1,28,-5,6,-28,-26,3,8,-25,-23,11,-22,13,-20,15,18,-19,16,-21,10,-24,2,-27, signs 1100111100110110111010101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,23,-10,24,25,-7,-4,26,27,-1,28,-5,6,-28,-26,3,8,-25,-23,11,-20,15,18,-19,16,-21,12,-22,-24,9,2,-27, signs 1100111100101110111010101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,23,-10,24,25,-7,-4,26,27,-1,28,-5,6,-28,-26,3,8,-25,-23,11,14,-20,18,-19,-21,15,12,-22,-24,9,2,-27, signs 1100111100101101111010101011
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,-15,16,17,-18,19,-17,20,21,-16,22,-12,23,24,-9,25,-7,-4,26,27,-1,28,-5,6,-28,-26,3,8,-25,-23,11,14,-20,18,-19,-21,15,-22,13,10,-24,2,-27, signs 1100111100110101111010101011
candidate 1,-2,-3,4,5,-6,-7,8,-9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,-11,23,24,-8,25,-4,26,27,-1,28,-5,6,-28,-26,3,-25,7,-24,9,12,-22,-20,15,18,-19,16,-21,10,-23,2,-27, signs 1100111101001110111010101011
candidate 1,-2,-3,4,5,-6,-7,8,-9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,-11,23,24,-8,25,-4,26,27,-1,28,-5,6,-28,-26,3,-25,7,-24,9,12,-22,14,-20,18,-19,-21,15,10,-23,2,-27, signs 1100111101001101111010101011
candidate 1,-2,-3,4,5,-6,-7,8,-9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,-11,23,24,-8,25,-4,26,27,-1,28,-5,6,-28,-26,3,-25,7,-24,9,-20,15,18,-19,16,-21,12,-22,10,-23,2,-27, signs 1100111101001110111010101011
candidate 1,-2,-3,4,5,-6,-7,8,-9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,-11,23,24,-8,25,-4,26,27,-1,28,-5,6,-28,-26,3,-25,7,-24,9,14,-20,18,-19,-21,15,12,-22,10,-23,2,-27, signs 1100111101001101111010101011
candidate 1,-2,-3,4,5,-6,-7,8,-9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,-11,23,24,-8,25,-4,26,27,-1,28,-5,6,-28,-26,3,-25,7,10,-23,12,-22,-20,15,18,-19,16,-21,-24,9,2,-27, signs 1100111101001110111010101011
candidate 1,-2,-3,4,5,-6,-7,8,-9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,-11,23,24,-8,25,-4,26,27,-1,28,-5,6,-28,-26,3,-25,7,10,-23,12,-22,14,-20,18,-19,-21,15,-24,9,2,-27, signs 1100111101001101111010101011
candidate 1,-2,-3,4,5,-6,-7,8,-9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,-11,23,24,-8,25,-4,26,27,-1,28,-5,6,-28,-26,3,-25,7,10,-23,-20,15,18,-19,16,-21,12,-22,-24,9,2,-27, signs 1100111101001110111010101011
candidate 1,-2,-3,4,5,-6,-7,8,-9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,-11,23,24,-8,25,-4,26,27,-1,28,-5,6,-28,-26,3,-25,7,10,-23,14,-20,18,-19,-21,15,12,-22,-24,9,2,-27, signs 1100111101001101111010101011
candidate 1,-2,-3,4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,-8,20,21,-5,22,23,24,-1,25,26,-4,27,28,-9,10,-28,-20,7,12,15,18,-19,16,13,-27,-21,6,-22,-26,3,-23,-25,2,-24, signs 1110100011110110111001110011
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,23,-10,24,25,-7,26,-1,-6,27,28,-3,4,-28,-24,9,12,-22,-20,15,18,-19,16,-21,-23,11,8,-25,-27,5,2,-26, signs 1111001100101110111010101101
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,-11,23,24,-8,25,26,-1,-6,27,28,-3,4,-28,-24,9,12,-22,-20,15,18,-19,16,-21,10,-23,-25,7,-27,5,2,-26, signs 1111001101001110111010101101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,23,-10,24,25,-7,26,-1,-6,27,28,-3,4,-28,-24,9,12,-22,14,-20,18,-19,-21,15,-23,11,8,-25,-27,5,2,-26, signs 1111001100101101111010101101
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,-11,23,24,-8,25,26,-1,-6,27,28,-3,4,-28,-24,9,12,-22,14,-20,18,-19,-21,15,10,-23,-25,7,-27,5,2,-26, signs 1111001101001101111010101101
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,-11,23,24,-8,25,26,-1,-6,27,28,-3,4,-28,-24,9,-20,15,18,-19,16,-21,12,-22,10,-23,-25,7,-27,5,2,-26, signs 1111001101001110111010101101
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,-11,23,24,-8,25,26,-1,-6,27,28,-3,4,-28,-24,9,14,-20,18,-19,-21,15,12,-22,10,-23,-25,7,-27,5,2,-26, signs 1111001101001101111010101101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,23,-10,24,25,-7,26,-1,-6,27,28,-3,4,-28,-24,9,-23,11,-20,15,18,-19,16,-21,12,-22,8,-25,-27,5,2,-26, signs 1111001100101110111010101101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,23,-10,24,25,-7,26,-1,-6,27,28,-3,4,-28,-24,9,-23,11,14,-20,18,-19,-21,15,12,-22,8,-25,-27,5,2,-26, signs 1111001100101101111010101101
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,22,-12,23,24,-9,25,-7,26,-1,-6,27,28,-3,4,-28,10,-24,-22,13,-20,15,18,-19,16,-21,-23,11,8,-25,-27,5,2,-26, signs 1111001100110110111010101101
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,-14,-15,16,17,-18,19,-17,20,21,-16,22,-12,23,24,-9,25,-7,26,-1,-6,27,28,-3,4,-28,10,-24,14,-20,18,-19,-21,15,-22,13,-23,11,8,-25,-27,5,2,-26, signs 1111001100110101111010101101
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,22,-12,23,24,-9,25,-7,26,-1,-6,27,28,-3,4,-28,-23,11,-22,13,-20,15,18,-19,16,-21,10,-24,8,-25,-27,5,2,-26, signs 1111001100110110111010101101
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,-14,-15,16,17,-18,19,-17,20,21,-16,22,-12,23,24,-9,25,-7,26,-1,-6,27,28,-3,4,-28,-23,11,14,-20,18,-19,-21,15,-22,13,10,-24,8,-25,-27,5,2,-26, signs 1111001100110101111010101101
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,22,-12,23,24,-9,25,-7,26,-1,-6,27,28,-3,4,-28,8,-25,10,-24,-22,13,-20,15,18,-19,16,-21,-23,11,-27,5,2,-26, signs 1111001100110110111010101101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,23,-10,24,25,-7,26,-1,-6,27,28,-3,4,-28,8,-25,12,-22,-20,15,18,-19,16,-21,-23,11,-24,9,-27,5,2,-26, signs 1111001100101110111010101101
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,-11,23,24,-8,25,26,-1,-6,27,28,-3,4,-28,10,-23,12,-22,-20,15,18,-19,16,-21,-24,9,-25,7,-27,5,2,-26, signs 1111001101001110111010101101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,23,-10,24,25,-7,26,-1,-6,27,28,-3,4,-28,8,-25,12,-22,14,-20,18,-19,-21,15,-23,11,-24,9,-27,5,2,-26, signs 1111001100101101111010101101
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,-11,23,24,-8,25,26,-1,-6,27,28,-3,4,-28,10,-23,12,-22,14,-20,18,-19,-21,15,-24,9,-25,7,-27,5,2,-26, signs 1111001101001101111010101101
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,-14,-15,16,17,-18,19,-17,20,21,-16,22,-12,23,24,-9,25,-7,26,-1,-6,27,28,-3,4,-28,8,-25,10,-24,14,-20,18,-19,-21,15,-22,13,-23,11,-27,5,2,-26, signs 1111001100110101111010101101
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,-11,23,24,-8,25,26,-1,-6,27,28,-3,4,-28,10,-23,-20,15,18,-19,16,-21,12,-22,-24,9,-25,7,-27,5,2,-26, signs 1111001101001110111010101101
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,-11,23,24,-8,25,26,-1,-6,27,28,-3,4,-28,10,-23,14,-20,18,-19,-21,15,12,-22,-24,9,-25,7,-27,5,2,-26, signs 1111001101001101111010101101
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,22,-12,23,24,-9,25,-7,26,-1,-6,27,28,-3,4,-28,8,-25,-23,11,-22,13,-20,15,18,-19,16,-21,10,-24,-27,5,2,-26, signs 1111001100110110111010101101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,23,-10,24,25,-7,26,-1,-6,27,28,-3,4,-28,8,-25,-23,11,-20,15,18,-19,16,-21,12,-22,-24,9,-27,5,2,-26, signs 1111001100101110111010101101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,23,-10,24,25,-7,26,-1,-6,27,28,-3,4,-28,8,-25,-23,11,14,-20,18,-19,-21,15,12,-22,-24,9,-27,5,2,-26, signs 1111001100101101111010101101
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,-14,-15,16,17,-18,19,-17,20,21,-16,22,-12,23,24,-9,25,-7,26,-1,-6,27,28,-3,4,-28,8,-25,-23,11,14,-20,18,-19,-21,15,-22,13,10,-24,-27,5,2,-26, signs 1111001100110101111010101101
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,-11,23,24,-8,25,26,-1,-6,27,28,-3,4,-28,-25,7,-24,9,12,-22,-20,15,18,-19,16,-21,10,-23,-27,5,2,-26, signs 1111001101001110111010101101
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,-11,23,24,-8,25,26,-1,-6,27,28,-3,4,-28,-25,7,-24,9,12,-22,14,-20,18,-19,-21,15,10,-23,-27,5,2,-26, signs 1111001101001101111010101101
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,-11,23,24,-8,25,26,-1,-6,27,28,-3,4,-28,-25,7,-24,9,-20,15,18,-19,16,-21,12,-22,10,-23,-27,5,2,-26, signs 1111001101001110111010101101
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,-11,23,24,-8,25,26,-1,-6,27,28,-3,4,-28,-25,7,-24,9,14,-20,18,-19,-21,15,12,-22,10,-23,-27,5,2,-26, signs 1111001101001101111010101101
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,-11,23,24,-8,25,26,-1,-6,27,28,-3,4,-28,-25,7,10,-23,12,-22,-20,15,18,-19,16,-21,-24,9,-27,5,2,-26, signs 1111001101001110111010101101
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,-11,23,24,-8,25,26,-1,-6,27,28,-3,4,-28,-25,7,10,-23,12,-22,14,-20,18,-19,-21,15,-24,9,-27,5,2,-26, signs 1111001101001101111010101101
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,-11,23,24,-8,25,26,-1,-6,27,28,-3,4,-28,-25,7,10,-23,-20,15,18,-19,16,-21,12,-22,-24,9,-27,5,2,-26, signs 1111001101001110111010101101
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,-11,23,24,-8,25,26,-1,-6,27,28,-3,4,-28,-25,7,10,-23,14,-20,18,-19,-21,15,12,-22,-24,9,-27,5,2,-26, signs 1111001101001101111010101101
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,-12,13,-14,15,16,17,-18,19,-17,20,21,-16,22,23,-15,-4,24,25,-1,26,-13,-6,27,28,-9,10,-28,8,11,-27,7,12,-26,14,5,-24,3,-22,-20,18,-19,-21,-23,2,-25, signs 1100100011111011111010101011
candidate 1,-2,3,4,-5,-6,7,-8,9,10,-11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,-10,21,22,-3,23,-1,-4,24,25,-9,26,-7,27,28,-24,-22,6,-27,8,-26,12,15,18,-19,16,13,-20,11,-21,-25,-28,5,2,-23, signs 1101101101010110111010110101
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-3,23,-1,-4,24,25,-9,26,-7,27,28,-24,-22,6,-27,8,-26,-21,11,-20,15,18,-19,16,13,10,-25,-28,5,2,-23, signs 1101101100110110111010110101
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-4,22,23,-1,24,-5,25,26,-10,27,28,-7,8,-28,12,15,18,-19,16,13,-27,9,-26,-20,6,-25,-21,3,-22,-24,2,-23, signs 1110101100110110111001101101
candidate -1,-2,3,-4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,21,-16,22,-14,23,24,-5,25,-3,26,27,-8,-11,28,-9,10,-28,-27,1,6,-24,-22,-20,18,-19,-21,15,-23,13,4,-25,2,-26,12,7, signs 1011001111001101111010101011
candidate -1,-2,3,-4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,21,-16,22,23,24,-14,-5,25,-3,26,27,-8,-11,28,-9,10,-28,-27,1,6,13,-24,15,-22,-20,18,-19,-21,-23,4,-25,2,-26,12,7, signs 1011001111001101111010101011
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,15,16,17,-18,19,-17,20,21,-16,22,23,-15,-4,24,25,-1,26,-7,-12,27,28,-9,10,-28,8,11,-27,13,6,-26,14,5,-24,3,-22,-20,18,-19,-21,-23,2,-25, signs 1100111011100011111010101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-7,-4,22,23,-1,-10,24,25,-13,26,27,28,-5,6,-28,-22,3,8,-25,12,-26,-20,15,18,-19,16,-21,-27,11,-24,9,2,-23, signs 1100111100101110111010101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-7,-4,22,23,-1,-10,24,25,-13,26,27,28,-5,6,-28,-22,3,8,-25,12,-26,14,-20,18,-19,-21,15,-27,11,-24,9,2,-23, signs 1100111100101101111010101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-7,-4,22,23,-1,-10,24,25,-13,26,27,28,-5,6,-28,-22,3,8,-21,-27,11,-24,15,18,-19,16,-25,12,-26,-20,9,2,-23, signs 1100111100101110111010101011
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,-13,-14,-15,16,17,-18,19,-17,-8,20,21,-5,22,-3,23,-1,-6,24,-16,25,26,27,28,-11,12,-28,10,13,-27,9,14,-26,18,-19,-25,15,-20,7,-24,-21,4,-22,2,-23, signs 1100101100111100111110100111
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,-13,-14,-15,16,17,-18,19,-17,-8,-5,20,-3,21,-1,22,23,-6,24,-16,25,26,27,28,-11,12,-28,10,13,-27,9,14,-26,18,-19,-25,15,-24,7,-23,-20,4,-22,2,-21, signs 1101100100111100111110010111
candidate 1,-2,-3,4,5,-6,-7,-8,9,-10,-11,12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,23,-12,24,25,-9,-4,26,27,-1,28,-5,6,-28,-26,3,8,11,-24,-22,-20,15,18,-19,16,-21,-23,-25,10,7,2,-27, signs 1100111001011110111010101011
candidate 1,-2,-3,4,5,-6,-7,-8,9,-10,-11,12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,23,-12,24,25,-9,-4,26,27,-1,28,-5,6,-28,-26,3,8,11,-24,-22,14,-20,18,-19,-21,15,-23,-25,10,7,2,-27, signs 1100111001011101111010101011
candidate 1,-2,-3,4,5,-6,-7,-8,9,-10,-11,12,-13,-14,15,16,17,-18,19,-17,20,21,-16,22,23,-15,-12,24,25,-9,-4,26,27,-1,28,-5,6,-28,-26,3,8,11,-24,13,-22,-20,18,-19,-21,-23,14,-25,10,7,2,-27, signs 1100111001011011111010101011
candidate 1,-2,-3,4,5,-6,-7,-8,9,-10,-11,12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,23,-12,24,25,-9,-4,26,27,-1,28,-5,6,-28,-26,3,8,-25,10,-22,-20,15,18,-19,16,-21,-23,11,-24,7,2,-27, signs 1100111001011110111010101011
candidate 1,-2,-3,4,5,-6,-7,-8,9,-10,-11,12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,23,-12,24,25,-9,-4,26,27,-1,28,-5,6,-28,-26,3,8,-25,10,-22,14,-20,18,-19,-21,15,-23,11,-24,7,2,-27, signs 1100111001011101111010101011
candidate 1,-2,-3,4,5,-6,-7,-8,9,-10,-11,12,-13,-14,15,16,17,-18,19,-17,20,21,-16,22,23,-15,-12,24,25,-9,-4,26,27,-1,28,-5,6,-28,-26,3,8,-25,10,13,-22,-20,18,-19,-21,-23,14,11,-24,7,2,-27, signs 1100111001011011111010101011
candidate 1,-2,-3,4,5,-6,-7,8,-9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,-11,23,24,-8,25,-4,26,27,-1,28,-5,6,-28,-26,3,-25,9,-24,-22,-20,15,18,-19,16,-21,12,-23,10,7,2,-27, signs 1100111001101110111010101011
candidate 1,-2,-3,4,5,-6,-7,8,-9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,-11,23,24,-8,25,-4,26,27,-1,28,-5,6,-28,-26,3,-25,9,-24,-22,14,-20,18,-19,-21,15,12,-23,10,7,2,-27, signs 1100111001101101111010101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,23,-7,24,25,-4,26,27,-1,28,-5,6,-28,-26,3,-25,9,-22,-20,12,15,18,-19,16,13,-21,-23,8,-24,2,-27, signs 1100110101110110111010101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,23,-7,24,25,-4,26,27,-1,28,-5,6,-28,-26,3,-25,9,-22,11,-20,15,18,-19,16,-21,12,-23,8,-24,2,-27, signs 1100110101101110111010101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,23,-7,24,25,-4,26,27,-1,28,-5,6,-28,-26,3,-25,9,-22,11,14,-20,18,-19,-21,15,12,-23,8,-24,2,-27, signs 1100110101101101111010101011
candidate 1,-2,-3,4,5,-6,-7,8,-9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,-11,23,24,-8,25,-4,26,27,-1,28,-5,6,-28,-26,3,-25,-23,10,-22,-20,15,18,-19,16,-21,12,9,-24,7,2,-27, signs 1100111001101110111010101011
candidate 1,-2,-3,4,5,-6,-7,8,-9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,-11,23,24,-8,25,-4,26,27,-1,28,-5,6,-28,-26,3,-25,-23,10,-22,14,-20,18,-19,-21,15,12,9,-24,7,2,-27, signs 1100111001101101111010101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,23,-7,24,25,-4,26,27,-1,28,-5,6,-28,-26,3,-25,-23,8,-20,12,15,18,-19,16,13,-21,9,-22,-24,2,-27, signs 1100110101110110111010101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,23,-7,24,25,-4,26,27,-1,28,-5,6,-28,-26,3,-25,-23,8,11,-20,15,18,-19,16,-21,12,9,-22,-24,2,-27, signs 1100110101101110111010101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,23,-7,24,25,-4,26,27,-1,28,-5,6,-28,-26,3,-25,-23,8,11,14,-20,18,-19,-21,15,12,9,-22,-24,2,-27, signs 1100110101101101111010101011
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,23,-12,24,25,-9,26,-1,-6,27,28,-3,4,-28,8,11,-24,-22,-20,15,18,-19,16,-21,-23,-25,10,7,-27,5,2,-26, signs 1111001001011110111010101101
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,23,-12,24,25,-9,26,-1,-6,27,28,-3,4,-28,8,11,-24,-22,14,-20,18,-19,-21,15,-23,-25,10,7,-27,5,2,-26, signs 1111001001011101111010101101
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,-13,-14,15,16,17,-18,19,-17,20,21,-16,22,23,-15,-12,24,25,-9,26,-1,-6,27,28,-3,4,-28,8,11,-24,13,-22,-20,18,-19,-21,-23,14,-25,10,7,-27,5,2,-26, signs 1111001001011011111010101101
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,23,-12,24,25,-9,26,-1,-6,27,28,-3,4,-28,8,-25,10,-22,-20,15,18,-19,16,-21,-23,11,-24,7,-27,5,2,-26, signs 1111001001011110111010101101
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,23,-12,24,25,-9,26,-1,-6,27,28,-3,4,-28,8,-25,10,-22,14,-20,18,-19,-21,15,-23,11,-24,7,-27,5,2,-26, signs 1111001001011101111010101101
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,-13,-14,15,16,17,-18,19,-17,20,21,-16,22,23,-15,-12,24,25,-9,26,-1,-6,27,28,-3,4,-28,8,-25,10,13,-22,-20,18,-19,-21,-23,14,11,-24,7,-27,5,2,-26, signs 1111001001011011111010101101
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,-11,23,24,-8,25,26,-1,-6,27,28,-3,4,-28,-25,9,-24,-22,-20,15,18,-19,16,-21,12,-23,10,7,-27,5,2,-26, signs 1111001001101110111010101101
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,-11,23,24,-8,25,26,-1,-6,27,28,-3,4,-28,-25,9,-24,-22,14,-20,18,-19,-21,15,12,-23,10,7,-27,5,2,-26, signs 1111001001101101111010101101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,23,-7,24,25,26,-1,-6,27,28,-3,4,-28,-25,9,-22,-20,12,15,18,-19,16,13,-21,-23,8,-24,-27,5,2,-26, signs 1111000101110110111010101101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,23,-7,24,25,26,-1,-6,27,28,-3,4,-28,-25,9,-22,11,-20,15,18,-19,16,-21,12,-23,8,-24,-27,5,2,-26, signs 1111000101101110111010101101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,23,-7,24,25,26,-1,-6,27,28,-3,4,-28,-25,9,-22,11,14,-20,18,-19,-21,15,12,-23,8,-24,-27,5,2,-26, signs 1111000101101101111010101101
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,-11,23,24,-8,25,26,-1,-6,27,28,-3,4,-28,-25,-23,10,-22,-20,15,18,-19,16,-21,12,9,-24,7,-27,5,2,-26, signs 1111001001101110111010101101
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,-11,23,24,-8,25,26,-1,-6,27,28,-3,4,-28,-25,-23,10,-22,14,-20,18,-19,-21,15,12,9,-24,7,-27,5,2,-26, signs 1111001001101101111010101101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,23,-7,24,25,26,-1,-6,27,28,-3,4,-28,-25,-23,8,-20,12,15,18,-19,16,13,-21,9,-22,-24,-27,5,2,-26, signs 1111000101110110111010101101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,23,-7,24,25,26,-1,-6,27,28,-3,4,-28,-25,-23,8,11,-20,15,18,-19,16,-21,12,9,-22,-24,-27,5,2,-26, signs 1111000101101110111010101101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,23,-7,24,25,26,-1,-6,27,28,-3,4,-28,-25,-23,8,11,14,-20,18,-19,-21,15,12,9,-22,-24,-27,5,2,-26, signs 1111000101101101111010101101
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,-15,21,-13,22,23,24,-7,-2,25,26,-5,27,-9,28,-11,12,-24,6,1,-25,3,8,-28,10,-22,14,-20,18,-19,16,-21,-23,-27,4,-26, signs 0110001100111110111010110101
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,-5,21,22,23,-1,24,25,-4,26,-10,27,28,-7,8,-28,12,15,18,-19,16,13,-27,9,-26,-20,6,-21,-25,3,-22,-24,2,-23, signs 1110101100110110111011100101
candidate 1,-2,3,-4,5,-6,-7,8,9,-10,-11,-12,13,-14,15,-16,17,-18,19,-17,20,-15,21,-13,22,-1,23,-3,24,-9,25,-5,26,27,-8,28,6,-26,4,11,14,-20,18,-19,16,-21,12,-23,2,-24,-27,7,-28,-25,10,-22, signs 1100010111101110111011010010
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,11,-12,-13,-14,-15,16,17,-18,19,-17,20,-7,-4,21,22,-1,23,-3,-6,24,-16,25,26,27,28,-11,12,-28,10,13,-27,9,14,-26,18,-19,-25,15,8,-20,-24,5,-21,-23,2,-22, signs 1101001100111100111111000111
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,-13,-14,-15,16,17,-18,19,-17,-8,20,21,-5,22,-1,23,-3,-6,24,-16,25,26,27,28,-11,12,-28,10,13,-27,9,14,-26,18,-19,-25,15,-20,7,-24,-21,4,-23,2,-22, signs 1100101100111100111111000111
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,11,-12,-13,-14,-15,16,17,-18,19,-17,-8,-5,20,21,22,-1,23,24,-4,-7,-16,25,26,27,28,-11,12,-28,10,13,-27,9,14,-26,18,-19,-25,15,6,-20,-24,3,-21,-23,2,-22, signs 1110100100111100111111000111
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,22,23,24,-8,-1,-6,25,26,-13,27,-11,28,-3,4,-26,14,-20,18,-19,-21,15,-22,-27,12,-28,10,-23,-25,5,2,9,-24,7, signs 1111000111100101111010110101
candidate 1,-2,-3,4,-5,-6,7,-8,-9,-10,11,-12,-13,14,15,16,17,-18,19,-17,20,21,-16,22,23,-15,24,-1,-14,25,26,-11,-4,27,28,-7,8,-28,6,9,-27,5,10,-26,12,3,-22,-20,18,-19,-21,-23,-25,13,2,-24, signs 1110001111100011111010110011
candidate 1,-2,-3,-4,5,-6,7,-8,-9,10,-11,-12,-13,14,15,16,17,-18,19,-17,20,21,-16,22,23,-15,24,-1,-14,25,26,-5,-10,27,28,-7,8,-28,6,9,-27,11,4,-26,12,3,-22,-20,18,-19,-21,-23,-25,13,2,-24, signs 1111101110000011111010110011
candidate 1,-2,-3,-4,5,-6,-7,8,9,-10,-11,12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-5,22,23,-8,24,25,-13,26,-1,-12,27,28,-9,10,-28,-24,15,4,-22,6,-20,18,-19,-21,7,-23,3,14,-25,-27,11,2,-26, signs 1110110011001101111010101101
candidate 1,-2,-3,-4,5,-6,-7,8,9,-10,-11,12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-5,22,23,-8,24,25,-13,26,-1,-12,27,28,-9,10,-28,-24,7,-23,3,-20,15,18,-19,16,-21,4,-22,6,-25,-27,11,2,-26, signs 1110110011001110111010101101
candidate 1,-2,-3,-4,5,-6,-7,8,9,-10,-11,12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-5,22,23,-8,24,25,-13,26,-1,-12,27,28,-9,10,-28,-24,7,-23,3,14,-20,18,-19,-21,15,4,-22,6,-25,-27,11,2,-26, signs 1110110011001101111010101101
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,-13,-14,-15,16,17,-18,19,-17,20,-5,21,-1,22,-3,-6,23,-8,24,-16,25,26,27,28,-11,12,-28,10,13,-27,9,14,-26,18,-19,-25,15,-24,7,-23,-20,4,-22,2,-21, signs 1100101100111100111110010111
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,-18,19,-17,-2,20,-4,21,-6,-13,22,23,-10,24,-8,25,26,27,28,-15,16,-28,14,1,-20,3,18,-19,-27,-22,12,7,-25,9,-24,11,-23,-26,-21,5, signs 0110011001100011111010101011
candidate 1,-2,-3,-4,5,-6,7,-8,-9,10,11,-12,-13,-14,15,16,-17,18,19,-15,20,-1,21,22,23,-11,24,25,-18,26,-16,27,-10,-5,28,-7,8,-28,6,9,4,-23,12,-24,-27,3,-22,13,-25,17,-26,-19,14,-21,2,-20, signs 1100001111011011101101100111
candidate 1,-2,-3,-4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,21,22,-1,23,24,-16,25,-14,26,-6,-11,27,-7,28,-9,10,-28,8,-27,12,5,-26,13,18,-19,-25,15,4,-20,-24,3,-21,-23,2,-22, signs 1111000011111100111111000101
candidate 1,-2,-3,-4,-5,6,7,-8,9,-10,-11,12,13,-14,-15,16,17,-18,19,-17,20,21,22,-1,23,24,-16,25,26,-13,-6,27,-12,-7,28,-9,10,-28,8,11,-27,5,14,-26,18,-19,-25,15,4,-20,-24,3,-21,-23,2,-22, signs 1111000011111100111111000101
candidate 1,-2,-3,-4,5,6,-7,-8,9,-10,-11,-12,13,14,-15,16,17,-18,19,-17,20,21,22,-1,23,24,-16,25,-14,-5,26,-13,-6,27,28,-9,10,-28,8,11,-27,7,12,-26,18,-19,-25,15,4,-20,-24,3,-21,-23,2,-22, signs 1111000011111100111111000011
candidate 1,-2,-3,-4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,21,22,-1,23,24,-16,25,-14,26,-6,-11,27,-9,28,-7,8,-28,10,-27,12,5,-26,13,18,-19,-25,15,4,-20,-24,3,-21,-23,2,-22, signs 1111001100111100111111000101
candidate 1,-2,-3,-4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,16,17,-18,19,-17,20,21,22,-1,23,24,-16,25,-14,26,-6,-13,27,-11,28,-9,10,-28,8,-27,12,7,-26,5,18,-19,-25,15,4,-20,-24,3,-21,-23,2,-22, signs 1111100011011100111111000011
candidate 1,-2,-3,-4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,21,22,-1,23,24,-16,25,26,-13,-6,27,-8,-11,28,-9,10,-28,12,7,-27,5,14,-26,18,-19,-25,15,4,-20,-24,3,-21,-23,2,-22, signs 1111001111001100111111000101
candidate 1,-2,-3,-4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,21,22,-1,23,24,-16,25,26,-13,-6,27,-8,-11,28,-9,10,-28,-27,7,12,-26,14,5,18,-19,-25,15,4,-20,-24,3,-21,-23,2,-22, signs 1111100111011000111111000011
candidate -1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,21,22,23,24,25,-4,-15,26,-13,-6,27,-8,-11,28,-9,10,-28,-27,7,12,-24,2,-20,18,-19,-21,1,-23,-26,14,5,-25,3,16,-22, signs 1001100111011001111011011011
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,17,-18,19,-17,20,21,22,-1,23,24,-16,25,-14,-5,26,-7,-12,27,28,-9,10,-28,8,11,-27,13,6,-26,18,-19,-25,15,4,-20,-24,3,-21,-23,2,-22, signs 1111011011100100111111000011
candidate 1,-2,-3,-4,-5,6,-7,8,-9,-10,11,12,-13,14,-15,16,17,-18,19,-17,20,-1,21,-11,22,23,-8,24,-6,25,-12,26,-14,27,-16,28,-26,13,4,9,-23,7,-24,5,-25,-22,10,3,18,-19,-27,15,-28,-21,2,-20, signs 1110100110011001111100101010
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,17,-18,19,-17,20,21,22,-1,23,24,-16,25,-14,26,-12,-5,27,-7,28,-9,10,-28,8,-27,6,11,-26,13,18,-19,-25,15,4,-20,-24,3,-21,-23,2,-22, signs 1111110011001100111111000101
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,17,-18,19,-17,20,21,22,-1,23,24,-16,25,-14,26,-12,-5,27,-9,28,-7,8,-28,10,-27,6,11,-26,13,18,-19,-25,15,4,-20,-24,3,-21,-23,2,-22, signs 1111111100001100111111000101
candidate 1,-2,-3,-4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,16,17,-18,19,-17,20,21,22,-1,23,24,-16,25,-14,26,-12,-7,27,-11,28,-9,10,-28,8,-27,6,13,-26,5,18,-19,-25,15,4,-20,-24,3,-21,-23,2,-22, signs 1111111011000100111111000011
candidate 1,-2,-3,-4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,21,22,-1,23,24,-16,25,-6,26,-8,-13,27,-9,28,-11,12,-28,10,-27,14,7,-26,5,18,-19,-25,15,4,-20,-24,3,-21,-23,2,-22, signs 1111110000111100111111000101
candidate 1,-2,-3,-4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,21,22,-1,23,24,-16,25,-6,26,-8,-13,27,-11,28,-9,10,-28,12,-27,14,7,-26,5,18,-19,-25,15,4,-20,-24,3,-21,-23,2,-22, signs 1111110011001100111111000101
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,17,-18,19,-17,20,21,22,-1,23,24,-16,25,26,-5,-14,27,-12,-7,28,-9,10,-28,8,11,-27,13,6,-26,18,-19,-25,15,4,-20,-24,3,-21,-23,2,-22, signs 1111110011110000111111000101
candidate -1,2,3,-4,5,-6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-2,22,-14,23,24,-3,25,-13,26,27,-10,-5,28,-7,8,-28,6,9,4,11,-27,-24,-21,1,16,-19,18,15,-22,-25,12,-26,-23,-20, signs 0110001111110001100110110111
candidate -1,2,3,4,-5,-6,7,-8,-9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-2,22,-14,23,24,-3,25,-13,26,-11,-4,27,28,-7,8,-28,6,9,-27,5,10,-24,-21,1,16,-19,18,15,-22,-25,12,-26,-23,-20, signs 0110001111110001100110110111
candidate 1,-2,-3,-4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,21,22,-1,23,24,-16,25,-6,26,-14,-7,27,-9,28,-11,12,-28,10,-27,8,13,-26,5,18,-19,-25,15,4,-20,-24,3,-21,-23,2,-22, signs 1111111100110000111111000101
candidate 1,-2,-3,-4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,21,22,-1,23,24,-16,25,-6,26,-14,-7,27,-11,28,-9,10,-28,12,-27,8,13,-26,5,18,-19,-25,15,4,-20,-24,3,-21,-23,2,-22, signs 1111111111000000111111000101
candidate 1,-2,-3,-4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,21,22,-1,23,24,-16,25,26,-5,-14,27,-8,-11,28,-9,10,-28,12,7,-27,13,6,-26,18,-19,-25,15,4,-20,-24,3,-21,-23,2,-22, signs 1111111111000000111111000101
candidate -1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,21,22,23,24,25,-4,-15,26,27,-6,-13,-8,-11,28,-9,10,-28,12,7,-27,-24,2,-20,18,-19,-21,1,-23,-26,14,5,-25,3,16,-22, signs 1001111111000001111011011011
candidate 1,-2,-3,-4,-5,-6,7,8,9,-10,11,12,-13,-14,-15,16,17,-18,19,-17,20,21,22,-1,23,24,-16,25,26,-7,-12,27,-8,-11,28,-9,10,-28,-27,13,6,-26,14,5,18,-19,-25,15,4,-20,-24,3,-21,-23,2,-22, signs 1111111111000000111111000011
candidate -1,-2,-3,4,-5,-6,7,8,9,-10,11,12,-13,-14,15,-16,17,-18,19,-17,20,21,22,23,24,25,-4,-15,26,-7,-12,27,-8,-11,28,-9,10,-28,-27,13,6,-24,2,-20,18,-19,-21,1,-23,-26,14,5,-25,3,16,-22, signs 1001111111000001111011011011
candidate -1,2,3,-4,5,-6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-2,22,-14,23,24,-3,25,-13,26,-5,-10,27,28,-7,8,-28,6,9,-27,11,4,-24,-21,1,16,-19,18,15,-22,-25,12,-26,-23,-20, signs 0111101110010001100110110111
candidate 1,-2,3,4,-5,-6,-7,-8,9,-10,-11,12,13,-14,-15,16,17,-18,19,-9,20,21,-12,22,23,-17,24,-3,25,-1,-4,26,-16,27,28,-13,14,-28,-22,11,-21,7,18,-19,8,-20,10,-23,-27,15,6,-24,-26,5,2,-25, signs 1101111011001100111010111001
candidate 1,-2,-3,4,5,-6,-7,-8,9,-10,-11,12,13,-14,-15,16,17,-18,19,-9,20,21,-12,22,23,-17,-4,24,25,-1,26,-5,-16,27,28,-13,14,-28,-22,11,-21,7,18,-19,8,-20,10,-23,-27,15,6,3,-24,-26,2,-25, signs 1110111011001100111010111001
candidate -1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,15,-16,17,-18,-12,19,-14,-17,-10,20,21,22,23,-3,24,-5,25,-7,26,27,28,-15,16,-28,-19,13,18,11,-27,9,-20,1,-22,-25,6,-24,4,-23,2,-26,8,-21, signs 0100110001011000100001010110
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,22,-3,23,-1,-6,24,25,-11,26,27,-8,28,10,-26,2,-23,4,-22,-19,13,18,-25,-28,9,-27,7,-24,17,-20,15,-21,5, signs 0011001000111001100101001001
candidate -1,2,-3,-4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,-5,23,24,-2,25,-8,26,27,-11,28,-9,-26,13,-21,15,-20,7,-25,3,-24,1,6,-19,-22,17,12,-27,10,-28,4,-23, signs 1000110000110110010101001010
N=28 triple 8,10,10 closed 9240057 reduced 1336285 tested 1336285 hits 454


==> anc/8_15_8_19/census/logs/run_19_28_8_8.log <==
candidate 1,-2,-3,-4,-5,6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,-19,-20,-6,21,22,23,24,-1,25,-17,26,27,-14,-7,-12,-9,28,-11,10,-28,8,13,20,5,-21,15,-27,19,4,-22,16,-26,18,3,-23,-25,2,-24, signs 0000010001111111000000001110
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,-12,13,-14,15,-16,-17,18,19,-20,-6,21,-4,-19,22,23,24,-9,25,-1,26,27,-18,-13,28,-15,16,-28,14,17,12,-22,20,5,-21,7,-23,11,-27,3,8,-24,10,-26,2,-25, signs 0000011110011100000001000110
candidate 1,-2,-3,4,5,-6,-7,8,-9,-10,11,12,-13,-14,15,-16,-17,-18,19,-20,21,-11,22,23,-8,-19,-12,24,-4,25,26,-1,27,-5,28,-15,16,-28,14,17,6,-22,10,-21,20,9,-23,7,18,13,-24,3,-25,-27,2,-26, signs 0001001001110100010001010010
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,-17,-18,19,-20,21,-19,22,23,24,25,-12,-7,26,-3,27,-1,-4,-9,-14,28,16,11,6,-26,8,13,-25,17,-23,-21,20,-22,18,-24,-28,15,10,5,2,-27, signs 1101110011100111011001010110
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,-17,-18,19,-20,21,-19,-12,-7,22,23,-4,24,25,-1,26,-5,27,-9,-14,28,16,11,6,-22,8,13,18,-21,20,17,-28,15,10,-27,-23,3,-24,-26,2,-25, signs 1110110011100111011001011010
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,-17,-18,19,-20,21,-19,-12,-7,22,23,-4,24,25,-1,26,-3,27,-9,-14,28,16,11,6,-22,8,13,18,-21,20,17,-28,15,10,5,-23,-27,-24,-26,2,-25, signs 1101110011100111011001111000
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,-17,-18,19,-20,21,-19,-12,-7,22,-5,23,24,25,-1,26,27,-4,-9,-14,28,16,11,6,-22,8,13,18,-21,20,17,-28,15,10,-23,-27,3,-24,-26,2,-25, signs 1110110011100111011001111000
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,-12,13,-14,-15,-16,17,-18,19,-20,21,-19,-8,22,23,-3,24,-1,-4,25,26,-17,-10,27,28,-13,14,-28,12,15,-27,11,16,-26,18,9,-22,7,20,-21,6,-23,-25,5,2,-24, signs 1101110010001111101110110011
candidate 1,-2,-3,4,5,-6,-7,8,-9,10,-11,-12,13,-14,-15,-16,17,-18,19,-20,21,-19,-8,22,-4,23,24,-1,25,-5,26,-17,-10,27,28,-13,14,-28,12,15,-27,11,16,-26,18,9,-22,7,20,-21,6,3,-23,-25,2,-24, signs 1110110010001111101110110011
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,-17,-18,19,-20,21,-19,22,23,-8,-3,24,-1,25,-5,-10,-15,26,27,-12,28,14,-26,-23,17,20,-21,18,-22,16,9,4,-25,6,11,-28,13,-27,7,2,-24, signs 1101101011011100101110110110
candidate 1,-2,3,4,-5,-6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,-8,22,23,-3,24,-1,-4,25,26,-11,-16,27,28,-13,14,-28,12,15,-27,17,10,-26,18,9,-22,7,20,-21,6,-23,-25,5,2,-24, signs 1101110011101110001110110011
candidate 1,-2,-3,4,5,-6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,-8,22,-4,23,24,-1,25,-5,26,-11,-16,27,28,-13,14,-28,12,15,-27,17,10,-26,18,9,-22,7,20,-21,6,3,-23,-25,2,-24, signs 1110110011101110001110110011
candidate 1,-2,3,4,-5,6,7,-8,-9,10,-11,-12,13,-14,-15,-16,17,-18,-19,-20,-10,21,22,-7,23,-3,24,-1,-4,25,-6,-17,26,27,28,-13,12,-28,14,11,20,9,-21,15,-27,19,8,-22,16,-26,18,-23,-25,5,2,-24, signs 0010010001111011000000001110
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,22,23,-16,24,25,-13,-10,-7,-4,26,27,-1,28,-5,6,-28,-26,3,8,11,-24,15,18,-22,20,-21,-23,17,14,-25,12,9,2,-27, signs 1100111101101100101110101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,22,23,-16,24,25,-13,-10,-7,-4,26,27,-1,28,-5,6,-28,-26,3,8,11,-24,15,-23,17,20,-21,18,-22,14,-25,12,9,2,-27, signs 1100111101101100101110101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,22,23,-16,24,25,-13,-10,-7,-4,26,27,-1,28,-5,6,-28,-26,3,8,11,14,-25,18,-22,20,-21,-23,17,-24,15,12,9,2,-27, signs 1100111101101100101110101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,22,23,-16,24,25,-13,-10,-7,-4,26,27,-1,28,-5,6,-28,-26,3,8,11,14,-25,-23,17,20,-21,18,-22,-24,15,12,9,2,-27, signs 1100111101101100101110101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,-13,14,-15,-16,17,-18,19,-20,21,-19,22,-17,23,24,-14,25,-10,-7,-4,26,27,-1,28,-5,6,-28,-26,3,8,11,-25,13,-24,15,18,-22,20,-21,16,-23,12,9,2,-27, signs 1100111101101101001110101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,-13,14,-15,-16,17,-18,19,-20,21,-19,22,-17,23,24,-14,25,-10,-7,-4,26,27,-1,28,-5,6,-28,-26,3,8,11,-25,13,-24,15,20,-21,18,-22,16,-23,12,9,2,-27, signs 1100111101101101001110101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,-13,14,-15,-16,17,-18,19,-20,21,-19,22,-17,23,24,-14,25,-10,-7,-4,26,27,-1,28,-5,6,-28,-26,3,8,11,-25,13,16,-23,18,-22,20,-21,-24,15,12,9,2,-27, signs 1100111101101101001110101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,-13,14,-15,-16,17,-18,19,-20,21,-19,22,-17,23,24,-14,25,-10,-7,-4,26,27,-1,28,-5,6,-28,-26,3,8,11,-25,13,16,-23,20,-21,18,-22,-24,15,12,9,2,-27, signs 1100111101101101001110101011
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,22,23,-16,24,25,-13,-10,-7,26,-1,-6,27,28,-3,4,-28,8,11,-24,15,18,-22,20,-21,-23,17,14,-25,12,9,-27,5,2,-26, signs 1111001101101100101110101101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,22,23,-16,24,25,-13,-10,-7,26,-1,-6,27,28,-3,4,-28,8,11,-24,15,-23,17,20,-21,18,-22,14,-25,12,9,-27,5,2,-26, signs 1111001101101100101110101101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,22,23,-16,24,25,-13,-10,-7,26,-1,-6,27,28,-3,4,-28,8,11,14,-25,18,-22,20,-21,-23,17,-24,15,12,9,-27,5,2,-26, signs 1111001101101100101110101101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,22,23,-16,24,25,-13,-10,-7,26,-1,-6,27,28,-3,4,-28,8,11,14,-25,-23,17,20,-21,18,-22,-24,15,12,9,-27,5,2,-26, signs 1111001101101100101110101101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,-12,-13,14,-15,-16,17,-18,19,-20,21,-19,22,-17,23,24,-14,25,-10,-7,26,-1,-6,27,28,-3,4,-28,8,11,-25,13,-24,15,18,-22,20,-21,16,-23,12,9,-27,5,2,-26, signs 1111001101101101001110101101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,-12,-13,14,-15,-16,17,-18,19,-20,21,-19,22,-17,23,24,-14,25,-10,-7,26,-1,-6,27,28,-3,4,-28,8,11,-25,13,-24,15,20,-21,18,-22,16,-23,12,9,-27,5,2,-26, signs 1111001101101101001110101101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,-12,-13,14,-15,-16,17,-18,19,-20,21,-19,22,-17,23,24,-14,25,-10,-7,26,-1,-6,27,28,-3,4,-28,8,11,-25,13,16,-23,18,-22,20,-21,-24,15,12,9,-27,5,2,-26, signs 1111001101101101001110101101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,-12,-13,14,-15,-16,17,-18,19,-20,21,-19,22,-17,23,24,-14,25,-10,-7,26,-1,-6,27,28,-3,4,-28,8,11,-25,13,16,-23,20,-21,18,-22,-24,15,12,9,-27,5,2,-26, signs 1111001101101101001110101101
candidate 1,-2,-3,4,-5,-6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,-4,22,23,-1,24,25,-16,26,-8,-13,27,-9,28,-11,12,-28,10,-27,14,7,-26,15,6,17,-25,5,18,-24,-22,3,20,-21,2,-23, signs 1100000000111111111110111101
candidate 1,-2,-3,4,-5,-6,-7,8,9,-10,11,-12,-13,14,15,-16,-17,-18,19,-20,21,-19,-4,22,23,-1,24,25,26,-15,-8,27,-14,-9,28,-11,12,-28,10,13,-27,7,16,-26,6,17,-25,5,18,-24,-22,3,20,-21,2,-23, signs 1100000000111111111110111101
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,-12,-13,-14,15,16,-17,-18,19,-20,21,-19,-4,22,23,-1,24,25,-16,26,-6,-15,27,-9,28,-11,12,-28,10,13,8,-27,14,7,-26,17,-25,5,18,-24,-22,3,20,-21,2,-23, signs 1100000000111111111110111011
candidate 1,-2,-3,4,-5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-20,21,-19,-4,22,23,-1,24,-17,25,-7,-14,26,-8,27,28,-11,12,-28,10,13,-27,9,-26,15,6,-25,16,5,18,-24,-22,3,20,-21,2,-23, signs 1100000000111111111110111011
candidate 1,-2,-3,4,-5,-6,7,8,-9,-10,11,-12,-13,-14,15,16,-17,-18,19,-20,21,-19,-4,22,23,-1,24,25,-16,-7,26,-15,-8,27,28,-11,12,-28,10,13,-27,9,14,-26,6,17,-25,5,18,-24,-22,3,20,-21,2,-23, signs 1100000000111111111110111011
candidate 1,-2,-3,4,5,-6,-7,8,-9,-10,11,-12,-13,-14,-15,16,17,-18,19,-20,21,-19,-4,22,23,-1,24,-17,25,-5,-16,26,-8,27,28,-11,12,-28,10,13,-27,9,14,7,-26,15,6,-25,18,-24,-22,3,20,-21,2,-23, signs 1100000000111111111110110111
candidate 1,-2,-3,4,-5,6,7,-8,-9,-10,11,-12,-13,-14,15,-16,-17,18,19,-20,21,-19,-4,22,23,-1,-18,24,-6,-15,25,-7,26,27,28,-11,12,-28,10,13,-27,9,14,-26,8,-25,16,5,-24,17,-22,3,20,-21,2,-23, signs 1100000000111111111110110111
candidate 1,-2,-3,4,-5,6,7,-8,-9,-10,11,-12,-13,-14,-15,16,17,-18,19,-20,21,-19,-4,22,23,-1,24,-17,-6,25,-16,-7,26,27,28,-11,12,-28,10,13,-27,9,14,-26,8,15,-25,5,18,-24,-22,3,20,-21,2,-23, signs 1100000000111111111110110111
candidate 1,-2,-3,4,5,6,-7,-8,-9,-10,11,-12,-13,-14,-15,-16,17,18,19,-20,21,-19,-4,22,23,-1,-18,-5,24,-17,-6,25,26,27,28,-11,12,-28,10,13,-27,9,14,-26,8,15,-25,7,16,-24,-22,3,20,-21,2,-23, signs 1100000000111111111110101111
candidate 1,-2,-3,4,-5,-6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,-4,22,23,-1,24,25,-16,26,-8,-13,27,-11,28,-9,10,-28,12,-27,14,7,-26,15,6,17,-25,5,18,-24,-22,3,20,-21,2,-23, signs 1100000011001111111110111101
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-20,21,-19,-4,22,23,-1,24,-17,25,-7,-14,26,-12,27,28,-9,10,-28,8,11,-27,13,-26,15,6,-25,16,5,18,-24,-22,3,20,-21,2,-23, signs 1100000011100111111110111011
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,-12,13,-14,15,-16,-17,18,19,-20,21,-19,-4,22,23,-1,-18,24,-6,-15,25,-13,26,27,28,-9,10,-28,8,11,-27,7,12,-26,14,-25,16,5,-24,17,-22,3,20,-21,2,-23, signs 1100000011110011111110110111
candidate 1,-2,-3,4,-5,6,-7,-8,-9,-10,11,-12,-13,-14,15,-16,17,18,19,-20,21,-19,-4,22,23,-1,-18,24,-6,-17,25,-15,26,27,28,-11,12,-28,10,13,-27,9,14,-26,8,-25,16,7,-24,5,-22,3,20,-21,2,-23, signs 1100100000111101111110101111
candidate 1,-2,-3,4,-5,-6,-7,8,-9,10,11,-12,13,-14,15,-16,-17,-18,19,-20,21,-19,-4,22,23,-1,24,25,26,-15,-8,27,-10,-13,28,-11,12,-28,14,9,-27,7,16,-26,6,17,-25,5,18,-24,-22,3,20,-21,2,-23, signs 1100000011110011111110111101
candidate 1,-2,-3,4,-5,6,-7,-8,-9,10,11,-12,13,-14,-15,-16,17,-18,19,-20,21,-19,-4,22,23,-1,24,-17,-6,25,26,27,-10,-13,28,-11,12,-28,-27,9,14,-26,8,15,-25,7,16,-24,18,5,-22,3,20,-21,2,-23, signs 1100100001110111101110101111
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,-18,19,-20,21,-19,-4,22,23,-1,24,25,-16,-7,26,-9,-14,27,28,-11,12,-28,10,13,-27,15,8,-26,6,17,-25,5,18,-24,-22,3,20,-21,2,-23, signs 1100000110111001111110111011
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-20,21,-19,-4,22,23,-1,24,-17,-6,25,26,-9,-14,27,28,-11,12,-28,10,13,-27,-26,8,15,-25,7,16,-24,18,5,-22,3,20,-21,2,-23, signs 1100100010111011101110101111
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,-12,-13,-14,15,-16,17,-18,19,-20,21,-19,-4,22,23,-1,24,-17,-6,25,-8,-15,26,27,28,-11,12,-28,10,13,-27,9,14,-26,16,7,-25,5,18,-24,-22,3,20,-21,2,-23, signs 1100001100111100111110110111
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,-12,-13,-14,15,-16,17,-18,19,-20,21,-19,-4,22,23,-1,24,-17,-6,25,-8,-15,26,27,28,-11,12,-28,10,13,-27,9,14,-26,-25,7,16,-24,18,5,-22,3,20,-21,2,-23, signs 1100100100111101101110101111
candidate 1,-2,-3,4,5,-6,7,-8,-9,-10,11,-12,-13,-14,-15,16,-17,18,19,-20,21,-19,-4,22,23,-1,-18,-5,24,-7,-16,25,26,27,28,-11,12,-28,10,13,-27,9,14,-26,8,15,-25,17,6,-24,-22,3,20,-21,2,-23, signs 1100011000111110011110101111
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,-18,19,-20,21,-19,-4,22,23,-1,24,25,-16,26,-14,-7,27,-9,28,-11,12,-28,10,-27,8,13,-26,15,6,17,-25,5,18,-24,-22,3,20,-21,2,-23, signs 1100001100110011111110111101
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,-18,19,-20,21,-19,-4,22,23,-1,24,25,-16,26,-14,-7,27,-9,28,-11,12,-28,10,13,8,-27,6,15,-26,17,-25,5,18,-24,-22,3,20,-21,2,-23, signs 1100011000111001111110111011
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,-12,-13,-14,15,-16,17,-18,19,-20,21,-19,-4,22,23,-1,24,-17,25,-15,-6,26,-8,27,28,-11,12,-28,10,13,-27,9,-26,7,14,-25,16,5,18,-24,-22,3,20,-21,2,-23, signs 1100011000111001111110111011
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,-12,-13,-14,15,-16,17,-18,19,-20,21,-19,-4,22,23,-1,24,-17,25,-15,-6,26,-8,27,28,-11,12,-28,10,13,-27,9,14,7,-26,5,16,-25,18,-24,-22,3,20,-21,2,-23, signs 1100110000111100111110110111
candidate 1,-2,-3,4,5,-6,7,-8,-9,-10,11,-12,-13,-14,-15,16,-17,18,19,-20,21,-19,-4,22,23,-1,-18,24,-16,-5,25,-7,26,27,28,-11,12,-28,10,13,-27,9,14,-26,8,-25,6,15,-24,17,-22,3,20,-21,2,-23, signs 1100110000111100111110110111
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,-18,19,-20,21,-19,-4,22,23,-1,24,25,-16,26,-14,-7,27,-11,28,-9,10,-28,12,-27,8,13,-26,15,6,17,-25,5,18,-24,-22,3,20,-21,2,-23, signs 1100001111000011111110111101
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-20,21,-19,-4,22,23,-1,24,-17,25,-15,-6,26,-12,27,28,-9,10,-28,8,11,-27,13,-26,7,14,-25,16,5,18,-24,-22,3,20,-21,2,-23, signs 1100011011100001111110111011
candidate 1,-2,-3,4,5,-6,-7,-8,9,-10,-11,-12,13,-14,-15,16,-17,18,19,-20,21,-19,-4,22,23,-1,-18,24,-16,-5,25,-13,26,27,28,-9,10,-28,8,11,-27,7,12,-26,14,-25,6,15,-24,17,-22,3,20,-21,2,-23, signs 1100110011110000111110110111
candidate 1,-2,-3,4,-5,-6,7,-8,-9,-10,11,-12,-13,-14,15,16,-17,18,19,-20,21,-19,-4,22,23,-1,-18,24,-16,-7,25,-15,26,27,28,-11,12,-28,10,13,-27,9,14,-26,8,-25,6,17,-24,5,-22,3,20,-21,2,-23, signs 1100111000111100011110101111
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,-16,17,-18,19,-20,21,-19,-4,22,23,-1,24,25,-6,26,-8,-17,27,-11,28,-13,14,-28,12,15,10,-27,16,9,-26,7,-25,5,18,-24,-22,3,20,-21,2,-23, signs 1100011000001111111110111011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,-14,-15,-16,-17,18,19,-20,21,-19,-4,22,23,-1,24,-5,25,-7,-18,26,-10,27,28,-13,14,-28,12,15,-27,11,16,9,-26,17,8,-25,6,-24,-22,3,20,-21,2,-23, signs 1100110000001111111110110111
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,-11,-12,13,-14,-15,-16,17,-18,19,-20,21,-19,-4,22,23,-1,-6,24,-8,-17,25,-9,26,27,28,-13,14,-28,12,15,-27,11,16,-26,10,-25,18,7,-24,5,-22,3,20,-21,2,-23, signs 1100110000001111111110110111
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,-12,-13,-14,15,-16,17,-18,19,-20,21,-19,-4,22,23,-1,-6,24,-8,-17,25,-15,26,27,28,-11,12,-28,10,13,-27,9,14,-26,16,-25,18,7,-24,5,-22,3,20,-21,2,-23, signs 1100110000111100111110110111
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,-12,13,-14,15,-16,-17,-18,19,-20,21,-19,22,-3,23,-1,-4,24,-6,25,26,27,-10,-15,28,-13,12,-26,8,17,20,-21,18,7,-25,-28,14,11,-27,9,16,-22,-24,5,2,-23, signs 1101101001111001101111100110
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,-18,19,-20,21,-19,-4,22,23,-1,24,25,26,-7,-16,27,-14,-9,28,-11,12,-28,10,13,-27,15,8,-26,6,17,-25,5,18,-24,-22,3,20,-21,2,-23, signs 1100001100111100111110111101
candidate 1,-2,3,4,-5,-6,-7,8,-9,-10,11,-12,-13,-14,15,-16,-17,18,19,-20,21,-19,22,-3,23,-1,-4,24,-18,25,26,-15,-8,27,28,-11,12,-28,10,13,-27,9,14,-26,16,7,20,-21,-25,17,6,-22,-24,5,2,-23, signs 1101111000111110001111100011
candidate 1,-2,-3,4,5,-6,-7,8,-9,-10,11,-12,-13,-14,15,-16,-17,18,19,-20,21,-19,-4,22,23,-1,24,-5,-18,25,26,-15,-8,27,28,-11,12,-28,10,13,-27,9,14,-26,16,7,20,-21,-25,17,6,3,-22,-24,2,-23, signs 1110111000111110001111100011
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,-12,-13,-14,15,-16,17,-18,19,-20,21,-19,-4,22,23,-1,24,25,-6,-17,26,-15,-8,27,28,-11,12,-28,10,13,-27,9,14,-26,16,7,-25,5,18,-24,-22,3,20,-21,2,-23, signs 1100011000111110011110111011
candidate 1,-2,-3,4,5,-6,7,-8,-9,-10,11,-12,-13,-14,-15,16,-17,18,19,-20,21,-19,-4,22,23,-1,24,-5,-18,25,-16,-7,26,27,28,-11,12,-28,10,13,-27,9,14,-24,-22,3,20,-21,-25,17,6,-26,8,15,2,-23, signs 1100110000111111001110110111
candidate 1,-2,-3,4,5,-6,7,-8,-9,-10,11,-12,-13,-14,-15,16,-17,18,19,-20,21,-19,-4,22,23,-1,24,-5,-18,25,-16,-7,26,27,28,-11,12,-28,10,13,-27,9,14,-26,8,15,-25,17,6,-24,-22,3,20,-21,2,-23, signs 1100110000111111001110110111
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,-4,22,23,-1,24,25,-6,26,-16,-9,27,-11,28,-13,14,-28,12,15,10,-27,8,17,-26,7,-25,5,18,-24,-22,3,20,-21,2,-23, signs 1100011110001110011110111011
candidate 1,-2,-3,4,5,-6,-7,8,-9,10,-11,-12,13,-14,-15,-16,17,-18,19,-20,21,-19,-4,22,23,-1,24,-5,25,-17,-8,26,-10,27,28,-13,14,-28,12,15,-27,11,16,9,-26,7,18,-25,6,-24,-22,3,20,-21,2,-23, signs 1100111100001111001110110111
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,-12,13,-14,-15,-16,-17,18,19,-20,21,-19,-4,22,23,-1,-6,24,-18,-7,25,-9,26,27,28,-13,14,-28,12,15,-27,11,16,-26,10,-25,8,17,-24,5,-22,3,20,-21,2,-23, signs 1100111100001111001110110111
candidate 1,-2,-3,4,-5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,-4,22,23,-1,24,25,26,-7,-16,27,-10,-13,28,-11,12,-28,14,9,-27,15,8,-26,6,17,-25,5,18,-24,-22,3,20,-21,2,-23, signs 1100001111110000111110111101
candidate 1,-2,-3,4,-5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,-4,22,23,-1,24,-7,-16,25,26,27,-10,-13,28,-11,12,-28,-27,9,14,-26,8,15,-25,17,6,-24,18,5,-22,3,20,-21,2,-23, signs 1100111001110110001110101111
candidate 1,-2,3,4,-5,-6,-7,-8,9,-10,11,-12,-13,14,-15,-16,-17,18,19,-20,21,-19,22,-3,23,-1,-4,24,-18,25,26,-9,-14,27,28,-11,12,-28,10,13,-27,15,8,-26,16,7,20,-21,-25,17,6,-22,-24,5,2,-23, signs 1101111110111000001111100011
candidate 1,-2,-3,4,5,-6,-7,-8,9,-10,11,-12,-13,14,-15,-16,-17,18,19,-20,21,-19,-4,22,23,-1,24,-5,-18,25,26,-9,-14,27,28,-11,12,-28,10,13,-27,15,8,-26,16,7,20,-21,-25,17,6,3,-22,-24,2,-23, signs 1110111110111000001111100011
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-20,21,-19,-4,22,23,-1,24,25,-6,-17,26,-9,-14,27,28,-11,12,-28,10,13,-27,15,8,-26,16,7,-25,5,18,-24,-22,3,20,-21,2,-23, signs 1100011110111000011110111011
candidate 1,-2,-3,4,5,-6,-7,8,-9,-10,11,-12,-13,-14,15,-16,-17,18,19,-20,21,-19,-4,22,23,-1,24,-5,-18,25,-8,-15,26,27,28,-11,12,-28,10,13,-27,17,6,-24,-22,3,20,-21,-25,9,14,-26,16,7,2,-23, signs 1100111100111100001110110111
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,-18,19,-20,21,-19,-4,22,23,-1,24,-7,-16,25,26,-9,-14,27,28,-11,12,-28,10,13,-27,-26,8,15,-25,17,6,-24,18,5,-22,3,20,-21,2,-23, signs 1100111010111010001110101111
candidate 1,-2,-3,4,-5,6,7,-8,-9,-10,11,-12,-13,-14,15,-16,-17,18,19,-20,21,-19,-4,22,23,-1,-6,24,-18,-7,25,-15,26,27,28,-11,12,-28,10,13,-27,9,14,-26,16,-25,8,17,-24,5,-22,3,20,-21,2,-23, signs 1100111100111100001110110111
candidate 1,-2,-3,4,5,-6,-7,8,-9,-10,11,-12,-13,-14,15,-16,-17,18,19,-20,21,-19,-4,22,23,-1,24,-5,-18,25,-8,-15,26,27,28,-11,12,-28,10,13,-27,9,14,-26,16,7,-25,17,6,-24,-22,3,20,-21,2,-23, signs 1100111100111100001110110111
candidate 1,-2,-3,4,-5,-6,7,8,-9,-10,11,-12,-13,-14,15,16,-17,-18,19,-20,21,-19,-4,22,23,-1,24,-7,-16,25,-8,-15,26,27,28,-11,12,-28,10,13,-27,9,14,-26,-25,17,6,-24,18,5,-22,3,20,-21,2,-23, signs 1100111100111100001110101111
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,-12,13,-14,-15,16,-17,-18,19,-20,21,-13,22,-3,23,-1,-16,24,25,-19,26,-5,27,-9,28,-7,8,-28,6,-27,10,-26,4,11,20,-21,12,-22,14,-25,18,-23,2,15,-24,17, signs 1000101101101110001110011111
candidate -1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,13,-14,-15,-16,-17,18,19,-20,21,-19,22,23,-18,-3,24,-5,25,26,-8,27,-10,-13,28,-11,12,-28,-27,9,14,7,-26,15,2,-22,20,-21,-23,1,16,-25,6,-24,4,17, signs 1000110001110110111110110111
candidate -1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,-17,18,19,-20,21,-19,22,23,-18,-3,24,-5,25,26,-14,-7,-12,27,28,-9,10,-28,8,11,-27,13,-26,15,2,-22,20,-21,-23,1,16,-25,6,-24,4,17, signs 1000111011100010111110110111
candidate -1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,-13,14,15,-16,-17,18,19,-20,21,-19,22,23,-18,-3,24,-5,25,-15,-8,26,-14,27,28,-11,12,-28,10,13,-27,9,-26,7,2,-22,20,-21,-23,1,16,-25,6,-24,4,17, signs 1000111100111000111110110111
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,-11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,-16,22,23,-13,-8,24,25,-3,26,-1,-4,27,28,-9,10,-28,-24,7,12,15,-22,17,20,-21,18,-23,14,11,6,-25,-27,5,2,-26, signs 1101110011100101101110101101
candidate 1,-2,-3,4,5,-6,-7,8,9,-10,-11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,-16,22,23,-13,-8,24,-4,25,26,-1,27,-5,28,-9,10,-28,-24,7,12,15,-22,17,20,-21,18,-23,14,11,6,3,-25,-27,2,-26, signs 1110110011100101101110101101
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,-11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,-16,22,23,-13,-8,24,25,-3,26,-1,-4,27,28,-9,10,-28,-24,7,12,-23,14,17,20,-21,18,15,-22,11,6,-25,-27,5,2,-26, signs 1101110011100101101110101101
candidate 1,-2,-3,4,5,-6,-7,8,9,-10,-11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,-16,22,23,-13,-8,24,-4,25,26,-1,27,-5,28,-9,10,-28,-24,7,12,-23,14,17,20,-21,18,15,-22,11,6,3,-25,-27,2,-26, signs 1110110011100101101110101101
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,-16,22,23,-13,24,-3,25,-1,-4,26,-10,27,28,-7,8,-28,12,15,-22,17,20,-21,18,-23,14,11,-27,9,6,-24,-26,5,2,-25, signs 1101111100100101101110111001
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,-16,22,23,-13,-4,24,25,-1,26,-5,-10,27,28,-7,8,-28,12,15,-22,17,20,-21,18,-23,14,11,-27,9,6,3,-24,-26,2,-25, signs 1110111100100101101110111001
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,-16,22,23,-13,24,-3,25,-1,-4,26,-10,27,28,-7,8,-28,12,-23,14,17,20,-21,18,15,-22,11,-27,9,6,-24,-26,5,2,-25, signs 1101111100100101101110111001
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,-16,22,23,-13,-4,24,25,-1,26,-5,-10,27,28,-7,8,-28,12,-23,14,17,20,-21,18,15,-22,11,-27,9,6,3,-24,-26,2,-25, signs 1110111100100101101110111001
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,-16,22,23,-13,-4,24,25,-1,26,27,-6,-9,28,-7,8,-28,-27,5,10,-26,-24,3,12,15,-22,17,20,-21,18,-23,14,11,2,-25, signs 1100011101100101101110101111
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,-16,22,23,-13,-4,24,25,-1,26,27,-6,-9,28,-7,8,-28,-27,5,10,-26,-24,3,12,-23,14,17,20,-21,18,15,-22,11,2,-25, signs 1100011101100101101110101111
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,-16,22,23,-13,-4,24,25,-1,26,-5,-10,27,28,-7,8,-28,6,9,-27,-26,-24,3,12,15,-22,17,20,-21,18,-23,14,11,2,-25, signs 1100101110100101101110101111
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,-16,22,23,-13,-4,24,25,-1,26,-5,-10,27,28,-7,8,-28,6,9,-27,-26,-24,3,12,-23,14,17,20,-21,18,15,-22,11,2,-25, signs 1100101110100101101110101111
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,-16,22,23,-13,24,25,-10,-7,-4,26,27,-1,28,-5,6,-28,-26,3,8,-24,12,15,-22,17,20,-21,18,-23,14,11,-25,9,2,-27, signs 1100111101100101101110101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,-16,22,23,-13,24,25,-10,-7,-4,26,27,-1,28,-5,6,-28,-26,3,8,-24,12,-23,14,17,20,-21,18,15,-22,11,-25,9,2,-27, signs 1100111101100101101110101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,-17,-18,19,-20,21,-19,22,-15,23,24,-12,25,-10,-7,-4,26,27,-1,28,-5,6,-28,-26,3,8,13,-24,17,20,-21,18,-22,16,-23,14,11,-25,9,2,-27, signs 1100111101100110101110101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,-17,-18,19,-20,21,-19,22,-15,23,24,-12,25,-10,-7,-4,26,27,-1,28,-5,6,-28,-26,3,8,-23,14,17,20,-21,18,-22,16,13,-24,11,-25,9,2,-27, signs 1100111101100110101110101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,-16,22,23,-13,24,25,-10,-7,-4,26,27,-1,28,-5,6,-28,-26,3,8,11,-25,15,-22,17,20,-21,18,-23,14,-24,12,9,2,-27, signs 1100111101100101101110101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,-17,-18,19,-20,21,-19,22,-15,23,24,-12,25,-10,-7,-4,26,27,-1,28,-5,6,-28,-26,3,8,11,-25,13,-24,17,20,-21,18,-22,16,-23,14,9,2,-27, signs 1100111101100110101110101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,-16,22,23,-13,24,25,-10,-7,-4,26,27,-1,28,-5,6,-28,-26,3,8,11,-25,-23,14,17,20,-21,18,15,-22,-24,12,9,2,-27, signs 1100111101100101101110101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,-17,-18,19,-20,21,-19,22,-15,23,24,-12,25,-10,-7,-4,26,27,-1,28,-5,6,-28,-26,3,8,11,-25,-23,14,17,20,-21,18,-22,16,13,-24,9,2,-27, signs 1100111101100110101110101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,-10,11,-12,-13,14,-15,16,-17,-18,19,-20,21,-19,-16,22,-14,23,24,-11,25,-7,-4,26,27,-1,28,-5,6,-28,-26,3,8,-25,10,-24,12,15,-22,17,20,-21,18,13,-23,9,2,-27, signs 1100111101101001101110101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,-10,11,-12,-13,14,-15,16,-17,-18,19,-20,21,-19,-16,22,-14,23,24,-11,25,-7,-4,26,27,-1,28,-5,6,-28,-26,3,8,-25,10,-24,12,17,20,-21,18,15,-22,13,-23,9,2,-27, signs 1100111101101001101110101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,-10,11,-12,-13,14,-15,16,-17,-18,19,-20,21,-19,-16,22,-14,23,24,-11,25,-7,-4,26,27,-1,28,-5,6,-28,-26,3,8,-25,10,13,-23,15,-22,17,20,-21,18,-24,12,9,2,-27, signs 1100111101101001101110101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,-10,11,-12,-13,14,-15,16,-17,-18,19,-20,21,-19,-16,22,-14,23,24,-11,25,-7,-4,26,27,-1,28,-5,6,-28,-26,3,8,-25,10,13,-23,17,20,-21,18,15,-22,-24,12,9,2,-27, signs 1100111101101001101110101011
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,-16,22,23,-13,24,25,-10,-7,26,-1,-6,27,28,-3,4,-28,8,-24,12,15,-22,17,20,-21,18,-23,14,11,-25,9,-27,5,2,-26, signs 1111001101100101101110101101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,-16,22,23,-13,24,25,-10,-7,26,-1,-6,27,28,-3,4,-28,8,-24,12,-23,14,17,20,-21,18,15,-22,11,-25,9,-27,5,2,-26, signs 1111001101100101101110101101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,-13,-14,15,-16,-17,-18,19,-20,21,-19,22,-15,23,24,-12,25,-10,-7,26,-1,-6,27,28,-3,4,-28,8,13,-24,17,20,-21,18,-22,16,-23,14,11,-25,9,-27,5,2,-26, signs 1111001101100110101110101101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,-13,-14,15,-16,-17,-18,19,-20,21,-19,22,-15,23,24,-12,25,-10,-7,26,-1,-6,27,28,-3,4,-28,8,-23,14,17,20,-21,18,-22,16,13,-24,11,-25,9,-27,5,2,-26, signs 1111001101100110101110101101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,-16,22,23,-13,24,25,-10,-7,26,-1,-6,27,28,-3,4,-28,8,11,-25,15,-22,17,20,-21,18,-23,14,-24,12,9,-27,5,2,-26, signs 1111001101100101101110101101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,-13,-14,15,-16,-17,-18,19,-20,21,-19,22,-15,23,24,-12,25,-10,-7,26,-1,-6,27,28,-3,4,-28,8,11,-25,13,-24,17,20,-21,18,-22,16,-23,14,9,-27,5,2,-26, signs 1111001101100110101110101101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,-16,22,23,-13,24,25,-10,-7,26,-1,-6,27,28,-3,4,-28,8,11,-25,-23,14,17,20,-21,18,15,-22,-24,12,9,-27,5,2,-26, signs 1111001101100101101110101101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,-13,-14,15,-16,-17,-18,19,-20,21,-19,22,-15,23,24,-12,25,-10,-7,26,-1,-6,27,28,-3,4,-28,8,11,-25,-23,14,17,20,-21,18,-22,16,13,-24,9,-27,5,2,-26, signs 1111001101100110101110101101
candidate 1,-2,3,-4,-5,6,7,-8,-9,-10,11,-12,-13,14,-15,16,-17,-18,19,-20,21,-19,-16,22,-14,23,24,-11,25,-7,26,-1,-6,27,28,-3,4,-28,8,-25,10,-24,12,15,-22,17,20,-21,18,13,-23,9,-27,5,2,-26, signs 1111001101101001101110101101
candidate 1,-2,3,-4,-5,6,7,-8,-9,-10,11,-12,-13,14,-15,16,-17,-18,19,-20,21,-19,-16,22,-14,23,24,-11,25,-7,26,-1,-6,27,28,-3,4,-28,8,-25,10,-24,12,17,20,-21,18,15,-22,13,-23,9,-27,5,2,-26, signs 1111001101101001101110101101
candidate 1,-2,3,-4,-5,6,7,-8,-9,-10,11,-12,-13,14,-15,16,-17,-18,19,-20,21,-19,-16,22,-14,23,24,-11,25,-7,26,-1,-6,27,28,-3,4,-28,8,-25,10,13,-23,15,-22,17,20,-21,18,-24,12,9,-27,5,2,-26, signs 1111001101101001101110101101
candidate 1,-2,3,-4,-5,6,7,-8,-9,-10,11,-12,-13,14,-15,16,-17,-18,19,-20,21,-19,-16,22,-14,23,24,-11,25,-7,26,-1,-6,27,28,-3,4,-28,8,-25,10,13,-23,17,20,-21,18,15,-22,-24,12,9,-27,5,2,-26, signs 1111001101101001101110101101
candidate 1,-2,-3,4,-5,-6,7,8,-9,-10,11,-12,-13,-14,15,-16,-17,18,19,-20,21,-19,22,23,-18,24,25,-7,26,27,-4,-15,-8,-1,28,-11,12,-28,10,13,2,-26,6,17,-24,-22,20,-21,-23,-25,16,5,-27,3,14,9, signs 1101100010111011011110101011
candidate 1,-2,-3,4,-5,-6,7,8,-9,-10,11,-12,-13,-14,15,16,-17,-18,19,-20,21,-19,22,23,24,25,-16,-7,26,27,-4,-15,-8,-1,28,-11,12,-28,10,13,2,-26,6,-24,18,-22,20,-21,-23,17,-25,5,-27,3,14,9, signs 1101100010111011101110101011
candidate 1,-2,-3,4,-5,-6,7,8,-9,-10,11,-12,-13,-14,15,-16,-17,18,19,-20,21,-19,22,23,-18,24,25,-7,26,27,-4,-15,-8,-1,28,-11,12,-28,10,13,2,-26,6,-25,16,-22,20,-21,-23,17,-24,5,-27,3,14,9, signs 1101100010111011011110101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,-16,22,23,-13,24,-1,-10,25,26,27,-4,-7,28,-5,6,-28,-27,3,8,-26,12,15,-22,17,20,-21,18,-23,14,11,-25,9,2,-24, signs 1101110100100101101110110111
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,-16,22,23,-13,24,-1,-10,25,26,27,-4,-7,28,-5,6,-28,-27,3,8,-26,12,-23,14,17,20,-21,18,15,-22,11,-25,9,2,-24, signs 1101110100100101101110110111
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,-16,22,23,-13,24,-1,-10,25,26,-3,-8,27,28,-5,6,-28,4,7,-27,-26,12,15,-22,17,20,-21,18,-23,14,11,-25,9,2,-24, signs 1110111000100101101110110111
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,-16,22,23,-13,24,-1,-10,25,26,-3,-8,27,28,-5,6,-28,4,7,-27,-26,12,-23,14,17,20,-21,18,15,-22,11,-25,9,2,-24, signs 1110111000100101101110110111
candidate -1,2,-3,-4,5,6,-7,-8,-9,10,11,-12,13,-14,15,-16,-17,-18,19,-20,21,-19,-10,-5,22,23,-2,24,-6,-11,25,26,27,-15,28,-13,-26,17,8,3,-23,1,-24,7,16,-27,14,-28,12,-25,20,-21,18,9,4,-22, signs 1000101001010011001110010010
candidate 1,-2,3,4,-5,6,7,-8,-9,10,-11,-12,13,-14,-15,-16,17,-18,-19,-20,-10,21,22,23,-6,-3,24,-1,-4,-7,25,-17,26,27,28,-13,12,-28,14,11,20,9,-21,15,-27,19,8,-22,16,-26,18,-25,-23,5,2,-24, signs 0010010001111011000000100110
candidate 1,-2,3,4,5,6,-7,-8,-9,10,-11,-12,13,-14,-15,-16,17,-18,-19,-20,-10,21,22,-5,23,-3,24,-1,-4,25,-6,-17,26,27,28,-13,12,-28,14,11,20,9,-21,15,-27,19,8,-22,16,-26,18,7,-25,-23,2,-24, signs 0010100001111011000000100110
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,-16,-13,22,23,-10,24,25,-7,-4,26,27,-1,28,-5,6,-28,-26,3,-24,9,12,-22,14,17,20,-21,18,15,-23,11,8,-25,2,-27, signs 1100111100101101101110101011
candidate 1,-2,-3,4,5,-6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,-16,-13,22,-11,23,24,-8,25,-4,26,27,-1,28,-5,6,-28,-26,3,-24,9,12,-22,14,17,20,-21,18,15,10,-23,-25,7,2,-27, signs 1100111101001101101110101011
candidate 1,-2,-3,4,5,-6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,-16,-13,22,-11,23,24,-8,25,-4,26,27,-1,28,-5,6,-28,-26,3,-24,9,14,17,20,-21,18,15,12,-22,10,-23,-25,7,2,-27, signs 1100111101001101101110101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,-16,-13,22,23,-10,24,25,-7,-4,26,27,-1,28,-5,6,-28,-26,3,-24,9,-23,11,14,17,20,-21,18,15,12,-22,8,-25,2,-27, signs 1100111100101101101110101011
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,-15,16,-17,-18,19,-20,21,-19,-16,22,-12,23,24,-9,25,-7,-4,26,27,-1,28,-5,6,-28,-26,3,10,-24,14,17,20,-21,18,15,-22,13,-23,11,8,-25,2,-27, signs 1100111100110101101110101011
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,-15,16,-17,-18,19,-20,21,-19,-16,22,-12,23,24,-9,25,-7,-4,26,27,-1,28,-5,6,-28,-26,3,-23,11,14,17,20,-21,18,15,-22,13,10,-24,8,-25,2,-27, signs 1100111100110101101110101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,-16,-13,22,23,-10,24,25,-7,-4,26,27,-1,28,-5,6,-28,-26,3,8,-25,12,-22,14,17,20,-21,18,15,-23,11,-24,9,2,-27, signs 1100111100101101101110101011
candidate 1,-2,-3,4,5,-6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,-16,-13,22,-11,23,24,-8,25,-4,26,27,-1,28,-5,6,-28,-26,3,10,-23,12,-22,14,17,20,-21,18,15,-24,9,-25,7,2,-27, signs 1100111101001101101110101011
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,-15,16,-17,-18,19,-20,21,-19,-16,22,-12,23,24,-9,25,-7,-4,26,27,-1,28,-5,6,-28,-26,3,8,-25,10,-24,14,17,20,-21,18,15,-22,13,-23,11,2,-27, signs 1100111100110101101110101011
candidate 1,-2,-3,4,5,-6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,-16,-13,22,-11,23,24,-8,25,-4,26,27,-1,28,-5,6,-28,-26,3,10,-23,14,17,20,-21,18,15,12,-22,-24,9,-25,7,2,-27, signs 1100111101001101101110101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,-16,-13,22,23,-10,24,25,-7,-4,26,27,-1,28,-5,6,-28,-26,3,8,-25,-23,11,14,17,20,-21,18,15,12,-22,-24,9,2,-27, signs 1100111100101101101110101011
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,-15,16,-17,-18,19,-20,21,-19,-16,22,-12,23,24,-9,25,-7,-4,26,27,-1,28,-5,6,-28,-26,3,8,-25,-23,11,14,17,20,-21,18,15,-22,13,10,-24,2,-27, signs 1100111100110101101110101011
candidate 1,-2,-3,4,5,-6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,-16,-13,22,-11,23,24,-8,25,-4,26,27,-1,28,-5,6,-28,-26,3,-25,7,-24,9,12,-22,14,17,20,-21,18,15,10,-23,2,-27, signs 1100111101001101101110101011
candidate 1,-2,-3,4,5,-6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,-16,-13,22,-11,23,24,-8,25,-4,26,27,-1,28,-5,6,-28,-26,3,-25,7,-24,9,14,17,20,-21,18,15,12,-22,10,-23,2,-27, signs 1100111101001101101110101011
candidate 1,-2,-3,4,5,-6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,-16,-13,22,-11,23,24,-8,25,-4,26,27,-1,28,-5,6,-28,-26,3,-25,7,10,-23,12,-22,14,17,20,-21,18,15,-24,9,2,-27, signs 1100111101001101101110101011
candidate 1,-2,-3,4,5,-6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,-16,-13,22,-11,23,24,-8,25,-4,26,27,-1,28,-5,6,-28,-26,3,-25,7,10,-23,14,17,20,-21,18,15,12,-22,-24,9,2,-27, signs 1100111101001101101110101011
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,-16,-13,22,23,-10,24,25,-7,26,-1,-6,27,28,-3,4,-28,-24,9,12,-22,14,17,20,-21,18,15,-23,11,8,-25,-27,5,2,-26, signs 1111001100101101101110101101
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,-16,-13,22,-11,23,24,-8,25,26,-1,-6,27,28,-3,4,-28,-24,9,12,-22,14,17,20,-21,18,15,10,-23,-25,7,-27,5,2,-26, signs 1111001101001101101110101101
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,-16,-13,22,-11,23,24,-8,25,26,-1,-6,27,28,-3,4,-28,-24,9,14,17,20,-21,18,15,12,-22,10,-23,-25,7,-27,5,2,-26, signs 1111001101001101101110101101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,-16,-13,22,23,-10,24,25,-7,26,-1,-6,27,28,-3,4,-28,-24,9,-23,11,14,17,20,-21,18,15,12,-22,8,-25,-27,5,2,-26, signs 1111001100101101101110101101
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,-14,-15,16,-17,-18,19,-20,21,-19,-16,22,-12,23,24,-9,25,-7,26,-1,-6,27,28,-3,4,-28,10,-24,14,17,20,-21,18,15,-22,13,-23,11,8,-25,-27,5,2,-26, signs 1111001100110101101110101101
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,-14,-15,16,-17,-18,19,-20,21,-19,-16,22,-12,23,24,-9,25,-7,26,-1,-6,27,28,-3,4,-28,-23,11,14,17,20,-21,18,15,-22,13,10,-24,8,-25,-27,5,2,-26, signs 1111001100110101101110101101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,-16,-13,22,23,-10,24,25,-7,26,-1,-6,27,28,-3,4,-28,8,-25,12,-22,14,17,20,-21,18,15,-23,11,-24,9,-27,5,2,-26, signs 1111001100101101101110101101
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,-16,-13,22,-11,23,24,-8,25,26,-1,-6,27,28,-3,4,-28,10,-23,12,-22,14,17,20,-21,18,15,-24,9,-25,7,-27,5,2,-26, signs 1111001101001101101110101101
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,-14,-15,16,-17,-18,19,-20,21,-19,-16,22,-12,23,24,-9,25,-7,26,-1,-6,27,28,-3,4,-28,8,-25,10,-24,14,17,20,-21,18,15,-22,13,-23,11,-27,5,2,-26, signs 1111001100110101101110101101
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,-16,-13,22,-11,23,24,-8,25,26,-1,-6,27,28,-3,4,-28,10,-23,14,17,20,-21,18,15,12,-22,-24,9,-25,7,-27,5,2,-26, signs 1111001101001101101110101101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,-16,-13,22,23,-10,24,25,-7,26,-1,-6,27,28,-3,4,-28,8,-25,-23,11,14,17,20,-21,18,15,12,-22,-24,9,-27,5,2,-26, signs 1111001100101101101110101101
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,-14,-15,16,-17,-18,19,-20,21,-19,-16,22,-12,23,24,-9,25,-7,26,-1,-6,27,28,-3,4,-28,8,-25,-23,11,14,17,20,-21,18,15,-22,13,10,-24,-27,5,2,-26, signs 1111001100110101101110101101
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,-16,-13,22,-11,23,24,-8,25,26,-1,-6,27,28,-3,4,-28,-25,7,-24,9,12,-22,14,17,20,-21,18,15,10,-23,-27,5,2,-26, signs 1111001101001101101110101101
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,-16,-13,22,-11,23,24,-8,25,26,-1,-6,27,28,-3,4,-28,-25,7,-24,9,14,17,20,-21,18,15,12,-22,10,-23,-27,5,2,-26, signs 1111001101001101101110101101
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,-16,-13,22,-11,23,24,-8,25,26,-1,-6,27,28,-3,4,-28,-25,7,10,-23,12,-22,14,17,20,-21,18,15,-24,9,-27,5,2,-26, signs 1111001101001101101110101101
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,-16,-13,22,-11,23,24,-8,25,26,-1,-6,27,28,-3,4,-28,-25,7,10,-23,14,17,20,-21,18,15,12,-22,-24,9,-27,5,2,-26, signs 1111001101001101101110101101
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,-12,13,-14,15,16,-17,-18,19,-20,21,-19,-16,22,23,-15,-4,24,25,-1,26,-13,-6,27,28,-9,10,-28,8,11,-27,7,12,-26,14,5,-24,3,-22,17,20,-21,18,-23,2,-25, signs 1100100011111011101110101011
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,-12,13,-14,15,-16,-17,18,19,-20,21,-19,22,23,-18,-15,-4,24,25,-1,26,-13,-6,27,28,-9,10,-28,8,11,-27,7,12,-26,14,5,-24,3,16,-22,20,-21,-23,17,2,-25, signs 1100100011111011011110101011
candidate -1,-2,3,-4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,-18,19,-20,21,-19,-16,22,-14,23,24,-5,25,-3,26,27,-8,-11,28,-9,10,-28,-27,1,6,-24,-22,17,20,-21,18,15,-23,13,4,-25,2,-26,12,7, signs 1011001111001101101110101011
candidate -1,-2,3,-4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,-18,19,-20,21,-19,-16,22,23,24,-14,-5,25,-3,26,27,-8,-11,28,-9,10,-28,-27,1,6,13,-24,15,-22,17,20,-21,18,-23,4,-25,2,-26,12,7, signs 1011001111001101101110101011
candidate -1,-2,3,-4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,-17,18,19,-20,21,-19,22,23,-18,24,-14,-5,25,-3,26,27,-8,-11,28,-9,10,-28,-27,1,6,13,16,-22,20,-21,-23,17,-24,15,4,-25,2,-26,12,7, signs 1011001111001101011110101011
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,15,16,-17,-18,19,-20,21,-19,-16,22,23,-15,-4,24,25,-1,26,-7,-12,27,28,-9,10,-28,8,11,-27,13,6,-26,14,5,-24,3,-22,17,20,-21,18,-23,2,-25, signs 1100111011100011101110101011
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,-17,18,19,-20,21,-19,22,23,-18,-15,-4,24,25,-1,26,-7,-12,27,28,-9,10,-28,8,11,-27,13,6,-26,14,5,-24,3,16,-22,20,-21,-23,17,2,-25, signs 1100111011100011011110101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,-16,-7,-4,22,23,-1,-10,24,25,-13,26,27,28,-5,6,-28,-22,3,8,-25,12,-26,14,17,20,-21,18,15,-27,11,-24,9,2,-23, signs 1100111100101101101110101011
candidate 1,-2,-3,4,5,-6,-7,-8,9,-10,-11,12,13,-14,-15,16,-17,-18,19,-20,21,-19,-16,-13,22,23,-12,24,25,-9,-4,26,27,-1,28,-5,6,-28,-26,3,8,11,-24,-22,14,17,20,-21,18,15,-23,-25,10,7,2,-27, signs 1100111001011101101110101011
candidate 1,-2,-3,4,5,-6,-7,-8,9,-10,-11,12,-13,-14,15,16,-17,-18,19,-20,21,-19,-16,22,23,-15,-12,24,25,-9,-4,26,27,-1,28,-5,6,-28,-26,3,8,11,-24,13,-22,17,20,-21,18,-23,14,-25,10,7,2,-27, signs 1100111001011011101110101011
candidate 1,-2,-3,4,5,-6,-7,-8,9,-10,-11,12,-13,-14,15,-16,-17,18,19,-20,21,-19,22,23,-18,-15,-12,24,25,-9,-4,26,27,-1,28,-5,6,-28,-26,3,8,11,-24,13,16,-22,20,-21,-23,17,14,-25,10,7,2,-27, signs 1100111001011011011110101011
candidate 1,-2,-3,4,5,-6,-7,-8,9,-10,-11,12,13,-14,-15,16,-17,-18,19,-20,21,-19,-16,-13,22,23,-12,24,25,-9,-4,26,27,-1,28,-5,6,-28,-26,3,8,-25,10,-22,14,17,20,-21,18,15,-23,11,-24,7,2,-27, signs 1100111001011101101110101011
candidate 1,-2,-3,4,5,-6,-7,-8,9,-10,-11,12,-13,-14,15,16,-17,-18,19,-20,21,-19,-16,22,23,-15,-12,24,25,-9,-4,26,27,-1,28,-5,6,-28,-26,3,8,-25,10,13,-22,17,20,-21,18,-23,14,11,-24,7,2,-27, signs 1100111001011011101110101011
candidate 1,-2,-3,4,5,-6,-7,-8,9,-10,-11,12,-13,-14,15,-16,-17,18,19,-20,21,-19,22,23,-18,-15,-12,24,25,-9,-4,26,27,-1,28,-5,6,-28,-26,3,8,-25,10,13,16,-22,20,-21,-23,17,14,11,-24,7,2,-27, signs 1100111001011011011110101011
candidate 1,-2,-3,4,5,-6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,-16,-13,22,-11,23,24,-8,25,-4,26,27,-1,28,-5,6,-28,-26,3,-25,9,-24,-22,14,17,20,-21,18,15,12,-23,10,7,2,-27, signs 1100111001101101101110101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,-16,-13,-10,22,23,-7,24,25,-4,26,27,-1,28,-5,6,-28,-26,3,-25,9,-22,11,14,17,20,-21,18,15,12,-23,8,-24,2,-27, signs 1100110101101101101110101011
candidate 1,-2,-3,4,5,-6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,-16,-13,22,-11,23,24,-8,25,-4,26,27,-1,28,-5,6,-28,-26,3,-25,-23,10,-22,14,17,20,-21,18,15,12,9,-24,7,2,-27, signs 1100111001101101101110101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,-16,-13,-10,22,23,-7,24,25,-4,26,27,-1,28,-5,6,-28,-26,3,-25,-23,8,11,14,17,20,-21,18,15,12,9,-22,-24,2,-27, signs 1100110101101101101110101011
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,13,-14,-15,16,-17,-18,19,-20,21,-19,-16,-13,22,23,-12,24,25,-9,26,-1,-6,27,28,-3,4,-28,8,11,-24,-22,14,17,20,-21,18,15,-23,-25,10,7,-27,5,2,-26, signs 1111001001011101101110101101
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,-13,-14,15,16,-17,-18,19,-20,21,-19,-16,22,23,-15,-12,24,25,-9,26,-1,-6,27,28,-3,4,-28,8,11,-24,13,-22,17,20,-21,18,-23,14,-25,10,7,-27,5,2,-26, signs 1111001001011011101110101101
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,-13,-14,15,-16,-17,18,19,-20,21,-19,22,23,-18,-15,-12,24,25,-9,26,-1,-6,27,28,-3,4,-28,8,11,-24,13,16,-22,20,-21,-23,17,14,-25,10,7,-27,5,2,-26, signs 1111001001011011011110101101
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,13,-14,-15,16,-17,-18,19,-20,21,-19,-16,-13,22,23,-12,24,25,-9,26,-1,-6,27,28,-3,4,-28,8,-25,10,-22,14,17,20,-21,18,15,-23,11,-24,7,-27,5,2,-26, signs 1111001001011101101110101101
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,-13,-14,15,16,-17,-18,19,-20,21,-19,-16,22,23,-15,-12,24,25,-9,26,-1,-6,27,28,-3,4,-28,8,-25,10,13,-22,17,20,-21,18,-23,14,11,-24,7,-27,5,2,-26, signs 1111001001011011101110101101
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,-13,-14,15,-16,-17,18,19,-20,21,-19,22,23,-18,-15,-12,24,25,-9,26,-1,-6,27,28,-3,4,-28,8,-25,10,13,16,-22,20,-21,-23,17,14,11,-24,7,-27,5,2,-26, signs 1111001001011011011110101101
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,-16,-13,22,-11,23,24,-8,25,26,-1,-6,27,28,-3,4,-28,-25,9,-24,-22,14,17,20,-21,18,15,12,-23,10,7,-27,5,2,-26, signs 1111001001101101101110101101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,-16,-13,-10,22,23,-7,24,25,26,-1,-6,27,28,-3,4,-28,-25,9,-22,11,14,17,20,-21,18,15,12,-23,8,-24,-27,5,2,-26, signs 1111000101101101101110101101
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,-16,-13,22,-11,23,24,-8,25,26,-1,-6,27,28,-3,4,-28,-25,-23,10,-22,14,17,20,-21,18,15,12,9,-24,7,-27,5,2,-26, signs 1111001001101101101110101101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,-16,-13,-10,22,23,-7,24,25,26,-1,-6,27,28,-3,4,-28,-25,-23,8,11,14,17,20,-21,18,15,12,9,-22,-24,-27,5,2,-26, signs 1111000101101101101110101101
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,11,-12,-13,-14,15,-16,17,-18,19,-20,21,-19,22,-17,23,-15,24,-7,-2,25,26,-5,27,-9,28,-11,12,-24,6,1,-25,3,8,-28,10,13,16,-22,20,-21,18,-23,14,-27,4,-26, signs 0110001100111011101110110101
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,-18,19,-20,21,-19,-16,22,23,24,-8,-1,-6,25,26,-13,27,-11,28,-3,4,-26,14,17,20,-21,18,15,-22,-27,12,-28,10,-23,-25,5,2,9,-24,7, signs 1111000111100101101110110101
candidate 1,-2,-3,4,-5,-6,7,-8,-9,-10,11,-12,-13,14,15,16,-17,-18,19,-20,21,-19,-16,22,23,-15,24,-1,-14,25,26,-11,-4,27,28,-7,8,-28,6,9,-27,5,10,-26,12,3,-22,17,20,-21,18,-23,-25,13,2,-24, signs 1110001111100011101110110011
candidate 1,-2,-3,4,-5,-6,7,-8,-9,-10,11,-12,-13,14,15,-16,-17,18,19,-20,21,-19,22,23,-18,-15,24,-1,-14,25,26,-11,-4,27,28,-7,8,-28,6,9,-27,5,10,-26,12,3,16,-22,20,-21,-23,17,-25,13,2,-24, signs 1110001111100011011110110011
candidate 1,-2,-3,-4,5,-6,7,-8,-9,10,-11,-12,-13,14,15,16,-17,-18,19,-20,21,-19,-16,22,23,-15,24,-1,-14,25,26,-5,-10,27,28,-7,8,-28,6,9,-27,11,4,-26,12,3,-22,17,20,-21,18,-23,-25,13,2,-24, signs 1111101110000011101110110011
candidate 1,-2,-3,-4,5,-6,7,-8,-9,10,-11,-12,-13,14,15,-16,-17,18,19,-20,21,-19,22,23,-18,-15,24,-1,-14,25,26,-5,-10,27,28,-7,8,-28,6,9,-27,11,4,-26,12,3,16,-22,20,-21,-23,17,-25,13,2,-24, signs 1111101110000011011110110011
candidate 1,-2,-3,-4,5,-6,-7,8,9,-10,-11,12,13,-14,-15,16,-17,-18,19,-20,21,-19,-16,-5,22,23,-8,24,25,-13,26,-1,-12,27,28,-9,10,-28,-24,15,4,-22,6,17,20,-21,18,7,-23,3,14,-25,-27,11,2,-26, signs 1110110011001101101110101101
candidate 1,-2,-3,-4,5,-6,-7,8,9,-10,-11,12,13,-14,-15,16,-17,-18,19,-20,21,-19,-16,-5,22,23,-8,24,25,-13,26,-1,-12,27,28,-9,10,-28,-24,7,-23,3,14,17,20,-21,18,15,4,-22,6,-25,-27,11,2,-26, signs 1110110011001101101110101101
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,-12,13,-14,15,-16,-17,18,19,-20,21,-19,-6,-13,22,-15,-4,23,24,-1,-18,25,26,27,28,-9,10,-28,8,11,-27,7,12,-22,14,5,-23,3,16,-26,20,-21,-25,17,2,-24, signs 1100110011110011001111010111
candidate 1,-2,-3,-4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,-17,18,19,-20,21,-19,22,-1,-18,23,24,25,-14,26,-6,-11,27,-7,28,-9,10,-28,8,-27,12,5,-26,13,4,15,-25,3,16,-24,20,-21,-23,17,2,-22, signs 1100000011111111001111011101
candidate 1,-2,-3,-4,-5,6,7,-8,9,-10,-11,12,13,-14,-15,-16,-17,18,19,-20,21,-19,22,-1,-18,23,24,25,26,-13,-6,27,-12,-7,28,-9,10,-28,8,11,-27,5,14,-26,4,15,-25,3,16,-24,20,-21,-23,17,2,-22, signs 1100000011111111001111011101
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,-11,-12,13,14,-15,-16,-17,18,19,-20,21,-19,22,-1,-18,23,24,25,-14,26,-4,-13,27,-7,28,-9,10,-28,8,11,6,-27,12,5,-26,15,-25,3,16,-24,20,-21,-23,17,2,-22, signs 1100000011111111001111011011
candidate 1,-2,-3,-4,5,6,-7,-8,9,-10,-11,12,-13,-14,15,-16,-17,18,19,-20,21,-19,22,-1,-18,23,24,-15,25,-5,-12,26,-6,27,28,-9,10,-28,8,11,-27,7,-26,13,4,-25,14,3,16,-24,20,-21,-23,17,2,-22, signs 1100000011111111001111011011
candidate 1,-2,-3,-4,5,6,-7,-8,9,-10,-11,-12,13,14,-15,-16,-17,18,19,-20,21,-19,22,-1,-18,23,24,25,-14,-5,26,-13,-6,27,28,-9,10,-28,8,11,-27,7,12,-26,4,15,-25,3,16,-24,20,-21,-23,17,2,-22, signs 1100000011111111001111011011
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,-12,-13,14,15,-16,-17,18,19,-20,21,-19,22,-1,-18,23,24,-15,25,-3,-14,26,-6,27,28,-9,10,-28,8,11,-27,7,12,5,-26,13,4,-25,16,-24,20,-21,-23,17,2,-22, signs 1100000011111111001111010111
candidate 1,-2,-3,4,5,-6,-7,-8,9,-10,-11,-12,13,-14,-15,16,-17,18,19,-20,21,-19,22,-1,-18,23,-16,24,-4,-13,25,-5,26,27,28,-9,10,-28,8,11,-27,7,12,-26,6,-25,14,3,-24,15,20,-21,-23,17,2,-22, signs 1100000011111111001111010111
candidate 1,-2,-3,4,5,-6,-7,-8,9,-10,-11,-12,-13,14,15,-16,-17,18,19,-20,21,-19,22,-1,-18,23,24,-15,-4,25,-14,-5,26,27,28,-9,10,-28,8,11,-27,7,12,-26,6,13,-25,3,16,-24,20,-21,-23,17,2,-22, signs 1100000011111111001111010111
candidate 1,-2,3,4,-5,-6,-7,-8,9,-10,-11,-12,-13,-14,15,16,-17,18,19,-20,21,-19,22,-1,-18,23,-16,-3,24,-15,-4,25,26,27,28,-9,10,-28,8,11,-27,7,12,-26,6,13,-25,5,14,-24,20,-21,-23,17,2,-22, signs 1100000011111111001111001111
candidate 1,-2,-3,-4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,-17,18,19,-20,21,-19,22,-1,-18,23,24,25,-14,26,-6,-11,27,-9,28,-7,8,-28,10,-27,12,5,-26,13,4,15,-25,3,16,-24,20,-21,-23,17,2,-22, signs 1100001100111111001111011101
candidate 1,-2,-3,-4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,-17,18,19,-20,21,-19,22,-1,-18,23,24,-15,25,-5,-12,26,-10,27,28,-7,8,-28,6,9,-27,11,-26,13,4,-25,14,3,16,-24,20,-21,-23,17,2,-22, signs 1100001110011111001111011011
candidate 1,-2,-3,4,-5,-6,7,-8,-9,-10,11,-12,13,-14,-15,16,-17,18,19,-20,21,-19,22,-1,-18,23,-16,24,-4,-13,25,-11,26,27,28,-7,8,-28,6,9,-27,5,10,-26,12,-25,14,3,-24,15,20,-21,-23,17,2,-22, signs 1100001111001111001111010111
candidate 1,-2,-3,4,-5,-6,-7,-8,9,-10,-11,-12,13,-14,15,16,-17,18,19,-20,21,-19,22,-1,-18,23,-16,24,-4,-15,25,-13,26,27,28,-9,10,-28,8,11,-27,7,12,-26,6,-25,14,5,-24,3,20,-21,-23,17,2,-22, signs 1110000011110111001111001111
candidate 1,-2,-3,-4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,-16,-17,18,19,-20,21,-19,22,-1,-18,23,24,25,26,-13,-6,27,-8,-11,28,-9,10,-28,12,7,-27,5,14,-26,4,15,-25,3,16,-24,20,-21,-23,17,2,-22, signs 1100001111001111001111011101
candidate -1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,15,-16,-17,-18,19,-20,21,-19,22,23,24,25,-4,-15,26,-13,-6,27,-8,-11,28,-9,10,-28,-27,7,12,-24,2,17,20,-21,18,1,-23,-26,14,5,-25,3,16,-22, signs 1001100111011001101111011011
candidate 1,-2,-3,4,-5,-6,-7,8,9,-10,11,-12,-13,-14,15,-16,-17,18,19,-20,21,-19,22,-1,-18,23,24,-15,-4,25,26,27,-8,-11,28,-9,10,-28,-27,7,12,-26,6,13,-25,5,14,-24,16,3,20,-21,-23,17,2,-22, signs 1110000111011110001111001111
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,-17,18,19,-20,21,-19,22,-1,-18,23,24,25,-14,-5,26,-7,-12,27,28,-9,10,-28,8,11,-27,13,6,-26,4,15,-25,3,16,-24,20,-21,-23,17,2,-22, signs 1100011011100111001111011011
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,-17,18,19,-20,21,-19,22,-1,-18,23,24,-15,-4,25,26,-7,-12,27,28,-9,10,-28,8,11,-27,-26,6,13,-25,5,14,-24,16,3,20,-21,-23,17,2,-22, signs 1110001011101110001111001111
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,-12,13,-14,15,-16,-17,18,19,-20,21,-19,22,-1,-18,23,24,-15,-4,25,-6,-13,26,27,28,-9,10,-28,8,11,-27,7,12,-26,14,5,-25,3,16,-24,20,-21,-23,17,2,-22, signs 1100110011110011001111010111
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,-12,13,-14,15,-16,-17,18,19,-20,21,-19,22,-1,-18,23,24,-15,-4,25,-6,-13,26,27,28,-9,10,-28,8,11,-27,7,12,-26,-25,5,14,-24,16,3,20,-21,-23,17,2,-22, signs 1110010011110110001111001111
candidate 1,-2,3,-4,5,-6,-7,-8,9,-10,-11,-12,-13,14,-15,16,-17,18,19,-20,21,-19,22,-1,-18,23,-16,-3,24,-5,-14,25,26,27,28,-9,10,-28,8,11,-27,7,12,-26,6,13,-25,15,4,-24,20,-21,-23,17,2,-22, signs 1101100011111001001111001111
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,-17,18,19,-20,21,-19,22,-1,-18,23,24,25,-14,26,-12,-5,27,-7,28,-9,10,-28,8,-27,6,11,-26,13,4,15,-25,3,16,-24,20,-21,-23,17,2,-22, signs 1100110011001111001111011101
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,-17,18,19,-20,21,-19,22,-1,-18,23,24,25,-14,26,-12,-5,27,-7,28,-9,10,-28,8,11,6,-27,4,13,-26,15,-25,3,16,-24,20,-21,-23,17,2,-22, signs 1101100011100111001111011011
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,-12,13,-14,15,-16,-17,18,19,-20,21,-19,22,-1,-18,23,24,-15,25,-13,-4,26,-6,27,28,-9,10,-28,8,11,-27,7,-26,5,12,-25,14,3,16,-24,20,-21,-23,17,2,-22, signs 1101100011100111001111011011
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,-12,13,-14,15,-16,-17,18,19,-20,21,-19,22,-1,-18,23,24,-15,25,-13,-4,26,-6,27,28,-9,10,-28,8,11,-27,7,12,5,-26,3,14,-25,16,-24,20,-21,-23,17,2,-22, signs 1111000011110011001111010111
candidate 1,-2,3,-4,5,-6,-7,-8,9,-10,-11,-12,-13,14,-15,16,-17,18,19,-20,21,-19,22,-1,-18,23,-16,24,-14,-3,25,-5,26,27,28,-9,10,-28,8,11,-27,7,12,-26,6,-25,4,13,-24,15,20,-21,-23,17,2,-22, signs 1111000011110011001111010111
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,-17,18,19,-20,21,-19,22,-1,-18,23,24,25,-14,26,-12,-5,27,-9,28,-7,8,-28,10,-27,6,11,-26,13,4,15,-25,3,16,-24,20,-21,-23,17,2,-22, signs 1100111100001111001111011101
candidate 1,-2,-3,4,-5,-6,7,-8,-9,10,-11,-12,13,-14,15,-16,-17,18,19,-20,21,-19,22,-1,-18,23,24,-15,25,-13,-4,26,-10,27,28,-7,8,-28,6,9,-27,11,-26,5,12,-25,14,3,16,-24,20,-21,-23,17,2,-22, signs 1101101110000111001111011011
candidate 1,-2,3,-4,-5,-6,7,-8,-9,-10,11,-12,-13,14,-15,16,-17,18,19,-20,21,-19,22,-1,-18,23,-16,24,-14,-3,25,-11,26,27,28,-7,8,-28,6,9,-27,5,10,-26,12,-25,4,13,-24,15,20,-21,-23,17,2,-22, signs 1111001111000011001111010111
candidate 1,-2,-3,-4,5,-6,-7,-8,9,-10,-11,-12,13,14,-15,16,-17,18,19,-20,21,-19,22,-1,-18,23,-16,24,-14,-5,25,-13,26,27,28,-9,10,-28,8,11,-27,7,12,-26,6,-25,4,15,-24,3,20,-21,-23,17,2,-22, signs 1111100011110001001111001111
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,-12,-13,-14,15,-16,-17,18,19,-20,21,-19,22,-1,-18,23,24,25,-4,26,-6,-15,27,-9,28,-11,12,-28,10,13,8,-27,14,7,-26,5,-25,3,16,-24,20,-21,-23,17,2,-22, signs 1101100000111111001111011011
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,-13,-14,-15,16,-17,18,19,-20,21,-19,22,-1,-18,23,24,-3,25,-5,-16,26,-8,27,28,-11,12,-28,10,13,-27,9,14,7,-26,15,6,-25,4,-24,20,-21,-23,17,2,-22, signs 1111000000111111001111010111
candidate 1,-2,-3,4,-5,6,7,-8,-9,-10,11,-12,-13,-14,15,-16,-17,18,19,-20,21,-19,22,-1,-18,23,-4,24,-6,-15,25,-7,26,27,28,-11,12,-28,10,13,-27,9,14,-26,8,-25,16,5,-24,3,20,-21,-23,17,2,-22, signs 1111000000111111001111010111
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,-12,13,-14,15,-16,-17,18,19,-20,21,-19,22,-1,-18,23,-4,24,-6,-15,25,-13,26,27,28,-9,10,-28,8,11,-27,7,12,-26,14,-25,16,5,-24,3,20,-21,-23,17,2,-22, signs 1111000011110011001111010111
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,-17,18,19,-20,21,-19,22,-1,-18,23,24,25,26,-5,-14,27,-12,-7,28,-9,10,-28,8,11,-27,13,6,-26,4,15,-25,3,16,-24,20,-21,-23,17,2,-22, signs 1100110011110011001111011101
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,-12,13,-14,15,-16,-17,18,19,-20,21,-19,22,-1,-18,23,24,25,-4,-15,26,-13,-6,27,28,-9,10,-28,8,11,-27,7,12,-26,14,5,-25,3,16,-24,20,-21,-23,17,2,-22, signs 1101100011111001001111011011
candidate 1,-2,3,-4,5,-6,-7,-8,9,-10,-11,-12,-13,14,-15,16,-17,18,19,-20,21,-19,22,-1,-18,23,24,-3,-16,25,-14,-5,26,27,28,-9,10,-28,8,11,-27,7,12,-26,6,13,-25,15,4,-24,20,-21,-23,17,2,-22, signs 1111000011111100001111010111
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,-12,-13,14,-15,-16,-17,18,19,-20,21,-19,22,-1,-18,23,24,25,-4,26,-14,-7,27,-9,28,-11,12,-28,10,13,8,-27,6,15,-26,5,-25,3,16,-24,20,-21,-23,17,2,-22, signs 1101111000111001001111011011
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,-13,-14,15,-16,-17,18,19,-20,21,-19,22,-1,-18,23,24,-3,25,-15,-6,26,-8,27,28,-11,12,-28,10,13,-27,9,14,7,-26,5,16,-25,4,-24,20,-21,-23,17,2,-22, signs 1111110000111100001111010111
candidate 1,-2,-3,4,5,-6,7,-8,-9,-10,11,-12,-13,-14,-15,16,-17,18,19,-20,21,-19,22,-1,-18,23,-4,24,-16,-5,25,-7,26,27,28,-11,12,-28,10,13,-27,9,14,-26,8,-25,6,15,-24,3,20,-21,-23,17,2,-22, signs 1111110000111100001111010111
candidate 1,-2,-3,-4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,-17,18,19,-20,21,-19,22,-1,-18,23,24,25,26,-5,-14,27,-8,-11,28,-9,10,-28,12,7,-27,13,6,-26,4,15,-25,3,16,-24,20,-21,-23,17,2,-22, signs 1100111111000011001111011101
candidate -1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,15,-16,-17,-18,19,-20,21,-19,22,23,24,25,-4,-15,26,27,-6,-13,-8,-11,28,-9,10,-28,12,7,-27,-24,2,17,20,-21,18,1,-23,-26,14,5,-25,3,16,-22, signs 1001111111000001101111011011
candidate -1,-2,-3,4,-5,-6,7,8,9,-10,11,12,-13,-14,15,-16,-17,-18,19,-20,21,-19,22,23,24,25,-4,-15,26,-7,-12,27,-8,-11,28,-9,10,-28,-27,13,6,-24,2,17,20,-21,18,1,-23,-26,14,5,-25,3,16,-22, signs 1001111111000001101111011011
candidate 1,-2,-3,-4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,-17,18,19,-20,21,-19,22,-1,-18,23,24,-5,-14,25,26,27,-8,-11,28,-9,10,-28,-27,7,12,-26,6,13,-25,15,4,-24,16,3,20,-21,-23,17,2,-22, signs 1111100111011000001111001111
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,-17,18,19,-20,21,-19,22,-1,-18,23,24,25,-4,-15,26,-7,-12,27,28,-9,10,-28,8,11,-27,13,6,-26,14,5,-25,3,16,-24,20,-21,-23,17,2,-22, signs 1101111011100001001111011011
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,-17,18,19,-20,21,-19,22,-1,-18,23,24,-5,-14,25,26,-7,-12,27,28,-9,10,-28,8,11,-27,-26,6,13,-25,15,4,-24,16,3,20,-21,-23,17,2,-22, signs 1111101011101000001111001111
candidate 1,-2,-3,4,5,-6,-7,-8,9,-10,-11,-12,13,-14,-15,16,-17,18,19,-20,21,-19,22,-1,-18,23,-4,24,-16,-5,25,-13,26,27,28,-9,10,-28,8,11,-27,7,12,-26,14,-25,6,15,-24,3,20,-21,-23,17,2,-22, signs 1111110011110000001111010111
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,-12,13,-14,-15,16,-17,18,19,-20,21,-19,22,-1,-18,23,24,-3,-16,25,-6,-13,26,27,28,-9,10,-28,8,11,-27,7,12,-26,14,5,-25,15,4,-24,20,-21,-23,17,2,-22, signs 1111110011110000001111010111
candidate 1,-2,-3,-4,5,6,-7,-8,9,-10,-11,-12,13,14,-15,-16,-17,18,19,-20,21,-19,22,-1,-18,23,24,-5,-14,25,-6,-13,26,27,28,-9,10,-28,8,11,-27,7,12,-26,-25,15,4,-24,16,3,20,-21,-23,17,2,-22, signs 1111110011110000001111001111
candidate -1,2,-3,-4,-5,6,7,-8,9,-10,11,12,-13,-14,15,-16,-17,-18,19,-20,21,-9,22,-11,23,-19,-6,24,25,26,-2,-7,-12,27,28,-15,16,-28,14,17,-27,13,18,-23,10,-22,8,3,-26,1,-24,5,20,-21,4,-25, signs 0111001110000011111111001111
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,-18,-19,20,21,-9,22,-11,-20,-7,23,24,-14,25,-16,-1,26,27,28,-5,6,-28,4,19,12,-22,10,-21,8,-23,-27,3,18,13,-24,-26,2,17,-25,15, signs 1111001011000001111110111000
N=28 triple 8,8,12 closed 4477034 reduced 594916 tested 594916 hits 252


==> anc/8_15_8_19/census/logs/run_19_28_8_9.log <==
candidate 1,-2,-3,4,-5,-6,-7,8,-9,10,-11,-12,-13,14,-15,16,17,-18,19,20,-16,-1,21,-17,22,-19,-14,23,24,25,-4,26,-10,27,-8,28,6,11,-26,9,-27,7,-28,5,-25,3,12,-24,2,13,-23,15,-20,-22,18,-21, signs 0110001001100111001001000101
candidate 1,-2,-3,-4,-5,6,-7,8,-9,10,-11,-12,-13,14,-15,16,17,-18,19,20,-16,-1,21,-17,22,-19,-14,23,24,25,-10,26,-8,27,-6,28,4,9,-26,7,-27,5,-28,11,-25,3,12,-24,2,13,-23,15,-20,-22,18,-21, signs 0110100110000111001001000101
candidate 1,2,-3,-4,-5,6,-7,-8,-9,10,-11,12,-13,-14,-15,16,17,-18,19,20,-16,-1,21,-17,22,-19,-2,23,24,25,-6,26,-12,27,-10,28,8,13,-26,11,-27,9,-28,7,-25,5,14,-24,4,15,-23,3,-20,-22,18,-21, signs 0111100010011001001001000101
candidate 1,2,-3,-4,-5,-6,-7,8,-9,10,-11,12,-13,-14,-15,16,17,-18,19,20,-16,-1,21,-17,22,-19,-2,23,24,25,-12,26,-10,27,-8,28,6,11,-26,9,-27,7,-28,13,-25,5,14,-24,4,15,-23,3,-20,-22,18,-21, signs 0111101001100001001001000101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,-18,-19,-3,20,-1,21,-5,22,-7,23,-9,24,25,-16,26,-14,27,-12,28,18,-24,10,-23,8,19,-28,17,-25,15,-26,13,-27,11,2,-20,4,-22,6,-21, signs 0011001100011001110001011010
candidate 1,-2,3,-4,5,-6,7,-8,-9,-10,11,-12,13,-14,-15,16,-17,-18,19,20,21,-3,22,-1,23,-19,24,-5,25,-7,26,27,-16,-11,28,-13,14,-28,12,15,10,17,-27,9,4,-21,2,-22,18,-26,8,-25,6,-24,-20,-23, signs 0011110000001111110110010111
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,-12,13,-14,-15,-16,17,-18,19,20,21,-3,22,-1,23,-19,24,-5,25,-7,26,-17,-10,27,28,-13,14,-28,12,15,-27,11,16,9,4,-21,2,-22,18,-26,8,-25,6,-24,-20,-23, signs 0011110000001111110110010111
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,-13,14,-15,16,17,-18,-19,20,-16,21,-14,22,-8,-3,23,-1,-6,24,-10,25,26,27,28,-17,18,-28,-21,15,-20,19,-27,13,-22,-26,12,7,2,-23,4,9,-25,11,-24,5, signs 1100111001111011000011110000
candidate -1,2,-3,4,-5,-6,7,-8,-9,-10,11,12,-13,14,-15,16,17,-18,-19,20,-16,21,-14,-11,-4,22,-2,23,24,-7,25,26,-12,27,28,-17,18,-28,-21,15,-20,19,-27,13,10,3,-22,5,-26,9,-23,1,6,-25,8,-24, signs 1110001111011011000011110000
candidate -1,2,-3,4,-5,6,-7,-8,-9,10,11,-12,-13,-14,15,-16,17,18,-19,20,-18,21,-10,22,-4,23,-2,24,-6,-11,25,26,27,-15,28,-17,-26,13,8,3,-23,1,-24,7,12,-25,-21,19,-20,-28,16,-27,14,9,-22,5, signs 0110110110101100111101101001
candidate -1,2,-3,-4,5,6,-7,-8,-9,-10,11,12,-13,14,-15,-16,17,18,-19,20,-18,-11,21,-5,22,23,-2,24,-6,25,-12,-17,26,27,-14,28,16,-26,8,3,-23,1,-24,7,-27,15,-28,13,-25,-21,10,19,-20,9,4,-22, signs 0111010110011101011101101101
candidate -1,2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,-14,-15,16,-17,18,-19,20,-18,21,-16,-11,22,23,-2,-9,24,-7,25,26,-4,27,-6,28,-26,3,-27,5,-28,-25,8,-24,-23,13,-20,19,14,1,10,-22,12,17,-21,15, signs 0110011101000110010001110010
candidate -1,2,3,-4,-5,6,-7,8,9,-10,11,-12,-13,-14,-15,16,-17,18,-19,20,-18,21,-16,-11,22,23,-2,-9,24,-3,25,26,-6,27,-8,28,-26,5,-27,7,-28,-25,4,-24,-23,13,-20,19,14,1,10,-22,12,17,-21,15, signs 0111100101000110010001110010
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,-11,-12,-13,14,-15,16,-17,18,-19,20,-18,21,-16,22,-14,23,-6,-3,24,-1,25,-5,26,27,-8,28,10,15,-22,17,-21,11,-28,9,-27,7,12,19,-20,13,-23,-26,4,-25,2,-24, signs 1101100111010110011101010110
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,-11,-12,-13,14,-15,16,-17,18,-19,20,-18,21,-16,22,-14,-5,23,-3,24,-1,25,26,-6,27,-8,28,10,15,-22,17,-21,11,-28,9,-27,7,12,19,-20,13,-26,-23,4,-25,2,-24, signs 1101100111010110011101110010
candidate 1,-2,3,-4,-5,-6,7,8,-9,10,-11,-12,-13,14,-15,16,-17,18,-19,20,-18,-3,21,-1,22,23,24,-7,-16,25,-14,26,-8,27,-10,28,12,-24,6,17,2,-21,4,19,-20,5,-23,13,-28,11,-27,9,-26,15,-25,-22, signs 0011010110001001011100100101
candidate 1,2,-3,-4,5,-6,-7,8,9,-10,-11,-12,13,-14,-15,-16,17,18,-19,20,-18,21,-8,-1,22,-9,23,-17,24,-5,25,26,-2,27,28,-13,14,-28,12,15,4,-25,6,-24,16,11,-27,3,-26,7,-21,19,-20,-23,10,-22, signs 0000111100010001111100110010
candidate 1,-2,-3,4,5,-6,-7,-8,9,-10,11,-12,-13,-14,15,-16,17,-18,19,20,21,-9,-4,22,23,-1,24,-5,25,-11,26,-19,27,-17,28,-15,-20,-26,12,-25,10,-21,8,3,-22,-24,6,13,18,-27,16,-28,14,7,2,-23, signs 0001010011001011001010010101
candidate -1,2,-3,4,-5,6,-7,-8,-9,10,-11,-12,13,-14,15,-16,17,18,-19,20,-18,21,22,-17,-4,23,-2,24,-6,-15,25,-13,26,27,-10,28,12,-26,8,3,-23,1,-24,7,14,-25,-28,11,-27,9,-21,19,-20,-22,16,5, signs 0110110110001100111101101001
candidate 1,-2,-3,4,5,-6,-7,-8,9,-10,11,-12,13,-14,15,-16,17,-18,-19,-13,20,21,22,-9,-4,23,24,-1,25,-5,26,-11,27,-17,28,-15,14,19,12,-26,10,-22,8,3,-23,-25,6,-20,16,-28,18,-27,-21,7,2,-24, signs 0001010011001111000011001001
candidate -1,2,-3,4,-5,-6,7,-8,-9,-10,11,12,-13,14,15,-16,-17,18,-19,20,-14,-11,-4,21,-2,22,23,-7,24,25,-12,26,-18,27,28,-15,16,-28,-20,19,-27,17,-26,13,10,3,-21,5,-25,9,-22,1,6,-24,8,-23, signs 0001110000100111001100011101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,-13,14,15,-16,-17,18,-19,20,-14,21,-8,-3,22,-1,-6,23,-10,24,25,26,-18,27,28,-15,16,-28,-20,19,-27,17,-26,13,-21,-25,12,7,2,-22,4,9,-24,11,-23,5, signs 0011000110000111001100011101
candidate 1,-2,-3,4,5,6,-7,8,-9,-10,-11,12,-13,-14,15,-16,-17,18,-19,20,-18,-15,-12,21,22,23,-8,24,-6,25,-4,26,27,-1,28,-5,-25,11,-21,13,16,19,-20,17,14,-22,10,3,-26,-28,-24,7,-23,9,2,-27, signs 1110110011011011011101100110
candidate 1,-2,-3,4,5,6,-7,8,-9,10,-11,-12,13,-14,-15,-16,-17,18,-19,20,-18,21,22,-13,-10,23,-8,24,-6,25,-4,26,27,-1,28,-5,-25,11,14,-22,16,19,-20,17,-21,15,12,3,-26,-28,-24,7,-23,9,2,-27, signs 1110110011101101011101100110
candidate 1,-2,-3,4,5,6,-7,8,-9,10,-11,-12,-13,-14,15,-16,-17,18,-19,20,-18,-15,21,22,-10,23,-8,24,-6,25,-4,26,27,-1,28,-5,-25,11,-22,13,16,19,-20,17,14,-21,12,3,-26,-28,-24,7,-23,9,2,-27, signs 1110110011101011011101100110
candidate 1,-2,-3,4,5,6,-7,8,-9,-10,-11,12,-13,-14,15,-16,-17,18,-19,20,-18,-15,-12,21,22,23,-8,24,-6,25,-4,26,27,-1,28,-5,-25,-22,10,13,16,19,-20,17,14,11,-21,3,-26,-28,-24,7,-23,9,2,-27, signs 1110110011011011011101100110
candidate 1,-2,-3,4,5,6,-7,-8,-9,10,-11,12,-13,-14,15,-16,-17,18,-19,20,-18,-15,-12,21,-10,22,23,24,-6,25,-4,26,27,-1,28,-5,-25,7,-24,13,16,19,-20,17,14,-23,8,3,-26,-28,-21,11,-22,9,2,-27, signs 1110111000111011011110010110
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,-11,12,-13,14,15,-16,-17,18,-19,20,-18,-15,21,22,-14,23,-12,24,25,26,-8,-1,-6,27,28,-3,4,-28,-24,11,-23,13,2,5,-27,-25,10,-21,16,19,-20,17,-22,9,-26,7, signs 1011100110001111011101100111
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,-16,17,18,-19,20,-18,21,22,-17,-14,23,-12,24,25,26,-8,-1,-6,27,28,-3,4,-28,-24,11,-23,13,2,5,-27,-25,10,15,-21,19,-20,-22,16,9,-26,7, signs 1011100110001110111101100111
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,-13,14,15,-16,-17,18,-19,20,-18,-15,21,22,-14,23,24,25,-10,26,-8,-1,-6,27,28,-3,4,-28,-25,11,-26,9,2,5,-27,13,-23,-21,16,19,-20,17,-22,-24,12,7, signs 1011100100110111011101011011
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,-13,14,-15,-16,17,18,-19,20,-18,21,22,-17,-14,23,24,25,-10,26,-8,-1,-6,27,28,-3,4,-28,-25,11,-26,9,2,5,-27,13,-23,15,-21,19,-20,-22,16,-24,12,7, signs 1011100100110110111101011011
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,-16,-17,18,-19,20,-18,-15,21,22,23,24,-12,25,-10,26,-8,-1,-6,27,28,-3,4,-28,-25,11,-26,9,2,5,-27,-23,14,-21,16,19,-20,17,-22,13,-24,7, signs 1011100100111011011101011011
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,-15,-16,-17,18,-19,20,-18,21,22,-13,23,24,-12,25,-10,26,-8,-1,-6,27,28,-3,4,-28,-25,11,-26,9,2,5,-27,-23,14,-22,16,19,-20,17,-21,15,-24,7, signs 1011100100111101011101011011
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,-16,-17,18,-19,20,-18,21,22,23,24,-15,-12,25,-10,26,-8,-1,-6,27,28,-3,4,-28,-25,11,-26,9,2,5,-27,13,-23,17,-21,19,-20,-22,16,-24,14,7, signs 1011100100111011011101011011
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,-14,-15,-16,17,18,-19,20,-18,21,22,-17,23,24,-12,25,-10,26,-8,-1,-6,27,28,-3,4,-28,-25,11,-26,9,2,5,-27,13,-24,15,-21,19,-20,-22,16,-23,14,7, signs 1011100100111010111101011011
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,-13,14,15,-16,-17,18,-19,20,-18,-15,21,22,-14,23,24,25,-10,26,-8,-1,-6,27,28,-3,4,-28,-25,11,-26,9,2,5,-27,-24,12,-21,16,19,-20,17,-22,13,-23,7, signs 1011100100110111011101011011
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,-13,14,-15,-16,17,18,-19,20,-18,21,22,-17,-14,23,24,25,-10,26,-8,-1,-6,27,28,-3,4,-28,-25,11,-26,9,2,5,-27,-24,12,15,-21,19,-20,-22,16,13,-23,7, signs 1011100100110110111101011011
candidate 1,-2,3,-4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,18,-19,20,-18,21,22,-17,23,24,-10,-3,25,-1,-12,26,-14,27,-6,28,8,-23,-21,19,-20,-22,-24,9,4,13,-26,15,-27,5,-28,7,16,11,2,-25, signs 1101011101001101111101011010
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,-17,18,-19,20,-18,-15,-12,21,22,23,-10,-1,24,-3,-8,25,26,27,-4,28,6,-26,-21,13,16,19,-20,17,14,-22,-25,7,-28,5,-27,-24,2,9,-23,11, signs 0011110011011011011101010110
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,-12,-13,14,15,-16,-17,18,-19,20,-18,-15,21,22,-14,23,-10,-1,24,-3,-8,25,26,27,-4,28,6,-26,12,-21,16,19,-20,17,-22,13,-25,7,-28,5,-27,-24,2,9,-23,11, signs 0011110011010111011101010110
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,-12,-13,14,-15,-16,17,18,-19,20,-18,21,22,-17,-14,23,-10,-1,24,-3,-8,25,26,27,-4,28,6,-26,12,15,-21,19,-20,-22,16,13,-25,7,-28,5,-27,-24,2,9,-23,11, signs 0011110011010110111101010110
candidate -1,2,-3,-4,5,-6,-7,8,9,10,-11,12,-13,-14,15,-16,-17,18,-19,20,-18,-15,-12,21,22,23,-10,24,-8,25,26,-5,27,28,-2,-9,-24,11,-23,1,-28,3,-25,7,-21,13,16,19,-20,17,14,-22,6,-26,4,-27, signs 0010110011111011011101100101
candidate -1,2,-3,-4,5,-6,-7,8,9,10,-11,-12,-13,14,15,-16,-17,18,-19,20,-18,-15,21,22,-14,23,-10,24,-8,25,26,-5,27,28,-2,-9,-24,11,-23,1,-28,3,-25,7,12,-21,16,19,-20,17,-22,13,6,-26,4,-27, signs 0010110011110111011101100101
candidate -1,2,-3,-4,5,-6,-7,8,9,10,-11,-12,-13,14,-15,-16,17,18,-19,20,-18,21,22,-17,-14,23,-10,24,-8,25,26,-5,27,28,-2,-9,-24,11,-23,1,-28,3,-25,7,12,15,-21,19,-20,-22,16,13,6,-26,4,-27, signs 0010110011110110111101100101
candidate -1,2,-3,-4,-5,6,7,-8,9,10,-11,12,-13,-14,15,-16,-17,18,-19,20,-18,-15,-12,21,22,23,-10,24,-6,25,26,27,-2,-7,28,-9,-23,11,-24,-28,8,3,-27,1,-25,5,-21,13,16,19,-20,17,14,-22,4,-26, signs 0111001101011011011101010110
candidate -1,2,-3,-4,-5,6,7,-8,9,10,-11,-12,-13,14,15,-16,-17,18,-19,20,-18,-15,21,22,-14,23,-10,24,-6,25,26,27,-2,-7,28,-9,-23,11,-24,-28,8,3,-27,1,-25,5,12,-21,16,19,-20,17,-22,13,4,-26, signs 0111001101010111011101010110
candidate -1,2,-3,-4,-5,6,7,-8,9,10,-11,-12,-13,14,-15,-16,17,18,-19,20,-18,21,22,-17,-14,23,-10,24,-6,25,26,27,-2,-7,28,-9,-23,11,-24,-28,8,3,-27,1,-25,5,12,15,-21,19,-20,-22,16,13,4,-26, signs 0111001101010110111101010110
candidate 1,2,-3,-4,5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,-17,18,-19,20,-18,-15,-12,21,22,23,-10,-1,-8,24,25,-5,26,27,-2,28,4,-26,6,-25,-21,13,16,19,-20,17,14,-22,-24,7,-27,3,-28,11,-23,9, signs 1010110001111011011101101010
candidate 1,2,-3,-4,5,-6,-7,8,-9,10,-11,-12,-13,14,15,-16,-17,18,-19,20,-18,-15,21,22,-14,23,-10,-1,-8,24,25,-5,26,27,-2,28,4,-26,6,-25,12,-21,16,19,-20,17,-22,13,-24,7,-27,3,-28,11,-23,9, signs 1010110001110111011101101010
candidate 1,2,-3,-4,5,-6,-7,8,-9,10,-11,-12,-13,14,-15,-16,17,18,-19,20,-18,21,22,-17,-14,23,-10,-1,-8,24,25,-5,26,27,-2,28,4,-26,6,-25,12,15,-21,19,-20,-22,16,13,-24,7,-27,3,-28,11,-23,9, signs 1010110001110110111101101010
candidate -1,2,-3,4,-5,-6,-7,8,-9,-10,11,12,13,-14,15,-16,-17,18,-19,20,-12,21,-2,22,-4,23,24,-13,25,26,-18,-11,27,28,-8,-15,16,9,-28,7,14,-25,-20,19,-26,17,10,-27,6,-24,-21,1,-22,3,-23,5, signs 0110011000110100011110100100
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,-13,-14,15,-16,17,-18,19,20,21,-9,22,-11,23,-19,24,-17,25,-15,26,-1,-6,27,28,-3,4,-28,2,5,-27,-26,-20,-23,12,-22,10,-21,8,13,18,-24,16,-25,14,7, signs 0100011011001011001010101000
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,-13,-14,15,-16,17,-18,19,20,21,-9,22,-11,23,-19,24,-17,25,-15,26,-1,-6,27,28,-3,4,-28,2,5,-27,7,-20,-23,12,-22,10,-21,8,13,18,-24,16,-25,14,-26, signs 0100011011001011001010101000
candidate -1,2,3,-4,5,-6,-7,-8,9,-10,11,-12,-13,-14,15,-16,17,-18,19,20,21,-9,22,-11,23,-19,24,-17,25,-15,26,27,-2,-5,28,-3,4,-28,-27,1,6,-26,-20,-23,12,-22,10,-21,8,13,18,-24,16,-25,14,7, signs 1000101011001011001010101000
candidate 1,-2,-3,-4,5,-6,7,-8,-9,-10,11,12,-13,-14,15,-16,17,-18,19,20,21,-5,22,-7,23,-19,24,-17,25,-11,26,-1,-12,27,28,-15,-20,-23,8,-22,6,-21,4,9,18,-24,16,-28,14,3,10,-25,-27,13,2,-26, signs 0000110011100011001010100011
candidate 1,-2,3,4,-5,-6,-7,-8,9,-10,11,-12,-13,-14,15,-16,17,-18,19,20,21,-9,22,-11,23,-19,24,-17,25,-15,26,-3,27,-1,-4,28,6,-26,-20,-23,12,-22,10,-21,8,13,18,-24,16,-25,14,7,-28,5,2,-27, signs 0010001011001011001010101001
candidate 1,-2,3,-4,5,-6,-7,-8,9,-10,-11,-12,-13,14,15,-16,17,-18,19,-15,20,-17,21,-19,-14,22,23,-3,24,-1,25,-5,26,27,28,-9,10,-28,8,11,-27,7,12,-23,2,-24,4,-26,6,13,-22,-20,16,-21,18,-25, signs 1100111100000111001010011000
candidate 1,-2,3,-4,5,-6,-7,-8,9,-10,-11,-12,-13,14,15,-16,17,-18,19,-15,20,-17,21,-19,-14,22,23,-3,24,-1,25,-5,26,27,28,-9,10,-28,8,11,-27,7,12,-23,2,-24,4,-26,6,-20,16,-21,18,13,-22,-25, signs 1100111100000111001010011000
candidate 1,-2,3,-4,5,-6,-7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,-19,20,21,-9,22,23,-12,24,-18,-5,25,-3,26,-1,-16,27,28,-13,-23,11,-24,-28,14,-22,10,-21,8,15,-27,17,4,-25,6,19,-20,7,2,-26, signs 1100110011101010011110010110
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,-11,12,-13,14,-15,16,-17,18,-19,20,-8,21,22,23,-12,24,-18,-1,-16,25,-14,26,27,-3,28,-5,6,-28,4,-27,2,7,-21,9,-20,19,10,-22,-26,15,-25,13,-23,11,-24,17, signs 1100110110100110011101011001
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,-11,12,-13,14,-15,16,-17,18,-19,20,-8,21,22,23,-12,24,-18,-1,-16,25,-14,26,27,-5,28,-3,4,-28,6,-27,2,7,-21,9,-20,19,10,-22,-26,15,-25,13,-23,11,-24,17, signs 1111000110100110011101011001
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-19,-9,-16,20,-14,21,-12,22,-18,23,24,-7,-4,25,26,27,28,-1,-27,3,-25,5,-23,19,10,15,-20,13,-21,11,-22,17,8,-24,6,-26,2,-28, signs 1101101110100110011101010101
candidate 1,2,-3,-4,5,-6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-19,-9,-16,20,-14,21,-12,22,-18,23,24,25,26,-5,-2,27,28,-1,-27,3,-25,7,-23,19,10,15,-20,13,-21,11,-22,17,8,-24,6,-26,4,-28, signs 1110110110100110011101010101
candidate 1,2,-3,-4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-19,-9,-16,20,-14,21,-12,22,-18,23,24,-7,25,26,-2,27,28,-1,-27,3,-26,5,-23,19,10,15,-20,13,-21,11,-22,17,8,-24,6,-25,4,-28, signs 1110101110100110011101010101
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-19,-9,-16,20,-14,21,-12,22,-18,23,24,-7,25,26,27,28,-4,-1,2,-27,6,-25,-23,19,10,15,-20,13,-21,11,-22,17,8,-24,-26,5,-28,3, signs 1101101110100110011101010101
candidate 1,-2,-3,4,5,-6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-19,-9,-16,20,-14,21,-12,22,-18,23,24,25,26,-5,27,28,-4,-1,2,-27,-25,7,-23,19,10,15,-20,13,-21,11,-22,17,8,-24,6,-26,-28,3, signs 1101110110100110011101010101
candidate 1,-2,-3,4,-5,-6,7,-8,-9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-12,21,-18,22,-16,23,-14,24,25,-19,26,27,28,-7,-4,-1,2,5,8,-28,10,-26,-21,13,-24,15,-23,17,-22,-25,-20,11,-27,9,6,3, signs 1101101101011001101101010101
candidate 1,-2,-3,4,-5,-6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-12,21,-18,22,-16,23,-14,24,25,-19,26,-9,27,28,-4,-1,2,5,-28,7,10,-26,-21,13,-24,15,-23,17,-22,-25,-20,11,8,-27,6,3, signs 1101101011011001101101010101
candidate 1,-2,-3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-19,-9,-16,20,-14,21,-12,22,-18,23,24,-7,25,26,-6,27,28,-1,2,-28,4,-25,-23,19,10,15,-20,13,-21,11,-22,17,8,-24,-26,5,-27,3, signs 1101011110100110011101010101
candidate 1,-2,-3,-4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-12,21,-18,22,-16,23,-14,24,25,-19,26,-9,-6,27,28,-1,2,-28,4,7,10,-26,-21,13,-24,15,-23,17,-22,-25,-20,11,8,5,-27,3, signs 1101011011011001101101010101
N=28 triple 8,9,11 closed 7919482 reduced 1322796 tested 1322796 hits 70


==> anc/8_15_8_19/census/logs/run_19_28_9_9.log <==
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-19,-9,20,21,22,-1,23,24,25,-11,-18,-7,26,-5,27,-13,-16,28,-14,15,-28,17,12,-25,10,19,8,-26,6,-27,4,-20,-24,3,-21,-23,2,-22, signs 0000011011000001110000110100
candidate 1,-2,-3,4,-5,6,-7,-8,9,10,-11,-12,13,14,-15,16,17,-18,-19,20,-10,21,22,-1,23,-13,24,-17,25,-9,-4,26,-14,27,-16,28,-6,7,-28,5,8,-25,18,-24,-27,15,-26,3,-21,11,-20,19,12,-23,2,-22, signs 0000011111100001111100110011
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,18,-19,-9,20,21,22,-1,23,24,25,-11,-18,-7,26,-5,27,-17,-12,28,-14,15,-28,13,16,-25,10,19,8,-26,6,-27,4,-20,-24,3,-21,-23,2,-22, signs 0000011011011000010000110100
candidate -1,-2,3,4,5,6,-7,8,9,-10,11,-12,-13,-14,15,-16,-17,-18,19,-11,20,-3,21,22,23,-15,24,25,26,-19,-4,-9,27,-5,-8,28,-6,7,-28,-27,10,-20,12,-26,18,-21,2,13,-25,17,-22,1,14,-24,16,-23, signs 0001111000111100001000011111
candidate 1,-2,3,-4,5,6,-7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-19,-3,20,-1,21,-13,22,-11,23,-5,-18,24,-16,25,26,-9,27,28,-6,17,-24,15,-25,7,-28,-23,4,19,2,-20,12,-22,10,-27,8,-26,14,-21, signs 0011000110110010010001001010
candidate 1,-2,-3,4,5,-6,7,-8,9,10,-11,-12,13,-14,-15,-16,17,18,-19,-7,20,-5,-18,21,22,-9,-4,-17,23,24,-10,25,26,-1,27,-13,28,15,2,-26,12,-23,-21,19,6,-20,8,-22,-24,11,-25,3,16,-28,14,-27, signs 0010001111010001000010101001
candidate 1,-2,3,-4,-5,6,-7,8,9,-10,11,-12,-13,14,15,-16,17,-18,-19,-3,20,-1,21,-17,-6,22,-8,-15,23,24,25,-9,-14,26,27,-11,28,13,-26,-23,4,19,2,-20,16,7,-22,-25,10,-28,12,-27,-24,5,18,-21, signs 0011110001000111000001001001
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-19,-9,20,-7,-18,-11,21,-13,-16,-5,22,23,24,-1,25,26,27,28,-14,15,-28,-21,12,17,6,-22,4,-27,10,19,8,-20,-26,3,-23,-25,2,-24, signs 0001100011110001000001001100
candidate 1,-2,3,-4,5,-6,7,-8,9,10,-11,12,-13,-14,15,-16,-17,18,-19,20,-18,21,22,-15,23,-3,24,-9,25,-7,26,-5,-10,-1,-12,27,28,17,-21,19,-20,-22,16,-28,14,-23,-27,13,2,-24,8,-25,6,-26,4,11, signs 1100110010111101011101110100
candidate 1,-2,3,-4,5,-6,7,-8,9,10,-11,12,-13,-14,15,-16,-17,18,-19,20,-18,21,22,-15,23,-3,24,-9,25,-7,26,-5,-10,-1,-12,27,28,-22,16,19,-20,17,-21,-28,14,-23,-27,13,2,-24,8,-25,6,-26,4,11, signs 1100110010111101011101110100
candidate 1,-2,3,-4,-5,-6,7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-19,20,-18,21,-16,-3,22,23,24,-7,25,-9,26,-11,27,-13,28,-1,-14,-27,12,-22,4,17,-21,19,-20,5,-23,-26,10,-25,8,-24,6,15,2,-28, signs 1100101100110110011101010101
candidate 1,-2,3,-4,-5,-6,7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-19,20,-18,21,-16,-3,22,23,24,-7,25,-9,26,-11,27,-13,28,-1,-14,-27,12,-22,4,19,-20,17,-21,5,-23,-26,10,-25,8,-24,6,15,2,-28, signs 1100101100110110011101010101
candidate 1,-2,3,-4,5,-6,7,8,-9,-10,-11,-12,13,-14,15,16,-17,18,-19,20,-18,21,-16,22,23,-7,24,-5,25,-1,26,-3,-8,-15,27,-13,28,11,6,-24,4,-26,2,9,14,-27,-22,17,-21,19,-20,-23,12,-28,10,-25, signs 1100110101101100011101011010
candidate 1,-2,3,-4,5,-6,7,8,-9,-10,-11,-12,13,-14,15,16,-17,18,-19,20,-18,21,-16,22,23,-7,24,-5,25,-1,26,-3,-8,-15,27,-13,28,11,6,-24,4,-26,2,9,14,-27,-22,19,-20,17,-21,-23,12,-28,10,-25, signs 1100110101101100011101011010
candidate 1,-2,3,4,5,-6,7,-8,-9,-10,11,-12,13,-14,-15,16,-17,18,-19,20,-18,21,-16,-3,22,-1,23,24,-4,-13,25,-11,26,-5,27,-7,28,9,14,17,-21,19,-20,15,2,-22,-24,-27,6,-26,12,-25,10,-28,8,-23, signs 1101001110110010011101101010
candidate 1,-2,3,4,5,-6,7,-8,-9,-10,11,-12,13,-14,-15,16,-17,18,-19,20,-18,21,-16,-3,22,-1,23,24,-4,-13,25,-11,26,-5,27,-7,28,9,14,19,-20,17,-21,15,2,-22,-24,-27,6,-26,12,-25,10,-28,8,-23, signs 1101001110110010011101101010
candidate -1,2,-3,-4,-5,6,7,-8,9,10,-11,12,-13,14,-15,16,-17,18,-19,20,-18,21,-16,22,-6,23,24,25,-2,-7,26,27,-14,-9,-12,28,-10,11,-28,13,-27,19,-20,-26,8,3,-25,1,-23,5,-22,17,-21,15,4,-24, signs 0111001111100010011101011011
candidate -1,2,-3,4,-5,6,7,8,-9,10,-11,12,13,-14,-15,16,-17,-18,-19,-13,-6,20,-4,21,-2,-7,-12,22,-10,23,-8,24,25,26,27,28,-16,17,-28,15,18,-27,14,19,-26,5,-20,3,-21,1,-24,9,-23,11,-22,-25, signs 1001101001101110000101010000
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,12,-13,14,-15,16,-17,18,-19,-9,20,21,-6,22,-4,23,-2,-11,-18,24,25,26,-12,27,-16,28,-14,15,-28,-25,8,-20,10,19,-24,17,-27,13,-26,7,-21,1,-23,3,-22,5, signs 0011000011000001110000110010
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,12,-13,14,-15,-16,-17,18,-19,20,-18,21,-10,22,-8,23,-6,24,-4,25,-14,26,27,-11,28,-1,-12,-27,16,5,-24,3,-25,15,-26,13,2,7,-23,17,-21,19,-20,9,-22,-28, signs 1101100110011101011101010101
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,12,-13,14,-15,-16,-17,18,-19,20,-18,21,-10,22,-8,23,-6,24,-4,25,-14,26,27,-11,28,-1,-12,-27,16,5,-24,3,-25,15,-26,13,2,7,-23,19,-20,17,-21,9,-22,-28, signs 1101100110011101011101010101
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,18,-19,20,-18,21,-10,22,-8,-17,-12,23,24,25,-4,26,-2,27,-6,-15,28,13,-23,11,-21,19,-20,9,-22,-24,14,-28,16,7,-27,1,-26,3,-25,5, signs 1100111110001011111101011010
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,18,-19,20,-18,21,-10,22,-8,-17,-12,23,24,25,-6,26,-4,27,-2,-15,28,13,-23,11,-21,19,-20,9,-22,-24,14,-28,16,7,-25,1,-27,3,-26,5, signs 1100111110001011111101011100
candidate -1,2,-3,4,-5,6,7,8,-9,10,-11,12,13,-14,-15,16,-17,-18,-19,20,-6,21,-4,22,-2,-7,-12,23,-10,24,-8,25,26,-13,27,28,-16,17,-28,15,18,-27,14,19,-20,5,-21,3,-22,1,-25,9,-24,11,-23,-26, signs 0110010110010001111101010111
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,-12,13,14,-15,16,-17,18,-19,20,-14,-5,21,-3,-16,22,-18,23,24,-13,25,-7,26,-1,27,-9,28,11,-23,19,-22,17,2,-26,8,-25,6,-21,4,15,-20,-24,12,-28,10,-27, signs 1110010011101110011101010110
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,12,-13,14,-15,16,-17,18,-19,20,21,22,-14,23,-12,24,-2,25,-18,26,-16,-11,27,-9,-4,28,-6,7,-28,5,8,3,10,-27,-24,13,-23,15,-22,1,-20,19,-25,17,-26,-21, signs 0100011111000111100011010111
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,12,-13,14,-15,16,-17,18,-19,20,21,22,-14,23,-12,24,-2,25,-18,26,-16,-11,-4,-9,27,28,-6,7,-28,5,8,-27,10,3,-24,13,-23,15,-22,1,-20,19,-25,17,-26,-21, signs 0111011100000111100011010111
candidate -1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,15,16,-17,18,-19,-13,-10,20,21,22,23,-3,24,-5,25,-7,26,-11,27,-15,-18,28,-16,17,-28,19,14,-27,12,9,-20,1,-22,-25,6,-24,4,-23,2,-26,8,-21, signs 0100110001001000011001010110
candidate -1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,14,-15,16,-17,-18,19,-13,-10,20,21,22,23,-3,24,-5,25,-7,26,-11,27,-19,-14,28,-16,17,-28,15,18,-27,12,9,-20,1,-22,-25,6,-24,4,-23,2,-26,8,-21, signs 0100110001001110000001010110
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,12,-13,14,-15,16,-17,18,-19,-9,20,21,-4,22,-2,23,-6,-11,-18,24,25,26,-12,27,-16,28,-14,15,-28,-25,8,-20,10,19,-24,17,-27,13,-26,7,-23,1,-22,3,-21,5, signs 0011000011000001110001010010
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,19,20,21,-13,-4,22,23,-1,24,25,26,-7,-16,-19,27,-11,28,-9,-18,17,8,-26,6,15,-20,-27,10,-28,12,-21,14,5,-25,3,-22,-24,2,-23, signs 0001010000111010001100011010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,15,-16,-17,18,-19,20,-18,21,-12,22,-10,23,24,-15,25,-13,26,-3,27,-1,-8,28,-6,5,14,-25,-21,11,-22,-26,4,7,-28,-24,16,19,-20,17,-23,9,2,-27, signs 0010111000011101011110011001
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,11,-12,13,-14,-15,-16,17,18,-19,20,-18,-11,-6,-3,21,-1,-4,-13,22,23,24,-17,25,26,27,-7,28,9,-26,15,-23,19,-20,-24,16,-25,10,-28,8,-27,14,-22,12,5,2,-21, signs 1101101110100110111110010110
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,14,-15,16,-17,18,-19,20,-18,21,22,23,-16,-13,24,25,-10,-1,-8,26,-6,27,-4,28,-14,15,-28,5,-27,3,-23,17,-21,19,-20,-22,12,-24,-26,7,2,11,-25,9, signs 1110010001110111011101011001
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,18,-19,20,-18,21,22,-17,23,24,25,-13,-8,-3,26,-1,-6,-11,27,-15,28,-25,12,7,2,-26,4,9,14,-28,16,-23,-21,19,-20,-22,-24,-27,10,5, signs 0011000110001100111101011001
candidate 1,2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,-16,-17,18,-19,20,-18,-15,-12,-1,-6,21,-4,22,-2,23,24,25,-8,26,-10,27,28,13,16,19,-20,17,14,-28,-23,3,-22,5,-21,-24,-27,11,-26,9,-25,7, signs 1001100110011011011110101010
candidate 1,2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,-16,-17,18,-19,20,-18,-15,21,22,23,24,-2,25,-4,26,-12,27,-10,28,-8,-1,-6,5,-25,3,-24,9,-28,11,-27,-23,14,-21,16,19,-20,17,-22,13,-26,7, signs 1110000110011011011101010101
candidate 1,2,-3,4,-5,6,-7,8,-9,10,-11,12,13,-14,-15,-16,-17,18,-19,20,-18,21,22,-13,23,24,-2,25,-4,26,-12,27,-10,28,-8,-1,-6,5,-25,3,-24,9,-28,11,-27,-23,14,-22,16,19,-20,17,-21,15,-26,7, signs 1110000110011101011101010101
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,12,-13,14,15,-16,-17,18,-19,20,-18,-15,21,22,-8,23,-10,24,-14,25,26,-7,-2,27,-4,28,-12,11,-23,9,-24,13,-25,-21,16,19,-20,17,-22,-26,6,1,-27,3,-28,5, signs 0110001110000111011101010101
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,12,-13,14,-15,-16,17,18,-19,20,-18,21,22,-17,-8,23,-10,24,-14,25,26,-7,-2,27,-4,28,-12,11,-23,9,-24,13,-25,15,-21,19,-20,-22,16,-26,6,1,-27,3,-28,5, signs 0110001110000110111101010101
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,12,-13,14,15,-16,-17,18,-19,20,-18,-15,21,22,-8,23,-10,24,-14,25,-2,26,-4,27,28,-7,-12,11,-23,9,-24,13,-25,-21,16,19,-20,17,-22,-28,6,1,-26,3,-27,5, signs 0110001110000111011101010011
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,12,-13,14,-15,-16,17,18,-19,20,-18,21,22,-17,-8,23,-10,24,-14,25,-2,26,-4,27,28,-7,-12,11,-23,9,-24,13,-25,15,-21,19,-20,-22,16,-28,6,1,-26,3,-27,5, signs 0110001110000110111101010011
candidate -1,2,-3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,15,-16,17,18,-19,20,-18,21,22,-17,-2,23,-4,24,-6,25,-14,26,-12,27,-10,-15,28,1,-25,7,-24,5,-23,3,8,13,-26,11,-27,9,-21,19,-20,-22,16,-28, signs 0110011010011010111101010101
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,13,14,-15,-16,17,18,-19,20,-18,-13,21,22,-2,23,-4,24,-14,25,26,-17,-12,27,-10,28,-8,-21,-24,5,-23,3,-22,1,6,15,-25,19,-20,-26,16,11,-27,9,-28,7, signs 0110010110011010111101010101
candidate 1,-2,-3,-4,5,-6,-7,8,-9,-10,11,12,13,-14,-15,16,17,-18,19,20,-16,-11,21,-1,22,23,-8,-13,24,-19,25,-17,-12,26,27,-5,28,3,-26,7,-23,9,14,-24,18,-25,-20,15,10,-22,6,-27,4,-28,2,-21, signs 1110110010110101110110101010
candidate 1,2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,-16,-17,18,-19,20,-18,-15,21,-1,-6,22,-4,23,-2,24,25,26,-8,27,-10,28,-12,13,16,19,-20,17,14,-21,-24,3,-23,5,-22,-25,-28,11,-27,9,-26,7, signs 1001100110011011011101010101
candidate 1,-2,3,4,-5,6,7,-8,9,-10,11,-12,-13,-14,15,-16,-17,18,-19,20,-18,21,22,-9,23,-11,24,25,26,-15,-6,-3,27,-1,-4,-7,28,13,-25,17,-21,19,-20,-22,16,-26,14,-28,12,-24,10,-23,8,5,2,-27, signs 1101101110011011011101100110
candidate 1,-2,3,4,-5,6,7,-8,9,-10,11,-12,-13,-14,15,-16,-17,18,-19,20,-18,21,22,-9,23,-11,24,25,26,-15,-6,-3,27,-1,-4,-7,28,13,-25,-22,16,19,-20,17,-21,-26,14,-28,12,-24,10,-23,8,5,2,-27, signs 1101101110011011011101100110
candidate -1,2,-3,4,-5,-6,7,-8,9,10,-11,12,-13,14,-15,16,-17,18,-19,20,21,-7,-2,22,-4,23,-14,24,-16,25,-18,26,27,-9,-12,28,-10,11,-28,-27,8,13,-24,15,-20,19,-25,17,-26,-21,6,1,-22,3,-23,5, signs 0110001011101001100010110111
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,-12,13,14,-15,16,-17,18,-19,20,21,-7,-2,22,-4,23,-14,24,-16,25,-18,26,-8,-13,27,28,-10,11,-28,9,12,-27,-24,15,-20,19,-25,17,-26,-21,6,1,-22,3,-23,5, signs 0110001101110001100010110111
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,-19,-3,20,-5,-18,21,22,-11,23,-13,24,25,-16,-7,26,-1,27,28,-10,-23,12,-22,-28,9,14,-24,-21,-27,8,15,-25,17,6,-20,4,19,2,-26, signs 0011001110001000110000111000
candidate 1,-2,3,-4,-5,6,-7,8,9,-10,11,-12,13,-14,15,16,-17,-18,-19,-3,20,-9,21,-15,22,-13,23,-11,24,-1,25,26,-16,27,-8,28,-6,17,-26,-22,14,-21,-27,7,-28,5,18,-25,12,-23,10,-20,4,19,2,-24, signs 0011100100110110000001100010
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-19,20,-2,21,-4,22,-18,23,-16,24,-6,25,-8,26,-10,27,-12,28,-14,15,-24,5,-25,7,-26,9,-21,3,-20,19,-22,17,-23,1,-27,11,-28,13, signs 0110011001100110011101010101
candidate 1,-2,3,-4,5,6,-7,8,-9,10,11,-12,-13,-14,15,-16,17,-18,-19,-3,20,-11,21,22,23,-15,24,-1,25,-17,26,-5,-10,27,-8,28,-6,7,-28,9,-27,-21,12,-20,4,19,2,13,-22,-26,18,-25,16,-23,14,-24, signs 0011100110001011000010100110
candidate 1,-2,3,-4,5,6,-7,8,-9,10,11,-12,-13,-14,15,-16,17,-18,-19,-3,20,-11,21,22,23,-15,24,-1,25,-17,26,-5,-10,27,-6,28,-8,9,-28,7,-27,-21,12,-20,4,19,2,13,-22,-26,18,-25,16,-23,14,-24, signs 0011111000001011000010100110
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,12,13,-14,15,-16,17,-18,19,20,21,-15,22,-17,23,-19,24,-13,25,26,-12,-9,27,-1,-6,28,-4,3,10,-25,14,-24,-20,-23,18,-22,16,-21,-26,11,8,-27,2,5,-28,7, signs 0100011100100011001010101010
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,12,13,-14,15,-16,17,-18,19,20,21,-15,22,-17,23,-19,24,-13,25,26,-12,-9,27,-1,-6,28,-4,3,10,-25,-20,-23,18,-22,16,-21,14,-24,-26,11,8,-27,2,5,-28,7, signs 0100011100100011001010101010
candidate 1,-2,-3,4,-5,6,-7,-8,9,10,-11,-12,13,-14,15,-16,17,-18,19,20,21,-15,22,-17,23,-19,24,-13,-10,25,26,-9,27,-1,-6,28,-4,3,-25,11,14,-24,-20,-23,18,-22,16,-21,12,-26,8,-27,2,5,-28,7, signs 0100011100010011001010101010
candidate 1,-2,-3,4,-5,6,-7,-8,9,10,-11,-12,13,-14,15,-16,17,-18,19,20,21,-15,22,-17,23,-19,24,-13,-10,25,26,-9,27,-1,-6,28,-4,3,-25,11,-20,-23,18,-22,16,-21,14,-24,12,-26,8,-27,2,5,-28,7, signs 0100011100010011001010101010
candidate 1,-2,-3,4,-5,6,-7,-8,9,10,11,-12,13,-14,15,-16,17,-18,-19,-13,20,-15,21,-17,22,-11,23,24,-10,25,26,-9,27,-1,-6,28,-4,3,-25,-23,12,-22,18,-21,16,-20,14,19,-24,-26,8,-27,2,5,-28,7, signs 0100011100001100110010101010
candidate 1,-2,-3,4,-5,6,-7,-8,9,10,11,-12,13,-14,15,-16,17,-18,-19,-13,20,-15,21,-17,22,-11,23,24,-10,25,26,-9,27,-1,-6,28,-4,3,-25,-23,18,-21,16,-20,14,19,12,-22,-24,-26,8,-27,2,5,-28,7, signs 0100011100001100110010101010
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,12,13,-14,15,-16,17,-18,19,20,21,-15,22,-17,23,-19,24,-13,25,26,-12,-9,27,-1,-6,28,-4,3,8,-27,10,-25,14,-24,-20,-23,18,-22,16,-21,-26,11,2,5,-28,7, signs 0100011100100011001010101010
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,12,13,-14,15,-16,17,-18,19,20,21,-15,22,-17,23,-19,24,-13,25,26,-12,-9,27,-1,-6,28,-4,3,8,-27,10,-25,-20,-23,18,-22,16,-21,14,-24,-26,11,2,5,-28,7, signs 0100011100100011001010101010
candidate 1,-2,-3,4,-5,6,-7,-8,9,10,-11,-12,13,-14,15,-16,17,-18,19,20,21,-15,22,-17,23,-19,24,-13,-10,25,26,-9,27,-1,-6,28,-4,3,8,-27,-25,11,14,-24,-20,-23,18,-22,16,-21,12,-26,2,5,-28,7, signs 0100011100010011001010101010
candidate 1,-2,-3,4,-5,6,-7,-8,9,10,-11,-12,13,-14,15,-16,17,-18,19,20,21,-15,22,-17,23,-19,24,-13,-10,25,26,-9,27,-1,-6,28,-4,3,8,-27,-25,11,-20,-23,18,-22,16,-21,14,-24,12,-26,2,5,-28,7, signs 0100011100010011001010101010
candidate 1,-2,-3,4,-5,6,-7,-8,9,10,11,-12,13,-14,15,-16,17,-18,-19,-13,20,-15,21,-17,22,-11,23,24,-10,25,26,-9,27,-1,-6,28,-4,3,8,-27,-25,-23,12,-22,18,-21,16,-20,14,19,-24,-26,2,5,-28,7, signs 0100011100001100110010101010
candidate 1,-2,-3,4,-5,6,-7,-8,9,10,11,-12,13,-14,15,-16,17,-18,-19,-13,20,-15,21,-17,22,-11,23,24,-10,25,26,-9,27,-1,-6,28,-4,3,8,-27,-25,-23,18,-21,16,-20,14,19,12,-22,-24,-26,2,5,-28,7, signs 0100011100001100110010101010
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,-16,17,-18,-19,20,21,-11,22,-13,23,24,25,-17,-6,-3,26,-1,-4,27,28,-9,-14,-23,-20,19,-24,15,8,-28,10,-22,12,-21,18,-25,16,7,-27,5,2,-26, signs 1101101110110000111110011100
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,15,-16,17,18,-19,20,-12,21,-14,22,-18,-9,23,-1,24,-7,25,-17,26,-15,27,-5,28,3,10,19,-22,-26,16,-25,8,-24,6,-27,-21,13,-20,11,4,-28,2,-23, signs 1110110011011010011101101010
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,-12,-13,14,-15,16,-17,18,19,20,-2,21,-4,22,23,-7,-10,24,-18,25,-16,26,-14,-19,27,28,-8,9,-28,-23,6,11,-24,-27,-22,5,-21,3,-20,1,12,17,-25,15,-26,13, signs 0110001110110110010101100111
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-19,20,-2,21,-4,22,-14,23,-16,24,-18,25,-6,26,-8,27,-12,28,-10,9,-26,7,-25,19,-20,1,-21,3,-22,13,-23,15,-24,17,-27,11,-28,5, signs 0110000111100110011101010101
candidate -1,2,-3,4,-5,-6,7,-8,9,10,-11,12,-13,14,-15,16,-17,18,-19,20,-2,21,-4,22,23,-7,-14,24,-16,25,-18,26,27,-9,-12,28,-10,11,-28,-27,8,13,-24,15,-20,19,-25,17,-26,-23,6,1,-21,3,-22,5, signs 0110001011101001100001110111
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,-12,13,14,-15,16,-17,18,-19,20,-2,21,-4,22,23,-7,-14,24,-16,25,-18,26,-8,-13,27,28,-10,11,-28,9,12,-27,-24,15,-20,19,-25,17,-26,-23,6,1,-21,3,-22,5, signs 0110001101110001100001110111
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,-13,14,-15,16,-17,18,-19,-1,20,21,-8,22,-10,23,-18,24,-16,25,-14,26,27,-3,-6,28,-4,5,-28,-27,2,-20,-23,11,-22,9,-21,7,12,17,-24,15,-25,13,-26,19, signs 1011101001101001100101010111
candidate -1,2,-3,-4,5,-6,-7,8,9,-10,11,-12,13,14,15,-16,17,-18,-19,20,-2,21,22,-5,23,24,-8,-17,25,-15,26,-13,27,-11,28,-9,-14,-26,12,-27,10,-28,16,-25,-24,7,18,-23,6,1,-21,3,-20,19,4,-22, signs 0110000100110111011101111010
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,11,-12,13,14,15,-16,-17,18,-19,20,-2,21,22,-5,23,-7,-18,24,25,-15,26,-13,27,-11,28,-9,-14,-26,12,-27,10,-28,16,-25,8,17,-24,-23,6,1,-21,3,-20,19,4,-22, signs 0110001000110111101101111010
candidate -1,2,-3,-4,5,-6,-7,8,9,-10,11,-12,13,-14,15,16,17,-18,-19,20,-2,21,22,-5,23,24,-8,-17,25,-9,26,-15,27,-13,28,-11,-16,-26,14,-27,12,-28,10,-25,-24,7,18,-23,6,1,-21,3,-20,19,4,-22, signs 0110000111001101011101111010
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,15,16,-17,18,-19,20,-2,21,22,-5,23,-7,-18,24,25,-9,26,-15,27,-13,28,-11,-16,-26,14,-27,12,-28,10,-25,8,17,-24,-23,6,1,-21,3,-20,19,4,-22, signs 0110001011001101101101111010
candidate -1,2,-3,-4,5,-6,7,8,-9,-10,11,-12,13,-14,15,-16,17,18,-19,20,-2,21,22,-5,23,-7,-18,24,-8,-17,25,-15,26,-13,27,-11,28,9,14,-26,12,-27,10,-28,16,-25,-24,-23,6,1,-21,3,-20,19,4,-22, signs 0110001110110011001101111010
candidate -1,2,-3,-4,5,-6,7,8,9,-10,-11,-12,13,-14,15,-16,17,18,-19,20,-2,21,22,-5,23,-7,-18,24,-8,-17,25,-9,26,-15,27,-13,28,11,16,-26,14,-27,12,-28,10,-25,-24,-23,6,1,-21,3,-20,19,4,-22, signs 0110001111101100001101111010
candidate 1,-2,3,-4,5,-6,7,-8,9,10,11,-12,-13,14,-15,16,-17,-18,-19,-3,20,-9,21,-7,22,-5,23,24,-10,-1,25,-11,26,27,-16,28,-14,15,-28,17,-27,13,18,-23,6,-22,4,19,2,-20,8,-21,-24,-26,12,-25, signs 0011001101000001110010100110
candidate 1,-2,3,-4,5,-6,7,-8,9,10,11,-12,-13,14,-15,16,-17,-18,-19,-3,20,-9,21,-7,22,-5,23,24,-10,-1,25,-11,26,27,-14,28,-16,17,-28,15,-27,13,18,-23,6,-22,4,19,2,-20,8,-21,-24,-26,12,-25, signs 0011001101000110010010100110
candidate 1,-2,-3,-4,5,-6,7,-8,9,10,-11,12,-13,14,-15,-16,17,-18,19,20,21,-1,22,-19,23,-9,24,-7,25,-5,-10,-17,26,27,-12,28,-14,15,-28,13,-27,3,-20,-22,18,-23,8,-24,6,-25,4,11,16,-26,2,-21, signs 1110110010100110110110101001
candidate 1,-2,-3,-4,5,-6,7,-8,9,10,-11,12,-13,14,-15,-16,17,-18,19,20,21,-1,22,-19,23,-9,24,-7,25,-5,-10,-17,26,27,-14,28,-12,13,-28,15,-27,3,-20,-22,18,-23,8,-24,6,-25,4,11,16,-26,2,-21, signs 1110110010111000110110101001
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,16,-17,-18,19,20,21,-1,22,-19,-12,23,-14,24,-16,25,-8,26,-2,27,-4,28,-6,7,-28,5,18,13,-23,11,-20,-22,-27,3,-26,9,-25,17,-24,15,10,-21, signs 1110011001110001110110110101
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,16,-17,-18,19,20,21,-1,22,-19,-12,23,-14,24,-16,25,-8,26,-2,27,-6,28,-4,5,-28,7,18,13,-23,11,-20,-22,-27,3,-26,9,-25,17,-24,15,10,-21, signs 1111100001110001110110110101
candidate -1,2,-3,-4,-5,6,7,-8,9,-10,11,12,13,-14,15,-16,17,-18,-19,20,-2,21,22,-17,23,24,-6,-15,25,-13,26,-11,27,-9,28,-7,-12,-26,10,-27,8,-28,14,-25,-24,5,16,-23,18,1,-21,3,-20,19,4,-22, signs 0110010011011101001101111010
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,11,12,13,-14,-15,16,17,-18,-19,20,-2,21,22,-17,23,-5,-16,24,25,-13,26,-11,27,-9,28,-7,-12,-26,10,-27,8,-28,14,-25,6,15,-24,-23,18,1,-21,3,-20,19,4,-22, signs 0110100011011110001101111010
candidate -1,2,-3,-4,-5,6,7,-8,9,-10,11,-12,13,14,15,-16,17,-18,-19,20,-2,21,22,-17,23,24,-6,-15,25,-7,26,-13,27,-11,28,-9,-14,-26,12,-27,10,-28,8,-25,-24,5,16,-23,18,1,-21,3,-20,19,4,-22, signs 0110011100110101001101111010
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,11,-12,13,14,-15,16,17,-18,-19,20,-2,21,22,-17,23,-5,-16,24,25,-7,26,-13,27,-11,28,-9,-14,-26,12,-27,10,-28,8,-25,6,15,-24,-23,18,1,-21,3,-20,19,4,-22, signs 0110101100110110001101111010
candidate -1,2,-3,-4,5,6,-7,-8,9,-10,11,-12,13,-14,15,16,17,-18,-19,20,-2,21,22,-17,23,-5,-16,24,-6,-15,25,-13,26,-11,27,-9,28,7,12,-26,10,-27,8,-28,14,-25,-24,-23,18,1,-21,3,-20,19,4,-22, signs 0110111011001100001101111010
candidate -1,2,-3,-4,5,6,7,-8,-9,-10,11,-12,13,-14,15,16,17,-18,-19,20,-2,21,22,-17,23,-5,-16,24,-6,-15,25,-7,26,-13,27,-11,28,9,14,-26,12,-27,10,-28,8,-25,-24,-23,18,1,-21,3,-20,19,4,-22, signs 0110111110110000001101111010
N=28 triple 9,9,10 closed 10750377 reduced 2129523 tested 2129523 hits 92


==> anc/8_15_8_19/census/standard_diagrams.py <==
PD={
'7_3':[(6,2,7,1),(10,4,11,3),(14,8,1,7),(8,14,9,13),(12,6,13,5),(2,10,3,9),(4,12,5,11)],
'8_5':[(6,2,7,1),(8,4,9,3),(2,8,3,7),(14,10,15,9),(12,5,13,6),(4,13,5,14),(16,12,1,11),(10,16,11,15)],
'8_10':[(1,4,2,5),(3,8,4,9),(9,15,10,14),(5,13,6,12),(13,7,14,6),(11,1,12,16),(15,11,16,10),(7,2,8,3)],
'8_15':[(1,4,2,5),(3,8,4,9),(5,12,6,13),(13,16,14,1),(9,14,10,15),(15,10,16,11),(11,6,12,7),(7,2,8,3)],
'8_19':[(4,2,5,1),(8,4,9,3),(9,15,10,14),(5,13,6,12),(13,7,14,6),(11,1,12,16),(15,11,16,10),(2,8,3,7)]
}
def from_pd(pd):
 m=2*len(pd)
 visits=[None]*m
 for k,(a,b,c,d) in enumerate(pd,1):
  assert (a%m)+1==c
  if b%m+1==d:u,s=b,-1
  else:assert d%m+1==b;u,s=d,1
  visits[a-1]=(-k,s);visits[u-1]=(k,s)
 return tuple(visits)


==> anc/8_15_8_19/census/verify_lower.py <==
"""Check all new completed lower-bound levels. The earlier levels are in the two original archives."""
from pathlib import Path
from tempfile import TemporaryDirectory
import subprocess
import check

root = Path(__file__).resolve().parent
files = sorted((root/'logs').glob('run_*.log'))
expected = {(k,n,a,b) for k,start,end,least in [(15,24,26,2),(19,23,28,3)]
            for n in range(start,end+1) for a in range(least,n//3+1)
            for b in range(a,(n-a)//2+1)}
assert {tuple(map(int,path.stem.split('_')[1:])) for path in files} == expected
with TemporaryDirectory() as folder:
    check.root = Path(folder)
    subprocess.run(['c++','-O3','-std=c++17',str(root/'jones_frontier.cpp'),
                    '-o',str(check.root/'jones')],check=True)
    counts, survivors = check.parse(files)
    assert not survivors
    print('All new lower-bound levels verified',counts)


==> anc/8_15_8_19/cert_8_15.json <==
{
 "knot": "8_15",
 "cuts_before_visits_1_based": [
  1,
  23,
  38
 ],
 "diagrams": [
  {
   "gauss": [
    -7,
    25,
    -9,
    -2,
    26,
    -6,
    24,
    18,
    -17,
    23,
    -5,
    27,
    -3,
    21,
    -15,
    20,
    -13,
    19,
    -11,
    -16,
    22,
    -4,
    -27,
    -26,
    1,
    8,
    -25,
    -24,
    -23,
    -22,
    -21,
    14,
    -20,
    12,
    -19,
    10,
    -18,
    17,
    16,
    15,
    -14,
    13,
    -12,
    11,
    -10,
    9,
    -8,
    7,
    6,
    5,
    4,
    3,
    2,
    -1
   ],
   "writhe": [
    -1,
    -1,
    1,
    -1,
    -1,
    1,
    1,
    -1,
    -1,
    -1,
    1,
    1,
    -1,
    -1,
    1,
    -1,
    -1,
    -1,
    -1,
    1,
    -1,
    1,
    1,
    -1,
    -1,
    1,
    -1
   ]
  },
  {
   "gauss": [
    21,
    -8,
    20,
    -6,
    22,
    -15,
    16,
    -17,
    14,
    -22,
    18,
    13,
    5,
    -4,
    12,
    19,
    10,
    -2,
    9,
    -21,
    7,
    -20,
    -3,
    11,
    -19,
    -18,
    17,
    -16,
    15,
    -14,
    -13,
    -12,
    -11,
    -10,
    1,
    -9,
    8,
    -7,
    6,
    -5,
    4,
    3,
    2,
    -1
   ],
   "writhe": [
    -1,
    1,
    -1,
    -1,
    -1,
    -1,
    -1,
    1,
    1,
    -1,
    1,
    1,
    -1,
    -1,
    -1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    -1
   ]
  },
  {
   "gauss": [
    18,
    -8,
    17,
    -6,
    10,
    19,
    -12,
    13,
    -14,
    11,
    -19,
    15,
    5,
    -4,
    16,
    -2,
    9,
    -18,
    7,
    -17,
    -3,
    -16,
    -15,
    14,
    -13,
    12,
    -11,
    -10,
    1,
    -9,
    8,
    -7,
    6,
    -5,
    4,
    3,
    2,
    -1
   ],
   "writhe": [
    -1,
    1,
    -1,
    -1,
    -1,
    -1,
    -1,
    1,
    1,
    -1,
    -1,
    -1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    -1
   ]
  },
  {
   "gauss": [
    17,
    -13,
    -3,
    -16,
    -5,
    8,
    -9,
    10,
    -7,
    -11,
    15,
    -2,
    14,
    -17,
    12,
    -4,
    16,
    -15,
    1,
    -14,
    13,
    -12,
    11,
    6,
    -10,
    9,
    -8,
    7,
    -6,
    5,
    4,
    3,
    2,
    -1
   ],
   "writhe": [
    -1,
    1,
    -1,
    -1,
    1,
    -1,
    -1,
    -1,
    -1,
    -1,
    -1,
    -1,
    1,
    1,
    -1,
    -1,
    -1
   ]
  },
  {
   "gauss": [
    15,
    -11,
    -14,
    6,
    -7,
    8,
    -5,
    -9,
    13,
    -2,
    12,
    -15,
    10,
    14,
    -3,
    -13,
    1,
    -12,
    11,
    -10,
    9,
    4,
    -8,
    7,
    -6,
    5,
    -4,
    3,
    2,
    -1
   ],
   "writhe": [
    -1,
    1,
    -1,
    -1,
    -1,
    -1,
    -1,
    -1,
    -1,
    -1,
    1,
    1,
    -1,
    -1,
    -1
   ]
  },
  {
   "gauss": [
    14,
    -10,
    -13,
    -8,
    5,
    -6,
    7,
    -4,
    12,
    -2,
    11,
    -14,
    9,
    13,
    -3,
    -12,
    1,
    -11,
    10,
    -9,
    8,
    -7,
    6,
    -5,
    4,
    3,
    2,
    -1
   ],
   "writhe": [
    -1,
    1,
    -1,
    -1,
    -1,
    -1,
    -1,
    -1,
    -1,
    1,
    1,
    -1,
    -1,
    -1
   ]
  },
  {
   "gauss": [
    12,
    8,
    -3,
    -11,
    10,
    -2,
    9,
    -12,
    7,
    -4,
    5,
    -6,
    11,
    -10,
    1,
    -9,
    -8,
    -7,
    6,
    -5,
    4,
    3,
    2,
    -1
   ],
   "writhe": [
    -1,
    1,
    -1,
    -1,
    -1,
    -1,
    -1,
    -1,
    1,
    -1,
    -1,
    -1
   ]
  },
  {
   "gauss": [
    7,
    10,
    -3,
    -9,
    8,
    -2,
    -10,
    -4,
    5,
    -6,
    9,
    -8,
    1,
    -7,
    6,
    -5,
    4,
    3,
    2,
    -1
   ],
   "writhe": [
    -1,
    1,
    -1,
    -1,
    -1,
    -1,
    -1,
    -1,
    -1,
    -1
   ]
  },
  {
   "gauss": [
    8,
    -4,
    3,
    -8,
    7,
    -6,
    5,
    -7,
    1,
    -2,
    6,
    -5,
    4,
    -3,
    2,
    -1
   ],
   "writhe": [
    -1,
    -1,
    -1,
    -1,
    -1,
    -1,
    -1,
    -1
   ]
  }
 ],
 "moves": [
  {
   "old": [
    48,
    6
   ],
   "new": [
    7,
    1
   ]
  },
  {
   "old": [
    31,
    4
   ],
   "new": [
    28,
    1
   ]
  },
  {
   "old": [
    35,
    3
   ],
   "new": [
    17,
    1
   ]
  },
  {
   "old": [
    3,
    3
   ],
   "new": [
    3,
    1
   ]
  },
  {
   "old": [
    21,
    2
   ],
   "new": [
    21,
    1
   ]
  },
  {
   "old": [
    25,
    3
   ],
   "new": [
    13,
    1
   ]
  },
  {
   "old": [
    16,
    3
   ],
   "new": [
    14,
    1
   ]
  },
  {
   "old": [
    6,
    3
   ],
   "new": [
    8,
    1
   ]
  }
 ],
 "endpoint_symmetry": {
  "reverse": true,
  "rotation": 12,
  "over_factor": 1,
  "writhe_factor": 1
 }
}


==> anc/8_15_8_19/cert_8_19.json <==
{
 "knot": "8_19",
 "cuts_before_visits_1_based": [
  1,
  24,
  36
 ],
 "diagrams": [
  {
   "gauss": [
    -1,
    -2,
    -3,
    4,
    -5,
    -6,
    -7,
    -8,
    -9,
    -10,
    -11,
    12,
    -13,
    -14,
    -15,
    -16,
    -17,
    18,
    -19,
    20,
    -21,
    22,
    -23,
    24,
    25,
    26,
    -18,
    27,
    -20,
    28,
    -22,
    29,
    -12,
    30,
    -4,
    5,
    -30,
    3,
    6,
    13,
    -29,
    11,
    2,
    7,
    14,
    23,
    -24,
    15,
    8,
    1,
    10,
    17,
    -26,
    19,
    -27,
    21,
    -28,
    -25,
    16,
    9
   ],
   "writhe": [
    1,
    -1,
    -1,
    1,
    1,
    1,
    1,
    -1,
    -1,
    1,
    -1,
    1,
    1,
    1,
    -1,
    -1,
    1,
    1,
    -1,
    -1,
    1,
    1,
    1,
    1,
    1,
    -1,
    1,
    -1,
    1,
    1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    -3,
    4,
    -5,
    -6,
    -7,
    8,
    -9,
    -10,
    11,
    -12,
    -13,
    -14,
    -4,
    -15,
    16,
    -17,
    18,
    -1,
    19,
    -20,
    21,
    3,
    22,
    -16,
    23,
    -18,
    2,
    -19,
    24,
    -11,
    10,
    25,
    -8,
    9,
    -25,
    7,
    12,
    -24,
    6,
    13,
    20,
    -21,
    14,
    5,
    15,
    -22,
    17,
    -23
   ],
   "writhe": [
    1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    1,
    1,
    1,
    1,
    1,
    1,
    -1,
    1,
    1,
    -1,
    -1,
    1,
    1,
    1,
    -1,
    1,
    1,
    1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    -3,
    -4,
    -5,
    -6,
    7,
    -8,
    -9,
    10,
    -11,
    -12,
    13,
    -14,
    15,
    -1,
    16,
    -17,
    18,
    3,
    19,
    -13,
    20,
    -15,
    2,
    -16,
    12,
    21,
    -10,
    9,
    22,
    -7,
    8,
    -22,
    6,
    11,
    -21,
    5,
    17,
    -18,
    4,
    -19,
    14,
    -20
   ],
   "writhe": [
    1,
    -1,
    1,
    1,
    -1,
    -1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    -1,
    -1,
    1,
    1,
    1,
    -1,
    1,
    1,
    1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    -3,
    -4,
    -5,
    -6,
    7,
    -8,
    -9,
    10,
    -11,
    -12,
    13,
    -14,
    15,
    -1,
    16,
    -17,
    4,
    -13,
    18,
    -15,
    2,
    -16,
    12,
    19,
    -10,
    9,
    20,
    -7,
    8,
    -20,
    6,
    11,
    -19,
    5,
    17,
    3,
    14,
    -18
   ],
   "writhe": [
    1,
    -1,
    1,
    1,
    -1,
    -1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    -1,
    -1,
    1,
    1,
    1,
    1,
    1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    -3,
    -4,
    5,
    -6,
    -7,
    8,
    -9,
    -10,
    11,
    -12,
    13,
    -1,
    14,
    3,
    -15,
    -11,
    16,
    -13,
    2,
    -14,
    10,
    17,
    -8,
    7,
    18,
    -5,
    6,
    -18,
    4,
    9,
    -17,
    15,
    12,
    -16
   ],
   "writhe": [
    1,
    -1,
    1,
    -1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    -1,
    -1,
    1,
    1,
    1,
    1,
    1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    -3,
    4,
    -5,
    -6,
    7,
    -8,
    9,
    -10,
    11,
    -1,
    12,
    3,
    -13,
    -9,
    14,
    -11,
    2,
    -12,
    8,
    15,
    -16,
    -7,
    6,
    17,
    -4,
    5,
    -17,
    16,
    -15,
    13,
    10,
    -14
   ],
   "writhe": [
    1,
    -1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    -1,
    -1,
    1,
    1,
    1,
    1,
    1,
    1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    -3,
    4,
    5,
    -6,
    -7,
    -8,
    9,
    -10,
    11,
    -1,
    12,
    3,
    -13,
    -9,
    14,
    -11,
    2,
    -12,
    8,
    15,
    -4,
    7,
    16,
    -5,
    6,
    -16,
    -15,
    13,
    10,
    -14
   ],
   "writhe": [
    1,
    -1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    -1,
    -1,
    1,
    1,
    1,
    1,
    1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    -3,
    4,
    -5,
    6,
    -7,
    -8,
    9,
    -10,
    11,
    -1,
    12,
    3,
    -13,
    -9,
    14,
    -11,
    2,
    -12,
    8,
    15,
    -4,
    5,
    -6,
    7,
    -15,
    13,
    10,
    -14
   ],
   "writhe": [
    1,
    -1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    -1,
    -1,
    1,
    1,
    1,
    1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    -3,
    -4,
    5,
    -6,
    7,
    -8,
    9,
    -10,
    11,
    -1,
    12,
    3,
    -13,
    -9,
    14,
    -11,
    2,
    -12,
    4,
    -5,
    6,
    -7,
    8,
    13,
    10,
    -14
   ],
   "writhe": [
    1,
    -1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    -1,
    -1,
    1,
    1,
    1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    -3,
    -4,
    5,
    -6,
    7,
    8,
    9,
    -1,
    10,
    -11,
    4,
    -5,
    6,
    -7,
    12,
    -9,
    2,
    -10,
    11,
    3,
    -8,
    -12
   ],
   "writhe": [
    1,
    -1,
    1,
    1,
    1,
    1,
    1,
    1,
    -1,
    1,
    1,
    1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    -3,
    -4,
    5,
    -6,
    7,
    -1,
    8,
    -9,
    4,
    -5,
    6,
    10,
    2,
    -8,
    9,
    3,
    -10,
    -7
   ],
   "writhe": [
    1,
    -1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    -3,
    4,
    -5,
    6,
    -7,
    3,
    -4,
    5,
    8,
    -1,
    2,
    -8,
    -6,
    7
   ],
   "writhe": [
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1
   ]
  }
 ],
 "moves": [
  {
   "old": [
    6,
    6
   ],
   "new": [
    10,
    1
   ]
  },
  {
   "old": [
    13,
    4
   ],
   "new": [
    12,
    1
   ]
  },
  {
   "old": [
    19,
    3
   ],
   "new": [
    19,
    1
   ]
  },
  {
   "old": [
    36,
    3
   ],
   "new": [
    34,
    1
   ]
  },
  {
   "old": [
    31,
    2
   ],
   "new": [
    30,
    1
   ]
  },
  {
   "old": [
    23,
    2
   ],
   "new": [
    23,
    1
   ]
  },
  {
   "old": [
    24,
    2
   ],
   "new": [
    24,
    1
   ]
  },
  {
   "old": [
    21,
    2
   ],
   "new": [
    21,
    1
   ]
  },
  {
   "old": [
    2,
    3
   ],
   "new": [
    12,
    1
   ]
  },
  {
   "old": [
    7,
    3
   ],
   "new": [
    7,
    1
   ]
  },
  {
   "old": [
    13,
    3
   ],
   "new": [
    8,
    1
   ]
  }
 ],
 "endpoint_symmetry": {
  "reverse": false,
  "rotation": 6,
  "over_factor": 1,
  "writhe_factor": 1
 }
}


==> anc/8_15_8_19/coords_8_15.json <==
[[[-580317,32665],[-488886,115769],[-477646,123122],[-468680,129219],[-461291,136817],[-438303,165779],[-433616,175428],[-433176,187260],[-433395,201510],[-389596,335588],[-400072,504100],[-398402,517606],[-397288,528573],[-398721,539162],[-408024,575215],[-414033,584432],[-426226,589886],[-441010,594774],[-509362,663032],[-749010,595634],[-765683,589530],[-779089,584742],[-792826,581312],[-841394,571651],[-852758,560892],[-852636,537075],[-845831,511832],[-975521,219905],[-983449,-92536],[-1002029,-114340],[-1013345,-137847],[-1007171,-153864],[-963665,-186436],[-951672,-196315],[-940609,-207335],[-926912,-221188],[-785606,-344454],[-677515,-318240],[-662775,-316910],[-650908,-315643],[-639715,-312237],[-601934,-296746],[-591727,-290975],[-582964,-282568],[-572410,-271953],[-451056,-190395],[-340110,-84948],[-330408,-74620],[-322590,-66392],[-314220,-58776],[-284005,-33190],[-277026,-24075],[-273962,-11821],[-271029,3114],[-205845,117073],[-178967,288367],[-183604,309226],[-186339,326941],[-181466,341973],[-152460,387766],[-148703,403347],[-155200,421744],[-164927,442281],[-161869,558619],[-120171,610848],[-118507,627720],[-114615,642192],[-105489,648586],[-69328,655184],[-58529,652205],[-50054,639410],[-43199,623550],[135649,508921],[169266,291381],[178262,279289],[184815,268060],[184099,257564],[169907,225064],[165464,215952],[160240,207216],[153647,196358],[104326,101425],[78499,938],[82511,-19928],[84306,-37956],[77747,-51681],[42488,-89477],[33445,-101205],[26635,-114692],[18467,-131553],[-34543,-209155],[-99326,-259071],[-110943,-270132],[-120371,-278914],[-130781,-286287],[-168783,-309609],[-179510,-316483],[-189965,-323785],[-202999,-332950],[-315916,-407217],[-427976,-492084],[-441323,-499179],[-451995,-505103],[-461037,-512879],[-489679,-543056],[-497651,-551877],[-505183,-561097],[-514548,-572653],[-574895,-641463],[-575784,-739826],[-577916,-759162],[-579464,-774707],[-579003,-790177],[-573961,-844043],[-562607,-857290],[-534773,-857365],[-505850,-848488],[-219905,-975521],[74144,-982982],[100010,-1001801],[125752,-1014033],[145483,-1008252],[194817,-962584],[206992,-947568],[214848,-928937],[223850,-905797],[361583,-701581],[449667,-496280],[452580,-474133],[455671,-456043],[464126,-441130],[502118,-395474],[509870,-380059],[510552,-360878],[510078,-337846],[558089,-194542],[628622,-149216],[641454,-138650],[651879,-130285],[663295,-123661],[704787,-103542],[716266,-97040],[726905,-89031],[740046,-78917],[846966,-12701],[927362,93476],[942667,112054],[954857,126976],[966228,142495],[1004608,197805],[1005369,219139],[982106,242204],[950880,259908],[845294,534301],[635336,755191],[633968,788820],[623459,817979],[605374,824805],[547589,809415],[531708,802867],[517516,792050],[500379,778300],[403521,728906],[376966,622038],[377389,599370],[377071,580787],[371105,564374],[341097,511766],[337353,494332],[344368,474248],[354712,451560],[352119,290053],[361979,90701],[377786,68658],[388414,47187],[384268,29811],[348015,-16706],[340847,-32273],[340898,-51374],[342267,-74245],[280049,-284813],[213111,-448462],[218265,-474941],[218843,-498812],[207760,-512562],[155541,-538192],[141282,-546809],[128536,-557986],[112927,-572097],[25462,-631559],[-54700,-661141],[-67989,-676281],[-80932,-687949],[-94795,-689695],[-140574,-679074],[-153429,-675124],[-165732,-669325],[-180954,-661929],[-306431,-617395]],[[-306431,-617395],[-422828,-555776],[-437992,-552277],[-450309,-548972],[-460270,-542288],[-490447,-513646],[-498301,-504681],[-504483,-494221],[-511942,-481124],[-558503,-421505],[-593403,-355977],[-601547,-343765],[-607984,-333893],[-613079,-323382],[-628570,-285601],[-631973,-274407],[-633230,-262537],[-634545,-247794],[-658766,-147704],[-719761,-61229],[-732063,-52068],[-741872,-43994],[-747282,-33724],[-758231,4822],[-760348,16104],[-760362,27803],[-760149,42314],[-776423,167287],[-732286,285765],[-731278,298932],[-730020,309719],[-725442,318740],[-704188,346590],[-697041,353684],[-687878,358806],[-676448,364802],[-568132,455529],[-448640,529258],[-439229,539702],[-431139,547977],[-421399,552537],[-385346,561840],[-374286,560320],[-364114,550100],[-354196,536918],[-291607,511120],[-217193,423806],[-208825,405127],[-201316,390045],[-189859,379372],[-144066,350366],[-134682,337085],[-135490,316058],[-139741,292373],[-70851,108912],[16593,-10929],[24739,-27972],[31635,-41629],[41220,-52950],[79015,-88209],[86777,-101217],[87220,-118876],[86083,-139705],[135693,-271779],[166832,-443609],[164985,-465321],[164116,-483169],[168835,-499267],[194466,-551487],[196161,-568718],[185447,-587586],[170569,-607735],[148980,-768181],[160835,-889834],[148072,-916857],[140318,-941828],[147316,-960751],[192984,-1010085],[215042,-1013252],[242154,-987276],[259780,-950929],[534301,-845294],[751588,-638761],[784103,-635704],[812072,-625945],[820436,-607946],[813784,-545017],[811365,-527096],[807884,-509313],[803434,-487123],[777561,-318060],[711442,-173508],[704925,-158378],[699683,-146283],[694101,-134348],[673981,-92856],[669722,-80320],[668624,-66662],[667661,-49795],[630319,95674],[620450,254348],[617110,269279],[614629,281380],[614621,293455],[618807,335374],[619977,347353],[621095,359338],[622487,374319],[639104,546751],[595758,733886],[591612,754852],[588239,771620],[584177,788218],[568787,846002],[555548,859174],[528001,858998],[498412,851793],[219905,975521],[-81004,983156],[-108059,1010274],[-140732,1024662],[-158998,1014569],[-181302,956268],[-179838,937339],[-161553,919092],[-137709,902354],[-96419,796636],[-90671,704295],[-91388,691067],[-91833,680426],[-90708,669966],[-84110,633805],[-81251,623668],[-76431,614063],[-70259,602254],[8827,373382]],[[8827,373382],[137159,272603],[145260,262197],[152149,253910],[160753,248410],[193252,234218],[201886,228776],[208889,220651],[217167,210437],[268285,171139],[323084,78970],[327435,56498],[332113,38005],[342883,24679],[389400,-11574],[397647,-27427],[392513,-50869],[382465,-76102],[413705,-234284],[453174,-338911],[450895,-363427],[450963,-384484],[460294,-399306],[505950,-437298],[518010,-449299],[527908,-463515],[539916,-481344],[612200,-561578],[726950,-569924],[749318,-575540],[767496,-579718],[785646,-579807],[848574,-573156],[863954,-559818],[864000,-527512],[853811,-493869],[975521,-219905],[982979,74007],[1006815,101266],[1021115,131116],[1013073,150960],[957763,189340],[941576,199744],[924630,208977],[903407,220385],[799028,284320],[676093,304613],[661394,308006],[649600,310650],[637674,312322],[595754,316507],[583861,318453],[572206,321924],[557737,326399],[482676,341653],[402969,465342],[399415,489751],[394644,510160],[382405,523066],[329797,553074],[316440,564365],[307208,580734],[296793,601065],[131104,777053],[-96809,934691],[-112310,951839],[-125357,965441],[-140999,974266],[-199300,996571],[-218218,995161],[-236504,977044],[-253375,953393],[-534301,845294],[-765835,625219],[-792684,623581],[-815904,615371],[-821941,600766],[-812279,552198],[-809752,538276],[-807703,524266],[-805189,506751],[-790016,418004],[-747904,370214],[-741405,359159],[-735934,350319],[-728740,343292],[-700890,322038],[-692478,316579],[-683203,312425],[-671606,307410],[-575763,251392],[-491153,184160],[-480819,175939],[-472551,169363],[-464278,162792],[-435316,139805],[-427847,132265],[-422191,122884],[-415467,111153],[-371775,60058],[-331084,675],[-324253,-11815],[-318664,-21786],[-311905,-30875],[-286319,-61090],[-280685,-71046],[-278815,-83233],[-277161,-98110],[-240512,-185144],[-189703,-248314],[-178138,-259502],[-168954,-268627],[-161443,-278947],[-138121,-316949],[-133271,-328846],[-132359,-342430],[-131807,-359055],[-97352,-476189],[-111159,-617566],[-110636,-634528],[-110404,-648184],[-112374,-661495],[-122995,-707274],[-130802,-718901],[-147320,-725092],[-167087,-729845],[-247479,-803821],[-499257,-813991],[-518613,-813759],[-534114,-813655],[-549549,-814589],[-603415,-819631],[-618729,-812410],[-627002,-788690],[-629729,-761091],[-845294,-534301],[-957536,-242610],[-983436,-228346],[-1002621,-209233],[-1001704,-191903],[-969132,-148397],[-959967,-135862],[-951090,-123115],[-940024,-107164],[-882251,-26999],[-809734,-19972],[-795168,-21124],[-783367,-21816],[-772029,-19926],[-733484,-8976],[-722451,-5916],[-711379,-2998],[-697536,637],[-580317,32665]]]


==> anc/8_15_8_19/coords_8_19.json <==
[[[266409,-652575],[385845,-595900],[400200,-594793],[412136,-593112],[420975,-587108],[445426,-559750],[452016,-551586],[457770,-542739],[464855,-531649],[505142,-478475],[573021,-420088],[584302,-418055],[593820,-414957],[598259,-408578],[603956,-383279],[604234,-375794],[601702,-368150],[598251,-358992],[594615,-311981],[585728,-268843],[583128,-260530],[581110,-253834],[579974,-246998],[577514,-222899],[576549,-216042],[575048,-209258],[573123,-200802],[562420,-135787],[573678,-85426],[578729,-76028],[582579,-68157],[583479,-60016],[581569,-31698],[580715,-23630],[579229,-15626],[577313,-5647],[560105,127147],[462058,198693],[455537,207442],[449838,214418],[442584,218462],[415258,227286],[406627,226345],[398529,218087],[390933,207390],[342585,187684],[295717,183279],[286211,184633],[278425,185502],[271103,184116],[246680,175521],[241743,168875],[244370,156182],[250991,143685],[220846,5818],[183605,-53663],[177855,-66377],[173074,-76546],[166728,-85596],[141962,-115200],[138278,-126119],[142669,-140070],[149714,-155343],[141774,-249568],[102929,-304474],[94438,-314667],[87696,-322895],[81851,-331711],[62965,-363518],[59663,-373736],[60970,-385563],[63310,-399671],[42997,-515895],[67853,-647342],[69860,-664864],[71574,-678897],[74574,-692642],[87255,-740189],[96589,-751760],[115913,-755848],[138302,-757018],[226776,-819614],[499673,-821263],[517258,-820260],[531351,-819546],[545405,-819971],[594471,-823405],[608272,-816787],[615807,-795740],[618752,-771146],[841000,-541035],[950965,-261933],[980039,-245544],[1001820,-224322],[1001413,-204365],[966642,-151664],[958228,-135643],[953056,-117873],[947040,-95750],[887263,37197],[807209,263010],[808844,271608],[809253,279233],[805941,284173],[789513,295337],[784976,298754],[780777,302623],[775577,307489],[602161,446330],[441349,535617],[429867,544445],[420491,551411],[410179,556381],[372715,570267],[360792,570093],[348700,561036],[336209,548946],[265907,530647],[155464,415804],[147381,398945],[140004,385320],[128960,376494],[85340,354637],[76011,343206],[76071,323533],[79662,301515],[-3893,106820],[-84650,-10565],[-92427,-30568],[-99251,-46684],[-109921,-59493],[-153197,-98009],[-161403,-113123],[-159232,-134314],[-153970,-158422],[-189067,-283188],[-213038,-443432],[-209972,-466545],[-208209,-485639],[-212827,-502892],[-239394,-558748],[-240307,-577299],[-226520,-597089],[-207740,-617250],[-175183,-770419],[-176769,-890040],[-160767,-915673],[-150463,-940283],[-156270,-959340],[-199759,-1008716],[-221473,-1012029],[-248482,-986044],[-265467,-949572],[-541035,-841000],[-760477,-629057],[-790815,-625798],[-816834,-616490],[-824658,-599574],[-818718,-540302],[-816746,-523395],[-814214,-506553],[-810996,-485513],[-788542,-308213],[-725168,-161984],[-719565,-147082],[-715020,-135173],[-709742,-123600],[-690032,-83699],[-685929,-71589],[-685078,-58325],[-684443,-41977],[-647491,105582],[-632876,264910],[-628934,279289],[-625983,290985],[-625717,302709],[-629365,343427],[-630207,355079],[-630636,366760],[-631133,381360],[-641720,553169],[-590951,743084],[-586038,762827],[-582080,778616],[-577773,794309],[-562103,849066],[-549359,861426],[-523309,861053],[-495320,854126],[-212107,977246],[87526,982455],[115367,1010153],[149076,1024527],[167504,1013909],[188525,954147],[186152,934922],[165984,917226],[140080,901860],[91800,797283],[75210,700131],[74186,687944],[73279,678176],[71324,668629],[62707,635660],[59333,626496],[54131,617983],[47505,607545],[-50145,384323]],[[-50145,384323],[-173604,288842],[-181804,278084],[-188834,269512],[-197699,264031],[-231205,250470],[-239906,244652],[-246258,235152],[-253381,223322],[-302927,180141],[-358578,88800],[-363088,66377],[-367920,47923],[-378832,34760],[-425774,-695],[-433966,-16641],[-428094,-40479],[-416865,-65735],[-445398,-227917],[-483708,-334402],[-481095,-357916],[-480819,-378162],[-489576,-392507],[-532940,-429450],[-544154,-441331],[-552760,-455733],[-563051,-473751],[-628970,-553643],[-736892,-562768],[-757882,-568435],[-774963,-572665],[-792052,-572908],[-851324,-566967],[-865822,-554356],[-865664,-523682],[-855615,-491895],[-977246,-212107],[-982389,83726],[-1005520,110632],[-1019299,139987],[-1011271,159382],[-956784,196647],[-940980,206945],[-924701,216519],[-904321,228409],[-802875,292549],[-685078,313053],[-670883,316741],[-659475,319603],[-647900,321244],[-607182,324892],[-595643,326841],[-584398,330632],[-570484,335529],[-497866,351388],[-415505,477394],[-412262,501280],[-407639,521320],[-395584,533639],[-343912,561156],[-330694,571697],[-321331,587271],[-310721,606642],[-137057,780947],[101945,934997],[118292,951772],[131997,965052],[148133,973518],[207895,994538],[227011,992799],[245228,974566],[262216,950853],[541035,841000],[779871,610326],[801961,608822],[821023,601906],[825875,589850],[817501,550025],[815152,538638],[812890,527232],[810071,512974],[795286,440474],[797268,318126],[801665,310669],[804635,303749],[803310,297969],[792145,281541],[789244,276656],[786949,271404],[784158,264834],[766887,233118],[752735,199917],[751907,192442],[750963,186315],[748104,181341],[735127,166320],[731957,161584],[729963,156038],[727662,149144],[669870,46904],[610320,-16338],[608149,-29483],[604205,-40638],[596683,-44902],[568365,-46811],[560252,-44729],[553321,-37374],[546104,-28035],[439546,24107]],[[439546,24107],[431111,181910],[426852,192177],[423782,200905],[424509,209211],[433333,236537],[439360,242876],[451267,244022],[464697,242946],[546432,288805],[717182,188223],[723965,185695],[729409,183538],[734105,180319],[749126,167342],[751699,161931],[749847,154219],[746425,145883],[790521,-110358],[608572,-217401],[602751,-225084],[597403,-231189],[590794,-233718],[566695,-236178],[559720,-234337],[553915,-227388],[548230,-218624],[355913,-115735],[270428,144676],[267728,153523],[265553,160597],[263189,167607],[254594,192030],[255475,199872],[263448,207182],[273734,213697],[344200,374543],[377589,507954],[379557,522200],[381269,533627],[384504,544592],[398390,582056],[406028,591125],[420157,595077],[436939,597796],[512889,655346],[765655,585435],[779432,580690],[790493,576958],[801776,574124],[841600,565751],[850851,556827],[850593,537293],[844866,516621],[977246,212107],[982460,-87831],[1004938,-113679],[1018229,-142080],[1010378,-160629],[957677,-195400],[943338,-206393],[930577,-219478],[914894,-235946],[780452,-348603],[636929,-386476],[628755,-393161],[621353,-398231],[613757,-398777],[588458,-393080],[581380,-390830],[574688,-387326],[566445,-382852],[346946,-300048],[192627,-140082],[184087,-129132],[177130,-120412],[169147,-112781],[139543,-88015],[134145,-77778],[136610,-63039],[141722,-46723],[107696,97960],[107292,295866],[115203,313914],[120658,329689],[118079,343755],[96222,387376],[94589,401784],[103146,417687],[115102,434811],[129581,560896],[94545,611995],[94122,627685],[91497,641303],[83500,647836],[50531,656453],[40324,654247],[31826,642413],[24980,627593],[-159975,519570],[-203952,307811],[-214054,295978],[-221521,284758],[-221233,274004],[-207671,240497],[-203895,230884],[-200323,221191],[-195877,209068],[-156778,107649],[-142655,3265],[-151679,-20030],[-157014,-41014],[-150817,-57113],[-112301,-100389],[-103001,-114198],[-97461,-130619],[-91171,-150990],[-39719,-243018],[33766,-311568],[41584,-322700],[48166,-331581],[56505,-338172],[88312,-357058],[97169,-362836],[105529,-369383],[115906,-377624],[246583,-467777],[387587,-547605],[400443,-551693],[410802,-555279],[419522,-561203],[446880,-585654],[455138,-592134],[464253,-597538],[475675,-604145],[556453,-662563],[564005,-751673],[568168,-769018],[571290,-783065],[571654,-797155],[568221,-846221],[557923,-858419],[532106,-858376],[505498,-849702],[212107,-977246],[-84033,-982394],[-109320,-999869],[-134080,-1011276],[-153326,-1005772],[-202702,-962283],[-215030,-947938],[-223344,-930037],[-232966,-907768],[-384627,-697295],[-478341,-485405],[-481363,-464192],[-484516,-446871],[-492786,-432660],[-529730,-389296],[-537045,-374393],[-536904,-355591],[-535283,-333224],[-580891,-185613],[-647529,-139714],[-659375,-128797],[-669058,-120149],[-679937,-113505],[-719838,-93795],[-730811,-87327],[-740821,-79195],[-753144,-68927],[-853835,-3279],[-929021,101417],[-943208,120256],[-954527,135355],[-965395,150771],[-1002661,205258],[-1003252,226186],[-980245,248640],[-949460,265752],[-841000,541035],[-626462,763163],[-624994,795371],[-614661,823234],[-597316,829523],[-542559,813853],[-527569,807284],[-514321,796575],[-498368,782984],[-407280,733725],[-386262,629382],[-387964,607417],[-388661,589327],[-383507,573233],[-355990,521562],[-352935,504584],[-360518,485357],[-371468,463784],[-374789,302361],[-394237,100683],[-411664,79363],[-423612,58049],[-420031,40503],[-384575,-6438],[-377738,-22121],[-378340,-41264],[-380417,-64106],[-321006,-284356],[-257860,-448360],[-264513,-476811],[-265794,-502766],[-254039,-517537],[-198182,-544103],[-183156,-553552],[-170351,-566635],[-154895,-583126],[-64257,-649698],[17039,-687060],[29269,-705806],[42462,-720451],[57141,-722757],[104688,-710075],[118109,-705856],[131156,-700427],[147386,-693539],[266409,-652575]]]


==> anc/8_15_8_19/diagram_checks.py <==
"""Check the spherical diagrams, three segments, and all pass replacements.
Run with Python 3 and granny.json in the same directory.
Signed visit = over/under. Writhe sign = sign(det(over, under)).
"""
import json
from pathlib import Path

def planar(diagram):
    word, signs = diagram["gauss"], diagram["writhe"]
    n, m = len(signs), len(word)
    assert all(s in (-1, 1) for s in signs)
    assert m == 2*n and sorted(word) == [*range(-n, 0), *range(1, n+1)]
    rotation = {}
    for k, sign in enumerate(signs, 1):
        i, j = word.index(k), word.index(-k)
        a, b = 2*i, 2*((i-1) % m)+1
        c, d = 2*j, 2*((j-1) % m)+1
        order = [a,c,b,d] if sign == 1 else [a,d,b,c]
        rotation.update(zip(order, order[1:] + order[:1]))
    seen = set()
    faces = 0
    for dart in rotation:
        if dart not in seen:
            faces += 1
            while dart not in seen:
                seen.add(dart)
                dart = rotation[dart ^ 1]
    assert n - 2*n + faces == 2

def segments(word, cuts):
    offsets = [k-1 for k in cuts]
    assert offsets == sorted(set(offsets)) and 0 <= offsets[0] <= offsets[-1] < len(word)
    arcs = [word[a:b] for a,b in zip(offsets,offsets[1:])]
    arcs.append(word[offsets[-1]:] + word[:offsets[0]])
    where = {visit: i for i, arc in enumerate(arcs) for visit in arc}
    directions = {(where[x], where[-x]) for x in word if x>0}
    assert all(a != b and (b,a) not in directions for a,b in directions)
    if len(cuts) == 3:
        assert directions == {(0,1),(1,2),(2,0)}

def cut_open(diagram, cut):
    word = diagram["gauss"]
    start, length = cut
    assert 1 <= start <= len(word) and 0 <= length < len(word)
    word = word[start-1:] + word[:start-1]
    removed = word[:length]
    levels = {1 if x > 0 else -1 for x in removed}
    assert len(levels) <= 1
    erased = set(map(abs, removed))
    labels, result = {}, []
    for x in word[length:]:
        k = abs(x)
        if k in erased:
            continue
        label = labels.setdefault(k, len(labels)+1)
        result.append((label if x > 0 else -label, diagram["writhe"][k-1]))
    return levels, result



==> anc/8_15_8_19/exact_source.py <==
"""Exact verification of 3-segment presentations given by integer polylines.

Input: three polylines e1,e2,e3 (lists of integer points) with
  e1: p3 -> p1,  e2: p1 -> p2,  e3: p2 -> p3   (closed curve e1 e2 e3).
Rule: e1 over e2, e2 over e3, e3 over e1.
Checks (exact integer arithmetic):
  * the closed polygon is generic (only transverse double points in edge interiors,
    no vertex on another edge, no triple points);
  * no segment has a self-crossing.
Outputs a PD code (spherogram convention) and the number of Fox 3-colourings.
"""
from fractions import Fraction as Fr
from itertools import combinations


def cross(o, a, b):
    return (a[0] - o[0]) * (b[1] - o[1]) - (a[1] - o[1]) * (b[0] - o[0])


def on_segment(p, a, b):
    return cross(a, b, p) == 0 and min(a[0], b[0]) <= p[0] <= max(a[0], b[0]) and min(a[1], b[1]) <= p[1] <= max(a[1], b[1])


class NonGeneric(Exception):
    pass


def build(segs):
    pts, lab = [], []
    for i, a in enumerate(segs):
        for j in range(len(a) - 1):
            pts.append(tuple(a[j])); lab.append(i)
    n = len(pts)
    # consistency of endpoints
    for i in range(3):
        if tuple(segs[i][-1]) != tuple(segs[(i + 1) % 3][0]):
            raise NonGeneric('segments do not close up')
    if len(set(pts)) != n:
        raise NonGeneric('repeated vertex')
    E = [(pts[i], pts[(i + 1) % n], lab[i]) for i in range(n)]
    for i in range(n):  # no vertex on a non-incident edge
        for j in range(n):
            if j in (i, (i - 1) % n):
                continue
            if on_segment(pts[i], E[j][0], E[j][1]):
                raise NonGeneric('vertex on edge')
    X = []  # (edge i, t_i, edge j, t_j, point)
    for i, j in combinations(range(n), 2):
        if j == i + 1 or (i == 0 and j == n - 1):
            p, q = E[i][0], E[i][1]; r, s = E[j][0], E[j][1]
            if cross(p, q, r) == 0 and cross(p, q, s) == 0:
                raise NonGeneric('collinear adjacent edges')
            continue
        p, q = E[i][0], E[i][1]; r, s = E[j][0], E[j][1]
        d1, d2 = cross(r, s, p), cross(r, s, q)
        d3, d4 = cross(p, q, r), cross(p, q, s)
        if d1 == 0 and d2 == 0:
            if on_segment(r, p, q) or on_segment(s, p, q) or on_segment(p, r, s):
                raise NonGeneric('overlap')
            continue
        if (d1 > 0) != (d2 > 0) and (d3 > 0) != (d4 > 0) and 0 not in (d1, d2, d3, d4):
            t = Fr(d1, d1 - d2); u = Fr(d3, d3 - d4)
            P = (p[0] + t * (q[0] - p[0]), p[1] + t * (q[1] - p[1]))
            X.append((i, t, j, u, P))
    if len(set(x[4] for x in X)) != len(X):
        raise NonGeneric('triple point')
    for (i, t, j, u, P) in X:
        if E[i][2] == E[j][2]:
            raise NonGeneric('self-crossing of segment e%d' % (E[i][2] + 1))
    return E, X


def pd_code(segs):
    E, X = build(segs)
    if not X:
        return E, X, []
    ev = []
    for k, (i, t, j, u, P) in enumerate(X):
        li, lj = E[i][2], E[j][2]
        i_over = (lj - li) % 3 == 1
        ev.append((i + t, k, i_over, i))
        ev.append((j + u, k, not i_over, j))
    ev.sort()
    m = len(ev)
    pos = {}
    for idx, e in enumerate(ev):
        pos.setdefault(e[1], []).append((idx, e[2], e[3]))
    PD = []
    for k in range(len(X)):
        (i1, o1, g1), (i2, o2, g2) = pos[k]
        if o1:
            (iu, gu), (io, go) = (i2, g2), (i1, g1)
        else:
            (iu, gu), (io, go) = (i1, g1), (i2, g2)
        u = (E[gu][1][0] - E[gu][0][0], E[gu][1][1] - E[gu][0][1])
        v = (E[go][1][0] - E[go][0][0], E[go][1][1] - E[go][0][1])
        a, c = (iu - 1) % m, iu
        bin_, bout = (io - 1) % m, io
        if u[0] * v[1] - u[1] * v[0] > 0:
            PD.append([a, bin_, c, bout])
        else:
            PD.append([a, bout, c, bin_])
    return E, X, PD


def fox_colourings(PD, p):
    """number of Fox p-colourings (p prime) = p^dim"""
    m = 2 * len(PD); par = list(range(m))
    def f(x):
        while par[x] != x:
            par[x] = par[par[x]]; x = par[x]
        return x
    for a, b, c, d in PD:
        par[f(b)] = f(d)
    roots = sorted(set(f(x) for x in range(m))); idx = {r: i for i, r in enumerate(roots)}
    A = []
    for (a, b, c, d) in PD:
        row = [0] * len(roots)
        row[idx[f(b)]] += 2; row[idx[f(a)]] -= 1; row[idx[f(c)]] -= 1
        A.append([x % p for x in row])
    # rank mod p
    r = 0; cols = len(roots)
    for col in range(cols):
        piv = next((i for i in range(r, len(A)) if A[i][col] % p), None)
        if piv is None:
            continue
        A[r], A[piv] = A[piv], A[r]
        inv = pow(A[r][col], p - 2, p)
        A[r] = [(x * inv) % p for x in A[r]]
        for i in range(len(A)):
            if i != r and A[i][col]:
                fct = A[i][col]
                A[i] = [(x - fct * y) % p for x, y in zip(A[i], A[r])]
        r += 1
    return cols - r


def to_integer(arcs, scale=1000):
    segs = [[(round(x * scale), round(y * scale)) for (x, y) in a] for a in arcs]
    return segs


==> anc/8_15_8_19/layout_refine.py <==
"""Spread the faces of a fixed triangulated planar embedding. No combinatorial choices."""
import numpy as np
from scipy.optimize import minimize
def refine(xy,faces,outer,N,M):
    border=set(faces[outer])
    triangles=[]
    for j,f in enumerate(faces):
        if j==outer:continue
        center=N+M+j
        for a,b in zip(f,f[1:]+f[:1]):triangles.append([a,b,center])
    ix=np.array(triangles); ii,jj,kk=ix.T
    nodes=sorted(set(ix.flat)-border)
    def cross(v,w):return v[:,0]*w[:,1]-v[:,1]*w[:,0]
    a,b,c=xy[ii],xy[jj],xy[kk]
    orient=np.sign(cross(b-a,c-a));assert np.all(orient!=0)
    scale=np.abs(cross(b-a,c-a)).sum()/len(ii)
    edges=np.unique(np.sort(np.concatenate([ix[:,[0,1]],ix[:,[0,2]],ix[:,[1,2]]]),axis=1),axis=0)
    x,y=edges.T
    def obj(z):
        p=xy.copy();p[nodes]=z.reshape((-1,2))
        a,b,c=p[ii],p[jj],p[kk]
        sizes=orient*cross(b-a,c-a)/scale
        eps=.00001
        z0=np.maximum(sizes,eps);short=np.minimum(0,sizes-eps)/eps
        energy=(-np.log(z0)-short+0.5*short**2).sum()
        ds=(-1+short)/z0*orient/scale
        deriv=np.zeros_like(p)
        for keys,d in ((ii,b-c),(jj,c-a),(kk,a-b)):
            np.add.at(deriv,keys,np.stack([d[:,1]*ds,-d[:,0]*ds],axis=1))
        d=p[x]-p[y];energy+=.10*(d*d).sum()/scale
        np.add.at(deriv,x,.20*d/scale);np.add.at(deriv,y,-.20*d/scale)
        return energy,deriv[nodes].flatten()
    res=minimize(obj,xy[nodes].flatten(),method='L-BFGS-B',jac=True,options={'maxiter':550,'ftol':1e-12})
    trial=xy.copy();trial[nodes]=res.x.reshape((-1,2))
    assert np.all(orient*cross(trial[jj]-trial[ii],trial[kk]-trial[ii])>0)
    return trial


==> anc/8_15_8_19/plot.py <==
"""Draw the one-exception example from its rotation system; coordinates are for display."""
from pathlib import Path
import json
import numpy as np
import matplotlib
matplotlib.use('Agg')
from matplotlib import pyplot as plt
from matplotlib.path import Path as MPath
from matplotlib.patches import PathPatch, Circle

DIR=Path(__file__).resolve().parent
import sys
knot=sys.argv[1] if len(sys.argv)>1 else '15'
example=json.loads((DIR/f'cert_8_{knot}.json').read_text())
w=example['diagrams'][0]['gauss']
h=example['diagrams'][0]['writhe']
N=len(h); M=len(w)
rotation={}
for k,sign in enumerate(h,1):
    i,j=w.index(k),w.index(-k)
    a,b=2*i,2*((i-1)%M)+1
    c,d=2*j,2*((j-1)%M)+1
    cycle=[a,c,b,d] if sign>0 else [a,d,b,c]
    rotation.update(zip(cycle,cycle[1:]+cycle[:1]))
seen=set(); faces=[]
def tail(d):
    return abs(w[(d//2+(d%2))%M])-1
for d in rotation:
    if d in seen:continue
    f=[];s=d
    while s not in seen:
        seen.add(s);f.extend([tail(s),N+s//2]);s=rotation[s^1]
    faces.append(f)
def layout(outer):
    nodes=[];edges=[]
    for i in range(M):
        edges.extend([(N+i,abs(w[i])-1),(N+i,abs(w[(i+1)%M])-1)])
    for j,f in enumerate(faces):
        if j != outer:
            edges.extend((N+M+j,v) for v in f)
    nodes=sorted(set(x for e in edges for x in e)); size=max(nodes)+1
    weights=np.zeros((size,size))
    for i,j in edges:weights[i,j]+=1;weights[j,i]+=1
    border=faces[outer]; ring=np.array([[np.cos(t),np.sin(t)] for t in np.linspace(0,2*np.pi,len(border),endpoint=False)])
    hidden=[v for v in nodes if v not in border]
    lap=np.diag(weights.sum(axis=1))-weights
    xy=np.zeros((size,2));xy[border]=ring
    xy[hidden]=np.linalg.solve(lap[np.ix_(hidden,hidden)],weights[np.ix_(hidden,border)]@ring)
    # Improve interior spacing with a convex combination layout biased toward the original edges.
    distances=[np.linalg.norm(xy[i]-xy[j]) for i,j in edges if i<N+M and j<N+M]
    return min(distances),xy
options=[(*layout(i),i) for i,f in enumerate(faces) if len(set(f))==len(f) and len(f)>=6]
from layout_refine import refine
scored=[]
for _,initial,j in sorted(options,key=lambda item:item[0],reverse=True)[:4]:
    trial=refine(initial,faces,j,N,M)
    points=trial[:N]
    distances=sorted(np.linalg.norm(x-y) for i,x in enumerate(points) for y in points[i+1:])
    scored.append((sum(distances[:8]),trial))
_,positions=max(scored,key=lambda item:item[0])
# Rotate the principal axis to horizontal, preserving the plane orientation.
_,vec=np.linalg.eigh(np.cov(positions[:N].T))
axis=vec[:,1]
positions=positions@np.array([[axis[0],-axis[1]],[axis[1],axis[0]]])
# Align the plane orientation with the certified crossing signs.
i,j=w.index(1),w.index(-1)
def tangent(a):
    return positions[N+a]-positions[N+(a-1)%M]
v1,v2=tangent(i),tangent(j)
if np.sign(v1[0]*v2[1]-v1[1]*v2[0])!=h[0]:
    positions[:,1]*=-1
colors=['#ac3b42','#2079a1','#39835d']
cuts=[v-1 for v in example['cuts_before_visits_1_based']]
def seg(i):return 0 if cuts[0]<=i<cuts[1] else 1 if cuts[1]<=i<cuts[2] else 2
def mid(i):return positions[N+i%M]
fig,ax=plt.subplots(figsize=(10,8))
ax.set_aspect('equal');ax.axis('off')
def draw_path(v,codes,color,width,z=0):
    ax.add_patch(PathPatch(MPath(v,codes),facecolor='none',edgecolor=color,lw=width,
                           capstyle='round',joinstyle='round',zorder=z))
def half(from_,to_,color):
    draw_path([from_,to_],[1,2],color,2.5)
# Use pairwise disjoint disks around all crossing vertices and all edge midpoints.
# Straight chords between alternating boundary points intersect exactly once.
V=positions[:N+M]
pieces=[(abs(w[i])-1,N+i) for i in range(M)]+[(N+i,abs(w[(i+1)%M])-1) for i in range(M)]
def distance_to_segment(pt,a,b):
    v=b-a
    return np.linalg.norm(pt-a-v*np.clip(np.dot(pt-a,v)/np.dot(v,v),0,1))
rad=[]
for j,pt in enumerate(V):
    nearest=min(np.linalg.norm(pt-q) for k,q in enumerate(V) if k!=j)
    clearance=min(distance_to_segment(pt,V[a],V[b]) for a,b in pieces if j not in (a,b))
    rad.append(min(.22,.44*nearest,.8*clearance))
def port(j,k):
    u=V[k]-V[j]
    return V[j]+rad[j]*u/np.linalg.norm(u)
for i in range(M):
    node=abs(w[i])-1; prev=N+(i-1)%M; nxt=N+i
    for m in [prev,nxt]:
        half(port(node,m),port(m,node),colors[seg(i)])
    # Round the corner at the midpoint. Marked cuts remain at the actual vertex.
    v=N+i; after=abs(w[(i+1)%M])-1
    if (i+1)%M in cuts:
        half(port(v,node),V[v],colors[seg(i)])
        half(V[v],port(v,after),colors[seg((i+1)%M)])
    else:
        draw_path([port(v,node),V[v],port(v,after)],[1,3,3],colors[seg(i)],2.5)
# Within each crossing disk interpolate the four ray angles monotonically to
# equally spaced inner ports. The two straight diameters then meet at 90 degrees.
traces={}
for k in range(1,N+1):
    n=k-1
    visits=[w.index(k),w.index(-k)]
    slots=[(i,side,N+((i-1)%M if side==0 else i)) for i in visits for side in (0,1)]
    angles=[np.arctan2(*(V[j]-V[n])[::-1]) for i,side,j in slots]
    order=np.argsort(angles)
    ordered=np.array(angles)[order]
    target_angle=np.mean(ordered-np.arange(4)*np.pi/2)
    arms={}
    for r_index,q in enumerate(order):
        i,side,j=slots[q];start=angles[q];end=target_angle+r_index*np.pi/2
        a=np.linspace(0,1,14)
        smooth=a*a*(3-2*a);theta=start+(end-start)*smooth
        radius=rad[n]*(1-.65*a)
        arms[i,side]=V[n]+np.stack((radius*np.cos(theta),radius*np.sin(theta)),axis=1)
    for i in visits:
        inbound,outbound=arms[i,0],arms[i,1][::-1]
        traces[i]=np.vstack((inbound,outbound))
        for arm in (inbound,outbound):
            draw_path(arm,[1]+[2]*(len(arm)-1),colors[seg(i)],2.5)
        if w[i]>0:
            half(inbound[-1],outbound[0],colors[seg(i)])
        else:
            gap=min(.015,.24*rad[n])
            for q in (inbound[-1],outbound[0]):
                v=(q-V[n])/np.linalg.norm(q-V[n])
                half(q,V[n]+gap*v,colors[seg(i)])
for i in cuts:
    u=mid(i-1);ax.plot(*u,'o',ms=6.2,color='#222222',zorder=4)
from matplotlib.lines import Line2D
handles=[Line2D([0],[0],color=c,lw=3,label='$e_'+str(i+1)+'$') for i,c in enumerate(colors)]
ax.legend(handles=handles,ncol=3,frameon=False,loc='upper center',bbox_to_anchor=(.5,-.015),fontsize=13)
ax.set_title(r'$8_{'+knot+r'}$'+'    '+r'$e_1>e_2,\quad e_2>e_3,\quad e_3>e_1$',fontsize=17,pad=10)
ax.autoscale();ax.margins(.05)
fig.savefig(DIR/f'8_{knot}_three_segments.png',bbox_inches='tight',dpi=170)
fig.savefig(DIR/f'8_{knot}_three_segments.pdf',bbox_inches='tight')
from write_coordinates import export
export(globals())


==> anc/8_15_8_19/standard_diagrams.py <==
PD={
'7_3':[(6,2,7,1),(10,4,11,3),(14,8,1,7),(8,14,9,13),(12,6,13,5),(2,10,3,9),(4,12,5,11)],
'8_5':[(6,2,7,1),(8,4,9,3),(2,8,3,7),(14,10,15,9),(12,5,13,6),(4,13,5,14),(16,12,1,11),(10,16,11,15)],
'8_10':[(1,4,2,5),(3,8,4,9),(9,15,10,14),(5,13,6,12),(13,7,14,6),(11,1,12,16),(15,11,16,10),(7,2,8,3)],
'8_15':[(1,4,2,5),(3,8,4,9),(5,12,6,13),(13,16,14,1),(9,14,10,15),(15,10,16,11),(11,6,12,7),(7,2,8,3)],
'8_19':[(4,2,5,1),(8,4,9,3),(9,15,10,14),(5,13,6,12),(13,7,14,6),(11,1,12,16),(15,11,16,10),(2,8,3,7)]
}
def from_pd(pd):
 m=2*len(pd)
 visits=[None]*m
 for k,(a,b,c,d) in enumerate(pd,1):
  assert (a%m)+1==c
  if b%m+1==d:u,s=b,-1
  else:assert d%m+1==b;u,s=d,1
  visits[a-1]=(-k,s);visits[u-1]=(k,s)
 return tuple(visits)


==> anc/8_15_8_19/verify.py <==
"""Verify both three-segment knot presentations using only the Python standard library."""
import json
from collections import Counter
from pathlib import Path
from diagram_checks import cut_open, planar, segments
from exact_source import build
from standard_diagrams import PD, from_pd
from write_coordinates import oriented_data, relabel

ROOT = Path(__file__).resolve().parent

def visits(diagram):
    return [(v, diagram['writhe'][abs(v)-1]) for v in diagram['gauss']]

def check(name):
    record = json.loads((ROOT/f'cert_{name}.json').read_text())
    arcs = json.loads((ROOT/f'coords_{name}.json').read_text())
    diagrams = record['diagrams']
    assert record['knot'] == name and len(arcs) == 3
    assert all(type(x) is int for arc in arcs for point in arc for x in point)
    edges, crossings = build(arcs)
    pairs = Counter(tuple(sorted((edges[i][2]+1,edges[j][2]+1)))
                    for i,_,j,_,_ in crossings)
    assert relabel(oriented_data(arcs)) == relabel(visits(diagrams[0]))
    starts = [1,1+pairs[1,2]+pairs[1,3],1+2*pairs[1,2]+pairs[1,3]+pairs[2,3]]
    assert starts == record['cuts_before_visits_1_based']
    segments(diagrams[0]['gauss'],starts)
    for diagram in diagrams:
        planar(diagram)
    assert len(record['moves'])+1 == len(diagrams)
    for old,new,move in zip(diagrams,diagrams[1:],record['moves']):
        old_levels,old_open = cut_open(old,move['old'])
        new_levels,new_open = cut_open(new,move['new'])
        assert len(old_levels | new_levels) == 1 and old_open == new_open
    reference = list(from_pd(PD[name]))
    symmetry = record['endpoint_symmetry']
    assert symmetry['over_factor'] == symmetry['writhe_factor'] == 1
    if symmetry['reverse']:
        reference.reverse()
    offset = symmetry['rotation']
    assert relabel(reference[offset:]+reference[:offset]) == relabel(visits(diagrams[-1]))
    print(name, 'intersections (12,23,31)', (pairs[1,2],pairs[2,3],pairs[1,3]),
          'verified pass sequence', [len(d['writhe']) for d in diagrams])
if __name__ == '__main__':
    for name in ('8_15','8_19'):
        check(name)


==> anc/8_15_8_19/write_coordinates.py <==
"""Run after plot.py in the same namespace to export certified integer polylines."""
import json
from fractions import Fraction
from exact_source import build
def oriented_data(arcs):
    edges,crossings=build(arcs);events=[]
    for index,(i,q,j,r,point) in enumerate(crossings,1):
        a,b,col=edges[i];c,d,other=edges[j]
        det=(b[0]-a[0])*(d[1]-c[1])-(b[1]-a[1])*(d[0]-c[0])
        above=(other-col)%3==1
        signed=(1 if above else -1)*index
        hand=(1 if det>0 else -1)*(1 if above else -1)
        events.extend([(i+q,signed,hand),(j+r,-signed,hand)])
    return [(v,h) for t,v,h in sorted(events)]
def relabel(events):
    labels={};res=[]
    for x,h in events:
        y=labels.setdefault(abs(x),len(labels)+1)
        res.append(((1 if x>0 else -1)*y,h))
    return res
def export(namespace):
    V=namespace['V'];cuts=namespace['cuts'];w=namespace['w'];N=namespace['N'];M=namespace['M'];port=namespace['port'];h=namespace['h'];DIR=namespace['DIR']
    arcs=[]
    for start,stop in zip(cuts,cuts[1:]+[cuts[0]+M]):
        points=[V[N+(start-1)%M]]
        for j in range(start,stop):
            i=j%M;n=abs(w[i])-1
            # Three interior angle samples per arm suffice for a transverse integer polygon.
            trace=namespace['traces'][i]
            points.extend([trace[k] for k in (0,5,9,13,14,18,22,27)])
            points.append(V[N+i])
        arcs.append([[int(round(1000000*v)) for v in p] for p in points])
    want=relabel([(x,h[abs(x)-1]) for x in w])
    if relabel(oriented_data(arcs))!=want:
        raise AssertionError("Rendered plane orientation differs from the signed certificate")
    assert relabel(oriented_data(arcs))==want
    (DIR/f'coords_8_{namespace["knot"]}.json').write_text(json.dumps(arcs,separators=(',',':'))+'\n')
    print('Integer polylines verified:',namespace['knot'],N,[len(arc) for arc in arcs])


==> anc/NAMES_README.txt <==
Knot names in census_data.json follow KnotInfo.
Earlier search logs (enumeration/*, check_all.out, corner_twists/*) use SnapPy's Rolfsen-based names:
  SnapPy 10_83 = KnotInfo 10_86, SnapPy 10_86 = KnotInfo 10_83,
  SnapPy 10_163..10_166 = KnotInfo 10_162..10_165.


==> anc/README.md <==
# Supplementary data: "Is every knot a three-way deadlock?"

* `main_examples.json` — integer vertex coordinates of the three segments (e1: p3→p1, e2: p1→p2, e3: p2→p3) for
  the 3-segment presentations of 5_1 (Thm 1.4), K14n14349 (Thm 1.5, col_3 = 3^4), the σ = −6 knot (Thm 1.6), the square knot and the granny knot (Thm 1.7), and polygons for 7_1 and 9_1
  (the polygon of 7_1 was read off the vector figure; the certified polygon of 9_1 is in `T2_9/T29.json`, here in the
  coordinates (x − y/2, √3 y/2) in which the symmetry is a rotation).
* `census_data.json` — presentations for every knot of Table 6 (integer vertices or PD codes).
* `verify_exact.py` — exact-arithmetic genericity check, PD code (cyclic rule e1 > e2 > e3 > e1), Fox colourings.
* `sig.py` — signature via the Gordon–Litherland formula.
* `check_all.py` — re-verifies everything (needs SnapPy).
* `figures_smooth.json`, `check_figures.py`, `pretty.py` — the smooth drawings used in Figures 1–7 and a check that each has the
  same signed Gauss code as the certified integer polygon (so the drawings are planar isotopic to the certified diagrams).
* `verify_pd.py` — independent check of a presentation given as a PD code (used for 5_1 with 9 crossings and 8_3).
* `rsearch.py` — Reidemeister-move search for 3-segment presentations of a given knot.
* `enum3.py`, `stage2.py` — exhaustive enumeration of 3-segment Gauss words (Proposition on c_3 lower bounds):
  `python3 enum3.py a b c dets out.json` then `python3 stage2.py KNOT DET out.json ...`.
  (enum3/stage2 also need `gen.py`-free modules only; stage2 needs SnapPy.)
* `square_certificate.json`, `check_cert.py` — certificate that the 18-crossing 3-segment presentation of Figure 6
  is the square knot: 46 signed Gauss codes, consecutive ones differing by one Reidemeister move across a face.
  `python3 check_cert.py square_certificate.json` checks every step without any knot software.
* Granny knot (Figure 7): `granny_passes.json` (signed Gauss codes, cut points and six pass re-routings) with
  `verify_granny_passes.py`; and `granny_certificate.json` (22 Reidemeister moves across faces), checked by
  `python3 check_cert.py granny_certificate.json`.
* `census_certificates/` — for each of the 30 knots with at most eight crossings in Table 6, a sequence of
  signed Gauss codes from the 3-segment presentation to the KnotInfo diagram (or its mirror image), consecutive
  codes differing by a Reidemeister move across a face or by reversal of the Gauss-word orientation.  `python3 check_census_certs.py` checks all of them
  (steps, start = presentation, end = KnotInfo diagram); needs `database_knotinfo` for the target diagrams.
* Torus knot 7_1 (Figure 2): `seven_one_passes.json` with `verify_seven_one_passes.py` (five pass re-routings,
  17 -> 7 crossings), and `census_certificates/7_1.json` (22 Reidemeister moves to the KnotInfo diagram).

## Additions (arXiv version)

### `T2_9/` — the torus knot 9_1 = T(2,9) (Figure 3, Table 1 of the paper)
* `T29.json`: integer vertices of the three segments; `e2 = R(e1)`, `e3 = R^2(e1)` with `R(x,y) = (-y, x-y)`.
* `python3 check_T29.py`: checks in exact rational arithmetic that the polygon is generic, that each segment is simple and that each pair of segments has 11 crossings, rebuilds the signed Gauss code and verifies the 30 Reidemeister moves (6 of type I, 9 of type II, 15 of type III) to the standard diagram of the closed 2-braid with nine crossings (up to mirror image). Standard library only.
* `plot_diagram.py` redraws the figure (needs matplotlib).

### `pass_certificates/` — the knots 7_3, 8_5, 8_10
* `cert_7_3.json` (14 crossings), `cert_8_5.json` (33), `cert_8_10.json` (27): signed Gauss words of a 3-segment presentation and of each step of a sequence of re-routings of passes ending at the Knot Atlas diagram (`knot_atlas_pd`).
* `python3 verify_certificates.py`: checks planarity of every diagram, the 3-segment conditions of the first diagram, that each step replaces an arc passing over (or under) everything it meets by another such arc with the same end points (the signed Gauss words of the complementary interval agree), and that the last diagram is the Knot Atlas diagram. Standard library only.

`census_data.json` now also contains 7_3, 8_5, 8_10 (as PD codes with cut points) and 9_1 (integer coordinates); `python3 check_all.py` checks all entries.

### `twist_knots/` — Theorem 1.8 and Section 7 (twist knots) and the spiral lemma
* `twist.py`: integer polygons of the 3-segment presentations D_n (annulus 2 <= r <= 3; e3 winds n times);
  `twist_presentations.json`: D_n for -10 <= n <= 10.
* `python3 verify_twist.py` (needs SnapPy): for each D_n checks in exact arithmetic that it is a 3-segment presentation
  with (c12,c23,c13) = (1, 1+|n|, 1+2|n|) and identifies K(D_n) (3_1, 4_1, 5_2, 6_1, 7_2, 8_1, 9_2, 10_1, ...);
  builds an explicit height model of D_1 together with the circle c_- (`link3d.py` turns 3D polygons into a PD code),
  identifies the link as L5a1 (the Whitehead link), and checks that Dehn fillings of c_- give the exteriors of K(D_n).

### `corner_twists/` — Proposition 7.4, Theorem 7.5, Table 2 (corner twists and two-bridge families)
* `famcore.py`: PD codes of plane polygons with prescribed over/under rule; `corner_circles` finds pairs of partition
  points on a common face, an arc alpha between them in that face, and the corner circle (over the middle segment,
  under the other two).
* `famrun.py`: Dehn fillings (1,k) on the corner circle; `fam_results.json` lists the 41 corner circles found in the
  presentations of 38 census knots, with the link K0 u c and the knots obtained for k = -3..3.
* `spin.py`: the construction in the proof of Proposition 7.4 (slide a partition point along alpha, then wind the
  stub of the preceding segment around an annulus); `python3 spin.py 6_3 9_31 ...` builds the presentations for
  |k| <= 2, identifies them, and compares with the fillings (`spin.out`: they agree in every case).
* `plat.py`, `identify_links.py`: four-plat diagram of C(a1,...,am) with a crossing circle around the first twist
  region; for each family of Table 2 SnapPy finds an isometry of link exteriors mapping the corner circle to the
  crossing circle (`identify_links.out`; the cusp matrices fix the longitude up to sign).
* `fraccheck.py`: checks that the knots S(p,q), p/q = [a1+2t, a2, ..., am], are the fillings found in
  `fam_results.json`.
* `newcensus.json`: the presentations of 9_2, 10_1, 10_10, 10_133 (also in `census_data.json`), with the seed,
  corner and twist parameter.

### `enumeration/`, `verify_gauss.py` — Section 8.4, Theorem 8.1 (exhaustive enumeration)
* `enum_all.cpp` (and `enum_all6.cpp`, which also allows 6 and 7 crossings): enumerates all reduced
  3-segment presentations in which every pair of segments crosses at least twice, for a range of
  crossing numbers; output: signed Gauss words (`+k` over, `-k` under) and crossing signs, in blocks
  `N=n triple a,b,c ...`.  It is `8_15/enumerate.cpp` with the Alexander filter for 8_15 removed.
  `./enum_all6 6 7; ./enum_all 8 14; ./enum_all 15 17` produce 26 + 8,214 + 98,082 diagrams.
* `idbest.py`: identifies every diagram with SnapPy and keeps the smallest one for each knot type.
* `exactcheck.py`: for each knot K with u(K) >= 2 whose c_3 is claimed (bold entries of Table 6), checks
  with SnapPy that no enumerated diagram with fewer crossings and the same determinant and knot Floer
  data is K (1,096 diagrams).
* `detscan.py`: determinant + knot Floer homology scan; `./enum_all 18 21 | python3 detscan.py /dev/stdin`
  shows that no diagram with at most 21 crossings has the determinant and knot Floer homology of
  T(3,4) = 8_19, hence c_3(8_19) >= 22.
* `enum_summary.json`: new and improved census entries, and the knots with exact c_3.
* `verify_gauss.py`: checks a Gauss-word presentation (realisability in the sphere via the Euler
  characteristic, simplicity of the segments and the cyclic rule) and identifies the knot.
  `check_all.py` calls it for the census entries with a `gauss` field; entries with a `previous`
  field keep the earlier coordinate presentation (used by the Reidemeister certificates).

### `8_15/` — Theorem 8.1(3) for 8_15
Enumeration to 23 crossings (and 24–30 crossings with a pair crossing only 2 or 3 times) with the
Alexander filter of 8_15, the Jones-polynomial exclusion of the 550 survivors, the 9-crossing
4-segment presentation, and the 10-crossing diagram with a single exceptional crossing.  See
`README_ja.md` (Japanese).  The survivors were also identified independently with SnapPy by
`../enumeration/snapcheck815.py 8_15 census.txt subset_24_30.txt`: none is 8_15.

### `enumeration/inverse_moves/` — independent generation of tri-simple curves (Section 8.4)
`gen.py N` generates all tri-simple curves with at most N crossings, up to homeomorphism of the sphere
(including reflections), reversal and relabelling, by the inverse of monotone simplification: insert
an empty monogon at partition points or an empty bigon, and close up under triangle moves and slides of
partition points (keeping the three arcs simple).  `gen.log` lists the numbers
1, 4, 13, 47, 165, 637, 2433, 9602, 37959, 151904 for N = 1..10.
`cmp.py N file` compares the reduced curves with all c_ij >= 2 with the output of `enum_all`
(equal sets of classes for N = 6..10: 2, 4, 4, 32, 55).  `mono2.py` checks that every reduced class
with at most 12 crossings reaches a curve with an empty monogon or bigon after at most one triangle
move or slide.

### `8_15_8_19/` — 3-segment presentations of 8_15 (27 crossings) and 8_19 = T(3,4) (30 crossings)
Integer coordinates (`coords_8_15.json`, `coords_8_19.json`; also in `census_data.json`), the certificates
by re-routing of passes (8 and 11 steps, ending at the Knot Atlas diagrams without mirror image) and
`verify.py`, which checks everything with the Python standard library only (see `README_ja.md`).
`census/` contains the filtered enumerations to 26 crossings (8_15) and 28 crossings (8_19) giving
c_3(8_15) = 27 and c_3(8_19) >= 29 (`census/verify_lower.py`, needs a C++17 compiler).
These presentations, certificates and enumerations were obtained with the assistance of ChatGPT (OpenAI);
they were re-checked independently with `verify_exact.py` and SnapPy (8_15: isometric to 8_15;
8_19: fundamental group <a,b | a^3 = b^4>, knot Floer homology of T(3,4)).

### `braidlike/` — Proposition 7.7
`consist.py` lists the closed 3-braids (cyclically reduced words of length <= 14) whose crossings are
consistent along the braid strands and which are knots, and identifies them with SnapPy: only the
unknot and the weaving knots W(3,q) occur (4_1, 8_18, 10_123, K14a19470).

### `four_plat/` — Proposition 7.8 and Theorem 7.9 (four-plats)
* `two_bridge_three_segments.py`: checks the family beta_{u,v} (u,v <= 12, labels and Schubert fractions)
  and the sweep mod 17.  `plat_obstructions.py`: integral loop matrices (G = B^2), transport matrices,
  the half-tables for all odd primes p <= 1000 (obstructed exactly for 17, 61, 421, 797, 859);
  `--full` repeats the global sweeps.  Explanation in `README_ja.md` (Japanese).  These files were obtained
  with the assistance of ChatGPT (OpenAI).
* Independent re-checks: `plat_obstruction.py p ...` (global sweep, no normalisation of labels; 17 is the
  only obstructed prime among 3..37), `halftable2.py N` (half-tables by brute force over colours,
  including bottom caps (14)(23); obstructed primes <= 200: 17, 61; also 421, 797, 859 checked),
  `family.py` (SnapPy: the closures of beta_{u,v}, u,v <= 2, are the stated two-bridge knots and are
  3-segment presentations), `why17.py` (loop images are cyclic, generated by a conjugate of H^6).

### `figures/` — drawings of Figures 7 and 9
`smooth3.py` simplifies each segment (Douglas-Peucker) and passes a centripetal Catmull-Rom spline through
the remaining points, accepting the result only if the signed Gauss word (order of crossings, signs and
segment of each visit) equals that of the certified coordinates; the drawings are stored as
`*_drawing.json`.  They represent the same diagrams as the certified coordinates.

### `enumeration/extended/` — knots found with 18-22 crossings (second list in Theorem 8.1(1))
`./enum_all 18 19 | python3 scan_missing.py missing.json found18_19.json` (and likewise for 20, 21, 22):
for every reduced diagram the fingerprint (|Delta(-1)|, Delta(2)Delta(1/2)) is computed from the Alexander
matrix and compared with the 89 prime knots with at most ten crossings that were not yet in the census
(`missing.json`, polynomials from KnotInfo); matching diagrams are identified with SnapPy.
7,685,052 diagrams were scanned, 75,214 matched a fingerprint, and 35 knots were found (`added_round2.json`);
`merge_new.py` re-verifies each Gauss word with `verify_gauss.py` before adding it to `census_data.json`.

## torus_T2q/ — the torus knots T(2,q) (Section 3.1)
* `family.py` — explicit signed Gauss words D_k of T(2,2k+1) with (c12,c23,c13)=(k,k,k^2+k-1) (Theorem 3.7).
* `verify_family.py [K]` — checks D_k for k<=K (planarity, segments, cyclic rule, SnapPy knot group).
* `T2_family_certificates.json` — D_k for k=1..15.
* `spiral_construction.py` — the half-circle spirals S_k of Construction 3.3 (exact integer check of the counts).
* `reduced_Rk.py`, `ladder.py` — the re-routed diagram R_k of Lemma 3.5 and its identification (k<=10).
* `pruned_search/` — the a_2-pruned enumerator (`fast_multitarget.cpp`) and the searches for T(2,7), T(2,9) (to 26 crossings) and T(2,11) (to 30 crossings).

## enumeration/pruned26/ — the remaining 26-crossing block (min c_ij = 8) and the first 27-crossing runs for the knots still missing, with the a_2-pruned enumerator; this found 10_57 and 10_125.

## enumeration/targeted18_25 (version 3)
Targeted enumeration testing minimality of the census presentations. Some exclusions rely on numerical isometry tests.
- `reduce.py`, `reduce_all.py`: removal of monogons and same-over-strand bigons (Reidemeister I/II); `r3search.py` confirms that no Reidemeister III move or partition-point slide preserves the 3-segment condition (Lemma 2.8).
- `fastm1.cpp`: the a2-pruned, fingerprint-filtered enumerator, extended to allow min c_ij = 1.
- `targets.py` -> `nonexact.json`: targets with (det, Delta(2)Delta(1/2) mod 1009, a2) from KnotInfo; `driver.py`, `run25.sh`: searches for N0(K) <= N < min(N(K),26); `ident2.py`: SnapPy identification.
- `hfkcheck.py`, `hfk_done.txt`: independent screening of all 9,469 candidates by knot Floer homology.
- `cross.py`: independent unpruned Gauss-word enumeration with min c_ij = 1 up to 9 crossings.
- `exact_new.json`: the 209 proposed minima reported by the census searches. The manuscript distinguishes the certified cases from numerical evidence.


==> anc/T2_9/T29.json <==
{"segments":[[[-230,417],[-661,1025],[-2326,-932],[-465,-40],[597,964],[941,2487],[2388,3329],[2795,-1057],[-1838,-1319],[96,-306],[1168,1064],[1565,-532],[-417,-647]],[[-417,-647],[-1025,-1686],[932,-1394],[40,-425],[-964,-367],[-2487,-1546],[-3329,-941],[1057,3852],[1319,-519],[306,402],[-1064,104],[532,2097],[647,230]],[[647,230],[1686,661],[1394,2326],[425,465],[367,-597],[1546,-941],[941,-2388],[-3852,-2795],[519,1838],[-402,-96],[-104,-1168],[-2097,-1565],[-230,417]]],"codes":[[[2,0,0],[1,1,1],[3,0,1],[4,0,1],[6,0,0],[5,1,0],[7,1,1],[8,1,1],[11,0,1],[10,1,1],[12,0,1],[9,1,0],[14,0,0],[13,1,0],[17,0,0],[15,1,0],[16,1,1],[18,1,1],[19,0,1],[21,0,1],[20,1,1],[22,0,1],[9,0,0],[23,1,1],[10,0,1],[20,0,1],[13,0,0],[24,1,0],[25,1,1],[26,1,1],[8,0,1],[28,1,1],[18,0,1],[27,1,0],[15,0,0],[29,1,0],[5,0,0],[30,1,0],[31,1,1],[32,1,1],[1,0,1],[7,0,1],[33,1,1],[16,0,1],[27,0,0],[19,1,1],[28,0,1],[33,0,1],[29,0,0],[17,1,0],[21,1,1],[11,1,1],[26,0,1],[3,1,1],[32,0,1],[2,1,0],[30,0,0],[6,1,0],[24,0,0],[14,1,0],[22,1,1],[12,1,1],[23,0,1],[25,0,1],[4,1,1],[31,0,1]],[[1,1,0],[2,0,0],[3,1,0],[4,0,0],[5,1,0],[6,1,1],[7,1,1],[8,0,1],[9,0,1],[10,1,1],[11,0,1],[1,0,0],[12,1,1],[13,0,1],[10,0,1],[3,0,0],[14,1,0],[15,1,1],[16,1,1],[17,0,1],[18,1,1],[7,0,1],[19,1,0],[5,0,0],[20,1,0],[21,0,0],[22,1,1],[23,1,0],[24,1,1],[25,0,1],[26,0,1],[27,1,1],[6,0,1],[19,0,0],[8,1,1],[18,0,1],[27,0,1],[20,0,0],[4,1,0],[9,1,1],[28,1,1],[16,0,1],[29,1,1],[24,0,1],[23,0,0],[30,1,0],[31,1,0],[14,0,0],[2,1,0],[11,1,1],[32,1,1],[12,0,1],[15,0,1],[33,1,1],[30,0,0],[22,0,1],[25,1,1],[29,0,1],[33,0,1],[31,0,0],[21,1,0],[26,1,1],[17,1,1],[28,0,1],[13,1,1],[32,0,1]],[[1,1,0],[2,0,0],[3,1,0],[4,0,0],[5,1,0],[6,1,1],[7,1,1],[8,0,1],[9,0,1],[10,1,1],[11,0,1],[1,0,0],[12,1,1],[13,0,1],[10,0,1],[3,0,0],[14,1,0],[15,1,1],[16,1,1],[17,0,1],[18,1,1],[7,0,1],[19,1,0],[5,0,0],[20,1,0],[21,0,0],[22,1,1],[23,0,1],[24,0,1],[25,1,1],[6,0,1],[19,0,0],[8,1,1],[18,0,1],[25,0,1],[20,0,0],[4,1,0],[9,1,1],[26,1,1],[16,0,1],[27,1,1],[28,1,0],[29,1,0],[14,0,0],[2,1,0],[11,1,1],[30,1,1],[12,0,1],[15,0,1],[31,1,1],[28,0,0],[22,0,1],[23,1,1],[27,0,1],[31,0,1],[29,0,0],[21,1,0],[24,1,1],[17,1,1],[26,0,1],[13,1,1],[30,0,1]],[[1,1,0],[2,0,0],[3,1,0],[4,0,0],[5,1,1],[6,0,1],[7,0,1],[8,1,1],[9,0,1],[1,0,0],[10,1,1],[11,0,1],[8,0,1],[3,0,0],[12,1,0],[13,1,1],[14,1,1],[15,0,1],[16,1,1],[17,1,0],[18,1,0],[19,0,0],[20,1,1],[21,1,0],[22,1,1],[23,0,1],[24,0,1],[25,1,1],[17,0,0],[5,0,1],[6,1,1],[16,0,1],[25,0,1],[18,0,0],[4,1,0],[7,1,1],[26,1,1],[14,0,1],[27,1,1],[22,0,1],[21,0,0],[28,1,0],[29,1,0],[12,0,0],[2,1,0],[9,1,1],[30,1,1],[10,0,1],[13,0,1],[31,1,1],[28,0,0],[20,0,1],[23,1,1],[27,0,1],[31,0,1],[29,0,0],[19,1,0],[24,1,1],[15,1,1],[26,0,1],[11,1,1],[30,0,1]],[[1,1,0],[2,0,0],[3,1,0],[4,0,0],[5,1,1],[6,0,1],[7,0,1],[8,1,1],[9,0,1],[1,0,0],[10,1,1],[11,0,1],[8,0,1],[3,0,0],[12,1,0],[13,1,1],[14,1,1],[15,0,1],[16,1,1],[17,1,0],[18,1,0],[19,0,0],[20,1,1],[21,0,1],[22,0,1],[23,1,1],[17,0,0],[5,0,1],[6,1,1],[16,0,1],[23,0,1],[18,0,0],[4,1,0],[7,1,1],[24,1,1],[14,0,1],[25,1,1],[26,1,0],[27,1,0],[12,0,0],[2,1,0],[9,1,1],[28,1,1],[10,0,1],[13,0,1],[29,1,1],[26,0,0],[20,0,1],[21,1,1],[25,0,1],[29,0,1],[27,0,0],[19,1,0],[22,1,1],[15,1,1],[24,0,1],[11,1,1],[28,0,1]],[[1,1,0],[2,0,0],[3,1,0],[4,0,0],[5,1,1],[6,0,1],[7,0,1],[8,1,1],[9,0,1],[1,0,0],[10,1,1],[11,0,1],[8,0,1],[3,0,0],[12,1,0],[13,1,1],[14,1,1],[15,0,1],[16,1,1],[17,1,0],[18,1,0],[19,0,0],[20,1,1],[21,0,1],[22,0,1],[18,0,0],[23,1,1],[5,0,1],[6,1,1],[16,0,1],[17,0,0],[23,0,1],[4,1,0],[7,1,1],[24,1,1],[14,0,1],[25,1,1],[26,1,0],[27,1,0],[12,0,0],[2,1,0],[9,1,1],[28,1,1],[10,0,1],[13,0,1],[29,1,1],[26,0,0],[20,0,1],[21,1,1],[25,0,1],[29,0,1],[27,0,0],[19,1,0],[22,1,1],[15,1,1],[24,0,1],[11,1,1],[28,0,1]],[[1,1,0],[2,0,0],[3,1,0],[4,0,0],[5,1,1],[6,0,1],[7,0,1],[8,1,1],[9,0,1],[1,0,0],[10,1,1],[11,0,1],[8,0,1],[3,0,0],[12,1,0],[13,1,1],[14,1,1],[15,0,1],[16,1,0],[17,0,0],[18,1,1],[19,0,1],[20,0,1],[16,0,0],[21,1,1],[5,0,1],[6,1,1],[21,0,1],[4,1,0],[7,1,1],[22,1,1],[14,0,1],[23,1,1],[24,1,0],[25,1,0],[12,0,0],[2,1,0],[9,1,1],[26,1,1],[10,0,1],[13,0,1],[27,1,1],[24,0,0],[18,0,1],[19,1,1],[23,0,1],[27,0,1],[25,0,0],[17,1,0],[20,1,1],[15,1,1],[22,0,1],[11,1,1],[26,0,1]],[[1,1,0],[2,0,0],[3,1,0],[4,0,0],[5,1,1],[6,0,1],[7,0,1],[8,1,1],[9,0,1],[1,0,0],[10,1,1],[11,0,1],[8,0,1],[3,0,0],[12,1,0],[13,1,1],[14,1,1],[15,0,1],[16,0,0],[17,1,0],[18,1,1],[19,0,1],[17,0,0],[20,0,1],[21,1,1],[5,0,1],[6,1,1],[21,0,1],[4,1,0],[7,1,1],[22,1,1],[14,0,1],[23,1,1],[24,1,0],[25,1,0],[12,0,0],[2,1,0],[9,1,1],[26,1,1],[10,0,1],[13,0,1],[27,1,1],[24,0,0],[18,0,1],[19,1,1],[23,0,1],[27,0,1],[25,0,0],[20,1,1],[16,1,0],[15,1,1],[22,0,1],[11,1,1],[26,0,1]],[[1,1,0],[2,0,0],[3,1,0],[4,0,0],[5,1,1],[6,0,1],[7,0,1],[8,1,1],[9,0,1],[1,0,0],[10,1,1],[11,0,1],[8,0,1],[3,0,0],[12,1,0],[13,1,1],[14,1,1],[15,1,0],[16,1,1],[17,0,1],[15,0,0],[18,0,1],[19,1,1],[5,0,1],[6,1,1],[19,0,1],[4,1,0],[7,1,1],[20,1,1],[14,0,1],[21,1,1],[22,1,0],[23,1,0],[12,0,0],[2,1,0],[9,1,1],[24,1,1],[10,0,1],[13,0,1],[25,1,1],[22,0,0],[16,0,1],[17,1,1],[21,0,1],[25,0,1],[23,0,0],[18,1,1],[20,0,1],[11,1,1],[24,0,1]],[[1,1,0],[2,0,0],[3,1,0],[4,0,0],[5,1,1],[6,0,1],[7,0,1],[8,1,1],[9,0,1],[1,0,0],[10,1,1],[11,0,1],[8,0,1],[3,0,0],[12,1,0],[13,1,1],[14,1,1],[15,1,0],[16,1,1],[17,0,1],[15,0,0],[18,0,1],[19,1,1],[5,0,1],[6,1,1],[19,0,1],[4,1,0],[7,1,1],[20,1,1],[14,0,1],[21,1,1],[22,1,0],[23,1,0],[12,0,0],[2,1,0],[9,1,1],[24,1,1],[10,0,1],[13,0,1],[23,0,0],[25,1,1],[16,0,1],[17,1,1],[21,0,1],[22,0,0],[25,0,1],[18,1,1],[20,0,1],[11,1,1],[24,0,1]],[[1,1,0],[2,0,0],[3,1,0],[4,0,0],[5,1,1],[6,0,1],[7,0,1],[8,1,1],[9,0,1],[1,0,0],[10,1,1],[11,0,1],[8,0,1],[3,0,0],[12,1,0],[13,1,1],[14,1,1],[15,1,0],[16,1,1],[17,0,1],[15,0,0],[18,0,1],[19,1,1],[5,0,1],[6,1,1],[19,0,1],[4,1,0],[7,1,1],[20,1,1],[14,0,1],[21,1,0],[12,0,0],[2,1,0],[9,1,1],[22,1,1],[10,0,1],[13,0,1],[21,0,0],[23,1,1],[16,0,1],[17,1,1],[23,0,1],[18,1,1],[20,0,1],[11,1,1],[22,0,1]],[[1,1,0],[2,0,0],[3,1,0],[4,0,0],[5,1,1],[6,0,1],[7,0,1],[8,1,1],[9,0,1],[1,0,0],[10,1,1],[11,0,1],[8,0,1],[3,0,0],[12,1,1],[13,1,0],[14,1,1],[15,1,0],[16,1,1],[17,0,1],[15,0,0],[18,0,1],[19,1,1],[5,0,1],[6,1,1],[19,0,1],[4,1,0],[7,1,1],[20,1,1],[14,0,1],[13,0,0],[21,1,0],[2,1,0],[9,1,1],[22,1,1],[10,0,1],[21,0,0],[12,0,1],[23,1,1],[16,0,1],[17,1,1],[23,0,1],[18,1,1],[20,0,1],[11,1,1],[22,0,1]],[[1,1,0],[2,0,0],[3,1,0],[4,0,0],[5,1,1],[6,0,1],[7,0,1],[8,1,1],[9,0,1],[1,0,0],[10,1,1],[11,0,1],[8,0,1],[3,0,0],[12,1,1],[13,1,0],[14,1,1],[15,0,1],[13,0,0],[16,0,1],[17,1,1],[5,0,1],[6,1,1],[17,0,1],[4,1,0],[7,1,1],[18,1,1],[19,1,0],[2,1,0],[9,1,1],[20,1,1],[10,0,1],[19,0,0],[12,0,1],[21,1,1],[14,0,1],[15,1,1],[21,0,1],[16,1,1],[18,0,1],[11,1,1],[20,0,1]],[[1,1,0],[2,0,0],[3,1,1],[4,0,1],[5,0,1],[6,1,1],[7,0,0],[8,0,1],[9,1,1],[10,0,1],[6,0,1],[1,0,0],[11,1,1],[12,1,0],[13,1,1],[14,0,1],[12,0,0],[15,0,1],[16,1,1],[3,0,1],[4,1,1],[16,0,1],[2,1,0],[5,1,1],[17,1,1],[18,1,0],[8,1,1],[19,1,0],[20,1,1],[9,0,1],[18,0,0],[11,0,1],[21,1,1],[13,0,1],[14,1,1],[21,0,1],[15,1,1],[17,0,1],[10,1,1],[20,0,1],[19,0,0],[7,1,0]],[[1,1,0],[2,0,0],[3,1,1],[4,0,1],[5,0,1],[6,1,1],[7,0,0],[8,0,1],[9,1,1],[10,0,1],[6,0,1],[1,0,0],[11,1,1],[12,1,0],[13,1,1],[14,0,1],[12,0,0],[15,0,1],[16,1,1],[3,0,1],[4,1,1],[16,0,1],[2,1,0],[5,1,1],[17,1,1],[18,1,0],[8,1,1],[9,0,1],[18,0,0],[11,0,1],[19,1,1],[13,0,1],[14,1,1],[19,0,1],[15,1,1],[17,0,1],[10,1,1],[7,1,0]],[[1,1,0],[2,0,0],[3,1,1],[4,0,1],[5,0,1],[1,0,0],[6,1,1],[7,0,1],[8,1,1],[9,0,1],[10,0,0],[6,0,1],[11,1,1],[12,1,0],[13,1,1],[14,0,1],[12,0,0],[15,0,1],[16,1,1],[3,0,1],[4,1,1],[16,0,1],[2,1,0],[5,1,1],[17,1,1],[18,1,0],[7,1,1],[8,0,1],[18,0,0],[11,0,1],[19,1,1],[13,0,1],[14,1,1],[19,0,1],[15,1,1],[17,0,1],[9,1,1],[10,1,0]],[[1,1,0],[2,0,0],[3,1,1],[4,0,1],[5,0,1],[1,0,0],[6,1,1],[7,0,1],[8,1,1],[6,0,1],[9,1,1],[10,1,0],[11,1,1],[12,0,1],[10,0,0],[13,0,1],[14,1,1],[3,0,1],[4,1,1],[14,0,1],[2,1,0],[5,1,1],[15,1,1],[16,1,0],[7,1,1],[8,0,1],[16,0,0],[9,0,1],[17,1,1],[11,0,1],[12,1,1],[17,0,1],[13,1,1],[15,0,1]],[[1,1,0],[2,0,0],[3,1,1],[4,0,1],[5,0,1],[1,0,0],[6,1,1],[7,0,1],[8,1,1],[6,0,1],[9,1,1],[10,1,1],[11,1,0],[11,0,0],[12,0,1],[13,0,1],[14,1,1],[3,0,1],[4,1,1],[14,0,1],[2,1,0],[5,1,1],[15,1,1],[16,1,0],[7,1,1],[8,0,1],[16,0,0],[9,0,1],[17,1,1],[12,1,1],[10,0,1],[17,0,1],[13,1,1],[15,0,1]],[[1,1,0],[2,0,0],[3,1,1],[4,0,1],[5,0,1],[1,0,0],[6,1,1],[7,0,1],[8,1,1],[6,0,1],[9,1,1],[10,1,1],[11,0,1],[12,0,1],[13,1,1],[3,0,1],[4,1,1],[13,0,1],[2,1,0],[5,1,1],[14,1,1],[15,1,0],[7,1,1],[8,0,1],[15,0,0],[9,0,1],[16,1,1],[11,1,1],[10,0,1],[16,0,1],[12,1,1],[14,0,1]],[[1,1,0],[2,0,0],[3,1,1],[4,0,1],[5,0,1],[1,0,0],[6,1,1],[7,0,1],[8,1,1],[6,0,1],[9,1,1],[10,0,1],[11,1,1],[12,0,1],[13,1,1],[3,0,1],[4,1,1],[13,0,1],[2,1,0],[5,1,1],[14,1,1],[15,1,0],[7,1,1],[8,0,1],[15,0,0],[9,0,1],[10,1,1],[16,1,1],[16,0,1],[11,0,1],[12,1,1],[14,0,1]],[[1,1,0],[2,0,0],[3,1,1],[4,0,1],[5,0,1],[1,0,0],[6,1,1],[7,0,1],[8,1,1],[6,0,1],[9,1,1],[10,0,1],[11,1,1],[12,0,1],[13,1,1],[3,0,1],[4,1,1],[13,0,1],[2,1,0],[5,1,1],[14,1,1],[15,1,0],[7,1,1],[8,0,1],[15,0,0],[9,0,1],[10,1,1],[11,0,1],[12,1,1],[14,0,1]],[[1,1,0],[2,1,1],[3,0,1],[1,0,0],[4,0,1],[5,1,1],[6,0,1],[7,1,1],[8,0,1],[9,0,0],[10,1,0],[11,1,1],[12,0,1],[10,0,0],[13,0,1],[14,1,1],[2,0,1],[3,1,1],[14,0,1],[4,1,1],[5,0,1],[6,1,1],[7,0,1],[15,1,1],[11,0,1],[12,1,1],[15,0,1],[13,1,1],[9,1,0],[8,1,1]],[[1,1,0],[2,1,1],[3,0,1],[1,0,0],[4,0,1],[5,1,1],[6,0,1],[7,1,1],[5,0,1],[8,1,1],[9,0,1],[10,1,1],[11,0,1],[12,1,1],[2,0,1],[3,1,1],[12,0,1],[4,1,1],[13,1,0],[6,1,1],[7,0,1],[13,0,0],[8,0,1],[9,1,1],[10,0,1],[11,1,1]],[[1,1,0],[1,0,0],[2,0,1],[3,0,1],[4,1,1],[5,0,1],[6,1,1],[7,1,0],[8,1,1],[9,0,1],[7,0,0],[10,0,1],[11,1,1],[2,1,1],[12,0,1],[11,0,1],[3,1,1],[4,0,1],[5,1,1],[6,0,1],[13,1,1],[8,0,1],[9,1,1],[13,0,1],[10,1,1],[12,1,1]],[[1,1,0],[2,1,1],[3,0,1],[1,0,0],[4,0,1],[5,1,1],[6,1,1],[7,0,1],[5,0,1],[8,1,1],[9,0,1],[10,1,1],[11,0,1],[12,1,1],[2,0,1],[3,1,1],[12,0,1],[4,1,1],[7,1,1],[6,0,1],[8,0,1],[9,1,1],[10,0,1],[11,1,1]],[[1,1,0],[2,1,1],[3,0,1],[1,0,0],[4,0,1],[5,1,1],[6,1,1],[6,0,1],[7,0,1],[8,1,1],[9,0,1],[10,1,1],[11,0,1],[12,1,1],[2,0,1],[3,1,1],[12,0,1],[4,1,1],[5,0,1],[7,1,1],[8,0,1],[9,1,1],[10,0,1],[11,1,1]],[[1,1,0],[2,1,1],[3,0,1],[1,0,0],[4,0,1],[5,1,1],[6,0,1],[7,1,1],[8,0,1],[9,1,1],[10,0,1],[11,1,1],[2,0,1],[3,1,1],[11,0,1],[4,1,1],[5,0,1],[6,1,1],[7,0,1],[8,1,1],[9,0,1],[10,1,1]],[[1,1,0],[1,0,0],[2,0,1],[3,0,1],[4,1,1],[5,0,1],[6,1,1],[7,0,1],[8,1,1],[9,0,1],[10,1,1],[2,1,1],[11,0,1],[10,0,1],[3,1,1],[4,0,1],[5,1,1],[6,0,1],[7,1,1],[8,0,1],[9,1,1],[11,1,1]],[[1,1,1],[2,0,1],[3,0,1],[4,1,1],[5,0,1],[6,1,1],[7,0,1],[8,1,1],[9,0,1],[10,1,1],[2,1,1],[1,0,1],[10,0,1],[3,1,1],[4,0,1],[5,1,1],[6,0,1],[7,1,1],[8,0,1],[9,1,1]],[[1,1,1],[2,0,1],[3,1,1],[4,0,1],[5,1,1],[6,0,1],[7,1,1],[8,0,1],[9,1,1],[1,0,1],[2,1,1],[3,0,1],[4,1,1],[5,0,1],[6,1,1],[7,0,1],[8,1,1],[10,1,1],[10,0,1],[9,0,1]],[[1,1,1],[2,0,1],[3,1,1],[4,0,1],[5,1,1],[6,0,1],[7,1,1],[8,0,1],[9,1,1],[1,0,1],[2,1,1],[3,0,1],[4,1,1],[5,0,1],[6,1,1],[7,0,1],[8,1,1],[9,0,1]]]}


==> anc/T2_9/check_T29.py <==
"""Exact certificate check. Run with standard Python 3; use ordinary (non -O) mode."""
import json
from pathlib import Path
from collections import Counter
from verify_exact import pd_code
from check_cert import canon,planar,moves_down
data=json.loads(Path(__file__).with_name('T29.json').read_text())
segments=data['segments']
def rotate(p):
    x,y=p
    return [-y,x-y]
assert all([rotate(p) for p in arc]==segments[(i+1)%3] for i,arc in enumerate(segments))
E,X,PD=pd_code(segments)
visits=[]
counts=Counter()
for k,(i,t,j,u,point) in enumerate(X):
    c,d=E[i][2],E[j][2]
    counts[tuple(sorted((c+1,d+1)))]+=1
    first_over=(d-c)%3==1
    (p,q,_),(r,s,_)=E[i],E[j]
    sign=(q[0]-p[0])*(s[1]-r[1])-(q[1]-p[1])*(s[0]-r[0])
    hand=int((sign<0)==first_over)
    visits.extend([(i+t,k,first_over,hand),(j+u,k,not first_over,hand)])
word=[(k,o,h) for _,k,o,h in sorted(visits)]
codes=[[tuple(v) for v in w] for w in data['codes']]
assert len(X)==33 and sorted(counts.values())==[11,11,11]
assert canon(word)==canon(codes[0])
moves=Counter()
for i,code in enumerate(codes):
    assert planar(code)
    if i:
        want=canon(code)
        move=next((r for r,c in moves_down(codes[i-1]) if canon(c)==want),None)
        assert move is not None, i
        moves[move]+=1
# Along the standard closed 2-braid, one encounters crossings 0,...,8 twice.
# Over and under alternate. All nine crossings have the same handedness.
standard=[(j%9,j%2==0,1) for j in range(18)]
assert canon(codes[-1]) in (canon(standard),canon([(k,o,0) for k,o,_ in standard]))
print('crossings by pair:',sorted(counts.items()))
print('verified Reidemeister moves:',len(codes)-1,dict(sorted(moves.items())))
print('terminal diagram: standard T(2,9), up to mirror')


==> anc/T2_9/check_cert.py <==
"""Independent checker for a Reidemeister-move certificate given as a list of signed Gauss codes.

A signed Gauss code is a cyclic list of (crossing, over?, hand) where hand in {0,1} is the local
orientation bit (the crossing sign up to a global convention).  The checker
 * builds a PD code from each signed Gauss code and verifies planarity (#faces = n+2);
 * for each consecutive pair, verifies that one is obtained from the other by a Reidemeister move
   I, II or III performed across a face (monogon, bigon or triangle) of the planar diagram,
   with the required over/under pattern; codes are compared up to relabelling and rotation.
Uses no knot-theory software.
"""
import json, sys, itertools


def pd_from(code):
    m = len(code)
    po, pu, hand = {}, {}, {}
    for p, (x, ov, h) in enumerate(code):
        (po if ov else pu)[x] = p; hand[x] = h
    PD = []
    for x in sorted(po):
        a = (pu[x] - 1) % m; c = pu[x]; bi = (po[x] - 1) % m; bo = po[x]
        PD.append([a, bi, c, bo] if hand[x] else [a, bo, c, bi])
    return PD


def faces(PD):
    occ = {}
    for X, t in enumerate(PD):
        for i, e in enumerate(t):
            occ.setdefault(e, []).append((X, i))
    seen = set(); F = []
    for X in range(len(PD)):
        for i in range(4):
            if (X, i) in seen:
                continue
            cur = (X, i); f = []
            while cur not in seen:
                seen.add(cur)
                e = PD[cur[0]][cur[1]]; f.append(e)
                o = [q for q in occ[e] if q != cur][0]
                cur = (o[0], (o[1] + 1) % 4)
            F.append(frozenset(f))
    return F


def planar(code):
    n = len(code) // 2
    if n == 0:
        return True
    return len(faces(pd_from(code))) == n + 2


def canon(code):
    """canonical form up to relabelling and rotation (orientation fixed)"""
    m = len(code); best = None
    for r in range(m):
        lab = {}; t = []
        for k in range(m):
            x, ov, h = code[(r + k) % m]
            if x not in lab:
                lab[x] = len(lab)
            t.append((lab[x], ov, h))
        t = tuple(t)
        if best is None or t < best:
            best = t
    return best


def remove_letters(code, S):
    return [c for c in code if c[0] not in S]


def face_set(code):
    return set(faces(pd_from(code))) if len(code) else set()


def moves_down(code):
    """all codes obtained from `code` by a valid decreasing move (RI, RII) ; and RIII results"""
    m = len(code); F = face_set(code)
    pos = {}
    for p, (x, ov, h) in enumerate(code):
        pos.setdefault(x, []).append(p)
    out = []
    # edge label p = edge from passage p to passage p+1
    # RI: monogon face {p}: passages p and p+1 are the same crossing
    for p in range(m):
        if code[p][0] == code[(p + 1) % m][0] and frozenset([p]) in F:
            out.append(('I', remove_letters(code, {code[p][0]})))
    # RII: bigon face {p, q}: passages p,p+1 are crossings x,y and q,q+1 are y,x or x,y
    for p in range(m):
        x, y = code[p][0], code[(p + 1) % m][0]
        if x == y:
            continue
        for q in range(m):
            if q == p:
                continue
            if {code[q][0], code[(q + 1) % m][0]} == {x, y} and frozenset([p, q]) in F:
                # same strand over at both crossings
                if code[p][1] == code[(p + 1) % m][1] and code[q][1] == code[(q + 1) % m][1] and code[p][1] != code[q][1]:
                    out.append(('II', remove_letters(code, {x, y})))
    # RIII: triangle face {p,q,r} with edges between pairs of distinct crossings a,b,c
    edges = {p: (code[p][0], code[(p + 1) % m][0]) for p in range(m)}
    for f in F:
        if len(f) != 3:
            continue
        ps = sorted(f)
        letters = set()
        ok = True
        for p in ps:
            u, v = edges[p]
            if u == v:
                ok = False
            letters |= {u, v}
        if not ok or len(letters) != 3:
            continue
        # strands: each edge p joins passages p and p+1
        mixed = [code[p][1] != code[(p + 1) % m][1] for p in ps]
        if all(mixed):
            continue                      # cyclic triangle: no Reidemeister III
        new = list(code)
        for p in ps:
            new[p], new[(p + 1) % m] = code[(p + 1) % m], code[p]
        out.append(('III', new))
    return out


def check_step(A, B):
    r = _check_step(A, B)
    if r is None:
        r = _check_step(A, list(reversed(B)))
        if r is not None:
            r = r + '(rev)'
    return r


def _check_step(A, B):
    if canon(A) == canon(B):
        return 'same'
    cB = canon(B); cA = canon(A)
    if len(B) <= len(A):
        for t, C in moves_down(A):
            if len(C) == len(B) and canon(C) == cB:
                return t + ('-' if len(B) < len(A) else '')
    if len(B) >= len(A):
        for t, C in moves_down(B):
            if len(C) == len(A) and canon(C) == cA:
                return t + ('+' if len(B) > len(A) else '')
    return None


if __name__ == '__main__':
    d = json.load(open(sys.argv[1]))
    codes = [[(x, bool(ov), h) for x, ov, h in w] for w in d['codes']]
    bad = 0; stats = {}
    for k, w in enumerate(codes):
        if not planar(w):
            print('non-planar code at', k); bad += 1
    for k in range(len(codes) - 1):
        r = check_step(codes[k], codes[k + 1])
        stats[r] = stats.get(r, 0) + 1
        if r is None:
            print('step', k, 'NOT a Reidemeister move', len(codes[k]) // 2, '->', len(codes[k + 1]) // 2); bad += 1
    print('steps', len(codes) - 1, 'moves', stats, 'failures', bad)


==> anc/T2_9/plot_diagram.py <==
import json, math
from pathlib import Path
import matplotlib.pyplot as plt
from matplotlib.collections import LineCollection
from verify_exact import build
segments=json.loads(Path(__file__).with_name('T29.json').read_text())['segments']
E,X=build(segments)
def xy(p):return (p[0]-.5*p[1],math.sqrt(3)*.5*p[1])
coords=[(xy(a),xy(b),c) for a,b,c in E]
events=[[] for _ in E];centers=[xy(p) for i,t,j,u,p in X]
vertices=[a for a,b,c in coords]
for k,(i,t,j,u,p) in enumerate(X):
    x=centers[k];under=j if (E[j][2]-E[i][2])%3==1 else i
    clearance=min(math.dist(x,y) for y in vertices+centers[:k]+centers[k+1:])
    pos=float(u if under==j else t);a,b,c=coords[under]
    gap=min(58,.35*clearance)/math.dist(a,b)
    events[under].append((pos-gap,pos+gap))
palette=['#a73b29','#24659b','#268254'];fig,ax=plt.subplots(figsize=(8,8))
for color in range(3):
    lines=[]
    for (a,b,c),holes in zip(coords,events):
        if color!=c:continue
        bounds=[0]+[t for pair in sorted(holes) for t in pair]+[1]
        for t,u in zip(bounds[::2],bounds[1::2]):
            lines.append([[(1-v)*a[i]+v*b[i] for i in range(2)] for v in (t,u)])
    ax.add_collection(LineCollection(lines,colors=palette[color],linewidths=1.15,capstyle='round',joinstyle='round'))
for i,a in enumerate(segments):
    x,y=xy(a[0]);ax.plot(x,y,'o',color='#262626',ms=3.5)
ax.autoscale();ax.margins(.035);ax.set_aspect('equal');ax.axis('off')
fig.tight_layout();fig.savefig('T29_diagram.pdf',bbox_inches='tight',pad_inches=.05);fig.savefig('T29_diagram.png',dpi=190,bbox_inches='tight',pad_inches=.05)


==> anc/T2_9/verification.txt <==
crossings by pair: [((1, 2), 11), ((1, 3), 11), ((2, 3), 11)]
verified Reidemeister moves: 30 {'I': 6, 'II': 9, 'III': 15}
terminal diagram: standard T(2,9), up to mirror


==> anc/T2_9/verify_exact.py <==
"""Exact verification of 3-segment presentations given by integer polylines.

Input: three polylines e1,e2,e3 (lists of integer points) with
  e1: p3 -> p1,  e2: p1 -> p2,  e3: p2 -> p3   (closed curve e1 e2 e3).
Rule: e1 over e2, e2 over e3, e3 over e1.
Checks (exact integer arithmetic):
  * the closed polygon is generic (only transverse double points in edge interiors,
    no vertex on another edge, no triple points);
  * no segment has a self-crossing.
Outputs a PD code (spherogram convention) and the number of Fox 3-colourings.
"""
from fractions import Fraction as Fr
from itertools import combinations


def cross(o, a, b):
    return (a[0] - o[0]) * (b[1] - o[1]) - (a[1] - o[1]) * (b[0] - o[0])


def on_segment(p, a, b):
    return cross(a, b, p) == 0 and min(a[0], b[0]) <= p[0] <= max(a[0], b[0]) and min(a[1], b[1]) <= p[1] <= max(a[1], b[1])


class NonGeneric(Exception):
    pass


def build(segs):
    pts, lab = [], []
    for i, a in enumerate(segs):
        for j in range(len(a) - 1):
            pts.append(tuple(a[j])); lab.append(i)
    n = len(pts)
    # consistency of endpoints
    for i in range(3):
        if tuple(segs[i][-1]) != tuple(segs[(i + 1) % 3][0]):
            raise NonGeneric('segments do not close up')
    if len(set(pts)) != n:
        raise NonGeneric('repeated vertex')
    E = [(pts[i], pts[(i + 1) % n], lab[i]) for i in range(n)]
    for i in range(n):  # no vertex on a non-incident edge
        for j in range(n):
            if j in (i, (i - 1) % n):
                continue
            if on_segment(pts[i], E[j][0], E[j][1]):
                raise NonGeneric('vertex on edge')
    X = []  # (edge i, t_i, edge j, t_j, point)
    for i, j in combinations(range(n), 2):
        if j == i + 1 or (i == 0 and j == n - 1):
            p, q = E[i][0], E[i][1]; r, s = E[j][0], E[j][1]
            if cross(p, q, r) == 0 and cross(p, q, s) == 0:
                raise NonGeneric('collinear adjacent edges')
            continue
        p, q = E[i][0], E[i][1]; r, s = E[j][0], E[j][1]
        d1, d2 = cross(r, s, p), cross(r, s, q)
        d3, d4 = cross(p, q, r), cross(p, q, s)
        if d1 == 0 and d2 == 0:
            if on_segment(r, p, q) or on_segment(s, p, q) or on_segment(p, r, s):
                raise NonGeneric('overlap')
            continue
        if (d1 > 0) != (d2 > 0) and (d3 > 0) != (d4 > 0) and 0 not in (d1, d2, d3, d4):
            t = Fr(d1, d1 - d2); u = Fr(d3, d3 - d4)
            P = (p[0] + t * (q[0] - p[0]), p[1] + t * (q[1] - p[1]))
            X.append((i, t, j, u, P))
    if len(set(x[4] for x in X)) != len(X):
        raise NonGeneric('triple point')
    for (i, t, j, u, P) in X:
        if E[i][2] == E[j][2]:
            raise NonGeneric('self-crossing of segment e%d' % (E[i][2] + 1))
    return E, X


def pd_code(segs):
    E, X = build(segs)
    if not X:
        return E, X, []
    ev = []
    for k, (i, t, j, u, P) in enumerate(X):
        li, lj = E[i][2], E[j][2]
        i_over = (lj - li) % 3 == 1
        ev.append((i + t, k, i_over, i))
        ev.append((j + u, k, not i_over, j))
    ev.sort()
    m = len(ev)
    pos = {}
    for idx, e in enumerate(ev):
        pos.setdefault(e[1], []).append((idx, e[2], e[3]))
    PD = []
    for k in range(len(X)):
        (i1, o1, g1), (i2, o2, g2) = pos[k]
        if o1:
            (iu, gu), (io, go) = (i2, g2), (i1, g1)
        else:
            (iu, gu), (io, go) = (i1, g1), (i2, g2)
        u = (E[gu][1][0] - E[gu][0][0], E[gu][1][1] - E[gu][0][1])
        v = (E[go][1][0] - E[go][0][0], E[go][1][1] - E[go][0][1])
        a, c = (iu - 1) % m, iu
        bin_, bout = (io - 1) % m, io
        if u[0] * v[1] - u[1] * v[0] > 0:
            PD.append([a, bin_, c, bout])
        else:
            PD.append([a, bout, c, bin_])
    return E, X, PD


def fox_colourings(PD, p):
    """number of Fox p-colourings (p prime) = p^dim"""
    m = 2 * len(PD); par = list(range(m))
    def f(x):
        while par[x] != x:
            par[x] = par[par[x]]; x = par[x]
        return x
    for a, b, c, d in PD:
        par[f(b)] = f(d)
    roots = sorted(set(f(x) for x in range(m))); idx = {r: i for i, r in enumerate(roots)}
    A = []
    for (a, b, c, d) in PD:
        row = [0] * len(roots)
        row[idx[f(b)]] += 2; row[idx[f(a)]] -= 1; row[idx[f(c)]] -= 1
        A.append([x % p for x in row])
    # rank mod p
    r = 0; cols = len(roots)
    for col in range(cols):
        piv = next((i for i in range(r, len(A)) if A[i][col] % p), None)
        if piv is None:
            continue
        A[r], A[piv] = A[piv], A[r]
        inv = pow(A[r][col], p - 2, p)
        A[r] = [(x * inv) % p for x in A[r]]
        for i in range(len(A)):
            if i != r and A[i][col]:
                fct = A[i][col]
                A[i] = [(x - fct * y) % p for x, y in zip(A[i], A[r])]
        r += 1
    return cols - r


def to_integer(arcs, scale=1000):
    segs = [[(round(x * scale), round(y * scale)) for (x, y) in a] for a in arcs]
    return segs


==> anc/a2_formula/README.md <==
# Proposition 2.9 (a_2 as a signed count) and Example 2.11

* a2run.py SEED N   samples N random 3-segment presentations in the half-circle model (chain.py, arcdiag.py)
                    and compares the sum of Proposition 2.9 with a_2 computed from the Euler characteristic
                    of knot Floer homology (a2check.py). Result for SEED=1, N=1500: 1500 agree, 0 disagree.
* reduced.py        test for monogons and for bigons removable by a Reidemeister move II.
* Example 2.11:     e1=[0,6]; e2: 6,4,1,-1 (first half-circle upper); e3: -1,3,5,-2,2,0 (first half-circle lower).
* ckr.py SEED N     the Chmutov--Khoury--Rossi state sum (Remark 2.11) for a_2, a_4 with base points p3 and p1,
                    compared with the Conway polynomial from knot Floer homology. Result for SEED=1, N=300: 0 mismatches.
* reduced_unknot_12.py  the 12-crossing reduced presentation of the trivial knot with |C_12| = 1 (after Question 10.x).
* 8_14 example of Remark 2.11: e1=[0,6]; e2: 6,4,7,-2,1,3,8 (first half-circle lower); e3: 8,5,-1,2,0 (first upper).
* v3check.py SEED N  compares 2 v_3(K) (Jones polynomial via the Kauffman bracket) with the signed counts of
                     triangle and path triples of Proposition 2.13 / Corollary 2.14 (least-squares fit gives -12, 0;
                     the path counts vanish in all examples).
* wsys.py            computes the weight system of v_3 on triangle (-12) and path (-6) chord diagrams directly,
                     as alternating sums over the eight resolutions of three crossings.
* kxm.py            a_2 (Proposition 2.9) and w = T(D) (Corollary 2.15) on the signed double spirals of
                    K_{x,m} = C(2x,2,-2x,2x,2,-2x-2m), |x|,|m| <= 3, and of the reduced cases (Proposition 2.16).


==> anc/a2_formula/a2check.py <==
import warnings; warnings.filterwarnings('ignore')
import spherogram
from knot_floer_homology import pd_to_hfk
def a2_true(PD):
    if len(PD)<3: return 0
    L=spherogram.Link(PD); L.simplify('global')
    if len(L.crossings)==0: return 0
    h=pd_to_hfk(L.PD_code())
    c={}
    for (a,m),r in h['ranks'].items(): c[a]=c.get(a,0)+(-1)**m*r
    return sum(v*a*a for a,v in c.items())//2


==> anc/a2_formula/a2run.py <==
import random, sys, warnings; warnings.filterwarnings('ignore')
from arcdiag import build
from chain import propose
import props
from a2check import a2_true
def a2_formula(PD,info):
    s=props.signs(PD); P=info['pairs']; T=info['params']
    xs=[(T[k][1],s[k]) for k in range(len(PD)) if P[k]==(1,2)]   # e2 is under: e2-parameter = pu
    ys=[(T[k][0],s[k]) for k in range(len(PD)) if P[k]==(2,3)]   # e2 is over: e2-parameter = po
    return sum(sx*sy for (tx,sx) in xs for (ty,sy) in ys if ty<tx)
rng=random.Random(int(sys.argv[1])); cfg=([1.5,0.5,-0.5],1,[0.3,1.7],1); ok=bad=0
while ok+bad<int(sys.argv[2]):
    new=propose(cfg,rng); r=build(*new)
    if r is None or r[1]['n']>22: continue
    cfg=new; PD,info=r
    if len(PD)<3: continue
    f=a2_formula(PD,info); t=a2_true(PD)
    if f==t: ok+=1
    else:
        bad+=1
        if bad<4: print('mismatch',f,t,info['n'])
print('agree',ok,'disagree',bad)


==> anc/a2_formula/arcdiag.py <==
"""Semicircle model of 3-segment presentations.

e1 = the axis interval [0,1], traversed 0 -> 1  (p3 = 0, p1 = 1).
e2 = path of semicircles from 1 through axis points P2[0..m-1]; it ends at p2 = P2[-1] (outside [0,1]).
e3 = path of semicircles from p2 through axis points P3[0..], ending at 0.
Semicircle sides: e2 starts on side s2 and alternates; e3 starts on side s3 and alternates.
Rule: e1 over e2, e2 over e3, e3 over e1.
Planarity is automatic; we only need each of e2, e3 to be simple (no interleaving
semicircles on the same side) and all axis points distinct.
"""
import math
from fractions import Fraction


def arcs_of(path, s0):
    """path: list of axis points x0,x1,...; returns list of (a,b,side,forward)"""
    out = []
    s = s0
    for i in range(len(path) - 1):
        a, b = path[i], path[i + 1]
        out.append((a, b, s))
        s = -s
    return out


def interleave(a, b, c, d):
    lo1, hi1 = min(a, b), max(a, b)
    lo2, hi2 = min(c, d), max(c, d)
    return (lo1 < lo2 < hi1 < hi2) or (lo2 < lo1 < hi2 < hi1)


def simple(arcs):
    for i in range(len(arcs)):
        for j in range(i + 1, len(arcs)):
            if arcs[i][2] == arcs[j][2] and interleave(arcs[i][0], arcs[i][1], arcs[j][0], arcs[j][1]):
                return False
    return True


def frac_on_arc(a, b, x):
    """fraction of the way along semicircle from a to b at the point above/below x (by angle)."""
    c, r = (a + b) / 2, abs(b - a) / 2
    t = math.acos(max(-1.0, min(1.0, (x - c) / r)))  # angle in [0,pi], pi at left end
    if a < b:   # traverse from left (t=pi) to right (t=0)
        return (math.pi - t) / math.pi
    return t / math.pi


def tangent(a, b, s, x):
    c, r = (a + b) / 2, abs(b - a) / 2
    t = math.acos(max(-1.0, min(1.0, (x - c) / r)))
    d = (-math.sin(t), s * math.cos(t))  # d/dt of (c + r cos t, s r sin t)
    if a < b:
        d = (-d[0], -d[1])
    return d


def build(P2, s2, P3, s3):
    """Return (PD, info) or None if invalid."""
    path2 = [1.0] + list(P2)
    path3 = [P2[-1]] + list(P3) + [0.0]
    pts = path2 + path3[1:-1]
    if len(set(pts)) != len(pts) or 0.0 in pts[1:]:
        return None
    if 0 < P2[-1] < 1:
        return None
    A2 = arcs_of(path2, s2)
    A3 = arcs_of(path3, s3)
    if not simple(A2) or not simple(A3):
        return None
    X = []   # (param_over, tan_over, param_under, tan_under, pair)
    # axis crossings
    B3 = 1.0 + len(A2)
    for seg, path, arcs, base in ((2, path2, A2, 1.0), (3, path3, A3, B3)):
        for i in range(1, len(path) - 1):
            x = path[i]
            if 0 < x < 1:
                tv = (0.0, float(arcs[i][2]))
                pe = (0.0 + x, (1.0, 0.0))
                pv = (base + i, tv)
                if seg == 2:      # e1 over e2
                    X.append((pe, pv, (1, 2)))
                else:             # e3 over e1
                    X.append((pv, pe, (1, 3)))
    # e2-e3 crossings: e2 over e3
    for i, (a, b, s) in enumerate(A2):
        for j, (c, d, t) in enumerate(A3):
            if s == t and interleave(a, b, c, d):
                c1, r1 = (a + b) / 2, abs(b - a) / 2
                c2, r2 = (c + d) / 2, abs(d - c) / 2
                x = (r1 * r1 - r2 * r2 + c2 * c2 - c1 * c1) / (2 * (c2 - c1))
                po = (1.0 + i + frac_on_arc(a, b, x), tangent(a, b, s, x))
                pu = (B3 + j + frac_on_arc(c, d, x), tangent(c, d, t, x))
                X.append((po, pu, (2, 3)))
    n = len(X)
    if n == 0:
        return [], {'n': 0}
    visits = []
    for k, (po, pu, pr) in enumerate(X):
        visits.append((po[0], k, 'o'))
        visits.append((pu[0], k, 'u'))
    visits.sort()
    idx = {}
    for m, (p, k, w) in enumerate(visits):
        idx[(k, w)] = m
    N = 2 * n
    PD = []
    for k, (po, pu, pr) in enumerate(X):
        mu, mo = idx[(k, 'u')], idx[(k, 'o')]
        tu, to = pu[1], po[1]
        # edges: incoming at visit m is edge (m-1)%N, outgoing edge m
        dirs = [(math.atan2(-tu[1], -tu[0]), (mu - 1) % N),
                (math.atan2(tu[1], tu[0]), mu),
                (math.atan2(-to[1], -to[0]), (mo - 1) % N),
                (math.atan2(to[1], to[0]), mo)]
        a0 = dirs[0][0]
        dirs.sort(key=lambda z: (z[0] - a0) % (2 * math.pi))
        PD.append([e for _, e in dirs])
    cnt = {(1, 2): 0, (1, 3): 0, (2, 3): 0}
    for _, _, pr in X:
        cnt[pr] += 1
    return PD, {'n': n, 'c12': cnt[(1, 2)], 'c23': cnt[(2, 3)], 'c13': cnt[(1, 3)], 'pairs': [pr for _, _, pr in X], 'params': [(po[0], pu[0]) for po, pu, _ in X]}


==> anc/a2_formula/chain.py <==
import random, sys, json, math, time, collections, warnings
warnings.filterwarnings('ignore')
import spherogram
from arcdiag import build
from ident import ident

def quick(PD):
    if len(PD)<3: return 0, None
    try: L=spherogram.Link(PD)
    except Exception: return 0, None
    L.simplify('global')
    return len(L.crossings), L

def propose(cfg, rng):
    P2,s2,P3,s3=list(cfg[0]),cfg[1],list(cfg[2]),cfg[3]
    r=rng.random()
    def rp(): return rng.uniform(-1,2)
    if r<0.35:
        L=P2 if (rng.random()<0.5 and len(P2)>1) else P3
        if L is P3 and not P3: L=P2
        i=rng.randrange(len(L))
        if L is P2 and i==len(P2)-1:
            L[i]=rng.choice([rng.uniform(-1,0), rng.uniform(1,2)])
        else:
            # small or large move
            L[i]= L[i]+rng.gauss(0,0.1) if rng.random()<0.5 else rp()
    elif r<0.6:
        if rng.random()<0.5: P2.insert(rng.randrange(len(P2)), rp())
        else: P3.insert(rng.randrange(len(P3)+1), rp())
    elif r<0.85:
        if rng.random()<0.5 and len(P2)>1: P2.pop(rng.randrange(len(P2)-1))
        elif P3: P3.pop(rng.randrange(len(P3)))
    elif r<0.92: s2=-s2
    else: s3=-s3
    return (P2,s2,P3,s3)

def run(seed, secs, ctarget, maxn, out):
    rng=random.Random(seed)
    cfg=([1.5,0.5,-0.5],1,[0.3,1.7],1)
    while build(*cfg) is None:
        cfg=([rng.uniform(1,2)],1,[rng.uniform(-1,2)],1)
    PD,info=build(*cfg); c,_=quick(PD); E=abs(c-ctarget)
    best={}; t0=time.time(); steps=0
    while time.time()-t0<secs:
        steps+=1
        new=propose(cfg,rng); r=build(*new)
        if r is None: continue
        PD,info=r
        if info['n']>maxn: continue
        c,L=quick(PD)
        En=abs(c-ctarget)+0.02*info['n']
        if En<=E or rng.random()<math.exp(-(En-E)/0.6):
            cfg,E=new,En
            if c>=3:
                nm=ident(PD)
                if nm not in best or info['n']<best[nm]['n']:
                    best[nm]={'n':info['n'],'cfg':cfg,'c':[info['c12'],info['c23'],info['c13']]}
    json.dump(best,open(out,'w'))
    print(seed,steps,len(best))

if __name__=='__main__':
    run(int(sys.argv[1]),float(sys.argv[2]),int(sys.argv[3]),int(sys.argv[4]),sys.argv[5])


==> anc/a2_formula/ckr.py <==
import itertools, random, sys, warnings; warnings.filterwarnings('ignore')
from math import comb
import spherogram
from knot_floer_homology import pd_to_hfk
from arcdiag import build
from chain import propose
import props
def conway_true(PD):
    if len(PD)<3: return {0:1}
    L=spherogram.Link(PD); L.simplify('global')
    if len(L.crossings)==0: return {0:1}
    h=pd_to_hfk(L.PD_code()); c={}
    for (a,m),r in h['ranks'].items(): c[a]=c.get(a,0)+(-1)**m*r
    g=max(abs(a) for a in c if c[a]!=0) if any(c.values()) else 0
    # symmetric poly sum_k c_k t^k ; basis b_j = (t-2+t^-1)^j ; solve from top degree
    rem={k:c.get(k,0) for k in range(-g,g+1)}; nab={}
    for j in range(g,-1,-1):
        coef=rem.get(j,0); nab[2*j]=coef
        # expand (t-2+1/t)^j = sum_i binom(2j, i) (-1)^{i} t^{j-i}   [since (t^{1/2}-t^{-1/2})^{2j}]
        for i in range(2*j+1):
            k=j-i; rem[k]=rem.get(k,0)-coef*comb(2*j,i)*(-1)**i
    return nab
def ckr(PD, info, m, base):
    s=props.signs(PD); T=info['params']
    n=len(PD); visits=[]
    for k in range(n):
        visits.append((T[k][0],k,'o')); visits.append((T[k][1],k,'u'))
    visits=[(p-base)%1e9 if p>=base else p-base+1e6 for p,_,_ in []] or visits
    tot=0
    for S in itertools.combinations(range(n),2*m):
        Sset=set(S)
        V=sorted([(( p-base) if p>=base else p-base+1e6, k, w) for (p,k,w) in visits if k in Sset])
        N=len(V); idx={(k,w):i for i,(p,k,w) in enumerate(V)}
        # segments: segment i runs from visit i-1 to visit i (segment 0 contains basepoint, ends at visit 0)
        seen=set(); cur=0; first={} ; ok=True; steps=0
        while True:
            # traverse segment ending at visit cur
            if cur in seen: break
            seen.add(cur)
            p,k,w=V[cur]
            if k not in first: first[k]=w
            partner=idx[(k,'u' if w=='o' else 'o')]
            cur=(partner+1)%N
            steps+=1
        if len(seen)!=N: continue
        if any(first[k]!='o' for k in S): continue
        prod=1
        for k in S: prod*=s[k]
        tot+=prod
    return tot
if __name__=='__main__':
    rng=random.Random(int(sys.argv[1])); cfg=([1.5,0.5,-0.5],1,[0.3,1.7],1); cnt=0; bad=0
    while cnt<int(sys.argv[2]):
        new=propose(cfg,rng); r=build(*new)
        if r is None or r[1]['n']>16 or len(r[0])<3: continue
        cfg=new; PD,info=r; cnt+=1
        nab=conway_true(PD)
        B3=1.0+len(cfg[0])+1.0  # start of e3 parameter not needed
        for base_name,base in (('p3',0.0),('p1',1.0)):
            for m in (1,2):
                f=ckr(PD,info,m,base); t=nab.get(2*m,0)
                if f!=t:
                    bad+=1
                    if bad<5: print('mismatch',base_name,m,f,t,info['n'])
    print('tested',cnt,'mismatches',bad)


==> anc/a2_formula/faces.py <==
def faces(PD):
    # each crossing: positions 0..3 ccw. corner (c,i)->(c,i+1). Edge e connects two (c,pos).
    where={}
    for c,X in enumerate(PD):
        for i,e in enumerate(X): where.setdefault(e,[]).append((c,i))
    seen=set(); nf=0
    for c,X in enumerate(PD):
        for i in range(4):
            if (c,i) in seen: continue
            nf+=1; cc,ii=c,i
            while (cc,ii) not in seen:
                seen.add((cc,ii))
                e=PD[cc][ii]
                a,b=where[e]
                other = b if a==(cc,ii) else a
                if a==b: other=a
                cc,ii=other[0],(other[1]-1)%4
    return nf


==> anc/a2_formula/ident.py <==
import spherogram, snappy, warnings
warnings.filterwarnings('ignore')
from knot_floer_homology import pd_to_hfk
def ident(PD):
    """return a name like '7_3', 'T(2,7)'-style via HFK for non-hyperbolic, or None"""
    if len(PD)==0: return '0_1'
    if len(PD)<3: return '0_1'
    try:
        L=spherogram.Link(PD)
    except Exception:
        return 'ERR'
    L.simplify('global')
    if len(L.crossings)==0: return '0_1'
    M=L.exterior()
    try:
        ids=M.identify()
    except Exception:
        ids=[]
    import re
    for x in ids:
        nm=str(x).split('(')[0]
        if re.fullmatch(r'\d+_\d+',nm): return nm
    for x in ids:
        nm=str(x).split('(')[0]
        if re.fullmatch(r'K\d+[an]\d+',nm): return nm
    if ids: return str(ids[0]).split('(')[0]
    # non-hyperbolic or not in census
    if len(L.crossings)>16: return 'big:c%d'%len(L.crossings)
    try:
        h=pd_to_hfk(L.PD_code())
        return 'HFK:g%d,r%d,f%d,c%d'%(h['seifert_genus'],h['total_rank'],h['fibered'],len(L.crossings))
    except Exception:
        return 'unk:c%d'%len(L.crossings)


==> anc/a2_formula/kxm.py <==
import warnings; warnings.filterwarnings('ignore')
import sys, os; sys.path.insert(0, os.path.join(os.path.dirname(os.path.abspath(__file__)), "..", "two_bridge_spiral"))
from signspiral import knot
from alltwobridge import word_from
import props
def a2_T(terms):
    w,dx,dw=word_from(terms); PD,info=knot(w,dx,dw)
    s=props.signs(PD); P=info['pairs']; Tp=info['params']
    X=[k for k in range(len(PD)) if P[k]==(1,2)]; Y=[k for k in range(len(PD)) if P[k]==(2,3)]; Z=[k for k in range(len(PD)) if P[k]==(1,3)]
    a2=sum(s[x]*s[y] for x in X for y in Y if Tp[y][0]<Tp[x][1])
    T=sum(s[x]*s[y]*s[z] for x in X for y in Y for z in Z if Tp[y][0]<Tp[x][1] and Tp[z][0]<Tp[y][1] and Tp[x][0]<Tp[z][1])
    return a2,T,info['n']
res=[]
for x in range(-3,4):
    for m in range(-3,4):
        if x==0 or -2*x-2*m==0: continue
        terms=[2*x,2,-2*x,2*x,2,-2*x-2*m]
        a2,T,n=a2_T(terms)
        res.append((x,m,a2,T,-x-m*(m+1)//2))
ok_a2=all(r[2]==r[1] for r in res); signs=set((r[3]==r[4],r[3]==-r[4]) for r in res)
print('a2==m for all:',ok_a2,' w vs formula (equal, opposite):',signs)
for r in res[:6]: print(r)
print([r for r in res if r[2]!=r[1]][:5])
# (0,0) example C(2,2,-4,2)
print('C(2,2,-4,2):',a2_T([2,2,-4,2]))


==> anc/a2_formula/props.py <==
import networkx as nx
def signs(PD):
    N=2*len(PD); return [1 if ((b-d)%N==1) else -1 for a,b,c,d in PD]
def alternating(PD):
    # along the knot, over/under alternate: edge e goes from crossing where it is 'out' to where it is 'in'
    N=2*len(PD); role={}
    for k,(a,b,c,d) in enumerate(PD):
        # under strand a->c ; over strand b,d (direction by labels)
        role[a]=role.get(a,{}); role[a]['in']='u'
        role[c]=role.get(c,{}); role[c]['out']='u'
        if (d-b)%N==1: inn,out=b,d
        else: inn,out=d,b
        role[inn]=role.get(inn,{}); role[inn]['in']='o'
        role[out]=role.get(out,{}); role[out]['out']='o'
    return all(r.get('in')!=r.get('out') for r in role.values())
def state_circles(PD, kind):
    # kind 'A': join (a,b),(c,d); 'B': join (a,d),(b,c). Returns (number of circles, self-touching flag)
    G=nx.Graph(); touches=False
    ends=[]
    for k,(a,b,c,d) in enumerate(PD):
        pairs=[(a,b),(c,d)] if kind=='A' else [(a,d),(b,c)]
        for (u,v) in pairs: G.add_edge(('e',u),('e',v))
    comp={}
    for i,cc in enumerate(nx.connected_components(G)):
        for n in cc: comp[n]=i
    for k,(a,b,c,d) in enumerate(PD):
        pairs=[(a,b),(c,d)] if kind=='A' else [(a,d),(b,c)]
        if comp[('e',pairs[0][0])]==comp[('e',pairs[1][0])]: touches=True
    return len(set(comp.values())), touches
def adequate(PD):
    return (not state_circles(PD,'A')[1]) and (not state_circles(PD,'B')[1])
def seifert_homogeneous(PD):
    N=2*len(PD); s=signs(PD)
    G=nx.Graph(); 
    for k,(a,b,c,d) in enumerate(PD):
        # oriented smoothing: incoming under a joins outgoing over; incoming over joins outgoing under c
        inn,out=(b,d) if (d-b)%N==1 else (d,b)
        G.add_edge(('e',a),('e',out)); G.add_edge(('e',inn),('e',c))
    comp={}
    for i,cc in enumerate(nx.connected_components(G)):
        for n in cc: comp[n]=i
    H=nx.MultiGraph()
    for k,(a,b,c,d) in enumerate(PD):
        H.add_edge(comp[('e',a)],comp[('e',c)],key=k,sign=s[k])
    Hs=nx.Graph(H)
    for block in nx.biconnected_component_edges(Hs):
        nodes=set(x for e in block for x in e)
        sg=set(dd['sign'] for u,v,kk,dd in H.edges(keys=True,data=True) if u in nodes and v in nodes and ((u,v) in block or (v,u) in block))
        if len(sg)>1: return False
    return True


==> anc/a2_formula/reduced.py <==
def faces_list(PD):
    where={}
    for c,X in enumerate(PD):
        for i,e in enumerate(X): where.setdefault(e,[]).append((c,i))
    seen=set(); F=[]
    for c in range(len(PD)):
        for i in range(4):
            if (c,i) in seen: continue
            face=[]; cc,ii=c,i
            while (cc,ii) not in seen:
                seen.add((cc,ii)); e=PD[cc][ii]; face.append((cc,ii,e))
                a,b=where[e]; other=b if a==(cc,ii) else a
                if a==b: other=a
                cc,ii=other[0],(other[1]-1)%4
            F.append(face)
    return F
def reducible(PD):
    """True if the diagram has a monogon or a bigon with the same strand over at both crossings."""
    F=faces_list(PD)
    for f in F:
        if len(f)==1: return 'R1'
        if len(f)==2:
            (c1,i1,e1),(c2,i2,e2)=f
            if c1==c2: return 'R1'
            # positions 1,3 are over-strand slots
            def over(c,e):
                X=PD[c]; return X[1]==e or X[3]==e
            if over(c1,e1)==over(c2,e1): return 'R2'
    return None


==> anc/a2_formula/reduced_unknot_12.py <==
"""12-crossing reduced 3-segment presentation of the trivial knot with C_12 = {3} (after Question 10.x)."""
import snappy, spherogram
A=[-1,-2,+3,-4,-5,-6,-7]; B=[+8,+9,+10,+11,-3,+12]; C=[+5,-10,+1,-8,+7,+2,-11,+4,-12,+6,-9]
seq=[(abs(v),'o' if v>0 else 'u',seg) for seg,W in (('e1',A),('e2',B),('e3',C)) for v in W]
N=len(seq); vis={(k,w):i for i,(k,w,s) in enumerate(seq)}
ccw1={2,3,5,6,9,10,12}
PD=[[(vis[(k,'u')]-1)%N,(vis[(k,'o')]-1)%N,vis[(k,'u')],vis[(k,'o')]] if k in ccw1 else
    [(vis[(k,'u')]-1)%N,vis[(k,'o')],vis[(k,'u')],(vis[(k,'o')]-1)%N] for k in range(1,13)]
L=spherogram.Link(PD); G=L.exterior().fundamental_group()
print('knot group generators/relators:',G.num_generators(),len(G.relators()))


==> anc/a2_formula/v3check.py <==
import random, sys, itertools, warnings; warnings.filterwarnings('ignore')
from fractions import Fraction as Fr
import numpy as np
from arcdiag import build
from chain import propose
import props
def bracket(PD):
    n=len(PD); res={}
    for st in range(1<<n):
        par={}
        def f(x):
            while par.setdefault(x,x)!=x: x=par[x]
            return x
        def u(a,b): par[f(a)]=f(b)
        for i,(a,b,c,d) in enumerate(PD):
            if st>>i&1: u(a,b); u(c,d)
            else: u(a,d); u(b,c)
        edges={e for X in PD for e in X}
        loops=len({f(e) for e in edges})
        na=bin(st).count('1'); nb=n-na
        # A^{na-nb} (-A^2-A^-2)^{loops-1}
        poly={na-nb:1}
        for _ in range(loops-1):
            new={}
            for k,v in poly.items():
                new[k+2]=new.get(k+2,0)-v; new[k-2]=new.get(k-2,0)-v
            poly=new
        for k,v in poly.items(): res[k]=res.get(k,0)+v
    return res
def vn(PD):
    w=sum(props.signs(PD)); B=bracket(PD)
    # V = (-A^3)^{-w} <D>,  A = t^{-1/4} = e^{-h/4}
    V={k-3*w:v*(-1)**w for k,v in B.items()}
    v2=sum(Fr(v)*Fr(-k,4)**2/2 for k,v in V.items()); v3=sum(Fr(v)*Fr(-k,4)**3/6 for k,v in V.items())
    return v2,v3
def chordtype(PD,info,x,y,z):
    T=info['params']
    pts=[]
    for c in (x,y,z): pts+= [(T[c][0],c),(T[c][1],c)]
    pts.sort(); order=[c for _,c in pts]
    def cross(a,b):
        ia=[i for i,c in enumerate(order) if c==a]; ib=[i for i,c in enumerate(order) if c==b]
        return (ia[0]<ib[0]<ia[1])!=(ia[0]<ib[1]<ia[1])
    e=sum([cross(x,y),cross(y,z),cross(x,z)])
    return {3:'tri',2:'path'}.get(e,None)   # disconnected -> None
if __name__=='__main__':
    rng=random.Random(int(sys.argv[1])); cfg=([1.5,0.5,-0.5],1,[0.3,1.7],1); rows=[]; rhs=[]
    while len(rows)<int(sys.argv[2]):
        new=propose(cfg,rng); r=build(*new)
        if r is None or r[1]['n']>13 or len(r[0])<3: continue
        cfg=new; PD,info=r; P=info['pairs']; s=props.signs(PD)
        X=[k for k in range(len(PD)) if P[k]==(1,2)]; Y=[k for k in range(len(PD)) if P[k]==(2,3)]; Z=[k for k in range(len(PD)) if P[k]==(1,3)]
        cnt={'tri':0,'path':0}
        for x in X:
            for y in Y:
                for z in Z:
                    t=chordtype(PD,info,x,y,z)
                    if t: cnt[t]+=s[x]*s[y]*s[z]
        v2,v3=vn(PD); rows.append([cnt['tri'],cnt['path']]); rhs.append(2*v3)
    A=np.array(rows,float); b=np.array([float(x) for x in rhs])
    sol,res,rk,_=np.linalg.lstsq(A,b,rcond=None)
    print('path column nonzero rows:',int(np.sum(A[:,1]!=0)),' tri nonzero:',int(np.sum(A[:,0]!=0))); print('fit W_tri, W_path =',sol,' max residual',np.max(np.abs(A@sol-b)),' rank',rk,' samples',len(rows))
    

==> anc/a2_formula/wsys.py <==
import random, itertools, collections, warnings; warnings.filterwarnings('ignore')
from fractions import Fraction as Fr
from arcdiag import build
from chain import propose
import props
from v3check import vn, chordtype
def flip(PD,k):
    a,b,c,d=PD[k]; N=2*len(PD)
    Q=[list(X) for X in PD]
    Q[k]=[b,c,d,a] if (d-b)%N==1 else [d,a,b,c]
    return Q
def W(PD,trip):
    s=props.signs(PD); tot=Fr(0)
    for mask in range(8):
        Q=PD; sign=1
        for i,k in enumerate(trip):
            want = 1 if (mask>>i)&1 else -1      # desired sign at crossing k
            if want!=s[k]: Q=flip(Q,k)
            sign*=want
        tot+=sign*vn(Q)[1]
    return tot
rng=random.Random(3); cfg=([1.5,0.5,-0.5],1,[0.3,1.7],1); got=collections.defaultdict(set); n=0
while n<40:
    new=propose(cfg,rng); r=build(*new)
    if r is None or r[1]['n']>11 or len(r[0])<3: continue
    cfg=new; PD,info=r; P=info['pairs']; n+=1
    X=[k for k in range(len(PD)) if P[k]==(1,2)]; Y=[k for k in range(len(PD)) if P[k]==(2,3)]; Z=[k for k in range(len(PD)) if P[k]==(1,3)]
    for x in X[:2]:
        for y in Y[:2]:
            for z in Z[:2]:
                t=chordtype(PD,info,x,y,z); got[t].add(W(PD,(x,y,z)))
print({k:sorted(v) for k,v in got.items()})


==> anc/braidlike/consist.py <==
"""Closed 3-braids whose crossings are pairwise consistent along strands (strand = braid strand from top to bottom).
Convention: s_i (+) : strand at position i passes over strand at position i+1; s_i^{-1}: under."""
import itertools, sys, warnings; warnings.filterwarnings('ignore')
import snappy
def consistent(word):
    pos=[0,1,2]   # pos[p] = strand at position p
    rel={}
    for g in word:
        i=abs(g)-1; a,b=pos[i],pos[i+1]
        over,under=(a,b) if g>0 else (b,a)
        key=frozenset((a,b))
        if key in rel and rel[key]!=over: return False
        rel[key]=over
        pos[i],pos[i+1]=b,a
    return True
def perm(word):
    pos=[0,1,2]
    for g in word:
        i=abs(g)-1; pos[i],pos[i+1]=pos[i+1],pos[i]
    return pos
res={}
for L in range(2,15):
    for w in itertools.product([1,-1,2,-2],repeat=L):
        if any(abs(w[i])==abs(w[(i+1)%L]) for i in range(L)): continue   # cyclically reduced, alternating generators needed (else same-pair repeat)
        if not consistent(w): continue
        p=perm(w)
        if any(p[i]==i for i in range(3)): continue        # knot: 3-cycle
        # all three pairs must cross (else fewer segments / split)
        try:
            M=snappy.Link(braid_closure=list(w)).exterior(); ids=M.identify()
            name=str(ids[0]).split('(')[0] if ids else ('nonhyp' if M.solution_type()[:3]!='all' else 'hyp')
        except Exception as e: name='ERR'
        res.setdefault(name,set()).add(w)
    print(L, sorted(res)[:60], flush=True)


==> anc/bridge_family/README.txt <==
Knots K_{n,k}: plat closures of beta_{n,k} = beta_0^{(k)} G^{(2)} ... G^{(2n-6)} (Theorem every-bridge).
family.py   : braid words, plat closure (via plat.py), Fox 3-colourings and determinant from the colouring matrix.
check3.py   : independent check of the 3-segment property (search over all triples of partition points).
colsim.py   : labels A,B,C carried along the strands; checks the cyclic rule at every crossing.
drawplat.py : draws the plat diagrams (Figure K40).
Usage: python3 family.py   (prints crossings, components, 3-segment check, col3, det for n=3..6, k=0,2)


==> anc/bridge_family/check3.py <==
import itertools
def is3seg(pd):
    m=2*len(pd)
    cr=[]
    for a,b,c,d in pd:
        o=b if (d-b)%m==1 else d   # incoming over edge
        cr.append((a,o))
    for cuts in itertools.combinations(range(m),3):
        def seg(e): return sum(1 for x in cuts if x<=e)%3
        rel=set(); ok=True
        for u,o in cr:
            su,so=seg(u),seg(o)
            if su==so or (su,so) in rel: ok=False;break
            rel.add((so,su))
        if ok: return cuts
    return None


==> anc/bridge_family/colsim.py <==
from family import word, W0, G
OVER={(0,1),(1,2),(2,0)}
def simulate(n,k=0,conv=1):
    top={3:[0,0,2,2,2,1]}
    col=[0,0,2,2,2,1]+[0,0]*(n-3)
    tops=list(col)
    w=word(n,k); bad=0; levels=[]
    for i,e in w:
        X,Y=col[i-1],col[i]
        left_over=(e*conv>0)
        o,u=(X,Y) if left_over else (Y,X)
        if (o,u) not in OVER: bad+=1
        levels.append(list(col))
        col[i-1],col[i]=col[i],col[i-1]
    return tops,col,bad
if __name__=='__main__':
    for n in (3,4,5):
        for conv in (1,-1):
            t,b,bad=simulate(n,0,conv); print(n,conv,'top',t,'bottom',b,'violations',bad)


==> anc/bridge_family/drawplat.py <==
import math, numpy as np, matplotlib; matplotlib.use('Agg'); import matplotlib.pyplot as plt
from family import word
CL=['#c0392b','#1f5fa8','#1e8449']; NM=['A','B','C']
def draw(n,k,fn,shade=None,figsize=None,lw=2.0):
    w=word(n,k)
    col=[0,0,2,2,2,1]+[0,0]*(n-3)
    # pack crossings into columns
    lastcol=[0]*(2*n+2); cols=[]
    for i,e in w:
        c=max(lastcol[i-1],lastcol[i],lastcol[i+1] if i+1<len(lastcol) else 0, lastcol[i-2] if i>=2 else 0)+1
        # avoid neighbours sharing a column: crossing at i uses positions i,i+1
        cols.append(c); lastcol[i]=c; lastcol[i-1]=c
        lastcol[i-1]=c
    # recompute simply: positions i-1,i (0-based) occupy column c; require columns strictly increasing on shared positions and no overlap with neighbours
    occ={}; cols=[]
    for i,e in w:
        p,q=i-1,i
        c=1+max([occ.get(x,0) for x in (p,q)])
        while any(occ.get(x,0)>=c and False for x in ()): pass
        cols.append(c); occ[p]=c; occ[q]=c
    W=max(cols)+1
    figsize=figsize or (0.42*W+1.2,0.55*2*n+0.4)
    fig,ax=plt.subplots(figsize=figsize)
    y=lambda p:-p
    # state per column
    curcol=list(col); t=0
    events={}
    for (i,e),c in zip(w,cols): events.setdefault(c,[]).append((i,e))
    g=0.17
    def seg(x0,x1,p,cc): ax.plot([x0,x1],[y(p),y(p)],color=CL[cc],lw=lw,solid_capstyle='butt',zorder=1)
    if shade:
        for (a,b,lab) in shade:
            if lab.startswith('$G'): ax.add_patch(plt.Rectangle((a,-2*n+0.6),b-a,2*n-0.2,color='0.5',alpha=0.10,zorder=0,lw=0))
            ax.text((a+b)/2,0.75,lab,ha='center',fontsize=11)
    for c in range(1,W):
        busy=set()
        for i,e in events.get(c,[]):
            p,q=i-1,i; busy|={p,q}
            tt=np.linspace(0,1,80); s=(1-np.cos(np.pi*tt))/2
            X=c-0.5+tt
            Ypq=y(p)+(y(q)-y(p))*s; Yqp=y(q)+(y(p)-y(q))*s
            cp,cq=curcol[p],curcol[q]
            over_pq = e>0   # strand from p to q is over
            for (Y,cc,isover) in ((Ypq,cp,over_pq),(Yqp,cq,not over_pq)):
                if isover: ax.plot(X,Y,color=CL[cc],lw=lw,zorder=2,solid_capstyle='butt')
                else:
                    m=np.abs(tt-0.5)>g
                    for part in (tt<0.5-g, tt>0.5+g):
                        ax.plot(X[part],Y[part],color=CL[cc],lw=lw,zorder=1,solid_capstyle='butt')
            curcol[p],curcol[q]=cq,cp
            colbefore=None
        for p in range(2*n):
            if p not in busy: seg(c-0.5,c+0.5,p,curcol[p])
    # caps
    def cap(x,p,q,c1,c2,side):
        tt=np.linspace(0,np.pi,80); cy=(y(p)+y(q))/2; r=0.5
        X=x+side*r*np.sin(tt); Y=cy+r*np.cos(tt)
        h=len(tt)//2
        ax.plot(X[:h+1],Y[:h+1],color=CL[c1],lw=lw,solid_capstyle='butt'); ax.plot(X[h:],Y[h:],color=CL[c2],lw=lw,solid_capstyle='butt')
        if c1!=c2: ax.plot(X[h],Y[h],'ko',ms=5,zorder=5)
    for j in range(n):
        cap(0.5,2*j,2*j+1,col[2*j],col[2*j+1],-1)
        cap(W-0.5,2*j,2*j+1,curcol[2*j],curcol[2*j+1],1)
    for p in range(2*n):
        ax.text(-0.35,y(p),NM[col[p]],color=CL[col[p]],ha='right',va='center',fontsize=9) if False else None
    ax.set_aspect('equal'); ax.axis('off'); ax.set_xlim(-0.3,W+0.3)
    fig.savefig(fn,bbox_inches='tight'); fig.savefig(fn.replace('.pdf','.png'),dpi=70,bbox_inches='tight'); plt.close(fig)
    return cols
if __name__=='__main__':
    cols=draw(3,0,'fig_P0.pdf')
    cols4=draw(4,0,'fig_K40.pdf')
    print(max(cols),max(cols4))


==> anc/bridge_family/family.py <==
import sys, itertools, warnings; warnings.filterwarnings('ignore')
from plat import plat_pd
from check3 import is3seg
W0=[(2,-1),(3,-1),(4,-1),(5,1),(1,-1),(2,-1),(4,-1),(3,1),(2,-1),(5,1),(3,1),(2,-1),(3,1),(4,-1),(3,1),(4,-1)]
G=[1,-2,1,-2,1,3,-4,3,-4,3,-2,3,-2,3,5,-4,3,-4]
def word(n,k=0):
    w=W0[:3]+[(4,1),(5,-1)]*(3*k)+W0[3:]
    for j in range(n-3):
        sh=2*(j+1)
        w+= [(abs(g)+sh, 1 if g>0 else -1) for g in G]
    return w
def caps(n): return [(2*i+1,2*i+2) for i in range(n)]
def arcs_matrix(pd):
    m=2*len(pd)
    # arcs: an arc ends at undercrossings; label edges; under in a, under out c
    par=list(range(m))
    def f(x):
        while par[x]!=x: par[x]=par[par[x]]; x=par[x]
        return x
    for a,b,c,d in pd: par[f(b)]=f(d)   # over strand edges b,d same arc
    # edges consecutive along knot are same arc unless separated by an undercrossing: edge e -> e+1 passes a crossing; if as over then same arc
    roots=sorted(set(f(x) for x in range(m)))
    idx={r:i for i,r in enumerate(roots)}
    M=[]
    for a,b,c,d in pd:
        row=[0]*len(roots)
        row[idx[f(b)]]+=2; row[idx[f(a)]]-=1; row[idx[f(c)]]-=1
        M.append(row)
    return M
def bareiss(M):
    M=[r[:] for r in M]; n=len(M); sign=1; prev=1
    for k in range(n-1):
        if M[k][k]==0:
            for i in range(k+1,n):
                if M[i][k]!=0: M[k],M[i]=M[i],M[k]; sign=-sign; break
            else: return 0
        for i in range(k+1,n):
            for j in range(k+1,n):
                M[i][j]=(M[i][j]*M[k][k]-M[i][k]*M[k][j])//prev
        prev=M[k][k]
    return sign*M[n-1][n-1]
def det_knot(pd):
    M=arcs_matrix(pd); minor=[r[:-1] for r in M[:-1]]; return abs(bareiss(minor))
def rank_mod(M,p):
    M=[[x%p for x in r] for r in M]; r=0; rows=len(M); cols=len(M[0])
    for c in range(cols):
        piv=next((i for i in range(r,rows) if M[i][c]),None)
        if piv is None: continue
        M[r],M[piv]=M[piv],M[r]; inv=pow(M[r][c],-1,p)
        M[r]=[x*inv%p for x in M[r]]
        for i in range(rows):
            if i!=r and M[i][c]: f=M[i][c]; M[i]=[(x-f*y)%p for x,y in zip(M[i],M[r])]
        r+=1
    return r
def col3(pd):
    M=arcs_matrix(pd); return 3**(len(M[0])-rank_mod(M,3))
if __name__=='__main__':
    import snappy
    for n in range(3,7):
        for k in (0,2):
            w=word(n,k); pd=plat_pd(2*n,w,caps(n),caps(n))
            L=snappy.Link(pd); comps=len(L.link_components)
            ok=is3seg(pd) is not None if n<=5 else 'skip'
            print('n',n,'k',k,'crossings',len(pd),'components',comps,'3seg',ok,'col3',col3(pd),'det',det_knot(pd),flush=True)


==> anc/bridge_family/plat.py <==
import snappy, sys
def plat_pd(n, word, top, bot, conv=1):
    # word: list of (i, e) with generator sigma_i^e, 1-based i
    nid=[0]; ends={}  # edge id -> list of (crossing,slot) or cap markers
    def new():
        nid[0]+=1; ends[nid[0]]=[]; return nid[0]
    pos=[None]*(n+1)
    for a,b in top:
        e=new(); pos[a]=e; pos[b]=e
    X=[]
    for i,e in word:
        tl,tr=pos[i],pos[i+1]; bl,br=new(),new()
        k=len(X)
        # slots ccw: 0 tl,1 bl,2 br,3 tr
        edges=[tl,bl,br,tr]
        over_main = (e*conv>0)   # True: tl-br strand over
        X.append((edges,over_main))
        for s,ed in enumerate(edges): ends[ed].append((k,s))
        pos[i],pos[i+1]=bl,br
    # bottom caps: merge
    par={}
    def f(x):
        while par.get(x,x)!=x: x=par[x]
        return x
    for a,b in bot:
        ea,eb=f(pos[a]),f(pos[b])
        if ea!=eb: par[eb]=ea
    # rebuild edge -> two endpoints
    E={}
    for ed,l in ends.items():
        r=f(ed); E.setdefault(r,[]).extend(l)
    # trace
    opp={0:2,2:0,1:3,3:1}
    start=next(iter(E)); seq=[]  # list of (crossing, entry slot)
    cur=(E[start][0]); prev_edge=start
    # walk: at endpoint (k,s) we arrive at crossing k through slot s, leave through opp slot
    visited=0; k,s=E[start][1]  # arrive at second endpoint
    order=[]
    edge_of={}
    total=sum(len(v) for v in E.values())//2
    e_lab=0; first=(k,s)
    while True:
        order.append((k,s,e_lab))
        out=opp[s]; ed=f(X[k][0][out])
        e_lab+=1
        a,b=E[ed]
        nxt=b if a==(k,out) else a
        if a==(k,out) and b==(k,out): nxt=a
        k,s=nxt
        if (k,s)==first: break
        if e_lab>4*len(X)+5: raise Exception('trace')
    m=e_lab
    lab={}  # (k,slot)->label: incoming label at entry slot = label of edge arriving
    for (k,s,el) in order:
        lab[(k,s)]=el   # edge arriving
        lab[(k,opp[s])]=(el+1)%m
    PD=[]
    for k,(edges,om) in enumerate(X):
        under_slots=(1,3) if om else (0,2)   # over is tl-br (0,2) -> under is (1,3)
        # incoming under slot: the one whose label is the arriving edge
        cand=[s for (kk,s,el) in order if kk==k and s in under_slots]
        a=cand[0]
        ccw=[a,(a+1)%4,(a+2)%4,(a+3)%4]
        PD.append([lab[(k,s)] for s in ccw])
    return PD
if __name__=='__main__':
    w=[(2,-1),(3,-1),(4,-1),(5,1),(1,-1),(2,-1),(4,-1),(3,1),(2,-1),(5,1),(3,1),(2,-1),(3,1),(4,-1),(3,1),(4,-1)]
    for caps in [([(1,2),(3,4),(5,6)],[(1,2),(3,4),(5,6)])]:
        pd=plat_pd(6,w,*caps)
        L=snappy.Link(pd); print(len(L.link_components),'comp', len(pd),'crossings')
        M=L.exterior(); print([str(x) for x in M.identify()])
        Ls=L.copy(); Ls.simplify('global'); print('simplified crossings',len(Ls.crossings)); print(L.determinant() if hasattr(L,'determinant') else '')

def check3(pd):
    # pd from plat_pd with labels 0..m-1 along orientation; returns over/under pairs by segment given cut edge labels
    pass


==> anc/census_certificates/3_1.json <==
{"knot": "3_1", "target": "KnotInfo pd_notation or its mirror image", "codes": [[[1, 0, 0], [2, 1, 0], [0, 0, 0], [1, 1, 0], [2, 0, 0], [0, 1, 0]]]}

==> anc/census_certificates/4_1.json <==
{"knot": "4_1", "target": "KnotInfo pd_notation or its mirror image", "codes": [[[2, 0, 0], [1, 1, 0], [3, 1, 0], [3, 0, 0], [0, 0, 1], [4, 1, 1], [1, 0, 0], [2, 1, 0], [4, 0, 1], [0, 1, 1]], [[3, 1, 0], [0, 0, 1], [2, 1, 1], [3, 0, 0], [1, 1, 0], [2, 0, 1], [0, 1, 1], [1, 0, 0]]]}

==> anc/census_certificates/5_1.json <==
{"knot": "5_1", "target": "KnotInfo pd_notation or its mirror image", "codes": [[[4, 1, 1], [8, 0, 1], [0, 1, 0], [7, 0, 0], [1, 1, 1], [2, 0, 1], [6, 0, 1], [0, 0, 0], [5, 1, 1], [4, 0, 1], [3, 1, 1], [1, 0, 1], [2, 1, 1], [3, 0, 1], [7, 1, 0], [6, 1, 1], [8, 1, 1], [5, 0, 1]], [[10, 1, 0], [9, 1, 1], [5, 0, 1], [4, 1, 1], [8, 0, 1], [10, 0, 0], [9, 0, 1], [0, 1, 0], [7, 0, 0], [1, 1, 1], [2, 0, 1], [6, 0, 1], [0, 0, 0], [5, 1, 1], [4, 0, 1], [3, 1, 1], [1, 0, 1], [2, 1, 1], [3, 0, 1], [7, 1, 0], [6, 1, 1], [8, 1, 1]], [[8, 1, 1], [6, 1, 1], [7, 1, 0], [3, 0, 1], [2, 1, 1], [1, 0, 1], [3, 1, 1], [4, 0, 1], [5, 1, 1], [0, 0, 0], [6, 0, 1], [2, 0, 1], [1, 1, 1], [7, 0, 0], [0, 1, 0], [8, 0, 1], [4, 1, 1], [5, 0, 1]], [[8, 1, 1], [7, 1, 0], [3, 0, 1], [2, 1, 1], [1, 0, 1], [3, 1, 1], [4, 0, 1], [5, 1, 1], [6, 0, 1], [0, 0, 0], [2, 0, 1], [1, 1, 1], [7, 0, 0], [8, 0, 1], [0, 1, 0], [4, 1, 1], [5, 0, 1], [6, 1, 1]], [[6, 1, 1], [3, 0, 1], [2, 1, 1], [1, 0, 1], [3, 1, 1], [4, 0, 1], [5, 1, 1], [6, 0, 1], [0, 0, 0], [2, 0, 1], [1, 1, 1], [0, 1, 0], [4, 1, 1], [5, 0, 1]], [[6, 1, 1], [3, 0, 1], [1, 0, 1], [2, 1, 1], [3, 1, 1], [4, 0, 1], [5, 1, 1], [6, 0, 1], [2, 0, 1], [0, 0, 0], [0, 1, 0], [1, 1, 1], [4, 1, 1], [5, 0, 1]], [[5, 1, 1], [2, 0, 1], [0, 0, 1], [1, 1, 1], [2, 1, 1], [3, 0, 1], [4, 1, 1], [5, 0, 1], [1, 0, 1], [0, 1, 1], [3, 1, 1], [4, 0, 1]], [[5, 1, 1], [0, 0, 1], [2, 0, 1], [1, 1, 1], [3, 0, 1], [2, 1, 1], [4, 1, 1], [5, 0, 1], [1, 0, 1], [3, 1, 1], [0, 1, 1], [4, 0, 1]], [[5, 1, 1], [2, 0, 1], [0, 0, 1], [1, 1, 1], [3, 0, 1], [4, 1, 1], [2, 1, 1], [5, 0, 1], [1, 0, 1], [3, 1, 1], [4, 0, 1], [0, 1, 1]], [[5, 1, 1], [0, 1, 1], [0, 0, 1], [2, 0, 1], [1, 1, 1], [3, 0, 1], [4, 1, 1], [5, 0, 1], [2, 1, 1], [1, 0, 1], [3, 1, 1], [4, 0, 1]], [[4, 1, 1], [1, 0, 1], [0, 1, 1], [2, 0, 1], [3, 1, 1], [4, 0, 1], [1, 1, 1], [0, 0, 1], [2, 1, 1], [3, 0, 1]]]}

==> anc/census_certificates/5_2.json <==
{"knot": "5_2", "target": "KnotInfo pd_notation or its mirror image", "codes": [[[1, 0, 1], [3, 0, 1], [2, 1, 0], [2, 0, 0], [4, 1, 1], [5, 1, 1], [0, 0, 1], [6, 1, 0], [3, 1, 1], [4, 0, 1], [6, 0, 0], [1, 1, 1], [5, 0, 1], [0, 1, 1]], [[5, 1, 0], [2, 1, 1], [3, 0, 1], [5, 0, 0], [1, 1, 1], [4, 0, 1], [0, 1, 1], [1, 0, 1], [2, 0, 1], [3, 1, 1], [4, 1, 1], [0, 0, 1]], [[5, 1, 0], [5, 0, 0], [3, 0, 1], [1, 1, 1], [4, 0, 1], [0, 1, 1], [1, 0, 1], [3, 1, 1], [2, 0, 1], [4, 1, 1], [0, 0, 1], [2, 1, 1]], [[4, 1, 1], [2, 0, 1], [3, 1, 1], [1, 0, 1], [0, 1, 1], [4, 0, 1], [1, 1, 1], [3, 0, 1], [2, 1, 1], [0, 0, 1]]]}

==> anc/census_certificates/6_1.json <==
{"knot": "6_1", "target": "KnotInfo pd_notation or its mirror image", "codes": [[[2, 0, 1], [1, 0, 0], [5, 0, 1], [4, 1, 1], [3, 1, 1], [6, 0, 0], [7, 1, 0], [3, 0, 1], [0, 0, 0], [8, 1, 0], [4, 0, 1], [9, 1, 1], [9, 0, 1], [5, 1, 1], [1, 1, 0], [2, 1, 1], [8, 0, 0], [7, 0, 0], [6, 1, 0], [0, 1, 0]], [[11, 1, 0], [10, 1, 1], [0, 0, 0], [8, 1, 0], [4, 0, 1], [9, 1, 1], [9, 0, 1], [11, 0, 0], [10, 0, 1], [5, 1, 1], [1, 1, 0], [2, 1, 1], [8, 0, 0], [7, 0, 0], [6, 1, 0], [0, 1, 0], [2, 0, 1], [1, 0, 0], [5, 0, 1], [4, 1, 1], [3, 1, 1], [6, 0, 0], [7, 1, 0], [3, 0, 1]], [[13, 1, 0], [12, 1, 1], [7, 1, 0], [3, 0, 1], [11, 1, 0], [10, 1, 1], [0, 0, 0], [8, 1, 0], [4, 0, 1], [9, 1, 1], [9, 0, 1], [11, 0, 0], [10, 0, 1], [5, 1, 1], [1, 1, 0], [2, 1, 1], [8, 0, 0], [7, 0, 0], [6, 1, 0], [13, 0, 0], [12, 0, 1], [0, 1, 0], [2, 0, 1], [1, 0, 0], [5, 0, 1], [4, 1, 1], [3, 1, 1], [6, 0, 0]], [[11, 1, 0], [10, 1, 1], [7, 1, 0], [3, 0, 1], [0, 0, 0], [8, 1, 0], [4, 0, 1], [9, 1, 1], [9, 0, 1], [5, 1, 1], [1, 1, 0], [2, 1, 1], [8, 0, 0], [7, 0, 0], [6, 1, 0], [11, 0, 0], [10, 0, 1], [0, 1, 0], [2, 0, 1], [1, 0, 0], [5, 0, 1], [4, 1, 1], [3, 1, 1], [6, 0, 0]], [[9, 1, 1], [4, 0, 1], [8, 1, 0], [0, 0, 0], [3, 0, 1], [7, 1, 0], [6, 0, 0], [3, 1, 1], [4, 1, 1], [5, 0, 1], [1, 0, 0], [2, 0, 1], [0, 1, 0], [6, 1, 0], [7, 0, 0], [8, 0, 0], [2, 1, 1], [1, 1, 0], [5, 1, 1], [9, 0, 1]], [[7, 1, 1], [3, 0, 1], [6, 1, 0], [0, 0, 0], [2, 0, 1], [5, 1, 0], [4, 0, 0], [2, 1, 1], [3, 1, 1], [1, 0, 1], [0, 1, 0], [4, 1, 0], [5, 0, 0], [6, 0, 0], [1, 1, 1], [7, 0, 1]], [[6, 1, 0], [3, 0, 1], [1, 1, 1], [6, 0, 0], [5, 0, 0], [4, 1, 0], [0, 1, 0], [1, 0, 1], [3, 1, 1], [2, 1, 1], [4, 0, 0], [5, 1, 0], [2, 0, 1], [0, 0, 0]], [[6, 1, 0], [3, 0, 1], [1, 1, 1], [6, 0, 0], [5, 0, 0], [0, 1, 0], [4, 1, 0], [1, 0, 1], [3, 1, 1], [4, 0, 0], [2, 1, 1], [5, 1, 0], [0, 0, 0], [2, 0, 1]], [[6, 1, 0], [3, 0, 1], [1, 1, 1], [6, 0, 0], [0, 1, 0], [5, 0, 0], [4, 1, 0], [1, 0, 1], [3, 1, 1], [4, 0, 0], [5, 1, 0], [2, 1, 1], [2, 0, 1], [0, 0, 0]], [[5, 1, 0], [2, 0, 1], [1, 1, 1], [5, 0, 0], [0, 1, 0], [4, 0, 0], [3, 1, 0], [1, 0, 1], [2, 1, 1], [3, 0, 0], [4, 1, 0], [0, 0, 0]]]}

==> anc/census_certificates/6_2.json <==
{"knot": "6_2", "target": "KnotInfo pd_notation or its mirror image", "codes": [[[1, 0, 1], [2, 1, 1], [3, 0, 0], [4, 1, 0], [6, 1, 0], [5, 1, 1], [4, 0, 0], [7, 1, 0], [2, 0, 1], [8, 1, 1], [0, 0, 1], [1, 1, 1], [7, 0, 0], [3, 1, 0], [5, 0, 1], [6, 0, 0], [8, 0, 1], [0, 1, 1]], [[6, 1, 0], [5, 0, 1], [0, 1, 1], [1, 0, 1], [2, 1, 1], [6, 0, 0], [3, 1, 0], [3, 0, 0], [4, 1, 0], [2, 0, 1], [5, 1, 1], [0, 0, 1], [1, 1, 1], [4, 0, 0]], [[5, 1, 0], [4, 0, 1], [0, 1, 1], [1, 0, 1], [2, 1, 1], [5, 0, 0], [3, 1, 0], [2, 0, 1], [4, 1, 1], [0, 0, 1], [1, 1, 1], [3, 0, 0]]]}

==> anc/census_certificates/6_3.json <==
{"knot": "6_3", "target": "KnotInfo pd_notation or its mirror image", "codes": [[[2, 0, 1], [1, 1, 0], [3, 0, 0], [4, 1, 1], [0, 0, 1], [5, 1, 0], [1, 0, 0], [3, 1, 0], [5, 0, 0], [2, 1, 1], [4, 0, 1], [0, 1, 1]], [[7, 1, 1], [6, 1, 0], [2, 0, 1], [0, 1, 1], [4, 0, 1], [2, 1, 1], [5, 0, 0], [3, 1, 0], [1, 0, 0], [5, 1, 0], [0, 0, 1], [4, 1, 1], [6, 0, 0], [7, 0, 1], [3, 0, 0], [1, 1, 0]], [[7, 1, 1], [1, 1, 0], [6, 1, 0], [2, 0, 1], [0, 1, 1], [4, 0, 1], [2, 1, 1], [5, 0, 0], [1, 0, 0], [3, 1, 0], [5, 1, 0], [0, 0, 1], [4, 1, 1], [6, 0, 0], [3, 0, 0], [7, 0, 1]], [[6, 1, 0], [1, 1, 0], [3, 0, 0], [6, 0, 0], [4, 1, 1], [0, 0, 1], [5, 1, 0], [3, 1, 0], [1, 0, 0], [5, 0, 0], [2, 1, 1], [4, 0, 1], [0, 1, 1], [2, 0, 1]], [[6, 1, 0], [3, 0, 0], [1, 1, 0], [6, 0, 0], [4, 1, 1], [0, 0, 1], [3, 1, 0], [5, 1, 0], [5, 0, 0], [1, 0, 0], [2, 1, 1], [4, 0, 1], [0, 1, 1], [2, 0, 1]], [[5, 1, 0], [3, 0, 0], [1, 1, 0], [5, 0, 0], [4, 1, 1], [0, 0, 1], [3, 1, 0], [1, 0, 0], [2, 1, 1], [4, 0, 1], [0, 1, 1], [2, 0, 1]]]}

==> anc/census_certificates/7_1.json <==
{"knot": "7_1", "target": "KnotInfo pd_notation or its mirror image", "codes": [[[1, 0, 0], [2, 1, 1], [3, 0, 1], [4, 1, 1], [2, 0, 1], [5, 0, 1], [6, 0, 1], [7, 0, 0], [0, 0, 0], [8, 1, 1], [9, 0, 1], [10, 0, 1], [11, 0, 0], [12, 1, 1], [13, 0, 1], [14, 1, 1], [12, 0, 1], [15, 1, 1], [8, 0, 1], [3, 1, 1], [4, 0, 1], [1, 1, 0], [16, 1, 0], [6, 1, 1], [10, 1, 1], [13, 1, 1], [14, 0, 1], [11, 1, 0], [7, 1, 0], [16, 0, 0], [5, 1, 1], [9, 1, 1], [15, 0, 1], [0, 1, 0]], [[18, 1, 0], [17, 1, 1], [5, 1, 1], [9, 1, 1], [15, 0, 1], [0, 1, 0], [1, 0, 0], [2, 1, 1], [3, 0, 1], [4, 1, 1], [2, 0, 1], [5, 0, 1], [6, 0, 1], [7, 0, 0], [0, 0, 0], [8, 1, 1], [9, 0, 1], [10, 0, 1], [11, 0, 0], [12, 1, 1], [13, 0, 1], [14, 1, 1], [12, 0, 1], [15, 1, 1], [8, 0, 1], [3, 1, 1], [4, 0, 1], [1, 1, 0], [16, 1, 0], [18, 0, 0], [17, 0, 1], [6, 1, 1], [10, 1, 1], [13, 1, 1], [14, 0, 1], [11, 1, 0], [7, 1, 0], [16, 0, 0]], [[20, 1, 0], [19, 1, 1], [10, 1, 1], [13, 1, 1], [14, 0, 1], [11, 1, 0], [7, 1, 0], [16, 0, 0], [18, 1, 0], [17, 1, 1], [5, 1, 1], [9, 1, 1], [15, 0, 1], [0, 1, 0], [1, 0, 0], [2, 1, 1], [3, 0, 1], [4, 1, 1], [2, 0, 1], [5, 0, 1], [6, 0, 1], [20, 0, 0], [19, 0, 1], [7, 0, 0], [0, 0, 0], [8, 1, 1], [9, 0, 1], [10, 0, 1], [11, 0, 0], [12, 1, 1], [13, 0, 1], [14, 1, 1], [12, 0, 1], [15, 1, 1], [8, 0, 1], [3, 1, 1], [4, 0, 1], [1, 1, 0], [16, 1, 0], [18, 0, 0], [17, 0, 1], [6, 1, 1]], [[18, 1, 1], [16, 0, 1], [17, 0, 0], [15, 1, 0], [1, 1, 0], [4, 0, 1], [3, 1, 1], [7, 0, 1], [14, 1, 1], [11, 0, 1], [13, 1, 1], [12, 0, 1], [11, 1, 1], [10, 0, 0], [9, 0, 1], [8, 0, 1], [7, 1, 1], [0, 0, 0], [6, 0, 0], [18, 0, 1], [5, 0, 1], [2, 0, 1], [4, 1, 1], [3, 0, 1], [2, 1, 1], [1, 0, 0], [0, 1, 0], [14, 0, 1], [8, 1, 1], [5, 1, 1], [16, 1, 1], [17, 1, 0], [15, 0, 0], [6, 1, 0], [10, 1, 0], [13, 0, 1], [12, 1, 1], [9, 1, 1]], [[16, 1, 1], [15, 1, 0], [1, 1, 0], [4, 0, 1], [3, 1, 1], [7, 0, 1], [14, 1, 1], [11, 0, 1], [13, 1, 1], [12, 0, 1], [11, 1, 1], [10, 0, 0], [9, 0, 1], [8, 0, 1], [7, 1, 1], [0, 0, 0], [6, 0, 0], [16, 0, 1], [5, 0, 1], [2, 0, 1], [4, 1, 1], [3, 0, 1], [2, 1, 1], [1, 0, 0], [0, 1, 0], [14, 0, 1], [8, 1, 1], [5, 1, 1], [15, 0, 0], [6, 1, 0], [10, 1, 0], [13, 0, 1], [12, 1, 1], [9, 1, 1]], [[16, 1, 1], [1, 1, 0], [4, 0, 1], [3, 1, 1], [7, 0, 1], [14, 1, 1], [11, 0, 1], [13, 1, 1], [12, 0, 1], [11, 1, 1], [10, 0, 0], [9, 0, 1], [8, 0, 1], [7, 1, 1], [0, 0, 0], [6, 0, 0], [5, 0, 1], [16, 0, 1], [2, 0, 1], [4, 1, 1], [3, 0, 1], [2, 1, 1], [1, 0, 0], [0, 1, 0], [14, 0, 1], [8, 1, 1], [15, 0, 0], [5, 1, 1], [6, 1, 0], [10, 1, 0], [13, 0, 1], [12, 1, 1], [9, 1, 1], [15, 1, 0]], [[14, 1, 1], [1, 1, 0], [4, 0, 1], [3, 1, 1], [5, 0, 1], [12, 1, 1], [9, 0, 1], [11, 1, 1], [10, 0, 1], [9, 1, 1], [8, 0, 0], [7, 0, 1], [6, 0, 1], [5, 1, 1], [0, 0, 0], [14, 0, 1], [2, 0, 1], [4, 1, 1], [3, 0, 1], [2, 1, 1], [1, 0, 0], [0, 1, 0], [12, 0, 1], [6, 1, 1], [13, 0, 0], [8, 1, 0], [11, 0, 1], [10, 1, 1], [7, 1, 1], [13, 1, 0]], [[14, 1, 1], [4, 0, 1], [3, 1, 1], [5, 0, 1], [12, 1, 1], [9, 0, 1], [11, 1, 1], [10, 0, 1], [9, 1, 1], [8, 0, 0], [7, 0, 1], [6, 0, 1], [5, 1, 1], [0, 0, 0], [2, 0, 1], [14, 0, 1], [4, 1, 1], [3, 0, 1], [1, 0, 0], [2, 1, 1], [0, 1, 0], [12, 0, 1], [6, 1, 1], [13, 0, 0], [8, 1, 0], [11, 0, 1], [10, 1, 1], [7, 1, 1], [13, 1, 0], [1, 1, 0]], [[12, 1, 1], [2, 0, 1], [1, 1, 1], [3, 0, 1], [10, 1, 1], [7, 0, 1], [9, 1, 1], [8, 0, 1], [7, 1, 1], [6, 0, 0], [5, 0, 1], [4, 0, 1], [3, 1, 1], [12, 0, 1], [2, 1, 1], [1, 0, 1], [0, 0, 0], [10, 0, 1], [4, 1, 1], [11, 0, 0], [6, 1, 0], [9, 0, 1], [8, 1, 1], [5, 1, 1], [11, 1, 0], [0, 1, 0]], [[12, 1, 1], [2, 0, 1], [1, 1, 1], [3, 0, 1], [10, 1, 1], [7, 0, 1], [9, 1, 1], [8, 0, 1], [7, 1, 1], [6, 0, 0], [4, 0, 1], [5, 0, 1], [3, 1, 1], [12, 0, 1], [2, 1, 1], [1, 0, 1], [0, 0, 0], [10, 0, 1], [11, 0, 0], [4, 1, 1], [6, 1, 0], [9, 0, 1], [8, 1, 1], [11, 1, 0], [5, 1, 1], [0, 1, 0]], [[10, 1, 1], [2, 0, 1], [1, 1, 1], [3, 0, 1], [8, 1, 1], [5, 0, 1], [7, 1, 1], [6, 0, 1], [5, 1, 1], [4, 0, 1], [3, 1, 1], [10, 0, 1], [2, 1, 1], [1, 0, 1], [0, 0, 0], [8, 0, 1], [9, 0, 0], [7, 0, 1], [6, 1, 1], [9, 1, 0], [4, 1, 1], [0, 1, 0]], [[10, 1, 1], [2, 0, 1], [1, 1, 1], [3, 0, 1], [8, 1, 1], [5, 0, 1], [6, 0, 1], [7, 1, 1], [5, 1, 1], [4, 0, 1], [3, 1, 1], [10, 0, 1], [2, 1, 1], [1, 0, 1], [0, 0, 0], [8, 0, 1], [7, 0, 1], [9, 0, 0], [9, 1, 0], [6, 1, 1], [4, 1, 1], [0, 1, 0]], [[9, 1, 1], [2, 0, 1], [1, 1, 1], [3, 0, 1], [8, 1, 1], [5, 0, 1], [6, 0, 1], [7, 1, 1], [5, 1, 1], [4, 0, 1], [3, 1, 1], [9, 0, 1], [2, 1, 1], [1, 0, 1], [0, 0, 0], [8, 0, 1], [7, 0, 1], [6, 1, 1], [4, 1, 1], [0, 1, 0]], [[9, 1, 1], [2, 0, 1], [1, 1, 1], [3, 0, 1], [5, 0, 1], [8, 1, 1], [6, 0, 1], [5, 1, 1], [7, 1, 1], [4, 0, 1], [3, 1, 1], [9, 0, 1], [2, 1, 1], [1, 0, 1], [0, 0, 0], [7, 0, 1], [8, 0, 1], [6, 1, 1], [4, 1, 1], [0, 1, 0]], [[9, 1, 1], [2, 0, 1], [1, 1, 1], [3, 0, 1], [5, 0, 1], [8, 1, 1], [6, 0, 1], [5, 1, 1], [4, 0, 1], [7, 1, 1], [3, 1, 1], [9, 0, 1], [2, 1, 1], [1, 0, 1], [7, 0, 1], [0, 0, 0], [8, 0, 1], [6, 1, 1], [0, 1, 0], [4, 1, 1]], [[9, 1, 1], [2, 0, 1], [3, 0, 1], [1, 1, 1], [5, 0, 1], [8, 1, 1], [6, 0, 1], [5, 1, 1], [4, 0, 1], [3, 1, 1], [7, 1, 1], [9, 0, 1], [2, 1, 1], [7, 0, 1], [1, 0, 1], [0, 0, 0], [8, 0, 1], [6, 1, 1], [0, 1, 0], [4, 1, 1]], [[9, 1, 1], [3, 0, 1], [2, 0, 1], [1, 1, 1], [5, 0, 1], [8, 1, 1], [6, 0, 1], [5, 1, 1], [4, 0, 1], [7, 1, 1], [3, 1, 1], [9, 0, 1], [7, 0, 1], [2, 1, 1], [1, 0, 1], [0, 0, 0], [8, 0, 1], [6, 1, 1], [0, 1, 0], [4, 1, 1]], [[9, 1, 1], [2, 0, 1], [1, 1, 1], [5, 0, 1], [8, 1, 1], [6, 0, 1], [5, 1, 1], [4, 0, 1], [3, 1, 1], [7, 1, 1], [7, 0, 1], [9, 0, 1], [2, 1, 1], [1, 0, 1], [0, 0, 0], [8, 0, 1], [6, 1, 1], [0, 1, 0], [4, 1, 1], [3, 0, 1]], [[8, 1, 1], [2, 0, 1], [1, 1, 1], [5, 0, 1], [7, 1, 1], [6, 0, 1], [5, 1, 1], [4, 0, 1], [3, 1, 1], [8, 0, 1], [2, 1, 1], [1, 0, 1], [0, 0, 0], [7, 0, 1], [6, 1, 1], [0, 1, 0], [4, 1, 1], [3, 0, 1]], [[8, 1, 1], [2, 0, 1], [1, 1, 1], [5, 0, 1], [6, 0, 1], [7, 1, 1], [5, 1, 1], [4, 0, 1], [3, 1, 1], [8, 0, 1], [2, 1, 1], [1, 0, 1], [7, 0, 1], [0, 0, 0], [0, 1, 0], [6, 1, 1], [4, 1, 1], [3, 0, 1]], [[7, 1, 1], [1, 0, 1], [0, 1, 1], [4, 0, 1], [5, 0, 1], [6, 1, 1], [4, 1, 1], [3, 0, 1], [2, 1, 1], [7, 0, 1], [1, 1, 1], [0, 0, 1], [6, 0, 1], [5, 1, 1], [3, 1, 1], [2, 0, 1]], [[7, 1, 1], [1, 0, 1], [0, 1, 1], [5, 0, 1], [4, 0, 1], [4, 1, 1], [6, 1, 1], [3, 0, 1], [2, 1, 1], [7, 0, 1], [1, 1, 1], [0, 0, 1], [5, 1, 1], [6, 0, 1], [3, 1, 1], [2, 0, 1]], [[6, 1, 1], [1, 0, 1], [0, 1, 1], [4, 0, 1], [5, 1, 1], [3, 0, 1], [2, 1, 1], [6, 0, 1], [1, 1, 1], [0, 0, 1], [4, 1, 1], [5, 0, 1], [3, 1, 1], [2, 0, 1]]]}

==> anc/census_certificates/7_2.json <==
{"knot": "7_2", "target": "KnotInfo pd_notation or its mirror image", "codes": [[[0, 1, 0], [2, 0, 0], [3, 0, 1], [4, 0, 0], [5, 0, 1], [6, 0, 0], [7, 0, 1], [8, 0, 0], [9, 0, 1], [10, 1, 0], [11, 0, 0], [14, 0, 1], [13, 1, 1], [12, 1, 0], [15, 0, 0], [16, 1, 0], [12, 0, 0], [17, 1, 1], [19, 1, 0], [13, 0, 1], [10, 0, 0], [18, 1, 1], [20, 1, 0], [0, 0, 0], [21, 1, 1], [22, 1, 1], [23, 1, 0], [24, 1, 0], [1, 0, 0], [25, 1, 1], [22, 0, 1], [23, 0, 0], [25, 0, 1], [21, 0, 1], [2, 1, 0], [20, 0, 0], [18, 0, 1], [11, 1, 0], [14, 1, 1], [3, 1, 1], [4, 1, 0], [19, 0, 0], [17, 0, 1], [15, 1, 0], [16, 0, 0], [5, 1, 1], [6, 1, 0], [7, 1, 1], [8, 1, 0], [9, 1, 1], [24, 0, 0], [1, 1, 0]], [[27, 1, 0], [26, 1, 1], [7, 0, 1], [8, 0, 0], [9, 0, 1], [10, 1, 0], [11, 0, 0], [14, 0, 1], [13, 1, 1], [12, 1, 0], [15, 0, 0], [16, 1, 0], [12, 0, 0], [17, 1, 1], [19, 1, 0], [13, 0, 1], [10, 0, 0], [18, 1, 1], [20, 1, 0], [0, 0, 0], [21, 1, 1], [22, 1, 1], [23, 1, 0], [24, 1, 0], [1, 0, 0], [25, 1, 1], [22, 0, 1], [23, 0, 0], [25, 0, 1], [21, 0, 1], [2, 1, 0], [20, 0, 0], [18, 0, 1], [11, 1, 0], [14, 1, 1], [3, 1, 1], [4, 1, 0], [19, 0, 0], [17, 0, 1], [15, 1, 0], [16, 0, 0], [5, 1, 1], [6, 1, 0], [27, 0, 0], [26, 0, 1], [7, 1, 1], [8, 1, 0], [9, 1, 1], [24, 0, 0], [1, 1, 0], [0, 1, 0], [2, 0, 0], [3, 0, 1], [4, 0, 0], [5, 0, 1], [6, 0, 0]], [[29, 1, 1], [28, 1, 0], [11, 0, 0], [14, 0, 1], [28, 0, 0], [29, 0, 1], [13, 1, 1], [12, 1, 0], [15, 0, 0], [16, 1, 0], [12, 0, 0], [17, 1, 1], [19, 1, 0], [13, 0, 1], [10, 0, 0], [18, 1, 1], [20, 1, 0], [0, 0, 0], [21, 1, 1], [22, 1, 1], [23, 1, 0], [24, 1, 0], [1, 0, 0], [25, 1, 1], [22, 0, 1], [23, 0, 0], [25, 0, 1], [21, 0, 1], [2, 1, 0], [20, 0, 0], [18, 0, 1], [11, 1, 0], [14, 1, 1], [3, 1, 1], [4, 1, 0], [19, 0, 0], [17, 0, 1], [15, 1, 0], [16, 0, 0], [5, 1, 1], [6, 1, 0], [27, 0, 0], [26, 0, 1], [7, 1, 1], [8, 1, 0], [9, 1, 1], [24, 0, 0], [1, 1, 0], [0, 1, 0], [2, 0, 0], [3, 0, 1], [4, 0, 0], [5, 0, 1], [6, 0, 0], [27, 1, 0], [26, 1, 1], [7, 0, 1], [8, 0, 0], [9, 0, 1], [10, 1, 0]], [[29, 1, 1], [10, 1, 0], [9, 0, 1], [8, 0, 0], [7, 0, 1], [26, 1, 1], [27, 1, 0], [6, 0, 0], [5, 0, 1], [4, 0, 0], [3, 0, 1], [2, 0, 0], [0, 1, 0], [1, 1, 0], [24, 0, 0], [9, 1, 1], [8, 1, 0], [7, 1, 1], [26, 0, 1], [27, 0, 0], [6, 1, 0], [5, 1, 1], [16, 0, 0], [15, 1, 0], [17, 0, 1], [19, 0, 0], [4, 1, 0], [3, 1, 1], [14, 1, 1], [11, 1, 0], [18, 0, 1], [20, 0, 0], [2, 1, 0], [21, 0, 1], [25, 0, 1], [23, 0, 0], [22, 0, 1], [25, 1, 1], [1, 0, 0], [24, 1, 0], [23, 1, 0], [22, 1, 1], [21, 1, 1], [0, 0, 0], [20, 1, 0], [18, 1, 1], [10, 0, 0], [13, 0, 1], [19, 1, 0], [17, 1, 1], [12, 0, 0], [16, 1, 0], [15, 0, 0], [12, 1, 0], [13, 1, 1], [29, 0, 1], [28, 0, 0], [14, 0, 1], [11, 0, 0], [28, 1, 0]], [[27, 1, 1], [10, 1, 0], [9, 0, 1], [8, 0, 0], [7, 0, 1], [24, 1, 1], [25, 1, 0], [6, 0, 0], [5, 0, 1], [4, 0, 0], [3, 0, 1], [2, 0, 0], [0, 1, 0], [1, 1, 0], [22, 0, 0], [9, 1, 1], [8, 1, 0], [7, 1, 1], [24, 0, 1], [25, 0, 0], [6, 1, 0], [5, 1, 1], [14, 0, 0], [13, 1, 0], [15, 0, 1], [17, 0, 0], [4, 1, 0], [3, 1, 1], [16, 0, 1], [18, 0, 0], [2, 1, 0], [19, 0, 1], [23, 0, 1], [21, 0, 0], [20, 0, 1], [23, 1, 1], [1, 0, 0], [22, 1, 0], [21, 1, 0], [20, 1, 1], [19, 1, 1], [0, 0, 0], [18, 1, 0], [16, 1, 1], [10, 0, 0], [12, 0, 1], [17, 1, 0], [15, 1, 1], [11, 0, 0], [14, 1, 0], [13, 0, 0], [11, 1, 0], [12, 1, 1], [27, 0, 1], [26, 0, 0], [26, 1, 0]], [[25, 1, 1], [10, 1, 0], [9, 0, 1], [8, 0, 0], [7, 0, 1], [22, 1, 1], [23, 1, 0], [6, 0, 0], [5, 0, 1], [4, 0, 0], [3, 0, 1], [2, 0, 0], [0, 1, 0], [1, 1, 0], [20, 0, 0], [9, 1, 1], [8, 1, 0], [7, 1, 1], [22, 0, 1], [23, 0, 0], [6, 1, 0], [5, 1, 1], [14, 0, 0], [13, 1, 0], [15, 0, 1], [17, 0, 0], [4, 1, 0], [3, 1, 1], [16, 0, 1], [18, 0, 0], [2, 1, 0], [19, 0, 1], [21, 0, 1], [21, 1, 1], [1, 0, 0], [20, 1, 0], [19, 1, 1], [0, 0, 0], [18, 1, 0], [16, 1, 1], [10, 0, 0], [12, 0, 1], [17, 1, 0], [15, 1, 1], [11, 0, 0], [14, 1, 0], [13, 0, 0], [11, 1, 0], [12, 1, 1], [25, 0, 1], [24, 0, 0], [24, 1, 0]], [[23, 1, 1], [10, 1, 0], [9, 0, 1], [8, 0, 0], [7, 0, 1], [6, 0, 0], [5, 0, 1], [4, 0, 0], [3, 0, 1], [2, 0, 0], [0, 1, 0], [1, 1, 0], [20, 0, 0], [9, 1, 1], [8, 1, 0], [7, 1, 1], [6, 1, 0], [5, 1, 1], [14, 0, 0], [13, 1, 0], [15, 0, 1], [17, 0, 0], [4, 1, 0], [3, 1, 1], [16, 0, 1], [18, 0, 0], [2, 1, 0], [19, 0, 1], [21, 0, 1], [21, 1, 1], [1, 0, 0], [20, 1, 0], [19, 1, 1], [0, 0, 0], [18, 1, 0], [16, 1, 1], [10, 0, 0], [12, 0, 1], [17, 1, 0], [15, 1, 1], [11, 0, 0], [14, 1, 0], [13, 0, 0], [11, 1, 0], [12, 1, 1], [23, 0, 1], [22, 0, 0], [22, 1, 0]], [[22, 1, 1], [10, 1, 0], [9, 0, 1], [8, 0, 0], [7, 0, 1], [6, 0, 0], [5, 0, 1], [4, 0, 0], [3, 0, 1], [2, 0, 0], [0, 1, 0], [1, 1, 0], [20, 0, 0], [9, 1, 1], [8, 1, 0], [7, 1, 1], [6, 1, 0], [5, 1, 1], [14, 0, 0], [13, 1, 0], [15, 0, 1], [17, 0, 0], [4, 1, 0], [3, 1, 1], [16, 0, 1], [18, 0, 0], [2, 1, 0], [19, 0, 1], [21, 0, 1], [21, 1, 1], [1, 0, 0], [20, 1, 0], [19, 1, 1], [0, 0, 0], [18, 1, 0], [16, 1, 1], [10, 0, 0], [12, 0, 1], [17, 1, 0], [15, 1, 1], [11, 0, 0], [14, 1, 0], [13, 0, 0], [11, 1, 0], [12, 1, 1], [22, 0, 1]], [[20, 1, 1], [10, 1, 0], [9, 0, 1], [8, 0, 0], [7, 0, 1], [6, 0, 0], [5, 0, 1], [4, 0, 0], [3, 0, 1], [2, 0, 0], [0, 1, 0], [1, 1, 0], [18, 0, 0], [9, 1, 1], [8, 1, 0], [7, 1, 1], [6, 1, 0], [5, 1, 1], [14, 0, 0], [13, 1, 0], [4, 1, 0], [3, 1, 1], [15, 0, 1], [16, 0, 0], [2, 1, 0], [17, 0, 1], [19, 0, 1], [19, 1, 1], [1, 0, 0], [18, 1, 0], [17, 1, 1], [0, 0, 0], [16, 1, 0], [15, 1, 1], [10, 0, 0], [12, 0, 1], [11, 0, 0], [14, 1, 0], [13, 0, 0], [11, 1, 0], [12, 1, 1], [20, 0, 1]], [[18, 1, 1], [8, 1, 0], [7, 0, 1], [6, 0, 0], [5, 0, 1], [4, 0, 0], [3, 0, 1], [2, 0, 0], [0, 1, 0], [1, 1, 0], [16, 0, 0], [7, 1, 1], [6, 1, 0], [5, 1, 1], [12, 0, 0], [11, 1, 0], [4, 1, 0], [3, 1, 1], [13, 0, 1], [14, 0, 0], [2, 1, 0], [15, 0, 1], [17, 0, 1], [17, 1, 1], [1, 0, 0], [16, 1, 0], [15, 1, 1], [0, 0, 0], [14, 1, 0], [13, 1, 1], [8, 0, 0], [10, 0, 1], [9, 0, 0], [12, 1, 0], [11, 0, 0], [9, 1, 0], [10, 1, 1], [18, 0, 1]], [[17, 1, 1], [8, 1, 0], [7, 0, 1], [6, 0, 0], [5, 0, 1], [4, 0, 0], [3, 0, 1], [2, 0, 0], [0, 1, 0], [1, 1, 0], [16, 0, 0], [7, 1, 1], [6, 1, 0], [5, 1, 1], [12, 0, 0], [11, 1, 0], [4, 1, 0], [3, 1, 1], [13, 0, 1], [14, 0, 0], [2, 1, 0], [15, 0, 1], [1, 0, 0], [16, 1, 0], [15, 1, 1], [0, 0, 0], [14, 1, 0], [13, 1, 1], [8, 0, 0], [10, 0, 1], [9, 0, 0], [12, 1, 0], [11, 0, 0], [9, 1, 0], [10, 1, 1], [17, 0, 1]], [[15, 1, 1], [6, 1, 0], [5, 0, 1], [4, 0, 0], [3, 0, 1], [2, 0, 0], [0, 1, 0], [1, 1, 0], [14, 0, 0], [5, 1, 1], [10, 0, 0], [9, 1, 0], [4, 1, 0], [3, 1, 1], [11, 0, 1], [12, 0, 0], [2, 1, 0], [13, 0, 1], [1, 0, 0], [14, 1, 0], [13, 1, 1], [0, 0, 0], [12, 1, 0], [11, 1, 1], [6, 0, 0], [8, 0, 1], [7, 0, 0], [10, 1, 0], [9, 0, 0], [7, 1, 0], [8, 1, 1], [15, 0, 1]], [[13, 1, 1], [4, 1, 0], [3, 0, 1], [2, 0, 0], [0, 1, 0], [1, 1, 0], [12, 0, 0], [3, 1, 1], [8, 0, 0], [7, 1, 0], [9, 0, 1], [10, 0, 0], [2, 1, 0], [11, 0, 1], [1, 0, 0], [12, 1, 0], [11, 1, 1], [0, 0, 0], [10, 1, 0], [9, 1, 1], [4, 0, 0], [6, 0, 1], [5, 0, 0], [8, 1, 0], [7, 0, 0], [5, 1, 0], [6, 1, 1], [13, 0, 1]], [[11, 1, 1], [4, 1, 0], [3, 0, 1], [2, 0, 0], [0, 1, 0], [1, 1, 0], [10, 0, 0], [3, 1, 1], [8, 0, 0], [7, 1, 0], [2, 1, 0], [9, 0, 1], [1, 0, 0], [10, 1, 0], [9, 1, 1], [0, 0, 0], [4, 0, 0], [6, 0, 1], [5, 0, 0], [8, 1, 0], [7, 0, 0], [5, 1, 0], [6, 1, 1], [11, 0, 1]], [[9, 1, 1], [4, 1, 0], [3, 0, 1], [2, 0, 0], [0, 1, 0], [1, 1, 0], [8, 0, 0], [3, 1, 1], [6, 0, 0], [5, 1, 0], [2, 1, 0], [7, 0, 1], [1, 0, 0], [8, 1, 0], [7, 1, 1], [0, 0, 0], [4, 0, 0], [6, 1, 0], [5, 0, 0], [9, 0, 1]], [[8, 1, 0], [1, 0, 0], [7, 0, 1], [2, 1, 0], [5, 1, 0], [6, 0, 0], [3, 1, 1], [8, 0, 0], [1, 1, 0], [0, 1, 0], [2, 0, 0], [3, 0, 1], [4, 1, 0], [5, 0, 0], [6, 1, 0], [4, 0, 0], [0, 0, 0], [7, 1, 1]], [[8, 1, 0], [7, 1, 1], [7, 0, 1], [1, 0, 0], [2, 1, 0], [5, 1, 0], [6, 0, 0], [3, 1, 1], [1, 1, 0], [8, 0, 0], [0, 1, 0], [2, 0, 0], [3, 0, 1], [4, 1, 0], [5, 0, 0], [6, 1, 0], [4, 0, 0], [0, 0, 0]], [[7, 1, 0], [1, 0, 0], [2, 1, 0], [5, 1, 0], [6, 0, 0], [3, 1, 1], [1, 1, 0], [7, 0, 0], [0, 1, 0], [2, 0, 0], [3, 0, 1], [4, 1, 0], [5, 0, 0], [6, 1, 0], [4, 0, 0], [0, 0, 0]], [[7, 1, 0], [2, 1, 0], [1, 0, 0], [5, 1, 0], [6, 0, 0], [1, 1, 0], [3, 1, 1], [7, 0, 0], [0, 1, 0], [3, 0, 1], [2, 0, 0], [4, 1, 0], [5, 0, 0], [6, 1, 0], [4, 0, 0], [0, 0, 0]], [[7, 1, 0], [1, 0, 0], [5, 1, 0], [6, 0, 0], [1, 1, 0], [7, 0, 0], [3, 1, 1], [0, 1, 0], [2, 0, 0], [3, 0, 1], [4, 1, 0], [5, 0, 0], [6, 1, 0], [4, 0, 0], [0, 0, 0], [2, 1, 0]], [[7, 1, 0], [1, 0, 0], [5, 1, 0], [6, 0, 0], [1, 1, 0], [7, 0, 0], [0, 1, 0], [3, 1, 1], [3, 0, 1], [2, 0, 0], [4, 1, 0], [5, 0, 0], [6, 1, 0], [4, 0, 0], [2, 1, 0], [0, 0, 0]], [[6, 1, 0], [1, 0, 0], [4, 1, 0], [5, 0, 0], [1, 1, 0], [6, 0, 0], [0, 1, 0], [2, 0, 0], [3, 1, 0], [4, 0, 0], [5, 1, 0], [3, 0, 0], [2, 1, 0], [0, 0, 0]]]}

==> anc/census_certificates/7_4.json <==
{"knot": "7_4", "target": "KnotInfo pd_notation or its mirror image", "codes": [[[0, 0, 1], [3, 0, 0], [2, 0, 1], [7, 0, 0], [4, 1, 1], [5, 1, 1], [6, 0, 1], [8, 0, 1], [9, 1, 0], [10, 0, 0], [11, 0, 1], [12, 0, 0], [13, 0, 1], [14, 1, 1], [15, 1, 0], [16, 1, 1], [18, 1, 0], [17, 1, 1], [19, 1, 0], [21, 1, 1], [20, 1, 1], [4, 0, 1], [22, 1, 0], [9, 0, 0], [23, 1, 1], [24, 1, 0], [14, 0, 1], [25, 1, 1], [27, 1, 0], [15, 0, 0], [26, 1, 1], [28, 1, 1], [5, 0, 1], [6, 1, 1], [28, 0, 1], [20, 0, 1], [7, 1, 0], [2, 1, 1], [3, 1, 0], [22, 0, 0], [8, 1, 1], [23, 0, 1], [10, 1, 0], [0, 1, 1], [1, 1, 0], [11, 1, 1], [24, 0, 0], [26, 0, 1], [21, 0, 1], [19, 0, 0], [17, 0, 1], [18, 0, 0], [16, 0, 1], [27, 0, 0], [25, 0, 1], [13, 1, 1], [12, 1, 0], [1, 0, 0]], [[30, 1, 1], [29, 1, 0], [12, 0, 0], [13, 0, 1], [14, 1, 1], [15, 1, 0], [16, 1, 1], [18, 1, 0], [17, 1, 1], [19, 1, 0], [21, 1, 1], [20, 1, 1], [4, 0, 1], [22, 1, 0], [9, 0, 0], [23, 1, 1], [24, 1, 0], [14, 0, 1], [25, 1, 1], [27, 1, 0], [15, 0, 0], [26, 1, 1], [28, 1, 1], [5, 0, 1], [6, 1, 1], [28, 0, 1], [20, 0, 1], [7, 1, 0], [2, 1, 1], [3, 1, 0], [22, 0, 0], [8, 1, 1], [23, 0, 1], [10, 1, 0], [0, 1, 1], [1, 1, 0], [11, 1, 1], [24, 0, 0], [26, 0, 1], [21, 0, 1], [19, 0, 0], [17, 0, 1], [18, 0, 0], [16, 0, 1], [27, 0, 0], [25, 0, 1], [13, 1, 1], [12, 1, 0], [29, 0, 0], [30, 0, 1], [1, 0, 0], [0, 0, 1], [3, 0, 0], [2, 0, 1], [7, 0, 0], [4, 1, 1], [5, 1, 1], [6, 0, 1], [8, 0, 1], [9, 1, 0], [10, 0, 0], [11, 0, 1]], [[32, 1, 0], [31, 1, 1], [10, 1, 0], [23, 0, 1], [8, 1, 1], [22, 0, 0], [3, 1, 0], [2, 1, 1], [7, 1, 0], [20, 0, 1], [28, 0, 1], [6, 1, 1], [5, 0, 1], [28, 1, 1], [26, 1, 1], [15, 0, 0], [27, 1, 0], [25, 1, 1], [14, 0, 1], [24, 1, 0], [23, 1, 1], [9, 0, 0], [22, 1, 0], [4, 0, 1], [20, 1, 1], [21, 1, 1], [19, 1, 0], [17, 1, 1], [18, 1, 0], [16, 1, 1], [15, 1, 0], [14, 1, 1], [13, 0, 1], [12, 0, 0], [29, 1, 0], [30, 1, 1], [11, 0, 1], [10, 0, 0], [9, 1, 0], [8, 0, 1], [6, 0, 1], [5, 1, 1], [4, 1, 1], [7, 0, 0], [2, 0, 1], [3, 0, 0], [0, 0, 1], [32, 0, 0], [31, 0, 1], [1, 0, 0], [30, 0, 1], [29, 0, 0], [12, 1, 0], [13, 1, 1], [25, 0, 1], [27, 0, 0], [16, 0, 1], [18, 0, 0], [17, 0, 1], [19, 0, 0], [21, 0, 1], [26, 0, 1], [24, 0, 0], [11, 1, 1], [1, 1, 0], [0, 1, 1]], [[32, 1, 0], [0, 1, 1], [1, 1, 0], [11, 1, 1], [24, 0, 0], [26, 0, 1], [21, 0, 1], [19, 0, 0], [17, 0, 1], [18, 0, 0], [16, 0, 1], [27, 0, 0], [25, 0, 1], [13, 1, 1], [12, 1, 0], [29, 0, 0], [30, 0, 1], [1, 0, 0], [31, 0, 1], [32, 0, 0], [0, 0, 1], [3, 0, 0], [2, 0, 1], [7, 0, 0], [4, 1, 1], [5, 1, 1], [6, 0, 1], [8, 0, 1], [9, 1, 0], [10, 0, 0], [11, 0, 1], [30, 1, 1], [29, 1, 0], [12, 0, 0], [13, 0, 1], [14, 1, 1], [15, 1, 0], [16, 1, 1], [18, 1, 0], [17, 1, 1], [19, 1, 0], [21, 1, 1], [20, 1, 1], [4, 0, 1], [22, 1, 0], [9, 0, 0], [23, 1, 1], [24, 1, 0], [14, 0, 1], [25, 1, 1], [27, 1, 0], [15, 0, 0], [26, 1, 1], [28, 1, 1], [5, 0, 1], [6, 1, 1], [28, 0, 1], [20, 0, 1], [7, 1, 0], [2, 1, 1], [3, 1, 0], [22, 0, 0], [8, 1, 1], [23, 0, 1], [10, 1, 0], [31, 1, 1]], [[30, 1, 0], [0, 1, 1], [1, 1, 0], [11, 1, 1], [24, 0, 0], [25, 0, 1], [21, 0, 1], [19, 0, 0], [17, 0, 1], [18, 0, 0], [16, 0, 1], [13, 1, 1], [12, 1, 0], [27, 0, 0], [28, 0, 1], [1, 0, 0], [29, 0, 1], [30, 0, 0], [0, 0, 1], [3, 0, 0], [2, 0, 1], [7, 0, 0], [4, 1, 1], [5, 1, 1], [6, 0, 1], [8, 0, 1], [9, 1, 0], [10, 0, 0], [11, 0, 1], [28, 1, 1], [27, 1, 0], [12, 0, 0], [13, 0, 1], [14, 1, 1], [15, 1, 0], [16, 1, 1], [18, 1, 0], [17, 1, 1], [19, 1, 0], [21, 1, 1], [20, 1, 1], [4, 0, 1], [22, 1, 0], [9, 0, 0], [23, 1, 1], [24, 1, 0], [14, 0, 1], [15, 0, 0], [25, 1, 1], [26, 1, 1], [5, 0, 1], [6, 1, 1], [26, 0, 1], [20, 0, 1], [7, 1, 0], [2, 1, 1], [3, 1, 0], [22, 0, 0], [8, 1, 1], [23, 0, 1], [10, 1, 0], [29, 1, 1]], [[28, 1, 0], [0, 1, 1], [1, 1, 0], [11, 1, 1], [22, 0, 0], [23, 0, 1], [19, 0, 1], [17, 0, 0], [15, 0, 1], [16, 0, 0], [14, 0, 1], [25, 0, 0], [26, 0, 1], [1, 0, 0], [27, 0, 1], [28, 0, 0], [0, 0, 1], [3, 0, 0], [2, 0, 1], [7, 0, 0], [4, 1, 1], [5, 1, 1], [6, 0, 1], [8, 0, 1], [9, 1, 0], [10, 0, 0], [11, 0, 1], [26, 1, 1], [25, 1, 0], [12, 1, 1], [13, 1, 0], [14, 1, 1], [16, 1, 0], [15, 1, 1], [17, 1, 0], [19, 1, 1], [18, 1, 1], [4, 0, 1], [20, 1, 0], [9, 0, 0], [21, 1, 1], [22, 1, 0], [12, 0, 1], [13, 0, 0], [23, 1, 1], [24, 1, 1], [5, 0, 1], [6, 1, 1], [24, 0, 1], [18, 0, 1], [7, 1, 0], [2, 1, 1], [3, 1, 0], [20, 0, 0], [8, 1, 1], [21, 0, 1], [10, 1, 0], [27, 1, 1]], [[26, 1, 0], [0, 1, 1], [1, 1, 0], [11, 1, 1], [20, 0, 0], [21, 0, 1], [17, 0, 1], [15, 0, 0], [13, 0, 1], [14, 0, 0], [12, 0, 1], [23, 0, 0], [24, 0, 1], [1, 0, 0], [25, 0, 1], [26, 0, 0], [0, 0, 1], [3, 0, 0], [2, 0, 1], [7, 0, 0], [4, 1, 1], [5, 1, 1], [6, 0, 1], [8, 0, 1], [9, 1, 0], [10, 0, 0], [11, 0, 1], [24, 1, 1], [23, 1, 0], [12, 1, 1], [14, 1, 0], [13, 1, 1], [15, 1, 0], [17, 1, 1], [16, 1, 1], [4, 0, 1], [18, 1, 0], [9, 0, 0], [19, 1, 1], [20, 1, 0], [21, 1, 1], [22, 1, 1], [5, 0, 1], [6, 1, 1], [22, 0, 1], [16, 0, 1], [7, 1, 0], [2, 1, 1], [3, 1, 0], [18, 0, 0], [8, 1, 1], [19, 0, 1], [10, 1, 0], [25, 1, 1]], [[24, 1, 0], [0, 1, 1], [1, 1, 0], [11, 1, 1], [20, 0, 0], [21, 0, 1], [17, 0, 1], [15, 0, 0], [13, 0, 1], [14, 0, 0], [12, 0, 1], [1, 0, 0], [23, 0, 1], [24, 0, 0], [0, 0, 1], [3, 0, 0], [2, 0, 1], [7, 0, 0], [4, 1, 1], [5, 1, 1], [6, 0, 1], [8, 0, 1], [9, 1, 0], [10, 0, 0], [11, 0, 1], [12, 1, 1], [14, 1, 0], [13, 1, 1], [15, 1, 0], [17, 1, 1], [16, 1, 1], [4, 0, 1], [18, 1, 0], [9, 0, 0], [19, 1, 1], [20, 1, 0], [21, 1, 1], [22, 1, 1], [5, 0, 1], [6, 1, 1], [22, 0, 1], [16, 0, 1], [7, 1, 0], [2, 1, 1], [3, 1, 0], [18, 0, 0], [8, 1, 1], [19, 0, 1], [10, 1, 0], [23, 1, 1]], [[22, 1, 1], [9, 1, 0], [18, 0, 1], [7, 1, 1], [17, 0, 0], [2, 1, 0], [1, 1, 1], [6, 1, 0], [15, 0, 1], [21, 0, 1], [5, 1, 1], [4, 0, 1], [21, 1, 1], [20, 1, 1], [19, 1, 0], [18, 1, 1], [8, 0, 0], [17, 1, 0], [3, 0, 1], [15, 1, 1], [16, 1, 1], [14, 1, 0], [12, 1, 1], [13, 1, 0], [11, 1, 1], [10, 0, 1], [9, 0, 0], [8, 1, 0], [7, 0, 1], [5, 0, 1], [4, 1, 1], [3, 1, 1], [6, 0, 0], [1, 0, 1], [2, 0, 0], [22, 0, 1], [0, 0, 0], [11, 0, 1], [13, 0, 0], [12, 0, 1], [14, 0, 0], [16, 0, 1], [20, 0, 1], [19, 0, 0], [10, 1, 1], [0, 1, 0]], [[20, 1, 1], [9, 1, 0], [16, 0, 1], [7, 1, 1], [15, 0, 0], [2, 1, 0], [1, 1, 1], [6, 1, 0], [13, 0, 1], [19, 0, 1], [5, 1, 1], [4, 0, 1], [19, 1, 1], [18, 1, 1], [17, 1, 0], [16, 1, 1], [8, 0, 0], [15, 1, 0], [3, 0, 1], [13, 1, 1], [14, 1, 1], [12, 1, 0], [11, 1, 1], [10, 0, 1], [9, 0, 0], [8, 1, 0], [7, 0, 1], [5, 0, 1], [4, 1, 1], [3, 1, 1], [6, 0, 0], [1, 0, 1], [2, 0, 0], [20, 0, 1], [0, 0, 0], [11, 0, 1], [12, 0, 0], [14, 0, 1], [18, 0, 1], [17, 0, 0], [10, 1, 1], [0, 1, 0]], [[18, 1, 1], [17, 1, 1], [16, 1, 0], [15, 1, 1], [7, 0, 0], [14, 1, 0], [2, 0, 1], [12, 1, 1], [13, 1, 1], [11, 1, 0], [10, 1, 1], [9, 0, 1], [8, 0, 0], [7, 1, 0], [6, 0, 1], [4, 0, 1], [3, 1, 1], [2, 1, 1], [5, 0, 0], [0, 0, 1], [1, 0, 0], [10, 0, 1], [11, 0, 0], [13, 0, 1], [17, 0, 1], [16, 0, 0], [9, 1, 1], [8, 1, 0], [15, 0, 1], [6, 1, 1], [14, 0, 0], [1, 1, 0], [0, 1, 1], [5, 1, 0], [12, 0, 1], [18, 0, 1], [4, 1, 1], [3, 0, 1]], [[16, 1, 1], [15, 1, 1], [14, 1, 0], [13, 1, 1], [5, 0, 0], [12, 1, 0], [0, 0, 1], [10, 1, 1], [11, 1, 1], [9, 1, 0], [8, 1, 1], [7, 0, 1], [6, 0, 0], [5, 1, 0], [4, 0, 1], [2, 0, 1], [1, 1, 1], [0, 1, 1], [3, 0, 0], [8, 0, 1], [9, 0, 0], [11, 0, 1], [15, 0, 1], [14, 0, 0], [7, 1, 1], [6, 1, 0], [13, 0, 1], [4, 1, 1], [12, 0, 0], [3, 1, 0], [10, 0, 1], [16, 0, 1], [2, 1, 1], [1, 0, 1]], [[14, 1, 1], [13, 1, 1], [12, 1, 0], [11, 1, 1], [5, 0, 0], [10, 1, 0], [0, 0, 1], [8, 1, 1], [9, 1, 1], [7, 0, 1], [6, 0, 0], [5, 1, 0], [4, 0, 1], [2, 0, 1], [1, 1, 1], [0, 1, 1], [3, 0, 0], [9, 0, 1], [13, 0, 1], [12, 0, 0], [7, 1, 1], [6, 1, 0], [11, 0, 1], [4, 1, 1], [10, 0, 0], [3, 1, 0], [8, 0, 1], [14, 0, 1], [2, 1, 1], [1, 0, 1]], [[12, 1, 1], [11, 1, 1], [5, 0, 0], [10, 1, 0], [0, 0, 1], [8, 1, 1], [9, 1, 1], [7, 0, 1], [6, 0, 0], [5, 1, 0], [4, 0, 1], [2, 0, 1], [1, 1, 1], [0, 1, 1], [3, 0, 0], [9, 0, 1], [7, 1, 1], [6, 1, 0], [11, 0, 1], [4, 1, 1], [10, 0, 0], [3, 1, 0], [8, 0, 1], [12, 0, 1], [2, 1, 1], [1, 0, 1]], [[10, 1, 1], [9, 1, 1], [5, 0, 0], [8, 1, 0], [0, 0, 1], [6, 1, 1], [7, 1, 1], [5, 1, 0], [4, 0, 1], [2, 0, 1], [1, 1, 1], [0, 1, 1], [3, 0, 0], [7, 0, 1], [9, 0, 1], [4, 1, 1], [8, 0, 0], [3, 1, 0], [6, 0, 1], [10, 0, 1], [2, 1, 1], [1, 0, 1]], [[10, 1, 1], [9, 1, 1], [5, 0, 0], [8, 1, 0], [0, 0, 1], [7, 1, 1], [6, 1, 1], [5, 1, 0], [4, 0, 1], [2, 0, 1], [1, 1, 1], [0, 1, 1], [7, 0, 1], [3, 0, 0], [9, 0, 1], [4, 1, 1], [8, 0, 0], [6, 0, 1], [3, 1, 0], [10, 0, 1], [2, 1, 1], [1, 0, 1]], [[10, 1, 1], [5, 0, 0], [8, 1, 0], [0, 0, 1], [7, 1, 1], [6, 1, 1], [5, 1, 0], [4, 0, 1], [2, 0, 1], [1, 1, 1], [0, 1, 1], [7, 0, 1], [9, 0, 1], [3, 0, 0], [4, 1, 1], [8, 0, 0], [6, 0, 1], [10, 0, 1], [3, 1, 0], [2, 1, 1], [1, 0, 1], [9, 1, 1]], [[10, 1, 1], [8, 1, 0], [0, 0, 1], [7, 1, 1], [5, 1, 0], [6, 1, 1], [4, 0, 1], [2, 0, 1], [1, 1, 1], [0, 1, 1], [7, 0, 1], [9, 0, 1], [3, 0, 0], [4, 1, 1], [8, 0, 0], [10, 0, 1], [6, 0, 1], [3, 1, 0], [2, 1, 1], [1, 0, 1], [9, 1, 1], [5, 0, 0]], [[8, 1, 1], [5, 0, 0], [0, 0, 1], [7, 1, 1], [5, 1, 0], [6, 1, 1], [4, 0, 1], [2, 0, 1], [1, 1, 1], [0, 1, 1], [7, 0, 1], [8, 0, 1], [3, 0, 0], [4, 1, 1], [6, 0, 1], [3, 1, 0], [2, 1, 1], [1, 0, 1]], [[8, 1, 1], [0, 0, 1], [5, 0, 0], [5, 1, 0], [7, 1, 1], [6, 1, 1], [4, 0, 1], [2, 0, 1], [1, 1, 1], [7, 0, 1], [0, 1, 1], [8, 0, 1], [3, 0, 0], [4, 1, 1], [6, 0, 1], [3, 1, 0], [2, 1, 1], [1, 0, 1]], [[7, 1, 1], [0, 0, 1], [6, 1, 1], [5, 1, 1], [4, 0, 1], [2, 0, 1], [1, 1, 1], [6, 0, 1], [0, 1, 1], [7, 0, 1], [3, 0, 0], [4, 1, 1], [5, 0, 1], [3, 1, 0], [2, 1, 1], [1, 0, 1]], [[7, 1, 1], [0, 0, 1], [6, 1, 1], [5, 1, 1], [2, 0, 1], [4, 0, 1], [1, 1, 1], [6, 0, 1], [0, 1, 1], [7, 0, 1], [4, 1, 1], [3, 0, 0], [5, 0, 1], [2, 1, 1], [3, 1, 0], [1, 0, 1]], [[7, 1, 1], [0, 0, 1], [6, 1, 1], [2, 0, 1], [5, 1, 1], [4, 0, 1], [1, 1, 1], [6, 0, 1], [0, 1, 1], [7, 0, 1], [4, 1, 1], [5, 0, 1], [3, 0, 0], [3, 1, 0], [2, 1, 1], [1, 0, 1]], [[6, 1, 1], [0, 0, 1], [5, 1, 1], [2, 0, 1], [4, 1, 1], [3, 0, 1], [1, 1, 1], [5, 0, 1], [0, 1, 1], [6, 0, 1], [3, 1, 1], [4, 0, 1], [2, 1, 1], [1, 0, 1]]]}

==> anc/census_certificates/7_5.json <==
{"knot": "7_5", "target": "KnotInfo pd_notation or its mirror image", "codes": [[[2, 1, 1], [1, 1, 0], [4, 1, 1], [9, 0, 1], [8, 0, 0], [6, 1, 1], [7, 0, 1], [5, 1, 0], [3, 1, 0], [10, 1, 1], [12, 1, 1], [13, 1, 0], [14, 0, 0], [11, 1, 0], [16, 1, 1], [19, 0, 1], [18, 1, 1], [17, 1, 0], [15, 1, 0], [21, 0, 0], [20, 1, 1], [22, 0, 1], [23, 1, 1], [20, 0, 1], [0, 0, 1], [3, 0, 0], [10, 0, 1], [15, 0, 0], [24, 1, 1], [26, 1, 0], [25, 1, 1], [16, 0, 1], [11, 0, 0], [4, 0, 1], [1, 0, 0], [2, 0, 1], [5, 0, 0], [27, 1, 1], [28, 1, 0], [12, 0, 1], [17, 0, 0], [18, 0, 1], [13, 0, 0], [29, 1, 1], [6, 0, 1], [7, 1, 1], [27, 0, 1], [28, 0, 0], [29, 0, 1], [8, 1, 0], [9, 1, 1], [14, 1, 0], [19, 1, 1], [25, 0, 1], [26, 0, 0], [24, 0, 1], [22, 1, 1], [23, 0, 1], [21, 1, 0], [0, 1, 1]], [[30, 1, 1], [4, 0, 1], [1, 0, 0], [2, 0, 1], [5, 0, 0], [27, 1, 1], [28, 1, 0], [12, 0, 1], [17, 0, 0], [18, 0, 1], [13, 0, 0], [29, 1, 1], [6, 0, 1], [7, 1, 1], [27, 0, 1], [28, 0, 0], [29, 0, 1], [8, 1, 0], [9, 1, 1], [14, 1, 0], [19, 1, 1], [25, 0, 1], [26, 0, 0], [24, 0, 1], [22, 1, 1], [23, 0, 1], [21, 1, 0], [0, 1, 1], [2, 1, 1], [1, 1, 0], [4, 1, 1], [9, 0, 1], [8, 0, 0], [6, 1, 1], [7, 0, 1], [5, 1, 0], [3, 1, 0], [10, 1, 1], [12, 1, 1], [13, 1, 0], [14, 0, 0], [11, 1, 0], [16, 1, 1], [19, 0, 1], [18, 1, 1], [17, 1, 0], [15, 1, 0], [21, 0, 0], [20, 1, 1], [22, 0, 1], [23, 1, 1], [20, 0, 1], [0, 0, 1], [3, 0, 0], [10, 0, 1], [15, 0, 0], [24, 1, 1], [26, 1, 0], [25, 1, 1], [16, 0, 1], [11, 0, 0], [30, 0, 1]], [[30, 1, 1], [30, 0, 1], [11, 0, 0], [16, 0, 1], [25, 1, 1], [26, 1, 0], [24, 1, 1], [15, 0, 0], [10, 0, 1], [3, 0, 0], [0, 0, 1], [20, 0, 1], [23, 1, 1], [22, 0, 1], [20, 1, 1], [21, 0, 0], [15, 1, 0], [17, 1, 0], [18, 1, 1], [19, 0, 1], [16, 1, 1], [11, 1, 0], [14, 0, 0], [13, 1, 0], [12, 1, 1], [10, 1, 1], [3, 1, 0], [5, 1, 0], [7, 0, 1], [6, 1, 1], [8, 0, 0], [9, 0, 1], [4, 1, 1], [1, 1, 0], [2, 1, 1], [0, 1, 1], [21, 1, 0], [23, 0, 1], [22, 1, 1], [24, 0, 1], [26, 0, 0], [25, 0, 1], [19, 1, 1], [14, 1, 0], [9, 1, 1], [8, 1, 0], [29, 0, 1], [28, 0, 0], [27, 0, 1], [7, 1, 1], [6, 0, 1], [29, 1, 1], [13, 0, 0], [18, 0, 1], [17, 0, 0], [12, 0, 1], [28, 1, 0], [27, 1, 1], [5, 0, 0], [2, 0, 1], [1, 0, 0], [4, 0, 1]], [[29, 1, 1], [13, 0, 0], [18, 0, 1], [17, 0, 0], [12, 0, 1], [28, 1, 0], [27, 1, 1], [5, 0, 0], [2, 0, 1], [1, 0, 0], [4, 0, 1], [11, 0, 0], [16, 0, 1], [25, 1, 1], [26, 1, 0], [24, 1, 1], [15, 0, 0], [10, 0, 1], [3, 0, 0], [0, 0, 1], [20, 0, 1], [23, 1, 1], [22, 0, 1], [20, 1, 1], [21, 0, 0], [15, 1, 0], [17, 1, 0], [18, 1, 1], [19, 0, 1], [16, 1, 1], [11, 1, 0], [14, 0, 0], [13, 1, 0], [12, 1, 1], [10, 1, 1], [3, 1, 0], [5, 1, 0], [7, 0, 1], [6, 1, 1], [8, 0, 0], [9, 0, 1], [4, 1, 1], [1, 1, 0], [2, 1, 1], [0, 1, 1], [21, 1, 0], [23, 0, 1], [22, 1, 1], [24, 0, 1], [26, 0, 0], [25, 0, 1], [19, 1, 1], [14, 1, 0], [9, 1, 1], [8, 1, 0], [29, 0, 1], [28, 0, 0], [27, 0, 1], [7, 1, 1], [6, 0, 1]], [[27, 1, 1], [11, 0, 0], [16, 0, 1], [15, 0, 0], [10, 0, 1], [26, 1, 0], [25, 1, 1], [3, 0, 0], [1, 0, 1], [9, 0, 0], [14, 0, 1], [23, 1, 1], [24, 1, 0], [22, 1, 1], [13, 0, 0], [8, 0, 1], [2, 0, 0], [0, 0, 1], [18, 0, 1], [21, 1, 1], [20, 0, 1], [18, 1, 1], [19, 0, 0], [13, 1, 0], [15, 1, 0], [16, 1, 1], [17, 0, 1], [14, 1, 1], [9, 1, 0], [12, 0, 0], [11, 1, 0], [10, 1, 1], [8, 1, 1], [2, 1, 0], [3, 1, 0], [5, 0, 1], [4, 1, 1], [6, 0, 0], [7, 0, 1], [1, 1, 1], [0, 1, 1], [19, 1, 0], [21, 0, 1], [20, 1, 1], [22, 0, 1], [24, 0, 0], [23, 0, 1], [17, 1, 1], [12, 1, 0], [7, 1, 1], [6, 1, 0], [27, 0, 1], [26, 0, 0], [25, 0, 1], [5, 1, 1], [4, 0, 1]], [[25, 1, 1], [11, 0, 0], [16, 0, 1], [15, 0, 0], [10, 0, 1], [24, 1, 0], [23, 1, 1], [3, 0, 0], [1, 0, 1], [9, 0, 0], [14, 0, 1], [22, 1, 1], [13, 0, 0], [8, 0, 1], [2, 0, 0], [0, 0, 1], [18, 0, 1], [21, 1, 1], [20, 0, 1], [18, 1, 1], [19, 0, 0], [13, 1, 0], [15, 1, 0], [16, 1, 1], [17, 0, 1], [14, 1, 1], [9, 1, 0], [12, 0, 0], [11, 1, 0], [10, 1, 1], [8, 1, 1], [2, 1, 0], [3, 1, 0], [5, 0, 1], [4, 1, 1], [6, 0, 0], [7, 0, 1], [1, 1, 1], [0, 1, 1], [19, 1, 0], [21, 0, 1], [20, 1, 1], [22, 0, 1], [17, 1, 1], [12, 1, 0], [7, 1, 1], [6, 1, 0], [25, 0, 1], [24, 0, 0], [23, 0, 1], [5, 1, 1], [4, 0, 1]], [[23, 1, 1], [10, 0, 0], [14, 0, 1], [13, 0, 0], [9, 0, 1], [22, 1, 0], [21, 1, 1], [3, 0, 0], [1, 0, 1], [20, 1, 1], [12, 0, 0], [8, 0, 1], [2, 0, 0], [0, 0, 1], [16, 0, 1], [19, 1, 1], [18, 0, 1], [16, 1, 1], [17, 0, 0], [12, 1, 0], [13, 1, 0], [14, 1, 1], [15, 0, 1], [11, 0, 0], [10, 1, 0], [9, 1, 1], [8, 1, 1], [2, 1, 0], [3, 1, 0], [5, 0, 1], [4, 1, 1], [6, 0, 0], [7, 0, 1], [1, 1, 1], [0, 1, 1], [17, 1, 0], [19, 0, 1], [18, 1, 1], [20, 0, 1], [15, 1, 1], [11, 1, 0], [7, 1, 1], [6, 1, 0], [23, 0, 1], [22, 0, 0], [21, 0, 1], [5, 1, 1], [4, 0, 1]], [[21, 1, 1], [10, 0, 0], [13, 0, 1], [12, 0, 0], [9, 0, 1], [20, 1, 0], [19, 1, 1], [3, 0, 0], [1, 0, 1], [18, 1, 1], [11, 0, 0], [8, 0, 1], [2, 0, 0], [0, 0, 1], [14, 0, 1], [17, 1, 1], [16, 0, 1], [14, 1, 1], [15, 0, 0], [11, 1, 0], [12, 1, 0], [13, 1, 1], [10, 1, 0], [9, 1, 1], [8, 1, 1], [2, 1, 0], [3, 1, 0], [5, 0, 1], [4, 1, 1], [6, 0, 0], [7, 0, 1], [1, 1, 1], [0, 1, 1], [15, 1, 0], [17, 0, 1], [16, 1, 1], [18, 0, 1], [7, 1, 1], [6, 1, 0], [21, 0, 1], [20, 0, 0], [19, 0, 1], [5, 1, 1], [4, 0, 1]], [[19, 1, 1], [8, 0, 0], [11, 0, 1], [10, 0, 0], [7, 0, 1], [18, 1, 0], [17, 1, 1], [2, 0, 0], [1, 0, 1], [16, 1, 1], [9, 0, 0], [0, 0, 1], [12, 0, 1], [15, 1, 1], [14, 0, 1], [12, 1, 1], [13, 0, 0], [9, 1, 0], [10, 1, 0], [11, 1, 1], [8, 1, 0], [7, 1, 1], [2, 1, 0], [4, 0, 1], [3, 1, 1], [5, 0, 0], [6, 0, 1], [1, 1, 1], [0, 1, 1], [13, 1, 0], [15, 0, 1], [14, 1, 1], [16, 0, 1], [6, 1, 1], [5, 1, 0], [19, 0, 1], [18, 0, 0], [17, 0, 1], [4, 1, 1], [3, 0, 1]], [[17, 1, 1], [8, 0, 0], [7, 0, 1], [16, 1, 0], [15, 1, 1], [2, 0, 0], [1, 0, 1], [14, 1, 1], [9, 0, 0], [0, 0, 1], [10, 0, 1], [13, 1, 1], [12, 0, 1], [10, 1, 1], [11, 0, 0], [9, 1, 0], [8, 1, 0], [7, 1, 1], [2, 1, 0], [4, 0, 1], [3, 1, 1], [5, 0, 0], [6, 0, 1], [1, 1, 1], [0, 1, 1], [11, 1, 0], [13, 0, 1], [12, 1, 1], [14, 0, 1], [6, 1, 1], [5, 1, 0], [17, 0, 1], [16, 0, 0], [15, 0, 1], [4, 1, 1], [3, 0, 1]], [[15, 1, 1], [14, 1, 0], [13, 1, 1], [2, 0, 0], [1, 0, 1], [12, 1, 1], [7, 0, 0], [0, 0, 1], [8, 0, 1], [11, 1, 1], [10, 0, 1], [8, 1, 1], [9, 0, 0], [7, 1, 0], [2, 1, 0], [4, 0, 1], [3, 1, 1], [5, 0, 0], [6, 0, 1], [1, 1, 1], [0, 1, 1], [9, 1, 0], [11, 0, 1], [10, 1, 1], [12, 0, 1], [6, 1, 1], [5, 1, 0], [15, 0, 1], [14, 0, 0], [13, 0, 1], [4, 1, 1], [3, 0, 1]], [[13, 1, 1], [12, 1, 0], [11, 1, 1], [2, 0, 0], [1, 0, 1], [10, 1, 1], [5, 0, 0], [0, 0, 1], [6, 0, 1], [9, 1, 1], [8, 0, 1], [6, 1, 1], [7, 0, 0], [5, 1, 0], [2, 1, 0], [4, 0, 1], [3, 1, 1], [1, 1, 1], [0, 1, 1], [7, 1, 0], [9, 0, 1], [8, 1, 1], [10, 0, 1], [13, 0, 1], [12, 0, 0], [11, 0, 1], [4, 1, 1], [3, 0, 1]], [[11, 1, 1], [2, 0, 0], [1, 0, 1], [10, 1, 1], [5, 0, 0], [0, 0, 1], [6, 0, 1], [9, 1, 1], [8, 0, 1], [6, 1, 1], [7, 0, 0], [5, 1, 0], [2, 1, 0], [4, 0, 1], [3, 1, 1], [1, 1, 1], [0, 1, 1], [7, 1, 0], [9, 0, 1], [8, 1, 1], [10, 0, 1], [11, 0, 1], [4, 1, 1], [3, 0, 1]], [[11, 1, 1], [2, 0, 0], [1, 0, 1], [10, 1, 1], [0, 0, 1], [5, 0, 0], [6, 0, 1], [9, 1, 1], [8, 0, 1], [6, 1, 1], [5, 1, 0], [7, 0, 0], [2, 1, 0], [4, 0, 1], [3, 1, 1], [1, 1, 1], [7, 1, 0], [0, 1, 1], [9, 0, 1], [8, 1, 1], [10, 0, 1], [11, 0, 1], [4, 1, 1], [3, 0, 1]], [[9, 1, 1], [2, 0, 0], [1, 0, 1], [8, 1, 1], [0, 0, 1], [7, 1, 1], [6, 0, 1], [5, 0, 0], [2, 1, 0], [4, 0, 1], [3, 1, 1], [1, 1, 1], [5, 1, 0], [0, 1, 1], [7, 0, 1], [6, 1, 1], [8, 0, 1], [9, 0, 1], [4, 1, 1], [3, 0, 1]], [[9, 1, 1], [1, 0, 1], [2, 0, 0], [8, 1, 1], [0, 0, 1], [7, 1, 1], [6, 0, 1], [2, 1, 0], [5, 0, 0], [4, 0, 1], [3, 1, 1], [5, 1, 0], [1, 1, 1], [0, 1, 1], [7, 0, 1], [6, 1, 1], [8, 0, 1], [9, 0, 1], [4, 1, 1], [3, 0, 1]], [[9, 1, 1], [1, 0, 1], [2, 0, 0], [8, 1, 1], [0, 0, 1], [7, 1, 1], [6, 0, 1], [2, 1, 0], [4, 0, 1], [5, 0, 0], [5, 1, 0], [3, 1, 1], [1, 1, 1], [0, 1, 1], [7, 0, 1], [6, 1, 1], [8, 0, 1], [9, 0, 1], [3, 0, 1], [4, 1, 1]], [[8, 1, 1], [1, 0, 1], [2, 0, 0], [7, 1, 1], [0, 0, 1], [6, 1, 1], [5, 0, 1], [2, 1, 0], [4, 0, 1], [3, 1, 1], [1, 1, 1], [0, 1, 1], [6, 0, 1], [5, 1, 1], [7, 0, 1], [8, 0, 1], [3, 0, 1], [4, 1, 1]], [[8, 1, 1], [4, 1, 1], [1, 0, 1], [2, 0, 0], [7, 1, 1], [0, 0, 1], [6, 1, 1], [5, 0, 1], [2, 1, 0], [3, 1, 1], [4, 0, 1], [1, 1, 1], [0, 1, 1], [6, 0, 1], [5, 1, 1], [7, 0, 1], [3, 0, 1], [8, 0, 1]], [[7, 1, 1], [0, 0, 1], [6, 1, 1], [5, 0, 1], [2, 1, 0], [3, 1, 1], [4, 0, 1], [1, 1, 1], [0, 1, 1], [6, 0, 1], [5, 1, 1], [7, 0, 1], [3, 0, 1], [4, 1, 1], [1, 0, 1], [2, 0, 0]], [[1, 1, 1], [4, 0, 1], [3, 1, 1], [2, 1, 0], [5, 0, 1], [6, 1, 1], [0, 0, 1], [7, 1, 1], [2, 0, 0], [1, 0, 1], [4, 1, 1], [3, 0, 1], [7, 0, 1], [5, 1, 1], [6, 0, 1], [0, 1, 1]], [[9, 1, 1], [8, 1, 0], [5, 1, 1], [6, 0, 1], [8, 0, 0], [9, 0, 1], [0, 1, 1], [1, 1, 1], [4, 0, 1], [3, 1, 1], [2, 1, 0], [5, 0, 1], [6, 1, 1], [0, 0, 1], [7, 1, 1], [2, 0, 0], [1, 0, 1], [4, 1, 1], [3, 0, 1], [7, 0, 1]], [[9, 1, 1], [5, 1, 1], [8, 1, 0], [8, 0, 0], [6, 0, 1], [9, 0, 1], [0, 1, 1], [1, 1, 1], [4, 0, 1], [3, 1, 1], [2, 1, 0], [6, 1, 1], [5, 0, 1], [0, 0, 1], [7, 1, 1], [2, 0, 0], [1, 0, 1], [4, 1, 1], [3, 0, 1], [7, 0, 1]], [[10, 1, 1], [5, 0, 1], [0, 0, 1], [7, 1, 1], [2, 0, 0], [1, 0, 1], [4, 1, 1], [3, 0, 1], [7, 0, 1], [9, 1, 1], [5, 1, 1], [8, 1, 0], [8, 0, 0], [6, 0, 1], [9, 0, 1], [0, 1, 1], [1, 1, 1], [4, 0, 1], [3, 1, 1], [2, 1, 0], [6, 1, 1], [10, 0, 1]], [[10, 1, 1], [10, 0, 1], [6, 1, 1], [2, 1, 0], [3, 1, 1], [4, 0, 1], [1, 1, 1], [0, 1, 1], [9, 0, 1], [6, 0, 1], [8, 0, 0], [8, 1, 0], [5, 1, 1], [9, 1, 1], [7, 0, 1], [3, 0, 1], [4, 1, 1], [1, 0, 1], [2, 0, 0], [7, 1, 1], [0, 0, 1], [5, 0, 1]], [[9, 1, 1], [9, 0, 1], [6, 1, 1], [2, 1, 0], [3, 1, 1], [4, 0, 1], [1, 1, 1], [0, 1, 1], [8, 0, 1], [6, 0, 1], [5, 1, 1], [8, 1, 1], [7, 0, 1], [3, 0, 1], [4, 1, 1], [1, 0, 1], [2, 0, 0], [7, 1, 1], [0, 0, 1], [5, 0, 1]], [[8, 1, 1], [7, 0, 1], [3, 0, 1], [4, 1, 1], [1, 0, 1], [2, 0, 0], [7, 1, 1], [0, 0, 1], [5, 0, 1], [6, 1, 1], [2, 1, 0], [3, 1, 1], [4, 0, 1], [1, 1, 1], [0, 1, 1], [8, 0, 1], [6, 0, 1], [5, 1, 1]], [[8, 1, 1], [3, 0, 1], [7, 0, 1], [4, 1, 1], [1, 0, 1], [7, 1, 1], [2, 0, 0], [0, 0, 1], [5, 0, 1], [6, 1, 1], [3, 1, 1], [2, 1, 0], [4, 0, 1], [1, 1, 1], [0, 1, 1], [8, 0, 1], [6, 0, 1], [5, 1, 1]], [[8, 1, 1], [7, 0, 1], [4, 1, 1], [1, 0, 1], [7, 1, 1], [2, 0, 0], [0, 0, 1], [5, 0, 1], [3, 1, 1], [6, 1, 1], [2, 1, 0], [4, 0, 1], [1, 1, 1], [0, 1, 1], [6, 0, 1], [8, 0, 1], [5, 1, 1], [3, 0, 1]], [[8, 1, 1], [7, 0, 1], [4, 1, 1], [1, 0, 1], [7, 1, 1], [0, 0, 1], [2, 0, 0], [5, 0, 1], [3, 1, 1], [2, 1, 0], [6, 1, 1], [4, 0, 1], [1, 1, 1], [6, 0, 1], [0, 1, 1], [8, 0, 1], [5, 1, 1], [3, 0, 1]], [[8, 1, 1], [7, 0, 1], [4, 1, 1], [1, 0, 1], [7, 1, 1], [0, 0, 1], [5, 0, 1], [2, 0, 0], [2, 1, 0], [3, 1, 1], [6, 1, 1], [4, 0, 1], [1, 1, 1], [6, 0, 1], [0, 1, 1], [8, 0, 1], [3, 0, 1], [5, 1, 1]], [[7, 1, 1], [6, 0, 1], [3, 1, 1], [1, 0, 1], [6, 1, 1], [0, 0, 1], [4, 0, 1], [2, 1, 1], [5, 1, 1], [3, 0, 1], [1, 1, 1], [5, 0, 1], [0, 1, 1], [7, 0, 1], [2, 0, 1], [4, 1, 1]], [[7, 1, 1], [4, 1, 1], [6, 0, 1], [3, 1, 1], [1, 0, 1], [6, 1, 1], [0, 0, 1], [2, 1, 1], [4, 0, 1], [5, 1, 1], [3, 0, 1], [1, 1, 1], [5, 0, 1], [0, 1, 1], [2, 0, 1], [7, 0, 1]], [[6, 1, 1], [0, 0, 1], [2, 1, 1], [4, 0, 1], [5, 1, 1], [3, 0, 1], [1, 1, 1], [5, 0, 1], [0, 1, 1], [2, 0, 1], [4, 1, 1], [6, 0, 1], [3, 1, 1], [1, 0, 1]]]}

==> anc/census_certificates/7_6.json <==
{"knot": "7_6", "target": "KnotInfo pd_notation or its mirror image", "codes": [[[2, 0, 1], [1, 1, 1], [5, 0, 1], [3, 1, 0], [4, 0, 0], [6, 0, 0], [0, 0, 0], [7, 1, 0], [1, 0, 1], [8, 1, 0], [3, 0, 0], [4, 1, 0], [8, 0, 0], [5, 1, 1], [6, 1, 0], [2, 1, 1], [7, 0, 0], [0, 1, 0]], [[10, 1, 1], [9, 1, 0], [5, 1, 1], [6, 1, 0], [2, 1, 1], [7, 0, 0], [0, 1, 0], [2, 0, 1], [1, 1, 1], [5, 0, 1], [9, 0, 0], [10, 0, 1], [3, 1, 0], [4, 0, 0], [6, 0, 0], [0, 0, 0], [7, 1, 0], [1, 0, 1], [8, 1, 0], [3, 0, 0], [4, 1, 0], [8, 0, 0]], [[10, 1, 1], [9, 1, 0], [5, 1, 1], [2, 1, 1], [6, 1, 0], [7, 0, 0], [2, 0, 1], [0, 1, 0], [1, 1, 1], [5, 0, 1], [9, 0, 0], [10, 0, 1], [3, 1, 0], [4, 0, 0], [0, 0, 0], [6, 0, 0], [7, 1, 0], [1, 0, 1], [8, 1, 0], [3, 0, 0], [4, 1, 0], [8, 0, 0]], [[10, 1, 1], [8, 0, 0], [4, 1, 0], [3, 0, 0], [8, 1, 0], [1, 0, 1], [7, 1, 0], [6, 0, 0], [0, 0, 0], [4, 0, 0], [3, 1, 0], [10, 0, 1], [9, 0, 0], [5, 0, 1], [1, 1, 1], [0, 1, 0], [2, 0, 1], [7, 0, 0], [6, 1, 0], [2, 1, 1], [5, 1, 1], [9, 1, 0]], [[8, 1, 1], [7, 0, 0], [4, 1, 0], [3, 0, 0], [7, 1, 0], [1, 0, 1], [6, 1, 0], [5, 0, 0], [0, 0, 0], [4, 0, 0], [3, 1, 0], [8, 0, 1], [1, 1, 1], [0, 1, 0], [2, 0, 1], [6, 0, 0], [5, 1, 0], [2, 1, 1]], [[8, 1, 1], [7, 0, 0], [4, 1, 0], [3, 0, 0], [7, 1, 0], [1, 0, 1], [5, 0, 0], [6, 1, 0], [0, 0, 0], [4, 0, 0], [3, 1, 0], [8, 0, 1], [1, 1, 1], [0, 1, 0], [6, 0, 0], [2, 0, 1], [2, 1, 1], [5, 1, 0]], [[7, 1, 1], [6, 0, 0], [3, 1, 0], [2, 0, 0], [6, 1, 0], [1, 0, 1], [4, 0, 0], [5, 1, 0], [0, 0, 0], [3, 0, 0], [2, 1, 0], [7, 0, 1], [1, 1, 1], [0, 1, 0], [5, 0, 0], [4, 1, 0]], [[9, 1, 1], [8, 1, 0], [3, 0, 0], [0, 0, 0], [7, 1, 0], [4, 0, 0], [1, 0, 1], [6, 1, 0], [2, 0, 0], [3, 1, 0], [8, 0, 0], [9, 0, 1], [6, 0, 0], [5, 1, 1], [4, 1, 0], [7, 0, 0], [0, 1, 0], [1, 1, 1], [5, 0, 1], [2, 1, 0]], [[9, 1, 1], [2, 1, 0], [8, 1, 0], [3, 0, 0], [0, 0, 0], [7, 1, 0], [4, 0, 0], [1, 0, 1], [2, 0, 0], [6, 1, 0], [3, 1, 0], [8, 0, 0], [6, 0, 0], [9, 0, 1], [5, 1, 1], [4, 1, 0], [7, 0, 0], [0, 1, 0], [1, 1, 1], [5, 0, 1]], [[9, 1, 1], [2, 1, 0], [8, 1, 0], [3, 0, 0], [0, 0, 0], [7, 1, 0], [1, 0, 1], [4, 0, 0], [2, 0, 0], [6, 1, 0], [3, 1, 0], [8, 0, 0], [6, 0, 0], [9, 0, 1], [4, 1, 0], [5, 1, 1], [7, 0, 0], [0, 1, 0], [5, 0, 1], [1, 1, 1]], [[9, 1, 1], [1, 1, 1], [5, 0, 1], [0, 1, 0], [7, 0, 0], [5, 1, 1], [4, 1, 0], [9, 0, 1], [6, 0, 0], [8, 0, 0], [3, 1, 0], [6, 1, 0], [2, 0, 0], [4, 0, 0], [1, 0, 1], [7, 1, 0], [0, 0, 0], [3, 0, 0], [8, 1, 0], [2, 1, 0]], [[9, 1, 1], [2, 1, 0], [1, 1, 1], [5, 0, 1], [0, 1, 0], [7, 0, 0], [5, 1, 1], [9, 0, 1], [4, 1, 0], [6, 0, 0], [8, 0, 0], [3, 1, 0], [6, 1, 0], [4, 0, 0], [2, 0, 0], [1, 0, 1], [7, 1, 0], [0, 0, 0], [3, 0, 0], [8, 1, 0]], [[7, 1, 1], [3, 0, 1], [0, 1, 0], [5, 0, 0], [3, 1, 1], [7, 0, 1], [2, 1, 0], [4, 0, 0], [6, 0, 0], [1, 1, 0], [4, 1, 0], [2, 0, 0], [5, 1, 0], [0, 0, 0], [1, 0, 0], [6, 1, 0]], [[7, 1, 1], [3, 0, 1], [0, 1, 0], [5, 0, 0], [3, 1, 1], [7, 0, 1], [2, 1, 0], [6, 0, 0], [4, 0, 0], [4, 1, 0], [1, 1, 0], [2, 0, 0], [5, 1, 0], [0, 0, 0], [6, 1, 0], [1, 0, 0]], [[6, 1, 1], [3, 0, 1], [0, 1, 0], [4, 0, 0], [3, 1, 1], [6, 0, 1], [2, 1, 0], [5, 0, 0], [1, 1, 0], [2, 0, 0], [4, 1, 0], [0, 0, 0], [5, 1, 0], [1, 0, 0]], [[2, 1, 0], [6, 0, 1], [3, 1, 1], [4, 0, 0], [0, 1, 0], [3, 0, 1], [6, 1, 1], [1, 0, 0], [5, 1, 0], [0, 0, 0], [4, 1, 0], [2, 0, 0], [1, 1, 0], [5, 0, 0]]]}

==> anc/census_certificates/7_7.json <==
{"knot": "7_7", "target": "KnotInfo pd_notation or its mirror image", "codes": [[[1, 0, 1], [2, 1, 1], [3, 0, 0], [4, 1, 0], [2, 0, 1], [5, 1, 1], [0, 0, 0], [6, 1, 0], [4, 0, 0], [3, 1, 0], [5, 0, 1], [1, 1, 1], [6, 0, 0], [0, 1, 0]]]}

==> anc/census_certificates/8_1.json <==
{"knot": "8_1", "target": "KnotInfo pd_notation or its mirror image", "codes": [[[1, 0, 0], [2, 1, 1], [3, 1, 0], [4, 1, 1], [5, 1, 0], [7, 0, 1], [6, 0, 0], [9, 0, 1], [8, 1, 1], [11, 1, 0], [10, 1, 1], [12, 0, 0], [13, 0, 1], [14, 1, 1], [15, 0, 0], [18, 1, 0], [14, 0, 1], [17, 1, 1], [16, 1, 0], [19, 1, 1], [2, 0, 1], [3, 0, 0], [4, 0, 1], [5, 0, 0], [22, 1, 0], [21, 1, 1], [20, 1, 0], [10, 0, 1], [0, 0, 1], [23, 1, 1], [11, 0, 0], [8, 0, 1], [9, 1, 1], [20, 0, 0], [12, 1, 0], [16, 0, 0], [17, 0, 1], [13, 1, 1], [21, 0, 1], [6, 1, 0], [7, 1, 1], [22, 0, 0], [18, 0, 0], [15, 1, 0], [19, 0, 1], [1, 1, 0], [23, 0, 1], [0, 1, 1]], [[25, 1, 0], [24, 1, 1], [3, 1, 0], [4, 1, 1], [5, 1, 0], [7, 0, 1], [6, 0, 0], [9, 0, 1], [8, 1, 1], [11, 1, 0], [10, 1, 1], [12, 0, 0], [13, 0, 1], [14, 1, 1], [15, 0, 0], [18, 1, 0], [14, 0, 1], [17, 1, 1], [16, 1, 0], [19, 1, 1], [2, 0, 1], [25, 0, 0], [24, 0, 1], [3, 0, 0], [4, 0, 1], [5, 0, 0], [22, 1, 0], [21, 1, 1], [20, 1, 0], [10, 0, 1], [0, 0, 1], [23, 1, 1], [11, 0, 0], [8, 0, 1], [9, 1, 1], [20, 0, 0], [12, 1, 0], [16, 0, 0], [17, 0, 1], [13, 1, 1], [21, 0, 1], [6, 1, 0], [7, 1, 1], [22, 0, 0], [18, 0, 0], [15, 1, 0], [19, 0, 1], [1, 1, 0], [23, 0, 1], [0, 1, 1], [1, 0, 0], [2, 1, 1]], [[27, 1, 1], [26, 1, 0], [8, 1, 1], [11, 1, 0], [10, 1, 1], [12, 0, 0], [13, 0, 1], [14, 1, 1], [15, 0, 0], [18, 1, 0], [14, 0, 1], [17, 1, 1], [16, 1, 0], [19, 1, 1], [2, 0, 1], [25, 0, 0], [24, 0, 1], [3, 0, 0], [4, 0, 1], [5, 0, 0], [22, 1, 0], [21, 1, 1], [20, 1, 0], [10, 0, 1], [0, 0, 1], [23, 1, 1], [11, 0, 0], [8, 0, 1], [26, 0, 0], [27, 0, 1], [9, 1, 1], [20, 0, 0], [12, 1, 0], [16, 0, 0], [17, 0, 1], [13, 1, 1], [21, 0, 1], [6, 1, 0], [7, 1, 1], [22, 0, 0], [18, 0, 0], [15, 1, 0], [19, 0, 1], [1, 1, 0], [23, 0, 1], [0, 1, 1], [1, 0, 0], [2, 1, 1], [25, 1, 0], [24, 1, 1], [3, 1, 0], [4, 1, 1], [5, 1, 0], [7, 0, 1], [6, 0, 0], [9, 0, 1]], [[27, 1, 1], [9, 0, 1], [6, 0, 0], [7, 0, 1], [5, 1, 0], [4, 1, 1], [3, 1, 0], [24, 1, 1], [25, 1, 0], [2, 1, 1], [1, 0, 0], [0, 1, 1], [23, 0, 1], [1, 1, 0], [19, 0, 1], [15, 1, 0], [18, 0, 0], [22, 0, 0], [7, 1, 1], [6, 1, 0], [21, 0, 1], [13, 1, 1], [17, 0, 1], [16, 0, 0], [12, 1, 0], [20, 0, 0], [9, 1, 1], [27, 0, 1], [26, 0, 0], [8, 0, 1], [11, 0, 0], [23, 1, 1], [0, 0, 1], [10, 0, 1], [20, 1, 0], [21, 1, 1], [22, 1, 0], [5, 0, 0], [4, 0, 1], [3, 0, 0], [24, 0, 1], [25, 0, 0], [2, 0, 1], [19, 1, 1], [16, 1, 0], [17, 1, 1], [14, 0, 1], [18, 1, 0], [15, 0, 0], [14, 1, 1], [13, 0, 1], [12, 0, 0], [10, 1, 1], [11, 1, 0], [8, 1, 1], [26, 1, 0]], [[25, 1, 1], [8, 0, 1], [5, 0, 0], [6, 0, 1], [4, 1, 0], [3, 1, 1], [2, 1, 0], [23, 1, 1], [1, 0, 0], [0, 1, 1], [22, 0, 1], [1, 1, 0], [18, 0, 1], [14, 1, 0], [17, 0, 0], [21, 0, 0], [6, 1, 1], [5, 1, 0], [20, 0, 1], [12, 1, 1], [16, 0, 1], [15, 0, 0], [11, 1, 0], [19, 0, 0], [8, 1, 1], [25, 0, 1], [24, 0, 0], [7, 0, 1], [10, 0, 0], [22, 1, 1], [0, 0, 1], [9, 0, 1], [19, 1, 0], [20, 1, 1], [21, 1, 0], [4, 0, 0], [3, 0, 1], [2, 0, 0], [23, 0, 1], [18, 1, 1], [15, 1, 0], [16, 1, 1], [13, 0, 1], [17, 1, 0], [14, 0, 0], [13, 1, 1], [12, 0, 1], [11, 0, 0], [9, 1, 1], [10, 1, 0], [7, 1, 1], [24, 1, 0]], [[23, 1, 1], [8, 0, 1], [5, 0, 0], [6, 0, 1], [4, 1, 0], [3, 1, 1], [2, 1, 0], [21, 1, 1], [1, 0, 0], [0, 1, 1], [20, 0, 1], [1, 1, 0], [16, 0, 1], [14, 1, 0], [15, 0, 0], [19, 0, 0], [6, 1, 1], [5, 1, 0], [18, 0, 1], [12, 1, 1], [11, 1, 0], [17, 0, 0], [8, 1, 1], [23, 0, 1], [22, 0, 0], [7, 0, 1], [10, 0, 0], [20, 1, 1], [0, 0, 1], [9, 0, 1], [17, 1, 0], [18, 1, 1], [19, 1, 0], [4, 0, 0], [3, 0, 1], [2, 0, 0], [21, 0, 1], [16, 1, 1], [13, 0, 1], [15, 1, 0], [14, 0, 0], [13, 1, 1], [12, 0, 1], [11, 0, 0], [9, 1, 1], [10, 1, 0], [7, 1, 1], [22, 1, 0]], [[21, 1, 1], [1, 0, 0], [0, 1, 1], [20, 0, 1], [1, 1, 0], [16, 0, 1], [14, 1, 0], [15, 0, 0], [19, 0, 0], [6, 1, 1], [5, 1, 0], [18, 0, 1], [12, 1, 1], [11, 1, 0], [17, 0, 0], [8, 1, 1], [7, 0, 1], [10, 0, 0], [20, 1, 1], [0, 0, 1], [9, 0, 1], [17, 1, 0], [18, 1, 1], [19, 1, 0], [4, 0, 0], [3, 0, 1], [2, 0, 0], [21, 0, 1], [16, 1, 1], [13, 0, 1], [15, 1, 0], [14, 0, 0], [13, 1, 1], [12, 0, 1], [11, 0, 0], [9, 1, 1], [10, 1, 0], [7, 1, 1], [8, 0, 1], [5, 0, 0], [6, 0, 1], [4, 1, 0], [3, 1, 1], [2, 1, 0]], [[19, 1, 1], [1, 0, 0], [0, 1, 1], [18, 0, 1], [1, 1, 0], [14, 0, 1], [12, 1, 0], [13, 0, 0], [17, 0, 0], [4, 1, 1], [3, 1, 0], [16, 0, 1], [10, 1, 1], [9, 1, 0], [15, 0, 0], [6, 1, 1], [5, 0, 1], [8, 0, 0], [18, 1, 1], [0, 0, 1], [7, 0, 1], [15, 1, 0], [16, 1, 1], [17, 1, 0], [2, 0, 0], [19, 0, 1], [14, 1, 1], [11, 0, 1], [13, 1, 0], [12, 0, 0], [11, 1, 1], [10, 0, 1], [9, 0, 0], [7, 1, 1], [8, 1, 0], [5, 1, 1], [6, 0, 1], [3, 0, 0], [4, 0, 1], [2, 1, 0]], [[17, 1, 1], [1, 0, 0], [0, 1, 1], [16, 0, 1], [1, 1, 0], [12, 0, 1], [10, 1, 0], [11, 0, 0], [15, 0, 0], [4, 1, 1], [3, 1, 0], [14, 0, 1], [8, 1, 1], [7, 1, 0], [13, 0, 0], [5, 1, 1], [16, 1, 1], [0, 0, 1], [6, 0, 1], [13, 1, 0], [14, 1, 1], [15, 1, 0], [2, 0, 0], [17, 0, 1], [12, 1, 1], [9, 0, 1], [11, 1, 0], [10, 0, 0], [9, 1, 1], [8, 0, 1], [7, 0, 0], [6, 1, 1], [5, 0, 1], [3, 0, 0], [4, 0, 1], [2, 1, 0]], [[15, 1, 1], [1, 0, 0], [0, 1, 1], [14, 0, 1], [1, 1, 0], [10, 0, 1], [8, 1, 0], [9, 0, 0], [13, 0, 0], [12, 0, 1], [6, 1, 1], [5, 1, 0], [11, 0, 0], [3, 1, 1], [14, 1, 1], [0, 0, 1], [4, 0, 1], [11, 1, 0], [12, 1, 1], [13, 1, 0], [2, 0, 0], [15, 0, 1], [10, 1, 1], [7, 0, 1], [9, 1, 0], [8, 0, 0], [7, 1, 1], [6, 0, 1], [5, 0, 0], [4, 1, 1], [3, 0, 1], [2, 1, 0]], [[13, 1, 1], [0, 0, 1], [3, 0, 1], [10, 1, 0], [11, 1, 1], [12, 1, 0], [9, 1, 1], [6, 0, 1], [8, 1, 0], [7, 0, 0], [6, 1, 1], [5, 0, 1], [4, 0, 0], [3, 1, 1], [2, 0, 1], [1, 0, 0], [0, 1, 1], [13, 0, 1], [1, 1, 0], [9, 0, 1], [7, 1, 0], [8, 0, 0], [12, 0, 0], [11, 0, 1], [5, 1, 1], [4, 1, 0], [10, 0, 0], [2, 1, 1]], [[11, 1, 1], [0, 0, 1], [3, 0, 1], [10, 1, 0], [9, 1, 1], [6, 0, 1], [8, 1, 0], [7, 0, 0], [6, 1, 1], [5, 0, 1], [4, 0, 0], [3, 1, 1], [2, 0, 1], [1, 0, 0], [0, 1, 1], [11, 0, 1], [1, 1, 0], [9, 0, 1], [7, 1, 0], [8, 0, 0], [5, 1, 1], [4, 1, 0], [10, 0, 0], [2, 1, 1]], [[9, 1, 1], [0, 0, 1], [3, 0, 1], [8, 1, 0], [7, 1, 1], [4, 0, 1], [6, 1, 0], [5, 0, 0], [4, 1, 1], [3, 1, 1], [2, 0, 1], [1, 0, 0], [0, 1, 1], [9, 0, 1], [1, 1, 0], [7, 0, 1], [5, 1, 0], [6, 0, 0], [8, 0, 0], [2, 1, 1]], [[9, 1, 1], [2, 1, 1], [0, 0, 1], [3, 0, 1], [8, 1, 0], [7, 1, 1], [4, 0, 1], [6, 1, 0], [5, 0, 0], [4, 1, 1], [3, 1, 1], [1, 0, 0], [2, 0, 1], [0, 1, 1], [1, 1, 0], [9, 0, 1], [7, 0, 1], [5, 1, 0], [6, 0, 0], [8, 0, 0]], [[9, 1, 1], [0, 0, 1], [2, 1, 1], [3, 0, 1], [8, 1, 0], [7, 1, 1], [4, 0, 1], [6, 1, 0], [5, 0, 0], [4, 1, 1], [3, 1, 1], [2, 0, 1], [1, 0, 0], [1, 1, 0], [0, 1, 1], [9, 0, 1], [7, 0, 1], [5, 1, 0], [6, 0, 0], [8, 0, 0]], [[8, 1, 1], [0, 0, 1], [1, 1, 1], [2, 0, 1], [7, 1, 0], [6, 1, 1], [3, 0, 1], [5, 1, 0], [4, 0, 0], [3, 1, 1], [2, 1, 1], [1, 0, 1], [0, 1, 1], [8, 0, 1], [6, 0, 1], [4, 1, 0], [5, 0, 0], [7, 0, 0]], [[8, 1, 1], [7, 0, 0], [0, 0, 1], [1, 1, 1], [2, 0, 1], [6, 1, 1], [7, 1, 0], [3, 0, 1], [5, 1, 0], [4, 0, 0], [3, 1, 1], [2, 1, 1], [1, 0, 1], [0, 1, 1], [6, 0, 1], [8, 0, 1], [4, 1, 0], [5, 0, 0]], [[8, 1, 1], [0, 0, 1], [7, 0, 0], [1, 1, 1], [2, 0, 1], [7, 1, 0], [6, 1, 1], [3, 0, 1], [5, 1, 0], [4, 0, 0], [3, 1, 1], [2, 1, 1], [1, 0, 1], [6, 0, 1], [0, 1, 1], [8, 0, 1], [4, 1, 0], [5, 0, 0]], [[8, 1, 1], [0, 0, 1], [1, 1, 1], [7, 0, 0], [2, 0, 1], [6, 1, 1], [7, 1, 0], [3, 0, 1], [5, 1, 0], [4, 0, 0], [3, 1, 1], [2, 1, 1], [6, 0, 1], [1, 0, 1], [0, 1, 1], [8, 0, 1], [4, 1, 0], [5, 0, 0]], [[8, 1, 1], [0, 0, 1], [1, 1, 1], [2, 0, 1], [7, 0, 0], [7, 1, 0], [6, 1, 1], [3, 0, 1], [5, 1, 0], [4, 0, 0], [3, 1, 1], [6, 0, 1], [2, 1, 1], [1, 0, 1], [0, 1, 1], [8, 0, 1], [4, 1, 0], [5, 0, 0]], [[7, 1, 1], [0, 0, 1], [1, 1, 1], [2, 0, 1], [6, 1, 1], [3, 0, 1], [5, 1, 0], [4, 0, 0], [3, 1, 1], [6, 0, 1], [2, 1, 1], [1, 0, 1], [0, 1, 1], [7, 0, 1], [4, 1, 0], [5, 0, 0]], [[7, 0, 1], [0, 1, 1], [1, 0, 1], [2, 1, 1], [6, 0, 1], [3, 1, 1], [4, 0, 0], [5, 1, 0], [3, 0, 1], [6, 1, 1], [2, 0, 1], [1, 1, 1], [0, 0, 1], [7, 1, 1], [5, 0, 0], [4, 1, 0]]]}

==> anc/census_certificates/8_11.json <==
{"knot": "8_11", "target": "KnotInfo pd_notation or its mirror image", "codes": [[[1, 0, 0], [3, 0, 1], [2, 1, 0], [8, 0, 0], [4, 1, 1], [6, 0, 0], [5, 1, 0], [7, 0, 1], [10, 1, 1], [9, 1, 0], [11, 0, 1], [12, 1, 1], [12, 0, 1], [2, 0, 0], [13, 1, 1], [14, 1, 0], [0, 0, 1], [15, 1, 1], [16, 1, 0], [17, 1, 1], [18, 1, 1], [4, 0, 1], [9, 0, 0], [10, 0, 1], [19, 1, 1], [5, 0, 0], [6, 1, 0], [19, 0, 1], [7, 1, 1], [18, 0, 1], [8, 1, 0], [11, 1, 1], [3, 1, 1], [13, 0, 1], [14, 0, 0], [1, 1, 0], [15, 0, 1], [16, 0, 0], [17, 0, 1], [0, 1, 1]], [[21, 1, 1], [20, 1, 0], [7, 1, 1], [18, 0, 1], [8, 1, 0], [11, 1, 1], [3, 1, 1], [13, 0, 1], [14, 0, 0], [1, 1, 0], [15, 0, 1], [16, 0, 0], [17, 0, 1], [0, 1, 1], [1, 0, 0], [3, 0, 1], [2, 1, 0], [8, 0, 0], [4, 1, 1], [6, 0, 0], [5, 1, 0], [7, 0, 1], [10, 1, 1], [9, 1, 0], [11, 0, 1], [12, 1, 1], [12, 0, 1], [2, 0, 0], [13, 1, 1], [14, 1, 0], [0, 0, 1], [15, 1, 1], [16, 1, 0], [17, 1, 1], [18, 1, 1], [4, 0, 1], [9, 0, 0], [10, 0, 1], [20, 0, 0], [21, 0, 1], [19, 1, 1], [5, 0, 0], [6, 1, 0], [19, 0, 1]], [[23, 1, 0], [22, 1, 1], [13, 0, 1], [3, 1, 1], [11, 1, 1], [8, 1, 0], [18, 0, 1], [7, 1, 1], [20, 1, 0], [21, 1, 1], [19, 0, 1], [6, 1, 0], [5, 0, 0], [19, 1, 1], [21, 0, 1], [20, 0, 0], [10, 0, 1], [9, 0, 0], [4, 0, 1], [18, 1, 1], [17, 1, 1], [16, 1, 0], [15, 1, 1], [0, 0, 1], [14, 1, 0], [23, 0, 0], [22, 0, 1], [13, 1, 1], [2, 0, 0], [12, 0, 1], [12, 1, 1], [11, 0, 1], [9, 1, 0], [10, 1, 1], [7, 0, 1], [5, 1, 0], [6, 0, 0], [4, 1, 1], [8, 0, 0], [2, 1, 0], [3, 0, 1], [1, 0, 0], [0, 1, 1], [17, 0, 1], [16, 0, 0], [15, 0, 1], [1, 1, 0], [14, 0, 0]], [[22, 1, 0], [13, 0, 0], [1, 1, 0], [14, 0, 1], [15, 0, 0], [16, 0, 1], [0, 1, 1], [1, 0, 0], [3, 0, 1], [2, 1, 0], [8, 0, 0], [4, 1, 1], [6, 0, 0], [5, 1, 0], [7, 0, 1], [10, 1, 1], [9, 1, 0], [11, 0, 1], [2, 0, 0], [12, 1, 1], [21, 0, 1], [22, 0, 0], [13, 1, 0], [0, 0, 1], [14, 1, 1], [15, 1, 0], [16, 1, 1], [17, 1, 1], [4, 0, 1], [9, 0, 0], [10, 0, 1], [19, 0, 0], [20, 0, 1], [18, 1, 1], [5, 0, 0], [6, 1, 0], [18, 0, 1], [20, 1, 1], [19, 1, 0], [7, 1, 1], [17, 0, 1], [8, 1, 0], [11, 1, 1], [3, 1, 1], [12, 0, 1], [21, 1, 1]], [[20, 1, 0], [11, 0, 0], [1, 1, 0], [12, 0, 1], [13, 0, 0], [14, 0, 1], [0, 1, 1], [1, 0, 0], [3, 0, 1], [2, 1, 0], [8, 0, 0], [4, 1, 1], [6, 0, 0], [5, 1, 0], [7, 0, 1], [9, 0, 1], [2, 0, 0], [10, 1, 1], [19, 0, 1], [20, 0, 0], [11, 1, 0], [0, 0, 1], [12, 1, 1], [13, 1, 0], [14, 1, 1], [15, 1, 1], [4, 0, 1], [17, 0, 0], [18, 0, 1], [16, 1, 1], [5, 0, 0], [6, 1, 0], [16, 0, 1], [18, 1, 1], [17, 1, 0], [7, 1, 1], [15, 0, 1], [8, 1, 0], [9, 1, 1], [3, 1, 1], [10, 0, 1], [19, 1, 1]], [[18, 1, 0], [11, 0, 0], [1, 1, 0], [12, 0, 1], [13, 0, 0], [14, 0, 1], [0, 1, 1], [1, 0, 0], [3, 0, 1], [2, 1, 0], [8, 0, 0], [4, 1, 1], [6, 0, 0], [5, 1, 0], [7, 0, 1], [9, 0, 1], [2, 0, 0], [10, 1, 1], [17, 0, 1], [18, 0, 0], [11, 1, 0], [0, 0, 1], [12, 1, 1], [13, 1, 0], [14, 1, 1], [15, 1, 1], [4, 0, 1], [16, 1, 1], [5, 0, 0], [6, 1, 0], [16, 0, 1], [7, 1, 1], [15, 0, 1], [8, 1, 0], [9, 1, 1], [3, 1, 1], [10, 0, 1], [17, 1, 1]], [[16, 1, 1], [4, 0, 1], [15, 1, 1], [14, 1, 1], [13, 1, 0], [12, 1, 1], [0, 0, 1], [11, 1, 0], [10, 1, 1], [2, 0, 0], [9, 0, 1], [7, 0, 1], [5, 1, 0], [6, 0, 0], [4, 1, 1], [8, 0, 0], [2, 1, 0], [3, 0, 1], [1, 0, 0], [0, 1, 1], [14, 0, 1], [13, 0, 0], [12, 0, 1], [1, 1, 0], [11, 0, 0], [10, 0, 1], [3, 1, 1], [9, 1, 1], [8, 1, 0], [15, 0, 1], [7, 1, 1], [16, 0, 1], [6, 1, 0], [5, 0, 0]], [[14, 1, 1], [4, 0, 1], [13, 1, 1], [12, 1, 1], [0, 0, 1], [11, 1, 0], [10, 1, 1], [2, 0, 0], [9, 0, 1], [7, 0, 1], [5, 1, 0], [6, 0, 0], [4, 1, 1], [8, 0, 0], [2, 1, 0], [3, 0, 1], [1, 0, 0], [0, 1, 1], [12, 0, 1], [1, 1, 0], [11, 0, 0], [10, 0, 1], [3, 1, 1], [9, 1, 1], [8, 1, 0], [13, 0, 1], [7, 1, 1], [14, 0, 1], [6, 1, 0], [5, 0, 0]], [[12, 1, 1], [4, 0, 1], [11, 1, 1], [10, 1, 1], [0, 0, 1], [2, 0, 0], [9, 0, 1], [7, 0, 1], [5, 1, 0], [6, 0, 0], [4, 1, 1], [8, 0, 0], [2, 1, 0], [3, 0, 1], [1, 0, 0], [0, 1, 1], [10, 0, 1], [1, 1, 0], [3, 1, 1], [9, 1, 1], [8, 1, 0], [11, 0, 1], [7, 1, 1], [12, 0, 1], [6, 1, 0], [5, 0, 0]], [[10, 1, 1], [2, 0, 1], [9, 1, 1], [8, 1, 1], [0, 0, 1], [1, 0, 0], [7, 0, 1], [5, 0, 1], [3, 1, 0], [4, 0, 0], [2, 1, 1], [6, 0, 0], [1, 1, 0], [0, 1, 1], [8, 0, 1], [7, 1, 1], [6, 1, 0], [9, 0, 1], [5, 1, 1], [10, 0, 1], [4, 1, 0], [3, 0, 0]], [[8, 1, 1], [0, 0, 1], [7, 1, 1], [6, 1, 1], [5, 0, 1], [3, 0, 1], [1, 1, 0], [2, 0, 0], [0, 1, 1], [4, 0, 0], [6, 0, 1], [5, 1, 1], [4, 1, 0], [7, 0, 1], [3, 1, 1], [8, 0, 1], [2, 1, 0], [1, 0, 0]], [[8, 1, 1], [0, 0, 1], [7, 1, 1], [5, 0, 1], [6, 1, 1], [3, 0, 1], [1, 1, 0], [2, 0, 0], [0, 1, 1], [6, 0, 1], [4, 0, 0], [4, 1, 0], [5, 1, 1], [7, 0, 1], [3, 1, 1], [8, 0, 1], [2, 1, 0], [1, 0, 0]], [[7, 1, 1], [0, 0, 1], [6, 1, 1], [4, 0, 1], [5, 1, 1], [3, 0, 1], [1, 1, 0], [2, 0, 0], [0, 1, 1], [5, 0, 1], [4, 1, 1], [6, 0, 1], [3, 1, 1], [7, 0, 1], [2, 1, 0], [1, 0, 0]], [[5, 0, 1], [0, 1, 1], [2, 0, 0], [1, 1, 0], [3, 0, 1], [5, 1, 1], [4, 0, 1], [6, 1, 1], [0, 0, 1], [7, 1, 1], [1, 0, 0], [2, 1, 0], [7, 0, 1], [3, 1, 1], [6, 0, 1], [4, 1, 1]]]}

==> anc/census_certificates/8_12.json <==
{"knot": "8_12", "target": "KnotInfo pd_notation or its mirror image", "codes": [[[0, 1, 1], [1, 1, 0], [3, 0, 0], [4, 1, 1], [5, 1, 0], [7, 0, 1], [6, 0, 0], [10, 1, 0], [9, 1, 1], [8, 1, 1], [11, 0, 0], [12, 0, 1], [13, 0, 0], [16, 1, 0], [15, 1, 1], [14, 1, 0], [8, 0, 1], [0, 0, 1], [17, 1, 1], [19, 1, 0], [1, 0, 0], [18, 1, 1], [4, 0, 1], [5, 0, 0], [22, 1, 0], [21, 1, 1], [20, 1, 0], [9, 0, 1], [2, 0, 1], [23, 1, 1], [10, 0, 0], [20, 0, 0], [14, 0, 0], [11, 1, 0], [12, 1, 1], [15, 0, 1], [21, 0, 1], [6, 1, 0], [7, 1, 1], [22, 0, 0], [16, 0, 0], [13, 1, 0], [18, 0, 1], [3, 1, 0], [19, 0, 0], [17, 0, 1], [23, 0, 1], [2, 1, 1]], [[25, 1, 0], [24, 1, 1], [5, 1, 0], [7, 0, 1], [6, 0, 0], [10, 1, 0], [9, 1, 1], [8, 1, 1], [11, 0, 0], [12, 0, 1], [13, 0, 0], [16, 1, 0], [15, 1, 1], [14, 1, 0], [8, 0, 1], [0, 0, 1], [17, 1, 1], [19, 1, 0], [1, 0, 0], [18, 1, 1], [4, 0, 1], [25, 0, 0], [24, 0, 1], [5, 0, 0], [22, 1, 0], [21, 1, 1], [20, 1, 0], [9, 0, 1], [2, 0, 1], [23, 1, 1], [10, 0, 0], [20, 0, 0], [14, 0, 0], [11, 1, 0], [12, 1, 1], [15, 0, 1], [21, 0, 1], [6, 1, 0], [7, 1, 1], [22, 0, 0], [16, 0, 0], [13, 1, 0], [18, 0, 1], [3, 1, 0], [19, 0, 0], [17, 0, 1], [23, 0, 1], [2, 1, 1], [0, 1, 1], [1, 1, 0], [3, 0, 0], [4, 1, 1]], [[27, 1, 0], [26, 1, 1], [11, 1, 0], [12, 1, 1], [15, 0, 1], [21, 0, 1], [6, 1, 0], [7, 1, 1], [22, 0, 0], [16, 0, 0], [13, 1, 0], [18, 0, 1], [3, 1, 0], [19, 0, 0], [17, 0, 1], [23, 0, 1], [2, 1, 1], [0, 1, 1], [1, 1, 0], [3, 0, 0], [4, 1, 1], [25, 1, 0], [24, 1, 1], [5, 1, 0], [7, 0, 1], [6, 0, 0], [10, 1, 0], [9, 1, 1], [8, 1, 1], [27, 0, 0], [26, 0, 1], [11, 0, 0], [12, 0, 1], [13, 0, 0], [16, 1, 0], [15, 1, 1], [14, 1, 0], [8, 0, 1], [0, 0, 1], [17, 1, 1], [19, 1, 0], [1, 0, 0], [18, 1, 1], [4, 0, 1], [25, 0, 0], [24, 0, 1], [5, 0, 0], [22, 1, 0], [21, 1, 1], [20, 1, 0], [9, 0, 1], [2, 0, 1], [23, 1, 1], [10, 0, 0], [20, 0, 0], [14, 0, 0]], [[25, 1, 0], [24, 1, 1], [10, 1, 0], [11, 1, 1], [14, 0, 1], [20, 0, 1], [5, 1, 0], [6, 1, 1], [21, 0, 0], [15, 0, 0], [12, 1, 0], [17, 0, 1], [3, 1, 0], [18, 0, 0], [16, 0, 1], [22, 0, 1], [2, 1, 1], [0, 1, 1], [1, 1, 0], [3, 0, 0], [4, 1, 1], [23, 1, 0], [6, 0, 1], [5, 0, 0], [9, 1, 0], [8, 1, 1], [7, 1, 1], [25, 0, 0], [24, 0, 1], [10, 0, 0], [11, 0, 1], [12, 0, 0], [15, 1, 0], [14, 1, 1], [13, 1, 0], [7, 0, 1], [0, 0, 1], [16, 1, 1], [18, 1, 0], [1, 0, 0], [17, 1, 1], [4, 0, 1], [23, 0, 0], [21, 1, 0], [20, 1, 1], [19, 1, 0], [8, 0, 1], [2, 0, 1], [22, 1, 1], [9, 0, 0], [19, 0, 0], [13, 0, 0]], [[23, 1, 0], [22, 1, 1], [10, 1, 0], [11, 1, 1], [14, 0, 1], [18, 0, 1], [5, 1, 0], [6, 1, 1], [19, 0, 0], [15, 0, 0], [12, 1, 0], [16, 0, 1], [3, 1, 0], [20, 0, 1], [2, 1, 1], [0, 1, 1], [1, 1, 0], [3, 0, 0], [4, 1, 1], [21, 1, 0], [6, 0, 1], [5, 0, 0], [9, 1, 0], [8, 1, 1], [7, 1, 1], [23, 0, 0], [22, 0, 1], [10, 0, 0], [11, 0, 1], [12, 0, 0], [15, 1, 0], [14, 1, 1], [13, 1, 0], [7, 0, 1], [0, 0, 1], [1, 0, 0], [16, 1, 1], [4, 0, 1], [21, 0, 0], [19, 1, 0], [18, 1, 1], [17, 1, 0], [8, 0, 1], [2, 0, 1], [20, 1, 1], [9, 0, 0], [17, 0, 0], [13, 0, 0]], [[21, 1, 0], [20, 1, 1], [9, 1, 0], [10, 1, 1], [13, 0, 1], [17, 0, 1], [4, 1, 0], [5, 1, 1], [18, 0, 0], [14, 0, 0], [11, 1, 0], [15, 0, 1], [3, 1, 0], [19, 0, 1], [2, 1, 1], [0, 1, 1], [1, 1, 0], [3, 0, 0], [5, 0, 1], [4, 0, 0], [8, 1, 0], [7, 1, 1], [6, 1, 1], [21, 0, 0], [20, 0, 1], [9, 0, 0], [10, 0, 1], [11, 0, 0], [14, 1, 0], [13, 1, 1], [12, 1, 0], [6, 0, 1], [0, 0, 1], [1, 0, 0], [15, 1, 1], [18, 1, 0], [17, 1, 1], [16, 1, 0], [7, 0, 1], [2, 0, 1], [19, 1, 1], [8, 0, 0], [16, 0, 0], [12, 0, 0]], [[19, 1, 0], [9, 1, 1], [12, 0, 1], [16, 0, 1], [4, 1, 0], [5, 1, 1], [17, 0, 0], [13, 0, 0], [10, 1, 0], [14, 0, 1], [3, 1, 0], [18, 0, 1], [2, 1, 1], [0, 1, 1], [1, 1, 0], [3, 0, 0], [5, 0, 1], [4, 0, 0], [8, 1, 0], [7, 1, 1], [6, 1, 1], [19, 0, 0], [9, 0, 1], [10, 0, 0], [13, 1, 0], [12, 1, 1], [11, 1, 0], [6, 0, 1], [0, 0, 1], [1, 0, 0], [14, 1, 1], [17, 1, 0], [16, 1, 1], [15, 1, 0], [7, 0, 1], [2, 0, 1], [18, 1, 1], [8, 0, 0], [15, 0, 0], [11, 0, 0]], [[17, 1, 1], [2, 0, 1], [7, 0, 1], [14, 1, 0], [15, 1, 1], [16, 1, 0], [13, 1, 1], [1, 0, 0], [0, 0, 1], [6, 0, 1], [10, 1, 0], [11, 1, 1], [12, 1, 0], [9, 0, 0], [6, 1, 1], [7, 1, 1], [8, 1, 0], [4, 0, 0], [5, 0, 1], [3, 0, 0], [1, 1, 0], [0, 1, 1], [2, 1, 1], [17, 0, 1], [3, 1, 0], [13, 0, 1], [9, 1, 0], [12, 0, 0], [16, 0, 0], [5, 1, 1], [4, 1, 0], [15, 0, 1], [11, 0, 1], [10, 0, 0], [14, 0, 0], [8, 0, 0]], [[15, 1, 1], [0, 0, 1], [5, 0, 1], [12, 1, 0], [13, 1, 1], [14, 1, 0], [11, 1, 1], [4, 0, 1], [8, 1, 0], [9, 1, 1], [10, 1, 0], [7, 0, 0], [4, 1, 1], [5, 1, 1], [6, 1, 0], [2, 0, 0], [3, 0, 1], [1, 0, 0], [0, 1, 1], [15, 0, 1], [1, 1, 0], [11, 0, 1], [7, 1, 0], [10, 0, 0], [14, 0, 0], [3, 1, 1], [2, 1, 0], [13, 0, 1], [9, 0, 1], [8, 0, 0], [12, 0, 0], [6, 0, 0]], [[13, 1, 1], [0, 0, 1], [3, 0, 1], [10, 1, 0], [11, 1, 1], [12, 1, 0], [9, 1, 1], [2, 0, 1], [6, 1, 0], [7, 1, 1], [8, 1, 0], [5, 0, 0], [2, 1, 1], [3, 1, 1], [4, 1, 0], [1, 0, 0], [0, 1, 1], [13, 0, 1], [1, 1, 0], [9, 0, 1], [5, 1, 0], [8, 0, 0], [12, 0, 0], [11, 0, 1], [7, 0, 1], [6, 0, 0], [10, 0, 0], [4, 0, 0]], [[11, 1, 1], [0, 0, 1], [3, 0, 1], [10, 1, 0], [9, 1, 1], [2, 0, 1], [6, 1, 0], [7, 1, 1], [8, 1, 0], [5, 0, 0], [2, 1, 1], [3, 1, 1], [4, 1, 0], [1, 0, 0], [0, 1, 1], [11, 0, 1], [1, 1, 0], [9, 0, 1], [5, 1, 0], [8, 0, 0], [7, 0, 1], [6, 0, 0], [10, 0, 0], [4, 0, 0]], [[9, 1, 1], [0, 0, 1], [3, 0, 1], [8, 1, 0], [7, 1, 1], [2, 0, 1], [6, 1, 0], [5, 0, 0], [2, 1, 1], [3, 1, 1], [4, 1, 0], [1, 0, 0], [0, 1, 1], [9, 0, 1], [1, 1, 0], [7, 0, 1], [5, 1, 0], [6, 0, 0], [8, 0, 0], [4, 0, 0]], [[9, 1, 1], [0, 0, 1], [8, 1, 0], [3, 0, 1], [7, 1, 1], [2, 0, 1], [6, 1, 0], [5, 0, 0], [2, 1, 1], [4, 1, 0], [3, 1, 1], [1, 0, 0], [0, 1, 1], [9, 0, 1], [1, 1, 0], [7, 0, 1], [5, 1, 0], [6, 0, 0], [4, 0, 0], [8, 0, 0]], [[9, 1, 1], [0, 0, 1], [8, 1, 0], [3, 0, 1], [7, 1, 1], [6, 1, 0], [2, 0, 1], [5, 0, 0], [4, 1, 0], [2, 1, 1], [3, 1, 1], [1, 0, 0], [0, 1, 1], [9, 0, 1], [1, 1, 0], [7, 0, 1], [5, 1, 0], [4, 0, 0], [6, 0, 0], [8, 0, 0]], [[9, 1, 1], [0, 0, 1], [8, 1, 0], [3, 0, 1], [7, 1, 1], [6, 1, 0], [5, 0, 0], [2, 0, 1], [2, 1, 1], [4, 1, 0], [3, 1, 1], [1, 0, 0], [0, 1, 1], [9, 0, 1], [1, 1, 0], [7, 0, 1], [4, 0, 0], [5, 1, 0], [6, 0, 0], [8, 0, 0]], [[8, 1, 1], [0, 0, 1], [7, 1, 0], [2, 0, 1], [6, 1, 1], [5, 1, 0], [4, 0, 0], [3, 1, 0], [2, 1, 1], [1, 0, 0], [0, 1, 1], [8, 0, 1], [1, 1, 0], [6, 0, 1], [3, 0, 0], [4, 1, 0], [5, 0, 0], [7, 0, 0]], [[8, 0, 1], [0, 1, 1], [1, 0, 0], [2, 1, 1], [3, 1, 0], [4, 0, 0], [5, 1, 0], [6, 1, 1], [2, 0, 1], [7, 1, 0], [0, 0, 1], [8, 1, 1], [7, 0, 0], [5, 0, 0], [4, 1, 0], [3, 0, 0], [6, 0, 1], [1, 1, 0]], [[10, 1, 0], [9, 1, 1], [5, 0, 0], [4, 1, 0], [3, 0, 0], [6, 0, 1], [1, 1, 0], [8, 0, 1], [0, 1, 1], [10, 0, 0], [9, 0, 1], [1, 0, 0], [2, 1, 1], [3, 1, 0], [4, 0, 0], [5, 1, 0], [6, 1, 1], [2, 0, 1], [7, 1, 0], [0, 0, 1], [8, 1, 1], [7, 0, 0]], [[12, 1, 1], [11, 1, 0], [6, 1, 1], [5, 1, 0], [4, 0, 0], [3, 1, 0], [11, 0, 0], [12, 0, 1], [2, 1, 1], [1, 0, 0], [9, 0, 1], [10, 0, 0], [0, 1, 1], [8, 0, 1], [1, 1, 0], [6, 0, 1], [3, 0, 0], [4, 1, 0], [5, 0, 0], [9, 1, 1], [10, 1, 0], [7, 0, 0], [8, 1, 1], [0, 0, 1], [7, 1, 0], [2, 0, 1]], [[14, 1, 1], [13, 1, 0], [8, 1, 1], [7, 0, 0], [10, 1, 0], [9, 1, 1], [5, 0, 0], [4, 1, 0], [3, 0, 0], [6, 0, 1], [1, 1, 0], [8, 0, 1], [13, 0, 0], [14, 0, 1], [0, 1, 1], [10, 0, 0], [9, 0, 1], [1, 0, 0], [2, 1, 1], [12, 0, 1], [11, 0, 0], [3, 1, 0], [4, 0, 0], [5, 1, 0], [6, 1, 1], [11, 1, 0], [12, 1, 1], [2, 0, 1], [7, 1, 0], [0, 0, 1]], [[16, 1, 0], [15, 1, 1], [13, 1, 0], [8, 1, 1], [7, 0, 0], [10, 1, 0], [9, 1, 1], [5, 0, 0], [4, 1, 0], [3, 0, 0], [6, 0, 1], [1, 1, 0], [8, 0, 1], [13, 0, 0], [14, 0, 1], [16, 0, 0], [15, 0, 1], [0, 1, 1], [10, 0, 0], [9, 0, 1], [1, 0, 0], [2, 1, 1], [12, 0, 1], [11, 0, 0], [3, 1, 0], [4, 0, 0], [5, 1, 0], [6, 1, 1], [11, 1, 0], [12, 1, 1], [2, 0, 1], [7, 1, 0], [0, 0, 1], [14, 1, 1]], [[16, 1, 0], [15, 1, 1], [13, 1, 0], [8, 1, 1], [7, 0, 0], [10, 1, 0], [9, 1, 1], [5, 0, 0], [4, 1, 0], [6, 0, 1], [3, 0, 0], [1, 1, 0], [8, 0, 1], [13, 0, 0], [14, 0, 1], [16, 0, 0], [15, 0, 1], [0, 1, 1], [10, 0, 0], [9, 0, 1], [1, 0, 0], [2, 1, 1], [12, 0, 1], [3, 1, 0], [11, 0, 0], [4, 0, 0], [5, 1, 0], [11, 1, 0], [6, 1, 1], [12, 1, 1], [2, 0, 1], [7, 1, 0], [0, 0, 1], [14, 1, 1]], [[16, 1, 0], [15, 1, 1], [13, 1, 0], [8, 1, 1], [7, 0, 0], [10, 1, 0], [9, 1, 1], [5, 0, 0], [6, 0, 1], [4, 1, 0], [3, 0, 0], [1, 1, 0], [8, 0, 1], [13, 0, 0], [14, 0, 1], [16, 0, 0], [15, 0, 1], [0, 1, 1], [10, 0, 0], [9, 0, 1], [1, 0, 0], [2, 1, 1], [12, 0, 1], [3, 1, 0], [4, 0, 0], [11, 0, 0], [5, 1, 0], [6, 1, 1], [11, 1, 0], [12, 1, 1], [2, 0, 1], [7, 1, 0], [0, 0, 1], [14, 1, 1]], [[14, 1, 0], [13, 1, 1], [11, 1, 0], [6, 1, 1], [5, 0, 0], [8, 1, 0], [7, 1, 1], [4, 1, 0], [3, 0, 0], [1, 1, 0], [6, 0, 1], [11, 0, 0], [12, 0, 1], [14, 0, 0], [13, 0, 1], [0, 1, 1], [8, 0, 0], [7, 0, 1], [1, 0, 0], [2, 1, 1], [10, 0, 1], [3, 1, 0], [4, 0, 0], [9, 0, 0], [9, 1, 0], [10, 1, 1], [2, 0, 1], [5, 1, 0], [0, 0, 1], [12, 1, 1]], [[12, 1, 1], [0, 0, 1], [5, 1, 0], [2, 0, 1], [10, 1, 1], [9, 1, 0], [9, 0, 0], [4, 0, 0], [3, 1, 0], [10, 0, 1], [2, 1, 1], [1, 0, 0], [7, 0, 1], [8, 0, 0], [0, 1, 1], [12, 0, 1], [11, 0, 0], [6, 0, 1], [1, 1, 0], [3, 0, 0], [4, 1, 0], [7, 1, 1], [8, 1, 0], [5, 0, 0], [6, 1, 1], [11, 1, 0]], [[10, 1, 1], [9, 1, 0], [9, 0, 0], [4, 0, 0], [3, 1, 0], [10, 0, 1], [2, 1, 1], [1, 0, 0], [7, 0, 1], [8, 0, 0], [0, 1, 1], [6, 0, 1], [1, 1, 0], [3, 0, 0], [4, 1, 0], [7, 1, 1], [8, 1, 0], [5, 0, 0], [6, 1, 1], [0, 0, 1], [5, 1, 0], [2, 0, 1]], [[8, 1, 1], [7, 1, 0], [7, 0, 0], [4, 0, 0], [3, 1, 0], [8, 0, 1], [2, 1, 1], [1, 0, 0], [0, 1, 1], [6, 0, 1], [1, 1, 0], [3, 0, 0], [4, 1, 0], [5, 0, 0], [6, 1, 1], [0, 0, 1], [5, 1, 0], [2, 0, 1]], [[7, 1, 1], [4, 0, 0], [3, 1, 0], [7, 0, 1], [2, 1, 1], [1, 0, 0], [0, 1, 1], [6, 0, 1], [1, 1, 0], [3, 0, 0], [4, 1, 0], [5, 0, 0], [6, 1, 1], [0, 0, 1], [5, 1, 0], [2, 0, 1]], [[6, 0, 1], [0, 1, 1], [1, 0, 0], [2, 1, 1], [7, 0, 1], [3, 1, 0], [4, 0, 0], [7, 1, 1], [2, 0, 1], [5, 1, 0], [0, 0, 1], [6, 1, 1], [5, 0, 0], [4, 1, 0], [3, 0, 0], [1, 1, 0]]]}

==> anc/census_certificates/8_13.json <==
{"knot": "8_13", "target": "KnotInfo pd_notation or its mirror image", "codes": [[[1, 0, 0], [2, 1, 1], [3, 0, 1], [4, 0, 1], [5, 1, 1], [6, 1, 0], [0, 0, 0], [8, 1, 1], [2, 0, 1], [7, 1, 0], [4, 1, 1], [5, 0, 1], [7, 0, 0], [3, 1, 1], [8, 0, 1], [1, 1, 0], [6, 0, 0], [0, 1, 0]], [[10, 1, 0], [9, 1, 1], [2, 0, 1], [7, 1, 0], [4, 1, 1], [5, 0, 1], [7, 0, 0], [3, 1, 1], [8, 0, 1], [10, 0, 0], [9, 0, 1], [1, 1, 0], [6, 0, 0], [0, 1, 0], [1, 0, 0], [2, 1, 1], [3, 0, 1], [4, 0, 1], [5, 1, 1], [6, 1, 0], [0, 0, 0], [8, 1, 1]], [[12, 1, 0], [11, 1, 1], [2, 0, 1], [9, 1, 1], [10, 1, 0], [8, 1, 1], [0, 0, 0], [6, 1, 0], [5, 1, 1], [4, 0, 1], [3, 0, 1], [12, 0, 0], [11, 0, 1], [2, 1, 1], [1, 0, 0], [0, 1, 0], [6, 0, 0], [1, 1, 0], [9, 0, 1], [10, 0, 0], [8, 0, 1], [3, 1, 1], [7, 0, 0], [5, 0, 1], [4, 1, 1], [7, 1, 0]], [[12, 1, 0], [7, 1, 0], [4, 1, 1], [5, 0, 1], [7, 0, 0], [3, 1, 1], [8, 0, 1], [10, 0, 0], [9, 0, 1], [1, 1, 0], [6, 0, 0], [0, 1, 0], [1, 0, 0], [2, 1, 1], [11, 0, 1], [12, 0, 0], [3, 0, 1], [4, 0, 1], [5, 1, 1], [6, 1, 0], [0, 0, 0], [8, 1, 1], [10, 1, 0], [9, 1, 1], [2, 0, 1], [11, 1, 1]], [[10, 1, 0], [7, 1, 0], [4, 1, 1], [5, 0, 1], [7, 0, 0], [3, 1, 1], [8, 0, 1], [1, 1, 0], [6, 0, 0], [0, 1, 0], [1, 0, 0], [2, 1, 1], [9, 0, 1], [10, 0, 0], [3, 0, 1], [4, 0, 1], [5, 1, 1], [6, 1, 0], [0, 0, 0], [8, 1, 1], [2, 0, 1], [9, 1, 1]], [[8, 1, 1], [0, 0, 0], [6, 1, 0], [5, 1, 1], [4, 0, 1], [3, 0, 1], [2, 1, 1], [1, 0, 0], [0, 1, 0], [6, 0, 0], [1, 1, 0], [8, 0, 1], [3, 1, 1], [7, 0, 0], [5, 0, 1], [4, 1, 1], [7, 1, 0], [2, 0, 1]], [[8, 1, 1], [0, 0, 0], [6, 1, 0], [4, 0, 1], [5, 1, 1], [3, 0, 1], [2, 1, 1], [1, 0, 0], [0, 1, 0], [6, 0, 0], [1, 1, 0], [8, 0, 1], [3, 1, 1], [5, 0, 1], [7, 0, 0], [7, 1, 0], [4, 1, 1], [2, 0, 1]], [[7, 1, 1], [0, 0, 0], [6, 1, 0], [4, 0, 1], [5, 1, 1], [3, 0, 1], [2, 1, 1], [1, 0, 0], [0, 1, 0], [6, 0, 0], [1, 1, 0], [7, 0, 1], [3, 1, 1], [5, 0, 1], [4, 1, 1], [2, 0, 1]], [[1, 0, 0], [2, 1, 1], [3, 0, 1], [5, 1, 1], [4, 0, 1], [6, 1, 0], [0, 0, 0], [7, 1, 1], [2, 0, 1], [4, 1, 1], [5, 0, 1], [3, 1, 1], [7, 0, 1], [1, 1, 0], [6, 0, 0], [0, 1, 0]]]}

==> anc/census_certificates/8_14.json <==
{"knot": "8_14", "target": "KnotInfo pd_notation or its mirror image", "codes": [[[1, 0, 1], [3, 0, 0], [2, 1, 1], [4, 0, 1], [5, 0, 1], [6, 1, 1], [7, 1, 0], [8, 1, 1], [0, 0, 0], [9, 1, 0], [10, 1, 1], [2, 0, 1], [4, 1, 1], [10, 0, 1], [3, 1, 0], [5, 1, 1], [6, 0, 1], [7, 0, 0], [8, 0, 1], [1, 1, 1], [9, 0, 0], [0, 1, 0]], [[12, 1, 0], [11, 1, 1], [7, 1, 0], [6, 1, 1], [5, 0, 1], [4, 0, 1], [2, 1, 1], [3, 0, 0], [1, 0, 1], [0, 1, 0], [9, 0, 0], [1, 1, 1], [8, 0, 1], [12, 0, 0], [11, 0, 1], [7, 0, 0], [6, 0, 1], [5, 1, 1], [3, 1, 0], [10, 0, 1], [4, 1, 1], [2, 0, 1], [10, 1, 1], [9, 1, 0], [0, 0, 0], [8, 1, 1]], [[14, 1, 1], [13, 1, 0], [3, 1, 0], [5, 1, 1], [6, 0, 1], [7, 0, 0], [11, 0, 1], [12, 0, 0], [8, 0, 1], [1, 1, 1], [9, 0, 0], [0, 1, 0], [1, 0, 1], [3, 0, 0], [2, 1, 1], [4, 0, 1], [5, 0, 1], [6, 1, 1], [7, 1, 0], [11, 1, 1], [12, 1, 0], [8, 1, 1], [0, 0, 0], [9, 1, 0], [13, 0, 0], [14, 0, 1], [10, 1, 1], [2, 0, 1], [4, 1, 1], [10, 0, 1]], [[16, 1, 0], [15, 1, 1], [9, 1, 0], [13, 0, 0], [14, 0, 1], [10, 1, 1], [2, 0, 1], [4, 1, 1], [10, 0, 1], [14, 1, 1], [13, 1, 0], [3, 1, 0], [5, 1, 1], [6, 0, 1], [7, 0, 0], [11, 0, 1], [12, 0, 0], [8, 0, 1], [1, 1, 1], [9, 0, 0], [0, 1, 0], [16, 0, 0], [15, 0, 1], [1, 0, 1], [3, 0, 0], [2, 1, 1], [4, 0, 1], [5, 0, 1], [6, 1, 1], [7, 1, 0], [11, 1, 1], [12, 1, 0], [8, 1, 1], [0, 0, 0]], [[16, 1, 0], [9, 1, 0], [15, 1, 1], [13, 0, 0], [14, 0, 1], [10, 1, 1], [2, 0, 1], [4, 1, 1], [10, 0, 1], [14, 1, 1], [13, 1, 0], [3, 1, 0], [5, 1, 1], [6, 0, 1], [7, 0, 0], [11, 0, 1], [12, 0, 0], [8, 0, 1], [9, 0, 0], [1, 1, 1], [0, 1, 0], [16, 0, 0], [1, 0, 1], [15, 0, 1], [3, 0, 0], [2, 1, 1], [4, 0, 1], [5, 0, 1], [6, 1, 1], [7, 1, 0], [11, 1, 1], [12, 1, 0], [8, 1, 1], [0, 0, 0]], [[14, 1, 0], [9, 1, 0], [13, 1, 1], [11, 0, 0], [12, 0, 1], [10, 1, 1], [2, 0, 1], [4, 1, 1], [10, 0, 1], [12, 1, 1], [11, 1, 0], [3, 1, 0], [5, 1, 1], [6, 0, 1], [7, 0, 0], [8, 0, 1], [9, 0, 0], [1, 1, 1], [0, 1, 0], [14, 0, 0], [1, 0, 1], [13, 0, 1], [3, 0, 0], [2, 1, 1], [4, 0, 1], [5, 0, 1], [6, 1, 1], [7, 1, 0], [8, 1, 1], [0, 0, 0]], [[12, 1, 0], [7, 1, 0], [11, 1, 1], [9, 0, 0], [10, 0, 1], [8, 1, 1], [2, 0, 1], [4, 1, 1], [8, 0, 1], [10, 1, 1], [9, 1, 0], [3, 1, 0], [5, 1, 1], [6, 0, 1], [7, 0, 0], [1, 1, 1], [0, 1, 0], [12, 0, 0], [1, 0, 1], [11, 0, 1], [3, 0, 0], [2, 1, 1], [4, 0, 1], [5, 0, 1], [6, 1, 1], [0, 0, 0]], [[10, 1, 0], [7, 1, 0], [9, 1, 1], [8, 1, 1], [2, 0, 1], [4, 1, 1], [8, 0, 1], [3, 1, 0], [5, 1, 1], [6, 0, 1], [7, 0, 0], [1, 1, 1], [0, 1, 0], [10, 0, 0], [1, 0, 1], [9, 0, 1], [3, 0, 0], [2, 1, 1], [4, 0, 1], [5, 0, 1], [6, 1, 1], [0, 0, 0]], [[10, 1, 0], [0, 0, 0], [7, 1, 0], [9, 1, 1], [8, 1, 1], [2, 0, 1], [4, 1, 1], [8, 0, 1], [3, 1, 0], [5, 1, 1], [6, 0, 1], [7, 0, 0], [0, 1, 0], [1, 1, 1], [1, 0, 1], [10, 0, 0], [9, 0, 1], [3, 0, 0], [2, 1, 1], [4, 0, 1], [5, 0, 1], [6, 1, 1]], [[9, 1, 0], [0, 0, 0], [6, 1, 0], [8, 1, 1], [7, 1, 1], [1, 0, 1], [3, 1, 1], [7, 0, 1], [2, 1, 0], [4, 1, 1], [5, 0, 1], [6, 0, 0], [0, 1, 0], [9, 0, 0], [8, 0, 1], [2, 0, 0], [1, 1, 1], [3, 0, 1], [4, 0, 1], [5, 1, 1]], [[10, 1, 1], [0, 1, 0], [9, 0, 0], [8, 0, 1], [2, 0, 0], [1, 1, 1], [3, 0, 1], [4, 0, 1], [5, 1, 1], [9, 1, 0], [0, 0, 0], [6, 1, 0], [8, 1, 1], [7, 1, 1], [1, 0, 1], [3, 1, 1], [7, 0, 1], [2, 1, 0], [4, 1, 1], [5, 0, 1], [6, 0, 0], [10, 0, 1]], [[12, 1, 1], [11, 1, 0], [4, 0, 1], [5, 1, 1], [9, 1, 0], [0, 0, 0], [6, 1, 0], [8, 1, 1], [7, 1, 1], [1, 0, 1], [11, 0, 0], [12, 0, 1], [3, 1, 1], [7, 0, 1], [2, 1, 0], [4, 1, 1], [5, 0, 1], [6, 0, 0], [10, 0, 1], [10, 1, 1], [0, 1, 0], [9, 0, 0], [8, 0, 1], [2, 0, 0], [1, 1, 1], [3, 0, 1]], [[12, 1, 1], [11, 1, 0], [4, 0, 1], [5, 1, 1], [9, 1, 0], [6, 1, 0], [0, 0, 0], [8, 1, 1], [7, 1, 1], [1, 0, 1], [11, 0, 0], [12, 0, 1], [3, 1, 1], [7, 0, 1], [2, 1, 0], [4, 1, 1], [5, 0, 1], [10, 0, 1], [6, 0, 0], [0, 1, 0], [10, 1, 1], [9, 0, 0], [8, 0, 1], [2, 0, 0], [1, 1, 1], [3, 0, 1]], [[14, 1, 0], [13, 1, 1], [7, 1, 1], [1, 0, 1], [11, 0, 0], [12, 0, 1], [3, 1, 1], [7, 0, 1], [2, 1, 0], [4, 1, 1], [5, 0, 1], [10, 0, 1], [6, 0, 0], [0, 1, 0], [10, 1, 1], [9, 0, 0], [8, 0, 1], [14, 0, 0], [13, 0, 1], [2, 0, 0], [1, 1, 1], [3, 0, 1], [12, 1, 1], [11, 1, 0], [4, 0, 1], [5, 1, 1], [9, 1, 0], [6, 1, 0], [0, 0, 0], [8, 1, 1]], [[12, 1, 0], [11, 1, 1], [7, 1, 1], [1, 0, 1], [3, 1, 1], [7, 0, 1], [2, 1, 0], [4, 1, 1], [5, 0, 1], [10, 0, 1], [6, 0, 0], [0, 1, 0], [10, 1, 1], [9, 0, 0], [8, 0, 1], [12, 0, 0], [11, 0, 1], [2, 0, 0], [1, 1, 1], [3, 0, 1], [4, 0, 1], [5, 1, 1], [9, 1, 0], [6, 1, 0], [0, 0, 0], [8, 1, 1]], [[10, 1, 1], [0, 0, 0], [6, 1, 0], [8, 1, 0], [5, 1, 1], [4, 0, 1], [3, 0, 1], [1, 1, 1], [2, 0, 0], [10, 0, 1], [8, 0, 0], [9, 1, 1], [0, 1, 0], [6, 0, 0], [9, 0, 1], [5, 0, 1], [4, 1, 1], [2, 1, 0], [7, 0, 1], [3, 1, 1], [1, 0, 1], [7, 1, 1]], [[10, 1, 1], [0, 0, 0], [8, 1, 0], [6, 1, 0], [5, 1, 1], [4, 0, 1], [3, 0, 1], [1, 1, 1], [2, 0, 0], [10, 0, 1], [9, 1, 1], [8, 0, 0], [0, 1, 0], [9, 0, 1], [6, 0, 0], [5, 0, 1], [4, 1, 1], [2, 1, 0], [7, 0, 1], [3, 1, 1], [1, 0, 1], [7, 1, 1]], [[8, 1, 1], [0, 0, 0], [6, 1, 0], [4, 0, 1], [3, 0, 1], [1, 1, 1], [2, 0, 0], [8, 0, 1], [7, 1, 1], [6, 0, 0], [0, 1, 0], [7, 0, 1], [4, 1, 1], [2, 1, 0], [5, 0, 1], [3, 1, 1], [1, 0, 1], [5, 1, 1]], [[0, 1, 0], [6, 0, 0], [7, 1, 1], [8, 0, 1], [2, 0, 0], [1, 1, 1], [3, 0, 1], [4, 0, 1], [6, 1, 0], [0, 0, 0], [8, 1, 1], [5, 1, 1], [1, 0, 1], [3, 1, 1], [5, 0, 1], [2, 1, 0], [4, 1, 1], [7, 0, 1]], [[10, 1, 0], [9, 1, 1], [7, 0, 1], [0, 1, 0], [6, 0, 0], [10, 0, 0], [9, 0, 1], [7, 1, 1], [8, 0, 1], [2, 0, 0], [1, 1, 1], [3, 0, 1], [4, 0, 1], [6, 1, 0], [0, 0, 0], [8, 1, 1], [5, 1, 1], [1, 0, 1], [3, 1, 1], [5, 0, 1], [2, 1, 0], [4, 1, 1]], [[10, 1, 0], [4, 1, 1], [9, 1, 1], [7, 0, 1], [0, 1, 0], [10, 0, 0], [6, 0, 0], [9, 0, 1], [7, 1, 1], [8, 0, 1], [2, 0, 0], [1, 1, 1], [3, 0, 1], [6, 1, 0], [4, 0, 1], [0, 0, 0], [8, 1, 1], [5, 1, 1], [1, 0, 1], [3, 1, 1], [5, 0, 1], [2, 1, 0]], [[10, 1, 0], [9, 1, 1], [7, 0, 1], [10, 0, 0], [0, 1, 0], [6, 0, 0], [9, 0, 1], [7, 1, 1], [8, 0, 1], [2, 0, 0], [1, 1, 1], [3, 0, 1], [6, 1, 0], [0, 0, 0], [4, 0, 1], [8, 1, 1], [5, 1, 1], [1, 0, 1], [3, 1, 1], [5, 0, 1], [2, 1, 0], [4, 1, 1]], [[10, 1, 0], [9, 1, 1], [7, 0, 1], [10, 0, 0], [0, 1, 0], [6, 0, 0], [9, 0, 1], [7, 1, 1], [2, 0, 0], [8, 0, 1], [1, 1, 1], [3, 0, 1], [6, 1, 0], [0, 0, 0], [4, 0, 1], [5, 1, 1], [8, 1, 1], [1, 0, 1], [3, 1, 1], [2, 1, 0], [5, 0, 1], [4, 1, 1]], [[10, 1, 0], [10, 0, 0], [7, 0, 1], [0, 1, 0], [6, 0, 0], [7, 1, 1], [9, 0, 1], [2, 0, 0], [8, 0, 1], [1, 1, 1], [3, 0, 1], [6, 1, 0], [0, 0, 0], [4, 0, 1], [5, 1, 1], [8, 1, 1], [1, 0, 1], [3, 1, 1], [2, 1, 0], [5, 0, 1], [4, 1, 1], [9, 1, 1]], [[9, 1, 1], [4, 1, 1], [5, 0, 1], [2, 1, 0], [3, 1, 1], [1, 0, 1], [8, 1, 1], [5, 1, 1], [4, 0, 1], [0, 0, 0], [6, 1, 0], [3, 0, 1], [1, 1, 1], [8, 0, 1], [2, 0, 0], [9, 0, 1], [7, 1, 1], [6, 0, 0], [0, 1, 0], [7, 0, 1]], [[9, 1, 1], [4, 1, 1], [2, 1, 0], [5, 0, 1], [3, 1, 1], [1, 0, 1], [5, 1, 1], [8, 1, 1], [4, 0, 1], [0, 0, 0], [6, 1, 0], [3, 0, 1], [1, 1, 1], [2, 0, 0], [8, 0, 1], [9, 0, 1], [7, 1, 1], [6, 0, 0], [0, 1, 0], [7, 0, 1]], [[9, 1, 1], [2, 1, 0], [5, 0, 1], [3, 1, 1], [1, 0, 1], [5, 1, 1], [4, 0, 1], [8, 1, 1], [0, 0, 0], [6, 1, 0], [3, 0, 1], [1, 1, 1], [2, 0, 0], [9, 0, 1], [8, 0, 1], [7, 1, 1], [6, 0, 0], [0, 1, 0], [7, 0, 1], [4, 1, 1]], [[7, 1, 1], [0, 0, 0], [5, 1, 0], [2, 0, 1], [1, 1, 1], [7, 0, 1], [6, 1, 1], [5, 0, 0], [0, 1, 0], [6, 0, 1], [3, 1, 1], [4, 0, 1], [2, 1, 1], [1, 0, 1], [4, 1, 1], [3, 0, 1]], [[0, 1, 0], [5, 0, 0], [6, 1, 1], [7, 0, 1], [1, 1, 1], [2, 0, 1], [5, 1, 0], [0, 0, 0], [7, 1, 1], [3, 0, 1], [4, 1, 1], [1, 0, 1], [2, 1, 1], [4, 0, 1], [3, 1, 1], [6, 0, 1]]]}

==> anc/census_certificates/8_16.json <==
{"knot": "8_16", "target": "KnotInfo pd_notation or its mirror image", "codes": [[[0, 1, 0], [2, 0, 0], [3, 1, 1], [5, 0, 1], [4, 1, 1], [8, 0, 0], [7, 0, 1], [6, 1, 0], [10, 1, 1], [9, 1, 0], [11, 1, 0], [0, 0, 0], [12, 1, 1], [3, 0, 1], [9, 0, 0], [10, 0, 1], [6, 0, 0], [13, 1, 1], [14, 1, 0], [16, 1, 0], [1, 0, 0], [4, 0, 1], [15, 1, 1], [7, 1, 1], [13, 0, 1], [14, 0, 0], [8, 1, 0], [15, 0, 1], [5, 1, 1], [12, 0, 1], [2, 1, 0], [11, 0, 0], [16, 0, 0], [1, 1, 0]], [[14, 1, 0], [0, 1, 0], [1, 0, 0], [2, 1, 1], [4, 0, 1], [3, 1, 1], [7, 0, 0], [6, 0, 1], [5, 1, 0], [8, 1, 0], [0, 0, 0], [9, 1, 1], [2, 0, 1], [5, 0, 0], [10, 1, 1], [11, 1, 0], [13, 1, 0], [14, 0, 0], [3, 0, 1], [12, 1, 1], [6, 1, 1], [10, 0, 1], [11, 0, 0], [7, 1, 0], [12, 0, 1], [4, 1, 1], [9, 0, 1], [1, 1, 0], [8, 0, 0], [13, 0, 0]], [[12, 1, 0], [0, 1, 0], [1, 0, 0], [2, 1, 1], [4, 0, 1], [3, 1, 1], [7, 0, 0], [6, 0, 1], [5, 1, 0], [8, 1, 0], [0, 0, 0], [9, 1, 1], [2, 0, 1], [5, 0, 0], [11, 1, 0], [12, 0, 0], [3, 0, 1], [10, 1, 1], [6, 1, 1], [7, 1, 0], [10, 0, 1], [4, 1, 1], [9, 0, 1], [1, 1, 0], [8, 0, 0], [11, 0, 0]], [[10, 1, 0], [0, 1, 0], [1, 0, 0], [2, 1, 1], [4, 0, 1], [3, 1, 1], [5, 1, 0], [6, 1, 0], [0, 0, 0], [7, 1, 1], [2, 0, 1], [5, 0, 0], [9, 1, 0], [10, 0, 0], [3, 0, 1], [8, 1, 1], [8, 0, 1], [4, 1, 1], [7, 0, 1], [1, 1, 0], [6, 0, 0], [9, 0, 0]], [[9, 1, 0], [0, 1, 0], [1, 0, 0], [2, 1, 1], [4, 0, 1], [3, 1, 1], [5, 1, 0], [6, 1, 0], [0, 0, 0], [7, 1, 1], [2, 0, 1], [5, 0, 0], [8, 1, 0], [9, 0, 0], [3, 0, 1], [4, 1, 1], [7, 0, 1], [1, 1, 0], [6, 0, 0], [8, 0, 0]], [[9, 1, 0], [0, 1, 0], [1, 0, 0], [2, 1, 1], [4, 0, 1], [3, 1, 1], [6, 1, 0], [5, 1, 0], [0, 0, 0], [7, 1, 1], [2, 0, 1], [8, 1, 0], [5, 0, 0], [9, 0, 0], [3, 0, 1], [4, 1, 1], [7, 0, 1], [1, 1, 0], [8, 0, 0], [6, 0, 0]], [[9, 1, 0], [6, 0, 0], [0, 1, 0], [1, 0, 0], [2, 1, 1], [4, 0, 1], [3, 1, 1], [5, 1, 0], [6, 1, 0], [0, 0, 0], [7, 1, 1], [2, 0, 1], [8, 1, 0], [9, 0, 0], [5, 0, 0], [3, 0, 1], [4, 1, 1], [7, 0, 1], [1, 1, 0], [8, 0, 0]], [[7, 1, 0], [4, 0, 0], [0, 1, 0], [1, 0, 0], [2, 1, 1], [3, 0, 1], [4, 1, 0], [0, 0, 0], [5, 1, 1], [2, 0, 1], [6, 1, 0], [7, 0, 0], [3, 1, 1], [5, 0, 1], [1, 1, 0], [6, 0, 0]]]}

==> anc/census_certificates/8_17.json <==
{"knot": "8_17", "target": "KnotInfo pd_notation or its mirror image", "codes": [[[0, 1, 1], [1, 0, 0], [6, 0, 1], [3, 1, 1], [5, 0, 0], [4, 1, 0], [7, 1, 0], [8, 0, 0], [10, 0, 1], [9, 1, 1], [11, 1, 0], [12, 0, 0], [13, 1, 1], [14, 0, 1], [3, 0, 1], [15, 1, 1], [17, 1, 0], [16, 1, 1], [4, 0, 0], [13, 0, 1], [18, 1, 0], [11, 0, 0], [9, 0, 1], [0, 0, 1], [19, 1, 1], [7, 0, 0], [12, 1, 0], [18, 0, 0], [14, 1, 1], [5, 1, 0], [16, 0, 1], [17, 0, 0], [15, 0, 1], [6, 1, 1], [1, 1, 0], [19, 0, 1], [2, 1, 1], [10, 1, 1], [8, 1, 0], [2, 0, 1]], [[21, 1, 1], [20, 1, 0], [2, 1, 1], [10, 1, 1], [8, 1, 0], [2, 0, 1], [0, 1, 1], [1, 0, 0], [6, 0, 1], [3, 1, 1], [5, 0, 0], [4, 1, 0], [7, 1, 0], [8, 0, 0], [10, 0, 1], [9, 1, 1], [11, 1, 0], [12, 0, 0], [13, 1, 1], [14, 0, 1], [3, 0, 1], [15, 1, 1], [17, 1, 0], [16, 1, 1], [4, 0, 0], [13, 0, 1], [18, 1, 0], [11, 0, 0], [9, 0, 1], [0, 0, 1], [20, 0, 0], [21, 0, 1], [19, 1, 1], [7, 0, 0], [12, 1, 0], [18, 0, 0], [14, 1, 1], [5, 1, 0], [16, 0, 1], [17, 0, 0], [15, 0, 1], [6, 1, 1], [1, 1, 0], [19, 0, 1]], [[23, 1, 1], [22, 1, 0], [6, 1, 1], [1, 1, 0], [19, 0, 1], [21, 1, 1], [20, 1, 0], [2, 1, 1], [10, 1, 1], [8, 1, 0], [2, 0, 1], [0, 1, 1], [1, 0, 0], [6, 0, 1], [22, 0, 0], [23, 0, 1], [3, 1, 1], [5, 0, 0], [4, 1, 0], [7, 1, 0], [8, 0, 0], [10, 0, 1], [9, 1, 1], [11, 1, 0], [12, 0, 0], [13, 1, 1], [14, 0, 1], [3, 0, 1], [15, 1, 1], [17, 1, 0], [16, 1, 1], [4, 0, 0], [13, 0, 1], [18, 1, 0], [11, 0, 0], [9, 0, 1], [0, 0, 1], [20, 0, 0], [21, 0, 1], [19, 1, 1], [7, 0, 0], [12, 1, 0], [18, 0, 0], [14, 1, 1], [5, 1, 0], [16, 0, 1], [17, 0, 0], [15, 0, 1]], [[23, 1, 1], [15, 0, 1], [17, 0, 0], [16, 0, 1], [5, 1, 0], [14, 1, 1], [18, 0, 0], [12, 1, 0], [7, 0, 0], [19, 1, 1], [21, 0, 1], [20, 0, 0], [0, 0, 1], [9, 0, 1], [11, 0, 0], [18, 1, 0], [13, 0, 1], [4, 0, 0], [16, 1, 1], [17, 1, 0], [15, 1, 1], [3, 0, 1], [14, 0, 1], [13, 1, 1], [12, 0, 0], [11, 1, 0], [9, 1, 1], [10, 0, 1], [8, 0, 0], [7, 1, 0], [4, 1, 0], [5, 0, 0], [3, 1, 1], [23, 0, 1], [22, 0, 0], [6, 0, 1], [1, 0, 0], [0, 1, 1], [2, 0, 1], [8, 1, 0], [10, 1, 1], [2, 1, 1], [20, 1, 0], [21, 1, 1], [19, 0, 1], [1, 1, 0], [6, 1, 1], [22, 1, 0]], [[21, 1, 1], [13, 0, 1], [15, 0, 0], [14, 0, 1], [4, 1, 0], [12, 1, 1], [16, 0, 0], [10, 1, 0], [5, 0, 0], [17, 1, 1], [19, 0, 1], [18, 0, 0], [0, 0, 1], [7, 0, 1], [9, 0, 0], [16, 1, 0], [11, 0, 1], [3, 0, 0], [14, 1, 1], [15, 1, 0], [13, 1, 1], [2, 0, 1], [12, 0, 1], [11, 1, 1], [10, 0, 0], [9, 1, 0], [7, 1, 1], [8, 0, 1], [6, 0, 0], [5, 1, 0], [3, 1, 0], [4, 0, 0], [2, 1, 1], [21, 0, 1], [20, 0, 0], [0, 1, 1], [1, 0, 1], [6, 1, 0], [8, 1, 1], [1, 1, 1], [18, 1, 0], [19, 1, 1], [17, 0, 1], [20, 1, 0]], [[19, 1, 1], [11, 0, 1], [13, 0, 0], [12, 0, 1], [4, 1, 0], [10, 1, 1], [14, 0, 0], [8, 1, 0], [5, 0, 0], [15, 1, 1], [17, 0, 1], [16, 0, 0], [0, 0, 1], [6, 0, 1], [7, 0, 0], [14, 1, 0], [9, 0, 1], [3, 0, 0], [12, 1, 1], [13, 1, 0], [11, 1, 1], [2, 0, 1], [10, 0, 1], [9, 1, 1], [8, 0, 0], [7, 1, 0], [6, 1, 1], [5, 1, 0], [3, 1, 0], [4, 0, 0], [2, 1, 1], [19, 0, 1], [18, 0, 0], [0, 1, 1], [1, 0, 1], [1, 1, 1], [16, 1, 0], [17, 1, 1], [15, 0, 1], [18, 1, 0]], [[17, 1, 1], [11, 0, 1], [13, 0, 0], [12, 0, 1], [4, 1, 0], [10, 1, 1], [14, 0, 0], [8, 1, 0], [5, 0, 0], [15, 1, 1], [0, 0, 1], [6, 0, 1], [7, 0, 0], [14, 1, 0], [9, 0, 1], [3, 0, 0], [12, 1, 1], [13, 1, 0], [11, 1, 1], [2, 0, 1], [10, 0, 1], [9, 1, 1], [8, 0, 0], [7, 1, 0], [6, 1, 1], [5, 1, 0], [3, 1, 0], [4, 0, 0], [2, 1, 1], [17, 0, 1], [16, 0, 0], [0, 1, 1], [1, 0, 1], [1, 1, 1], [15, 0, 1], [16, 1, 0]], [[15, 1, 1], [0, 0, 1], [6, 0, 1], [7, 0, 0], [14, 1, 0], [9, 0, 1], [3, 0, 0], [12, 1, 1], [13, 1, 0], [11, 1, 1], [2, 0, 1], [10, 0, 1], [9, 1, 1], [8, 0, 0], [7, 1, 0], [6, 1, 1], [5, 1, 0], [3, 1, 0], [4, 0, 0], [2, 1, 1], [0, 1, 1], [1, 0, 1], [1, 1, 1], [15, 0, 1], [11, 0, 1], [13, 0, 0], [12, 0, 1], [4, 1, 0], [10, 1, 1], [14, 0, 0], [8, 1, 0], [5, 0, 0]], [[13, 1, 1], [0, 0, 1], [12, 1, 0], [7, 0, 1], [3, 0, 0], [10, 1, 1], [11, 1, 0], [9, 1, 1], [2, 0, 1], [8, 0, 1], [7, 1, 1], [6, 0, 0], [5, 1, 0], [3, 1, 0], [4, 0, 0], [2, 1, 1], [0, 1, 1], [1, 0, 1], [1, 1, 1], [13, 0, 1], [9, 0, 1], [11, 0, 0], [10, 0, 1], [4, 1, 0], [8, 1, 1], [12, 0, 0], [6, 1, 0], [5, 0, 0]], [[11, 1, 1], [0, 0, 1], [10, 1, 0], [7, 0, 1], [3, 0, 0], [9, 1, 1], [2, 0, 1], [8, 0, 1], [7, 1, 1], [6, 0, 0], [5, 1, 0], [3, 1, 0], [4, 0, 0], [2, 1, 1], [0, 1, 1], [1, 0, 1], [1, 1, 1], [11, 0, 1], [9, 0, 1], [4, 1, 0], [8, 1, 1], [10, 0, 0], [6, 1, 0], [5, 0, 0]], [[10, 1, 1], [0, 0, 1], [9, 1, 0], [6, 0, 1], [2, 0, 0], [8, 1, 1], [1, 0, 1], [7, 0, 1], [6, 1, 1], [5, 0, 0], [4, 1, 0], [2, 1, 0], [3, 0, 0], [1, 1, 1], [0, 1, 1], [10, 0, 1], [8, 0, 1], [3, 1, 0], [7, 1, 1], [9, 0, 0], [5, 1, 0], [4, 0, 0]], [[10, 1, 1], [0, 0, 1], [9, 1, 0], [6, 0, 1], [2, 0, 0], [8, 1, 1], [7, 0, 1], [1, 0, 1], [6, 1, 1], [5, 0, 0], [4, 1, 0], [2, 1, 0], [1, 1, 1], [3, 0, 0], [0, 1, 1], [10, 0, 1], [8, 0, 1], [7, 1, 1], [3, 1, 0], [9, 0, 0], [5, 1, 0], [4, 0, 0]], [[10, 1, 1], [0, 0, 1], [9, 1, 0], [2, 0, 0], [6, 0, 1], [8, 1, 1], [7, 0, 1], [6, 1, 1], [1, 0, 1], [5, 0, 0], [4, 1, 0], [1, 1, 1], [2, 1, 0], [3, 0, 0], [0, 1, 1], [10, 0, 1], [8, 0, 1], [7, 1, 1], [3, 1, 0], [9, 0, 0], [5, 1, 0], [4, 0, 0]], [[10, 1, 1], [0, 0, 1], [9, 1, 0], [2, 0, 0], [6, 0, 1], [8, 1, 1], [7, 0, 1], [6, 1, 1], [5, 0, 0], [1, 0, 1], [1, 1, 1], [4, 1, 0], [2, 1, 0], [3, 0, 0], [0, 1, 1], [10, 0, 1], [8, 0, 1], [7, 1, 1], [3, 1, 0], [9, 0, 0], [4, 0, 0], [5, 1, 0]], [[9, 1, 1], [0, 0, 1], [8, 1, 0], [1, 0, 0], [5, 0, 1], [7, 1, 1], [6, 0, 1], [5, 1, 1], [4, 0, 0], [3, 1, 0], [1, 1, 0], [2, 0, 0], [0, 1, 1], [9, 0, 1], [7, 0, 1], [6, 1, 1], [2, 1, 0], [8, 0, 0], [3, 0, 0], [4, 1, 0]], [[9, 1, 1], [7, 0, 0], [0, 1, 0], [8, 1, 0], [5, 0, 0], [1, 1, 1], [6, 0, 1], [2, 1, 1], [1, 0, 1], [0, 0, 0], [4, 1, 0], [9, 0, 1], [3, 1, 1], [5, 1, 0], [8, 0, 0], [4, 0, 0], [7, 1, 0], [6, 1, 1], [2, 0, 1], [3, 0, 1]], [[11, 1, 0], [10, 1, 1], [8, 0, 0], [5, 1, 0], [3, 1, 1], [9, 0, 1], [4, 1, 0], [11, 0, 0], [10, 0, 1], [0, 0, 0], [1, 0, 1], [2, 1, 1], [6, 0, 1], [1, 1, 1], [5, 0, 0], [8, 1, 0], [0, 1, 0], [7, 0, 0], [9, 1, 1], [3, 0, 1], [2, 0, 1], [6, 1, 1], [7, 1, 0], [4, 0, 0]], [[13, 1, 0], [12, 1, 1], [11, 1, 0], [4, 0, 0], [7, 1, 0], [6, 1, 1], [2, 0, 1], [3, 0, 1], [9, 1, 1], [7, 0, 0], [0, 1, 0], [8, 1, 0], [5, 0, 0], [1, 1, 1], [6, 0, 1], [2, 1, 1], [1, 0, 1], [0, 0, 0], [10, 0, 1], [13, 0, 0], [12, 0, 1], [11, 0, 0], [4, 1, 0], [9, 0, 1], [3, 1, 1], [5, 1, 0], [8, 0, 0], [10, 1, 1]], [[13, 1, 0], [12, 1, 1], [11, 1, 0], [4, 0, 0], [7, 1, 0], [6, 1, 1], [2, 0, 1], [3, 0, 1], [9, 1, 1], [7, 0, 0], [8, 1, 0], [0, 1, 0], [5, 0, 0], [1, 1, 1], [6, 0, 1], [2, 1, 1], [1, 0, 1], [10, 0, 1], [0, 0, 0], [13, 0, 0], [12, 0, 1], [11, 0, 0], [4, 1, 0], [9, 0, 1], [3, 1, 1], [5, 1, 0], [10, 1, 1], [8, 0, 0]], [[11, 1, 0], [4, 0, 0], [7, 1, 0], [6, 1, 1], [2, 0, 1], [3, 0, 1], [9, 1, 1], [7, 0, 0], [8, 1, 0], [0, 1, 0], [5, 0, 0], [1, 1, 1], [6, 0, 1], [2, 1, 1], [1, 0, 1], [10, 0, 1], [0, 0, 0], [11, 0, 0], [4, 1, 0], [9, 0, 1], [3, 1, 1], [5, 1, 0], [10, 1, 1], [8, 0, 0]], [[11, 1, 0], [4, 0, 0], [7, 1, 0], [6, 1, 1], [2, 0, 1], [3, 0, 1], [9, 1, 1], [7, 0, 0], [8, 1, 0], [0, 1, 0], [1, 1, 1], [5, 0, 0], [6, 0, 1], [2, 1, 1], [10, 0, 1], [1, 0, 1], [0, 0, 0], [11, 0, 0], [4, 1, 0], [9, 0, 1], [3, 1, 1], [10, 1, 1], [5, 1, 0], [8, 0, 0]], [[9, 1, 0], [2, 0, 0], [5, 1, 0], [4, 1, 1], [0, 0, 1], [1, 0, 1], [7, 1, 1], [5, 0, 0], [6, 1, 0], [3, 0, 0], [4, 0, 1], [0, 1, 1], [8, 0, 1], [9, 0, 0], [2, 1, 0], [7, 0, 1], [1, 1, 1], [8, 1, 1], [3, 1, 0], [6, 0, 0]], [[9, 1, 0], [2, 0, 0], [5, 1, 0], [4, 1, 1], [1, 0, 1], [0, 0, 1], [7, 1, 1], [5, 0, 0], [6, 1, 0], [3, 0, 0], [4, 0, 1], [8, 0, 1], [0, 1, 1], [9, 0, 0], [2, 1, 0], [7, 0, 1], [8, 1, 1], [1, 1, 1], [3, 1, 0], [6, 0, 0]], [[9, 1, 0], [2, 0, 0], [5, 1, 0], [1, 0, 1], [4, 1, 1], [0, 0, 1], [7, 1, 1], [5, 0, 0], [6, 1, 0], [3, 0, 0], [8, 0, 1], [4, 0, 1], [0, 1, 1], [9, 0, 0], [2, 1, 0], [7, 0, 1], [1, 1, 1], [8, 1, 1], [3, 1, 0], [6, 0, 0]], [[7, 1, 0], [2, 0, 0], [4, 1, 0], [1, 0, 1], [3, 1, 1], [0, 0, 1], [6, 1, 1], [4, 0, 0], [5, 1, 0], [3, 0, 1], [0, 1, 1], [7, 0, 0], [2, 1, 0], [6, 0, 1], [1, 1, 1], [5, 0, 0]]]}

==> anc/census_certificates/8_18.json <==
{"knot": "8_18", "target": "KnotInfo pd_notation or its mirror image", "codes": [[[1, 1, 1], [2, 1, 0], [3, 0, 0], [4, 1, 1], [6, 0, 1], [5, 1, 0], [7, 1, 1], [8, 1, 0], [0, 0, 0], [1, 0, 1], [2, 0, 0], [9, 1, 1], [4, 0, 1], [10, 1, 0], [5, 0, 0], [11, 1, 1], [9, 0, 1], [3, 1, 0], [10, 0, 0], [6, 1, 1], [11, 0, 1], [7, 0, 1], [8, 0, 0], [0, 1, 0]], [[13, 1, 0], [12, 1, 1], [2, 1, 0], [3, 0, 0], [4, 1, 1], [6, 0, 1], [5, 1, 0], [7, 1, 1], [8, 1, 0], [0, 0, 0], [1, 0, 1], [13, 0, 0], [12, 0, 1], [2, 0, 0], [9, 1, 1], [4, 0, 1], [10, 1, 0], [5, 0, 0], [11, 1, 1], [9, 0, 1], [3, 1, 0], [10, 0, 0], [6, 1, 1], [11, 0, 1], [7, 0, 1], [8, 0, 0], [0, 1, 0], [1, 1, 1]], [[11, 1, 0], [10, 1, 1], [0, 1, 0], [9, 1, 1], [1, 1, 0], [2, 0, 0], [3, 1, 1], [5, 0, 1], [4, 1, 0], [11, 0, 0], [10, 0, 1], [0, 0, 0], [9, 0, 1], [1, 0, 0], [6, 1, 1], [3, 0, 1], [7, 1, 0], [4, 0, 0], [8, 1, 1], [6, 0, 1], [2, 1, 0], [7, 0, 0], [5, 1, 1], [8, 0, 1]], [[9, 1, 1], [0, 1, 0], [8, 0, 1], [5, 1, 1], [7, 0, 0], [2, 1, 0], [6, 0, 1], [8, 1, 1], [4, 0, 0], [7, 1, 0], [3, 0, 1], [6, 1, 1], [1, 0, 0], [9, 0, 1], [0, 0, 0], [4, 1, 0], [5, 0, 1], [3, 1, 1], [2, 0, 0], [1, 1, 0]], [[7, 1, 1], [3, 0, 0], [6, 1, 0], [2, 0, 1], [5, 1, 1], [0, 0, 0], [3, 1, 0], [4, 0, 1], [2, 1, 1], [1, 0, 0], [0, 1, 0], [7, 0, 1], [4, 1, 1], [6, 0, 0], [1, 1, 0], [5, 0, 1]], [[7, 0, 1], [0, 1, 0], [1, 0, 0], [2, 1, 1], [4, 0, 1], [3, 1, 0], [0, 0, 0], [5, 1, 1], [2, 0, 1], [6, 1, 0], [3, 0, 0], [7, 1, 1], [5, 0, 1], [1, 1, 0], [6, 0, 0], [4, 1, 1]]]}

==> anc/census_certificates/8_2.json <==
{"knot": "8_2", "target": "KnotInfo pd_notation or its mirror image", "codes": [[[2, 1, 0], [1, 1, 1], [3, 0, 0], [4, 0, 1], [5, 1, 0], [8, 0, 0], [6, 1, 1], [7, 0, 1], [12, 0, 0], [10, 0, 0], [9, 1, 0], [11, 0, 1], [13, 1, 1], [14, 0, 1], [15, 1, 1], [17, 1, 0], [16, 1, 1], [13, 0, 1], [18, 1, 0], [5, 0, 0], [19, 1, 1], [20, 1, 0], [21, 1, 1], [22, 1, 0], [1, 0, 1], [23, 1, 1], [0, 0, 1], [2, 0, 0], [24, 1, 1], [26, 1, 0], [25, 1, 1], [6, 0, 1], [27, 1, 1], [9, 0, 0], [10, 1, 0], [27, 0, 1], [11, 1, 1], [12, 1, 0], [7, 1, 1], [25, 0, 1], [8, 1, 0], [18, 0, 0], [14, 1, 1], [16, 0, 1], [17, 0, 0], [15, 0, 1], [4, 1, 1], [21, 0, 1], [20, 0, 0], [19, 0, 1], [26, 0, 0], [24, 0, 1], [22, 0, 0], [3, 1, 0], [23, 0, 1], [0, 1, 1]], [[29, 1, 1], [28, 1, 0], [16, 1, 1], [17, 1, 0], [15, 1, 1], [14, 0, 1], [13, 1, 1], [11, 0, 1], [9, 1, 0], [10, 0, 0], [12, 0, 0], [7, 0, 1], [6, 1, 1], [8, 0, 0], [5, 1, 0], [4, 0, 1], [3, 0, 0], [1, 1, 1], [2, 1, 0], [0, 1, 1], [23, 0, 1], [3, 1, 0], [22, 0, 0], [24, 0, 1], [26, 0, 0], [19, 0, 1], [20, 0, 0], [21, 0, 1], [4, 1, 1], [15, 0, 1], [17, 0, 0], [16, 0, 1], [28, 0, 0], [29, 0, 1], [14, 1, 1], [18, 0, 0], [8, 1, 0], [25, 0, 1], [7, 1, 1], [12, 1, 0], [11, 1, 1], [27, 0, 1], [10, 1, 0], [9, 0, 0], [27, 1, 1], [6, 0, 1], [25, 1, 1], [26, 1, 0], [24, 1, 1], [2, 0, 0], [0, 0, 1], [23, 1, 1], [1, 0, 1], [22, 1, 0], [21, 1, 1], [20, 1, 0], [19, 1, 1], [5, 0, 0], [18, 1, 0], [13, 0, 1]], [[31, 1, 0], [30, 1, 1], [10, 1, 0], [27, 0, 1], [11, 1, 1], [12, 1, 0], [7, 1, 1], [25, 0, 1], [8, 1, 0], [18, 0, 0], [14, 1, 1], [29, 0, 1], [28, 0, 0], [16, 0, 1], [17, 0, 0], [15, 0, 1], [4, 1, 1], [21, 0, 1], [20, 0, 0], [19, 0, 1], [26, 0, 0], [24, 0, 1], [22, 0, 0], [3, 1, 0], [23, 0, 1], [0, 1, 1], [2, 1, 0], [1, 1, 1], [3, 0, 0], [4, 0, 1], [5, 1, 0], [8, 0, 0], [6, 1, 1], [7, 0, 1], [12, 0, 0], [10, 0, 0], [9, 1, 0], [31, 0, 0], [30, 0, 1], [11, 0, 1], [13, 1, 1], [14, 0, 1], [15, 1, 1], [17, 1, 0], [16, 1, 1], [28, 1, 0], [29, 1, 1], [13, 0, 1], [18, 1, 0], [5, 0, 0], [19, 1, 1], [20, 1, 0], [21, 1, 1], [22, 1, 0], [1, 0, 1], [23, 1, 1], [0, 0, 1], [2, 0, 0], [24, 1, 1], [26, 1, 0], [25, 1, 1], [6, 0, 1], [27, 1, 1], [9, 0, 0]], [[29, 1, 0], [28, 1, 1], [8, 1, 0], [25, 0, 1], [9, 1, 1], [10, 1, 0], [5, 1, 1], [23, 0, 1], [6, 1, 0], [16, 0, 0], [12, 1, 1], [27, 0, 1], [26, 0, 0], [14, 0, 1], [15, 0, 0], [13, 0, 1], [2, 1, 1], [19, 0, 1], [18, 0, 0], [17, 0, 1], [24, 0, 0], [22, 0, 1], [20, 0, 0], [1, 1, 0], [21, 0, 1], [0, 1, 1], [1, 0, 0], [2, 0, 1], [3, 1, 0], [6, 0, 0], [4, 1, 1], [5, 0, 1], [10, 0, 0], [8, 0, 0], [7, 1, 0], [29, 0, 0], [28, 0, 1], [9, 0, 1], [11, 1, 1], [12, 0, 1], [13, 1, 1], [15, 1, 0], [14, 1, 1], [26, 1, 0], [27, 1, 1], [11, 0, 1], [16, 1, 0], [3, 0, 0], [17, 1, 1], [18, 1, 0], [19, 1, 1], [20, 1, 0], [0, 0, 1], [21, 1, 1], [22, 1, 1], [24, 1, 0], [23, 1, 1], [4, 0, 1], [25, 1, 1], [7, 0, 0]], [[27, 1, 0], [26, 1, 1], [8, 1, 0], [23, 0, 1], [9, 1, 1], [10, 1, 0], [5, 1, 1], [21, 0, 1], [6, 1, 0], [16, 0, 0], [12, 1, 1], [25, 0, 1], [24, 0, 0], [14, 0, 1], [15, 0, 0], [13, 0, 1], [2, 1, 1], [17, 0, 1], [22, 0, 0], [20, 0, 1], [18, 0, 0], [1, 1, 0], [19, 0, 1], [0, 1, 1], [1, 0, 0], [2, 0, 1], [3, 1, 0], [6, 0, 0], [4, 1, 1], [5, 0, 1], [10, 0, 0], [8, 0, 0], [7, 1, 0], [27, 0, 0], [26, 0, 1], [9, 0, 1], [11, 1, 1], [12, 0, 1], [13, 1, 1], [15, 1, 0], [14, 1, 1], [24, 1, 0], [25, 1, 1], [11, 0, 1], [16, 1, 0], [3, 0, 0], [17, 1, 1], [18, 1, 0], [0, 0, 1], [19, 1, 1], [20, 1, 1], [22, 1, 0], [21, 1, 1], [4, 0, 1], [23, 1, 1], [7, 0, 0]], [[25, 1, 1], [24, 1, 0], [14, 1, 1], [15, 1, 0], [13, 1, 1], [12, 0, 1], [11, 1, 1], [9, 0, 1], [7, 1, 0], [8, 0, 0], [10, 0, 0], [5, 0, 1], [4, 1, 1], [6, 0, 0], [3, 1, 0], [2, 0, 1], [1, 0, 0], [0, 1, 1], [19, 0, 1], [1, 1, 0], [18, 0, 0], [20, 0, 1], [22, 0, 0], [17, 0, 1], [2, 1, 1], [13, 0, 1], [15, 0, 0], [14, 0, 1], [24, 0, 0], [25, 0, 1], [12, 1, 1], [16, 0, 0], [6, 1, 0], [21, 0, 1], [5, 1, 1], [10, 1, 0], [9, 1, 1], [23, 0, 1], [8, 1, 0], [7, 0, 0], [23, 1, 1], [4, 0, 1], [21, 1, 1], [22, 1, 0], [20, 1, 1], [19, 1, 1], [0, 0, 1], [18, 1, 0], [17, 1, 1], [3, 0, 0], [16, 1, 0], [11, 0, 1]], [[23, 1, 1], [22, 1, 0], [14, 1, 1], [15, 1, 0], [13, 1, 1], [12, 0, 1], [11, 1, 1], [9, 0, 1], [7, 1, 0], [8, 0, 0], [10, 0, 0], [5, 0, 1], [4, 1, 1], [6, 0, 0], [3, 1, 0], [2, 0, 1], [1, 0, 0], [0, 1, 1], [19, 0, 1], [1, 1, 0], [18, 0, 0], [17, 0, 1], [2, 1, 1], [13, 0, 1], [15, 0, 0], [14, 0, 1], [22, 0, 0], [23, 0, 1], [12, 1, 1], [16, 0, 0], [6, 1, 0], [20, 0, 1], [5, 1, 1], [10, 1, 0], [9, 1, 1], [21, 0, 1], [8, 1, 0], [7, 0, 0], [21, 1, 1], [4, 0, 1], [20, 1, 1], [19, 1, 1], [0, 0, 1], [18, 1, 0], [17, 1, 1], [3, 0, 0], [16, 1, 0], [11, 0, 1]], [[21, 1, 1], [20, 1, 0], [12, 1, 1], [13, 1, 0], [11, 1, 1], [10, 0, 1], [9, 1, 1], [8, 0, 1], [6, 1, 0], [7, 0, 0], [4, 1, 1], [5, 0, 0], [3, 1, 0], [2, 0, 1], [1, 0, 0], [0, 1, 1], [17, 0, 1], [1, 1, 0], [16, 0, 0], [15, 0, 1], [2, 1, 1], [11, 0, 1], [13, 0, 0], [12, 0, 1], [20, 0, 0], [21, 0, 1], [10, 1, 1], [14, 0, 0], [5, 1, 0], [18, 0, 1], [8, 1, 1], [19, 0, 1], [7, 1, 0], [6, 0, 0], [19, 1, 1], [4, 0, 1], [18, 1, 1], [17, 1, 1], [0, 0, 1], [16, 1, 0], [15, 1, 1], [3, 0, 0], [14, 1, 0], [9, 0, 1]], [[19, 1, 1], [4, 0, 1], [18, 1, 1], [17, 1, 1], [0, 0, 1], [16, 1, 0], [15, 1, 1], [3, 0, 0], [14, 1, 0], [9, 0, 1], [12, 1, 1], [13, 1, 0], [11, 1, 1], [10, 0, 1], [9, 1, 1], [8, 0, 1], [6, 1, 0], [7, 0, 0], [4, 1, 1], [5, 0, 0], [3, 1, 0], [2, 0, 1], [1, 0, 0], [0, 1, 1], [17, 0, 1], [1, 1, 0], [16, 0, 0], [15, 0, 1], [2, 1, 1], [11, 0, 1], [13, 0, 0], [12, 0, 1], [10, 1, 1], [14, 0, 0], [5, 1, 0], [18, 0, 1], [8, 1, 1], [19, 0, 1], [7, 1, 0], [6, 0, 0]], [[17, 1, 1], [4, 0, 1], [16, 1, 1], [15, 1, 1], [0, 0, 1], [14, 1, 0], [13, 1, 1], [3, 0, 0], [12, 1, 0], [9, 0, 1], [11, 1, 1], [10, 0, 1], [9, 1, 1], [8, 0, 1], [6, 1, 0], [7, 0, 0], [4, 1, 1], [5, 0, 0], [3, 1, 0], [2, 0, 1], [1, 0, 0], [0, 1, 1], [15, 0, 1], [1, 1, 0], [14, 0, 0], [13, 0, 1], [2, 1, 1], [11, 0, 1], [10, 1, 1], [12, 0, 0], [5, 1, 0], [16, 0, 1], [8, 1, 1], [17, 0, 1], [7, 1, 0], [6, 0, 0]], [[15, 1, 1], [4, 0, 1], [14, 1, 1], [13, 1, 1], [0, 0, 1], [3, 0, 0], [12, 1, 0], [9, 0, 1], [11, 1, 1], [10, 0, 1], [9, 1, 1], [8, 0, 1], [6, 1, 0], [7, 0, 0], [4, 1, 1], [5, 0, 0], [3, 1, 0], [2, 0, 1], [1, 0, 0], [0, 1, 1], [13, 0, 1], [1, 1, 0], [2, 1, 1], [11, 0, 1], [10, 1, 1], [12, 0, 0], [5, 1, 0], [14, 0, 1], [8, 1, 1], [15, 0, 1], [7, 1, 0], [6, 0, 0]], [[13, 1, 1], [2, 0, 1], [12, 1, 1], [11, 1, 1], [0, 0, 1], [1, 0, 0], [10, 1, 0], [7, 0, 1], [9, 1, 1], [8, 0, 1], [7, 1, 1], [6, 0, 1], [4, 1, 0], [5, 0, 0], [2, 1, 1], [3, 0, 0], [1, 1, 0], [0, 1, 1], [11, 0, 1], [9, 0, 1], [8, 1, 1], [10, 0, 0], [3, 1, 0], [12, 0, 1], [6, 1, 1], [13, 0, 1], [5, 1, 0], [4, 0, 0]], [[11, 1, 1], [0, 0, 1], [10, 1, 1], [9, 1, 1], [8, 1, 0], [5, 0, 1], [7, 1, 1], [6, 0, 1], [5, 1, 1], [4, 0, 1], [2, 1, 0], [3, 0, 0], [0, 1, 1], [1, 0, 0], [9, 0, 1], [7, 0, 1], [6, 1, 1], [8, 0, 0], [1, 1, 0], [10, 0, 1], [4, 1, 1], [11, 0, 1], [3, 1, 0], [2, 0, 0]], [[11, 1, 1], [0, 0, 1], [10, 1, 1], [8, 1, 0], [9, 1, 1], [5, 0, 1], [7, 1, 1], [6, 0, 1], [5, 1, 1], [4, 0, 1], [2, 1, 0], [3, 0, 0], [0, 1, 1], [9, 0, 1], [1, 0, 0], [7, 0, 1], [6, 1, 1], [1, 1, 0], [8, 0, 0], [10, 0, 1], [4, 1, 1], [11, 0, 1], [3, 1, 0], [2, 0, 0]], [[9, 1, 1], [0, 0, 1], [8, 1, 1], [5, 0, 1], [7, 1, 1], [6, 0, 1], [5, 1, 1], [4, 0, 1], [2, 1, 0], [3, 0, 0], [0, 1, 1], [8, 0, 1], [1, 0, 0], [7, 0, 1], [6, 1, 1], [1, 1, 0], [4, 1, 1], [9, 0, 1], [3, 1, 0], [2, 0, 0]], [[9, 1, 1], [0, 0, 1], [8, 1, 1], [5, 0, 1], [6, 0, 1], [7, 1, 1], [5, 1, 1], [4, 0, 1], [2, 1, 0], [3, 0, 0], [0, 1, 1], [8, 0, 1], [7, 0, 1], [1, 0, 0], [1, 1, 0], [6, 1, 1], [4, 1, 1], [9, 0, 1], [3, 1, 0], [2, 0, 0]], [[8, 1, 1], [0, 0, 1], [7, 1, 1], [4, 0, 1], [5, 0, 1], [6, 1, 1], [4, 1, 1], [3, 0, 1], [1, 1, 0], [2, 0, 0], [0, 1, 1], [7, 0, 1], [6, 0, 1], [5, 1, 1], [3, 1, 1], [8, 0, 1], [2, 1, 0], [1, 0, 0]], [[8, 1, 1], [0, 0, 1], [7, 1, 1], [5, 0, 1], [4, 0, 1], [4, 1, 1], [6, 1, 1], [3, 0, 1], [1, 1, 0], [2, 0, 0], [0, 1, 1], [7, 0, 1], [5, 1, 1], [6, 0, 1], [3, 1, 1], [8, 0, 1], [2, 1, 0], [1, 0, 0]], [[7, 1, 1], [0, 0, 1], [6, 1, 1], [4, 0, 1], [5, 1, 1], [3, 0, 1], [1, 1, 0], [2, 0, 0], [0, 1, 1], [6, 0, 1], [4, 1, 1], [5, 0, 1], [3, 1, 1], [7, 0, 1], [2, 1, 0], [1, 0, 0]], [[6, 0, 1], [0, 1, 1], [2, 0, 0], [1, 1, 0], [3, 0, 1], [5, 1, 1], [4, 0, 1], [6, 1, 1], [0, 0, 1], [7, 1, 1], [1, 0, 0], [2, 1, 0], [7, 0, 1], [3, 1, 1], [5, 0, 1], [4, 1, 1]]]}

==> anc/census_certificates/8_20.json <==
{"knot": "8_20", "target": "KnotInfo pd_notation or its mirror image", "codes": [[[0, 1, 1], [1, 0, 1], [3, 1, 0], [5, 0, 0], [4, 0, 1], [6, 0, 0], [7, 1, 1], [8, 0, 1], [9, 0, 0], [10, 0, 1], [11, 1, 1], [7, 0, 1], [12, 1, 0], [3, 0, 0], [13, 1, 1], [0, 0, 1], [14, 1, 0], [15, 1, 1], [6, 1, 0], [4, 1, 1], [5, 1, 0], [12, 0, 0], [8, 1, 1], [9, 1, 0], [1, 1, 1], [13, 0, 1], [2, 1, 0], [14, 0, 0], [10, 1, 1], [11, 0, 1], [15, 0, 1], [2, 0, 0]], [[15, 1, 1], [14, 1, 0], [6, 1, 0], [4, 1, 1], [5, 1, 0], [12, 0, 0], [8, 1, 1], [9, 1, 0], [1, 1, 1], [13, 0, 1], [14, 0, 0], [2, 1, 0], [10, 1, 1], [11, 0, 1], [2, 0, 0], [15, 0, 1], [0, 1, 1], [1, 0, 1], [3, 1, 0], [5, 0, 0], [4, 0, 1], [6, 0, 0], [7, 1, 1], [8, 0, 1], [9, 0, 0], [10, 0, 1], [11, 1, 1], [7, 0, 1], [12, 1, 0], [3, 0, 0], [13, 1, 1], [0, 0, 1]], [[13, 1, 0], [3, 0, 0], [4, 1, 1], [5, 0, 1], [6, 0, 0], [7, 0, 1], [8, 1, 1], [4, 0, 1], [9, 1, 0], [13, 0, 0], [10, 1, 1], [0, 0, 1], [12, 1, 1], [11, 1, 0], [3, 1, 0], [9, 0, 0], [5, 1, 1], [6, 1, 0], [1, 1, 1], [10, 0, 1], [11, 0, 0], [2, 1, 0], [7, 1, 1], [8, 0, 1], [2, 0, 0], [12, 0, 1], [0, 1, 1], [1, 0, 1]], [[11, 1, 0], [3, 0, 0], [4, 1, 1], [5, 0, 1], [6, 1, 1], [4, 0, 1], [7, 1, 0], [11, 0, 0], [8, 1, 1], [0, 0, 1], [10, 1, 1], [9, 1, 0], [3, 1, 0], [7, 0, 0], [1, 1, 1], [8, 0, 1], [9, 0, 0], [2, 1, 0], [5, 1, 1], [6, 0, 1], [2, 0, 0], [10, 0, 1], [0, 1, 1], [1, 0, 1]], [[11, 1, 0], [3, 0, 0], [4, 1, 1], [6, 1, 1], [5, 0, 1], [4, 0, 1], [7, 1, 0], [11, 0, 0], [8, 1, 1], [0, 0, 1], [10, 1, 1], [9, 1, 0], [3, 1, 0], [7, 0, 0], [1, 1, 1], [8, 0, 1], [9, 0, 0], [5, 1, 1], [2, 1, 0], [2, 0, 0], [6, 0, 1], [10, 0, 1], [0, 1, 1], [1, 0, 1]], [[10, 1, 0], [2, 0, 0], [3, 1, 1], [5, 1, 1], [4, 0, 1], [3, 0, 1], [6, 1, 0], [10, 0, 0], [7, 1, 1], [0, 0, 1], [9, 1, 1], [8, 1, 0], [2, 1, 0], [6, 0, 0], [1, 1, 1], [7, 0, 1], [8, 0, 0], [4, 1, 1], [5, 0, 1], [9, 0, 1], [0, 1, 1], [1, 0, 1]], [[10, 1, 0], [2, 0, 0], [5, 1, 1], [3, 1, 1], [3, 0, 1], [4, 0, 1], [6, 1, 0], [10, 0, 0], [7, 1, 1], [0, 0, 1], [9, 1, 1], [8, 1, 0], [2, 1, 0], [6, 0, 0], [1, 1, 1], [7, 0, 1], [8, 0, 0], [5, 0, 1], [4, 1, 1], [9, 0, 1], [0, 1, 1], [1, 0, 1]], [[9, 1, 0], [2, 0, 0], [4, 1, 1], [3, 0, 1], [5, 1, 0], [9, 0, 0], [6, 1, 1], [0, 0, 1], [8, 1, 1], [7, 1, 0], [2, 1, 0], [5, 0, 0], [1, 1, 1], [6, 0, 1], [7, 0, 0], [4, 0, 1], [3, 1, 1], [8, 0, 1], [0, 1, 1], [1, 0, 1]], [[9, 1, 0], [4, 1, 1], [2, 0, 0], [3, 0, 1], [5, 1, 0], [9, 0, 0], [6, 1, 1], [0, 0, 1], [8, 1, 1], [2, 1, 0], [7, 1, 0], [5, 0, 0], [1, 1, 1], [6, 0, 1], [4, 0, 1], [7, 0, 0], [3, 1, 1], [8, 0, 1], [0, 1, 1], [1, 0, 1]], [[9, 1, 0], [2, 0, 0], [3, 0, 1], [5, 1, 0], [6, 1, 1], [9, 0, 0], [0, 0, 1], [8, 1, 1], [2, 1, 0], [7, 1, 0], [5, 0, 0], [1, 1, 1], [4, 0, 1], [6, 0, 1], [7, 0, 0], [3, 1, 1], [8, 0, 1], [0, 1, 1], [1, 0, 1], [4, 1, 1]], [[9, 1, 0], [2, 0, 0], [3, 0, 1], [6, 1, 1], [5, 1, 0], [9, 0, 0], [0, 0, 1], [8, 1, 1], [2, 1, 0], [5, 0, 0], [7, 1, 0], [1, 1, 1], [4, 0, 1], [7, 0, 0], [6, 0, 1], [3, 1, 1], [8, 0, 1], [0, 1, 1], [1, 0, 1], [4, 1, 1]], [[9, 1, 0], [3, 0, 1], [2, 0, 0], [6, 1, 1], [5, 1, 0], [9, 0, 0], [0, 0, 1], [2, 1, 0], [8, 1, 1], [5, 0, 0], [7, 1, 0], [1, 1, 1], [4, 0, 1], [7, 0, 0], [6, 0, 1], [8, 0, 1], [3, 1, 1], [0, 1, 1], [1, 0, 1], [4, 1, 1]], [[9, 1, 0], [3, 0, 1], [2, 0, 0], [5, 1, 0], [6, 1, 1], [9, 0, 0], [0, 0, 1], [2, 1, 0], [5, 0, 0], [8, 1, 1], [7, 1, 0], [1, 1, 1], [4, 0, 1], [7, 0, 0], [8, 0, 1], [6, 0, 1], [3, 1, 1], [0, 1, 1], [1, 0, 1], [4, 1, 1]], [[7, 1, 0], [3, 0, 1], [2, 0, 0], [5, 1, 0], [6, 1, 1], [7, 0, 0], [0, 0, 1], [2, 1, 0], [5, 0, 0], [1, 1, 1], [4, 0, 1], [6, 0, 1], [3, 1, 1], [0, 1, 1], [1, 0, 1], [4, 1, 1]], [[7, 1, 0], [2, 0, 0], [3, 0, 1], [5, 1, 0], [6, 1, 1], [7, 0, 0], [2, 1, 0], [0, 0, 1], [5, 0, 0], [1, 1, 1], [4, 0, 1], [6, 0, 1], [0, 1, 1], [3, 1, 1], [1, 0, 1], [4, 1, 1]], [[7, 1, 0], [2, 0, 0], [5, 1, 0], [3, 0, 1], [6, 1, 1], [7, 0, 0], [2, 1, 0], [5, 0, 0], [0, 0, 1], [1, 1, 1], [4, 0, 1], [6, 0, 1], [3, 1, 1], [0, 1, 1], [1, 0, 1], [4, 1, 1]], [[7, 1, 0], [4, 1, 1], [2, 0, 0], [5, 1, 0], [3, 0, 1], [7, 0, 0], [6, 1, 1], [2, 1, 0], [5, 0, 0], [0, 0, 1], [1, 1, 1], [6, 0, 1], [4, 0, 1], [3, 1, 1], [0, 1, 1], [1, 0, 1]], [[7, 1, 0], [2, 0, 0], [5, 1, 0], [7, 0, 0], [3, 0, 1], [6, 1, 1], [2, 1, 0], [5, 0, 0], [0, 0, 1], [1, 1, 1], [6, 0, 1], [3, 1, 1], [4, 0, 1], [0, 1, 1], [1, 0, 1], [4, 1, 1]]]}

==> anc/census_certificates/8_21.json <==
{"knot": "8_21", "target": "KnotInfo pd_notation or its mirror image", "codes": [[[1, 1, 1], [4, 1, 0], [3, 1, 1], [2, 1, 0], [5, 0, 0], [6, 1, 0], [8, 0, 1], [7, 1, 1], [9, 0, 0], [11, 1, 0], [13, 0, 1], [12, 0, 0], [10, 1, 1], [15, 1, 0], [2, 0, 0], [14, 1, 1], [16, 1, 0], [3, 0, 1], [17, 1, 1], [10, 0, 1], [6, 0, 0], [18, 1, 0], [7, 0, 1], [19, 1, 1], [11, 0, 0], [20, 1, 0], [0, 0, 0], [1, 0, 1], [4, 0, 0], [16, 0, 0], [14, 0, 1], [5, 1, 0], [15, 0, 0], [17, 0, 1], [12, 1, 0], [8, 1, 1], [18, 0, 0], [9, 1, 0], [19, 0, 1], [13, 1, 1], [20, 0, 0], [0, 1, 0]], [[21, 1, 1], [20, 1, 0], [0, 0, 0], [1, 0, 1], [4, 0, 0], [16, 0, 0], [14, 0, 1], [5, 1, 0], [15, 0, 0], [17, 0, 1], [12, 1, 0], [8, 1, 1], [18, 0, 0], [9, 1, 0], [19, 0, 1], [13, 1, 1], [20, 0, 0], [0, 1, 0], [1, 1, 1], [4, 1, 0], [3, 1, 1], [2, 1, 0], [5, 0, 0], [6, 1, 0], [8, 0, 1], [7, 1, 1], [9, 0, 0], [11, 1, 0], [13, 0, 1], [12, 0, 0], [10, 1, 1], [15, 1, 0], [2, 0, 0], [14, 1, 1], [16, 1, 0], [3, 0, 1], [17, 1, 1], [10, 0, 1], [6, 0, 0], [18, 1, 0], [7, 0, 1], [19, 1, 1], [11, 0, 0], [21, 0, 1]], [[21, 1, 1], [21, 0, 1], [11, 0, 0], [19, 1, 1], [7, 0, 1], [18, 1, 0], [6, 0, 0], [10, 0, 1], [17, 1, 1], [3, 0, 1], [16, 1, 0], [14, 1, 1], [2, 0, 0], [15, 1, 0], [10, 1, 1], [12, 0, 0], [13, 0, 1], [11, 1, 0], [9, 0, 0], [7, 1, 1], [8, 0, 1], [6, 1, 0], [5, 0, 0], [2, 1, 0], [3, 1, 1], [4, 1, 0], [1, 1, 1], [0, 1, 0], [20, 0, 0], [13, 1, 1], [19, 0, 1], [9, 1, 0], [18, 0, 0], [8, 1, 1], [12, 1, 0], [17, 0, 1], [15, 0, 0], [5, 1, 0], [14, 0, 1], [16, 0, 0], [4, 0, 0], [1, 0, 1], [0, 0, 0], [20, 1, 0]], [[19, 1, 1], [19, 0, 1], [9, 0, 0], [17, 1, 1], [5, 0, 1], [16, 1, 0], [4, 0, 0], [8, 0, 1], [15, 1, 1], [1, 0, 1], [14, 1, 0], [12, 1, 1], [0, 0, 0], [13, 1, 0], [8, 1, 1], [10, 0, 0], [11, 0, 1], [9, 1, 0], [7, 0, 0], [5, 1, 1], [6, 0, 1], [4, 1, 0], [3, 0, 0], [0, 1, 0], [1, 1, 1], [2, 1, 0], [18, 0, 0], [11, 1, 1], [17, 0, 1], [7, 1, 0], [16, 0, 0], [6, 1, 1], [10, 1, 0], [15, 0, 1], [13, 0, 0], [3, 1, 0], [12, 0, 1], [14, 0, 0], [2, 0, 0], [18, 1, 0]], [[18, 1, 0], [2, 0, 0], [14, 0, 0], [12, 0, 1], [3, 1, 0], [13, 0, 0], [15, 0, 1], [10, 1, 0], [6, 1, 1], [16, 0, 0], [7, 1, 0], [17, 0, 1], [11, 1, 1], [18, 0, 0], [2, 1, 0], [1, 1, 1], [0, 1, 0], [3, 0, 0], [4, 1, 0], [6, 0, 1], [5, 1, 1], [7, 0, 0], [9, 1, 0], [11, 0, 1], [10, 0, 0], [8, 1, 1], [13, 1, 0], [0, 0, 0], [12, 1, 1], [14, 1, 0], [1, 0, 1], [15, 1, 1], [8, 0, 1], [4, 0, 0], [16, 1, 0], [5, 0, 1], [17, 1, 1], [9, 0, 0]], [[16, 1, 0], [2, 0, 0], [3, 1, 0], [12, 0, 0], [13, 0, 1], [10, 1, 0], [6, 1, 1], [14, 0, 0], [7, 1, 0], [15, 0, 1], [11, 1, 1], [16, 0, 0], [2, 1, 0], [1, 1, 1], [0, 1, 0], [3, 0, 0], [4, 1, 0], [6, 0, 1], [5, 1, 1], [7, 0, 0], [9, 1, 0], [11, 0, 1], [10, 0, 0], [8, 1, 1], [12, 1, 0], [0, 0, 0], [1, 0, 1], [13, 1, 1], [8, 0, 1], [4, 0, 0], [14, 1, 0], [5, 0, 1], [15, 1, 1], [9, 0, 0]], [[14, 1, 0], [0, 0, 0], [1, 1, 0], [10, 0, 0], [11, 0, 1], [8, 1, 0], [4, 1, 1], [12, 0, 0], [5, 1, 0], [13, 0, 1], [9, 1, 1], [14, 0, 0], [0, 1, 0], [1, 0, 0], [2, 1, 0], [4, 0, 1], [3, 1, 1], [5, 0, 0], [7, 1, 0], [9, 0, 1], [8, 0, 0], [6, 1, 1], [10, 1, 0], [11, 1, 1], [6, 0, 1], [2, 0, 0], [12, 1, 0], [3, 0, 1], [13, 1, 1], [7, 0, 0]], [[12, 1, 0], [0, 0, 0], [1, 1, 0], [8, 1, 0], [4, 1, 1], [10, 0, 0], [5, 1, 0], [11, 0, 1], [9, 1, 1], [12, 0, 0], [0, 1, 0], [1, 0, 0], [2, 1, 0], [4, 0, 1], [3, 1, 1], [5, 0, 0], [7, 1, 0], [9, 0, 1], [8, 0, 0], [6, 1, 1], [6, 0, 1], [2, 0, 0], [10, 1, 0], [3, 0, 1], [11, 1, 1], [7, 0, 0]], [[11, 1, 0], [0, 0, 0], [1, 1, 0], [7, 1, 0], [4, 1, 1], [9, 0, 0], [5, 1, 0], [10, 0, 1], [8, 1, 1], [11, 0, 0], [0, 1, 0], [1, 0, 0], [2, 1, 0], [4, 0, 1], [3, 1, 1], [5, 0, 0], [6, 1, 0], [8, 0, 1], [7, 0, 0], [2, 0, 0], [9, 1, 0], [3, 0, 1], [10, 1, 1], [6, 0, 0]], [[11, 1, 0], [0, 0, 0], [7, 1, 0], [1, 1, 0], [4, 1, 1], [9, 0, 0], [5, 1, 0], [10, 0, 1], [8, 1, 1], [11, 0, 0], [0, 1, 0], [2, 1, 0], [1, 0, 0], [4, 0, 1], [3, 1, 1], [5, 0, 0], [6, 1, 0], [8, 0, 1], [2, 0, 0], [7, 0, 0], [9, 1, 0], [3, 0, 1], [10, 1, 1], [6, 0, 0]], [[9, 1, 0], [0, 0, 0], [5, 1, 0], [7, 0, 0], [3, 1, 0], [8, 0, 1], [6, 1, 1], [9, 0, 0], [0, 1, 0], [1, 1, 0], [2, 1, 1], [3, 0, 0], [4, 1, 0], [6, 0, 1], [1, 0, 0], [5, 0, 0], [7, 1, 0], [2, 0, 1], [8, 1, 1], [4, 0, 0]], [[9, 1, 0], [5, 1, 0], [0, 0, 0], [7, 0, 0], [3, 1, 0], [8, 0, 1], [6, 1, 1], [9, 0, 0], [1, 1, 0], [0, 1, 0], [2, 1, 1], [3, 0, 0], [4, 1, 0], [6, 0, 1], [5, 0, 0], [1, 0, 0], [7, 1, 0], [2, 0, 1], [8, 1, 1], [4, 0, 0]], [[9, 1, 0], [5, 1, 0], [7, 0, 0], [0, 0, 0], [3, 1, 0], [8, 0, 1], [6, 1, 1], [9, 0, 0], [0, 1, 0], [1, 1, 0], [2, 1, 1], [3, 0, 0], [4, 1, 0], [6, 0, 1], [5, 0, 0], [7, 1, 0], [1, 0, 0], [2, 0, 1], [8, 1, 1], [4, 0, 0]], [[7, 1, 0], [3, 1, 0], [5, 0, 0], [0, 0, 0], [1, 1, 0], [6, 0, 1], [4, 1, 1], [7, 0, 0], [0, 1, 0], [1, 0, 0], [2, 1, 0], [4, 0, 1], [3, 0, 0], [5, 1, 0], [6, 1, 1], [2, 0, 0]], [[7, 1, 0], [5, 0, 0], [0, 0, 0], [1, 1, 0], [6, 0, 1], [7, 0, 0], [4, 1, 1], [0, 1, 0], [1, 0, 0], [2, 1, 0], [3, 0, 0], [4, 0, 1], [5, 1, 0], [6, 1, 1], [2, 0, 0], [3, 1, 0]], [[7, 1, 0], [0, 0, 0], [1, 1, 0], [7, 0, 0], [6, 0, 1], [4, 1, 1], [0, 1, 0], [1, 0, 0], [2, 1, 0], [3, 0, 0], [4, 0, 1], [6, 1, 1], [5, 1, 0], [2, 0, 0], [3, 1, 0], [5, 0, 0]]]}

==> anc/census_certificates/8_3.json <==
{"knot": "8_3", "target": "KnotInfo pd_notation or its mirror image", "codes": [[[5, 1, 0], [0, 0, 1], [10, 1, 1], [13, 1, 1], [12, 1, 0], [8, 1, 1], [11, 1, 0], [7, 1, 0], [4, 0, 1], [9, 1, 1], [7, 0, 0], [5, 0, 0], [6, 1, 0], [10, 0, 1], [3, 1, 1], [11, 0, 0], [1, 0, 0], [2, 1, 0], [8, 0, 1], [12, 0, 0], [13, 0, 1], [3, 0, 1], [9, 0, 1], [4, 1, 1], [0, 1, 1], [6, 0, 0], [2, 0, 0], [1, 1, 0]], [[15, 1, 1], [14, 1, 0], [3, 0, 1], [9, 0, 1], [4, 1, 1], [0, 1, 1], [6, 0, 0], [2, 0, 0], [1, 1, 0], [5, 1, 0], [0, 0, 1], [10, 1, 1], [14, 0, 0], [15, 0, 1], [13, 1, 1], [12, 1, 0], [8, 1, 1], [11, 1, 0], [7, 1, 0], [4, 0, 1], [9, 1, 1], [7, 0, 0], [5, 0, 0], [6, 1, 0], [10, 0, 1], [3, 1, 1], [11, 0, 0], [1, 0, 0], [2, 1, 0], [8, 0, 1], [12, 0, 0], [13, 0, 1]], [[17, 1, 0], [16, 1, 1], [4, 1, 1], [9, 0, 1], [3, 0, 1], [14, 1, 0], [15, 1, 1], [13, 0, 1], [12, 0, 0], [8, 0, 1], [2, 1, 0], [1, 0, 0], [11, 0, 0], [3, 1, 1], [10, 0, 1], [6, 1, 0], [5, 0, 0], [7, 0, 0], [9, 1, 1], [4, 0, 1], [7, 1, 0], [11, 1, 0], [8, 1, 1], [12, 1, 0], [13, 1, 1], [15, 0, 1], [14, 0, 0], [10, 1, 1], [0, 0, 1], [17, 0, 0], [16, 0, 1], [5, 1, 0], [1, 1, 0], [2, 0, 0], [6, 0, 0], [0, 1, 1]], [[17, 1, 0], [0, 1, 1], [6, 0, 0], [2, 0, 0], [1, 1, 0], [5, 1, 0], [16, 0, 1], [17, 0, 0], [0, 0, 1], [10, 1, 1], [14, 0, 0], [15, 0, 1], [13, 1, 1], [12, 1, 0], [8, 1, 1], [11, 1, 0], [7, 1, 0], [4, 0, 1], [9, 1, 1], [7, 0, 0], [5, 0, 0], [6, 1, 0], [10, 0, 1], [3, 1, 1], [11, 0, 0], [1, 0, 0], [2, 1, 0], [8, 0, 1], [12, 0, 0], [13, 0, 1], [15, 1, 1], [14, 1, 0], [3, 0, 1], [9, 0, 1], [4, 1, 1], [16, 1, 1]], [[15, 1, 0], [0, 1, 1], [6, 0, 0], [2, 0, 0], [1, 1, 0], [5, 1, 0], [14, 0, 1], [15, 0, 0], [0, 0, 1], [10, 1, 1], [12, 0, 0], [13, 0, 1], [8, 1, 1], [11, 1, 0], [7, 1, 0], [4, 0, 1], [9, 1, 1], [7, 0, 0], [5, 0, 0], [6, 1, 0], [10, 0, 1], [3, 1, 1], [11, 0, 0], [1, 0, 0], [2, 1, 0], [8, 0, 1], [13, 1, 1], [12, 1, 0], [3, 0, 1], [9, 0, 1], [4, 1, 1], [14, 1, 1]], [[13, 1, 1], [3, 1, 1], [8, 0, 1], [2, 0, 1], [11, 1, 0], [12, 1, 1], [7, 0, 1], [1, 1, 0], [0, 0, 0], [10, 0, 0], [2, 1, 1], [9, 0, 1], [5, 1, 0], [4, 0, 0], [6, 0, 0], [8, 1, 1], [3, 0, 1], [6, 1, 0], [10, 1, 0], [7, 1, 1], [12, 0, 1], [11, 0, 0], [9, 1, 1], [13, 0, 1], [4, 1, 0], [0, 1, 0], [1, 0, 0], [5, 0, 0]], [[11, 1, 1], [3, 1, 1], [8, 0, 1], [2, 0, 1], [7, 0, 1], [1, 1, 0], [0, 0, 0], [10, 0, 0], [2, 1, 1], [9, 0, 1], [5, 1, 0], [4, 0, 0], [6, 0, 0], [8, 1, 1], [3, 0, 1], [6, 1, 0], [10, 1, 0], [7, 1, 1], [9, 1, 1], [11, 0, 1], [4, 1, 0], [0, 1, 0], [1, 0, 0], [5, 0, 0]], [[11, 1, 1], [3, 1, 1], [8, 0, 1], [7, 0, 1], [2, 0, 1], [1, 1, 0], [0, 0, 0], [10, 0, 0], [9, 0, 1], [2, 1, 1], [5, 1, 0], [4, 0, 0], [6, 0, 0], [8, 1, 1], [3, 0, 1], [6, 1, 0], [10, 1, 0], [9, 1, 1], [7, 1, 1], [11, 0, 1], [4, 1, 0], [0, 1, 0], [1, 0, 0], [5, 0, 0]], [[9, 1, 1], [3, 1, 1], [8, 0, 1], [7, 0, 1], [2, 0, 1], [1, 1, 0], [0, 0, 0], [2, 1, 1], [5, 1, 0], [4, 0, 0], [6, 0, 0], [8, 1, 1], [3, 0, 1], [6, 1, 0], [7, 1, 1], [9, 0, 1], [4, 1, 0], [0, 1, 0], [1, 0, 0], [5, 0, 0]], [[9, 1, 1], [3, 1, 1], [7, 0, 1], [8, 0, 1], [2, 0, 1], [1, 1, 0], [0, 0, 0], [2, 1, 1], [5, 1, 0], [4, 0, 0], [8, 1, 1], [6, 0, 0], [3, 0, 1], [7, 1, 1], [6, 1, 0], [9, 0, 1], [4, 1, 0], [0, 1, 0], [1, 0, 0], [5, 0, 0]], [[9, 1, 1], [3, 1, 1], [7, 0, 1], [8, 0, 1], [1, 1, 0], [2, 0, 1], [0, 0, 0], [5, 1, 0], [2, 1, 1], [4, 0, 0], [8, 1, 1], [6, 0, 0], [3, 0, 1], [7, 1, 1], [6, 1, 0], [9, 0, 1], [4, 1, 0], [0, 1, 0], [5, 0, 0], [1, 0, 0]], [[9, 1, 1], [3, 1, 1], [7, 0, 1], [8, 0, 1], [1, 1, 0], [0, 0, 0], [2, 0, 1], [2, 1, 1], [5, 1, 0], [4, 0, 0], [8, 1, 1], [6, 0, 0], [3, 0, 1], [7, 1, 1], [6, 1, 0], [9, 0, 1], [4, 1, 0], [5, 0, 0], [0, 1, 0], [1, 0, 0]], [[8, 1, 1], [2, 1, 1], [6, 0, 1], [7, 0, 1], [1, 1, 0], [0, 0, 0], [4, 1, 0], [3, 0, 0], [7, 1, 1], [5, 0, 0], [2, 0, 1], [6, 1, 1], [5, 1, 0], [8, 0, 1], [3, 1, 0], [4, 0, 0], [0, 1, 0], [1, 0, 0]], [[8, 1, 1], [6, 0, 1], [2, 1, 1], [7, 0, 1], [1, 1, 0], [0, 0, 0], [4, 1, 0], [3, 0, 0], [7, 1, 1], [2, 0, 1], [5, 0, 0], [5, 1, 0], [6, 1, 1], [8, 0, 1], [3, 1, 0], [4, 0, 0], [0, 1, 0], [1, 0, 0]], [[7, 1, 1], [5, 0, 1], [2, 1, 1], [6, 0, 1], [1, 1, 0], [0, 0, 0], [4, 1, 0], [3, 0, 0], [6, 1, 1], [2, 0, 1], [5, 1, 1], [7, 0, 1], [3, 1, 0], [4, 0, 0], [0, 1, 0], [1, 0, 0]], [[3, 1, 0], [7, 0, 1], [5, 1, 1], [2, 0, 1], [6, 1, 1], [3, 0, 0], [4, 1, 0], [0, 0, 0], [1, 1, 0], [6, 0, 1], [2, 1, 1], [5, 0, 1], [7, 1, 1], [1, 0, 0], [0, 1, 0], [4, 0, 0]]]}

==> anc/census_certificates/8_4.json <==
{"knot": "8_4", "target": "KnotInfo pd_notation or its mirror image", "codes": [[[1, 1, 0], [2, 1, 0], [3, 1, 1], [4, 1, 0], [6, 0, 0], [7, 0, 1], [5, 0, 1], [9, 1, 1], [8, 1, 1], [10, 1, 0], [11, 1, 1], [12, 1, 0], [14, 0, 1], [13, 1, 1], [15, 0, 0], [19, 0, 1], [17, 1, 1], [16, 1, 0], [18, 0, 0], [20, 0, 1], [16, 0, 0], [17, 0, 1], [21, 1, 1], [1, 0, 0], [22, 1, 1], [23, 1, 0], [24, 1, 0], [25, 1, 1], [27, 1, 1], [26, 1, 0], [29, 1, 1], [30, 1, 0], [28, 1, 0], [8, 0, 1], [10, 0, 0], [11, 0, 1], [12, 0, 0], [31, 1, 0], [13, 0, 1], [32, 1, 1], [2, 0, 0], [3, 0, 1], [4, 0, 0], [34, 1, 1], [35, 1, 0], [33, 1, 0], [9, 0, 1], [14, 1, 1], [31, 0, 0], [18, 1, 0], [20, 1, 1], [21, 0, 1], [19, 1, 1], [15, 1, 0], [32, 0, 1], [5, 1, 1], [33, 0, 0], [28, 0, 0], [25, 0, 1], [24, 0, 0], [0, 1, 1], [22, 0, 1], [26, 0, 0], [29, 0, 1], [34, 0, 1], [6, 1, 0], [7, 1, 1], [35, 0, 0], [30, 0, 0], [27, 0, 1], [23, 0, 0], [0, 0, 1]], [[37, 1, 1], [36, 1, 0], [6, 1, 0], [7, 1, 1], [35, 0, 0], [30, 0, 0], [27, 0, 1], [23, 0, 0], [0, 0, 1], [1, 1, 0], [2, 1, 0], [3, 1, 1], [4, 1, 0], [6, 0, 0], [7, 0, 1], [5, 0, 1], [9, 1, 1], [8, 1, 1], [10, 1, 0], [11, 1, 1], [12, 1, 0], [14, 0, 1], [13, 1, 1], [15, 0, 0], [19, 0, 1], [17, 1, 1], [16, 1, 0], [18, 0, 0], [20, 0, 1], [16, 0, 0], [17, 0, 1], [21, 1, 1], [1, 0, 0], [22, 1, 1], [23, 1, 0], [24, 1, 0], [25, 1, 1], [27, 1, 1], [26, 1, 0], [29, 1, 1], [30, 1, 0], [28, 1, 0], [8, 0, 1], [10, 0, 0], [11, 0, 1], [12, 0, 0], [31, 1, 0], [13, 0, 1], [32, 1, 1], [2, 0, 0], [3, 0, 1], [4, 0, 0], [36, 0, 0], [37, 0, 1], [34, 1, 1], [35, 1, 0], [33, 1, 0], [9, 0, 1], [14, 1, 1], [31, 0, 0], [18, 1, 0], [20, 1, 1], [21, 0, 1], [19, 1, 1], [15, 1, 0], [32, 0, 1], [5, 1, 1], [33, 0, 0], [28, 0, 0], [25, 0, 1], [24, 0, 0], [0, 1, 1], [22, 0, 1], [26, 0, 0], [29, 0, 1], [34, 0, 1]], [[39, 1, 0], [38, 1, 1], [20, 0, 1], [18, 0, 0], [16, 1, 0], [39, 0, 0], [38, 0, 1], [17, 1, 1], [19, 0, 1], [15, 0, 0], [13, 1, 1], [14, 0, 1], [12, 1, 0], [11, 1, 1], [10, 1, 0], [8, 1, 1], [9, 1, 1], [5, 0, 1], [7, 0, 1], [6, 0, 0], [4, 1, 0], [3, 1, 1], [2, 1, 0], [1, 1, 0], [0, 0, 1], [23, 0, 0], [27, 0, 1], [30, 0, 0], [35, 0, 0], [7, 1, 1], [6, 1, 0], [36, 1, 0], [37, 1, 1], [34, 0, 1], [29, 0, 1], [26, 0, 0], [22, 0, 1], [0, 1, 1], [24, 0, 0], [25, 0, 1], [28, 0, 0], [33, 0, 0], [5, 1, 1], [32, 0, 1], [15, 1, 0], [19, 1, 1], [21, 0, 1], [20, 1, 1], [18, 1, 0], [31, 0, 0], [14, 1, 1], [9, 0, 1], [33, 1, 0], [35, 1, 0], [34, 1, 1], [37, 0, 1], [36, 0, 0], [4, 0, 0], [3, 0, 1], [2, 0, 0], [32, 1, 1], [13, 0, 1], [31, 1, 0], [12, 0, 0], [11, 0, 1], [10, 0, 0], [8, 0, 1], [28, 1, 0], [30, 1, 0], [29, 1, 1], [26, 1, 0], [27, 1, 1], [25, 1, 1], [24, 1, 0], [23, 1, 0], [22, 1, 1], [1, 0, 0], [21, 1, 1], [17, 0, 1], [16, 0, 0]], [[39, 1, 0], [16, 0, 0], [17, 0, 1], [21, 1, 1], [1, 0, 0], [22, 1, 1], [23, 1, 0], [24, 1, 0], [25, 1, 1], [27, 1, 1], [26, 1, 0], [29, 1, 1], [30, 1, 0], [28, 1, 0], [8, 0, 1], [10, 0, 0], [11, 0, 1], [12, 0, 0], [31, 1, 0], [13, 0, 1], [32, 1, 1], [2, 0, 0], [3, 0, 1], [4, 0, 0], [36, 0, 0], [37, 0, 1], [34, 1, 1], [35, 1, 0], [33, 1, 0], [9, 0, 1], [14, 1, 1], [31, 0, 0], [18, 1, 0], [20, 1, 1], [21, 0, 1], [19, 1, 1], [15, 1, 0], [32, 0, 1], [5, 1, 1], [33, 0, 0], [28, 0, 0], [25, 0, 1], [24, 0, 0], [0, 1, 1], [22, 0, 1], [26, 0, 0], [29, 0, 1], [34, 0, 1], [37, 1, 1], [36, 1, 0], [6, 1, 0], [7, 1, 1], [35, 0, 0], [30, 0, 0], [27, 0, 1], [23, 0, 0], [0, 0, 1], [1, 1, 0], [2, 1, 0], [3, 1, 1], [4, 1, 0], [6, 0, 0], [7, 0, 1], [5, 0, 1], [9, 1, 1], [8, 1, 1], [10, 1, 0], [11, 1, 1], [12, 1, 0], [14, 0, 1], [13, 1, 1], [15, 0, 0], [19, 0, 1], [17, 1, 1], [38, 0, 1], [39, 0, 0], [16, 1, 0], [18, 0, 0], [20, 0, 1], [38, 1, 1]], [[37, 1, 0], [16, 0, 0], [17, 0, 1], [19, 1, 1], [1, 0, 0], [20, 1, 1], [21, 1, 0], [22, 1, 0], [23, 1, 1], [25, 1, 1], [24, 1, 0], [27, 1, 1], [28, 1, 0], [26, 1, 0], [8, 0, 1], [10, 0, 0], [11, 0, 1], [12, 0, 0], [29, 1, 0], [13, 0, 1], [30, 1, 1], [2, 0, 0], [3, 0, 1], [4, 0, 0], [34, 0, 0], [35, 0, 1], [32, 1, 1], [33, 1, 0], [31, 1, 0], [9, 0, 1], [14, 1, 1], [29, 0, 0], [19, 0, 1], [18, 1, 1], [15, 1, 0], [30, 0, 1], [5, 1, 1], [31, 0, 0], [26, 0, 0], [23, 0, 1], [22, 0, 0], [0, 1, 1], [20, 0, 1], [24, 0, 0], [27, 0, 1], [32, 0, 1], [35, 1, 1], [34, 1, 0], [6, 1, 0], [7, 1, 1], [33, 0, 0], [28, 0, 0], [25, 0, 1], [21, 0, 0], [0, 0, 1], [1, 1, 0], [2, 1, 0], [3, 1, 1], [4, 1, 0], [6, 0, 0], [7, 0, 1], [5, 0, 1], [9, 1, 1], [8, 1, 1], [10, 1, 0], [11, 1, 1], [12, 1, 0], [14, 0, 1], [13, 1, 1], [15, 0, 0], [18, 0, 1], [17, 1, 1], [36, 0, 1], [37, 0, 0], [16, 1, 0], [36, 1, 1]], [[35, 1, 0], [14, 0, 0], [15, 0, 1], [17, 1, 1], [1, 0, 0], [18, 1, 1], [19, 1, 0], [20, 1, 0], [21, 1, 1], [23, 1, 1], [22, 1, 0], [25, 1, 1], [26, 1, 0], [24, 1, 0], [6, 0, 1], [8, 0, 0], [9, 0, 1], [10, 0, 0], [27, 1, 0], [11, 0, 1], [28, 1, 1], [2, 0, 0], [32, 0, 0], [33, 0, 1], [30, 1, 1], [31, 1, 0], [29, 1, 0], [7, 0, 1], [12, 1, 1], [27, 0, 0], [17, 0, 1], [16, 1, 1], [13, 1, 0], [28, 0, 1], [3, 1, 1], [29, 0, 0], [24, 0, 0], [21, 0, 1], [20, 0, 0], [0, 1, 1], [18, 0, 1], [22, 0, 0], [25, 0, 1], [30, 0, 1], [33, 1, 1], [32, 1, 0], [4, 1, 0], [5, 1, 1], [31, 0, 0], [26, 0, 0], [23, 0, 1], [19, 0, 0], [0, 0, 1], [1, 1, 0], [2, 1, 0], [4, 0, 0], [5, 0, 1], [3, 0, 1], [7, 1, 1], [6, 1, 1], [8, 1, 0], [9, 1, 1], [10, 1, 0], [12, 0, 1], [11, 1, 1], [13, 0, 0], [16, 0, 1], [15, 1, 1], [34, 0, 1], [35, 0, 0], [14, 1, 0], [34, 1, 1]], [[33, 1, 0], [12, 0, 0], [13, 0, 1], [15, 1, 1], [1, 0, 0], [16, 1, 1], [17, 1, 0], [18, 1, 0], [19, 1, 1], [21, 1, 1], [20, 1, 0], [23, 1, 1], [24, 1, 0], [22, 1, 0], [4, 0, 1], [6, 0, 0], [7, 0, 1], [8, 0, 0], [25, 1, 0], [9, 0, 1], [26, 1, 1], [2, 0, 0], [30, 0, 0], [31, 0, 1], [28, 1, 1], [29, 1, 0], [27, 1, 0], [5, 0, 1], [10, 1, 1], [25, 0, 0], [15, 0, 1], [14, 1, 1], [11, 1, 0], [26, 0, 1], [3, 1, 1], [27, 0, 0], [22, 0, 0], [19, 0, 1], [18, 0, 0], [0, 1, 1], [16, 0, 1], [20, 0, 0], [23, 0, 1], [28, 0, 1], [31, 1, 1], [30, 1, 0], [29, 0, 0], [24, 0, 0], [21, 0, 1], [17, 0, 0], [0, 0, 1], [1, 1, 0], [2, 1, 0], [3, 0, 1], [5, 1, 1], [4, 1, 1], [6, 1, 0], [7, 1, 1], [8, 1, 0], [10, 0, 1], [9, 1, 1], [11, 0, 0], [14, 0, 1], [13, 1, 1], [32, 0, 1], [33, 0, 0], [12, 1, 0], [32, 1, 1]], [[31, 1, 0], [10, 0, 0], [11, 0, 1], [13, 1, 1], [1, 0, 0], [14, 1, 1], [15, 1, 0], [16, 1, 0], [17, 1, 1], [19, 1, 1], [18, 1, 0], [21, 1, 1], [22, 1, 0], [20, 1, 0], [5, 0, 1], [6, 0, 0], [23, 1, 0], [7, 0, 1], [24, 1, 1], [2, 0, 0], [28, 0, 0], [29, 0, 1], [26, 1, 1], [27, 1, 0], [25, 1, 0], [4, 0, 1], [8, 1, 1], [23, 0, 0], [13, 0, 1], [12, 1, 1], [9, 1, 0], [24, 0, 1], [3, 1, 1], [25, 0, 0], [20, 0, 0], [17, 0, 1], [16, 0, 0], [0, 1, 1], [14, 0, 1], [18, 0, 0], [21, 0, 1], [26, 0, 1], [29, 1, 1], [28, 1, 0], [27, 0, 0], [22, 0, 0], [19, 0, 1], [15, 0, 0], [0, 0, 1], [1, 1, 0], [2, 1, 0], [3, 0, 1], [4, 1, 1], [5, 1, 1], [6, 1, 0], [8, 0, 1], [7, 1, 1], [9, 0, 0], [12, 0, 1], [11, 1, 1], [30, 0, 1], [31, 0, 0], [10, 1, 0], [30, 1, 1]], [[29, 1, 0], [8, 0, 0], [9, 0, 1], [11, 1, 1], [1, 0, 0], [12, 1, 1], [13, 1, 0], [14, 1, 0], [15, 1, 1], [17, 1, 1], [16, 1, 0], [19, 1, 1], [20, 1, 0], [18, 1, 0], [21, 1, 0], [5, 0, 1], [22, 1, 1], [2, 0, 0], [26, 0, 0], [27, 0, 1], [24, 1, 1], [25, 1, 0], [23, 1, 0], [4, 0, 1], [6, 1, 1], [21, 0, 0], [11, 0, 1], [10, 1, 1], [7, 1, 0], [22, 0, 1], [3, 1, 1], [23, 0, 0], [18, 0, 0], [15, 0, 1], [14, 0, 0], [0, 1, 1], [12, 0, 1], [16, 0, 0], [19, 0, 1], [24, 0, 1], [27, 1, 1], [26, 1, 0], [25, 0, 0], [20, 0, 0], [17, 0, 1], [13, 0, 0], [0, 0, 1], [1, 1, 0], [2, 1, 0], [3, 0, 1], [4, 1, 1], [6, 0, 1], [5, 1, 1], [7, 0, 0], [10, 0, 1], [9, 1, 1], [28, 0, 1], [29, 0, 0], [8, 1, 0], [28, 1, 1]], [[27, 1, 0], [8, 0, 0], [9, 0, 1], [11, 1, 1], [1, 0, 0], [12, 1, 1], [13, 1, 0], [15, 1, 1], [14, 1, 0], [17, 1, 1], [18, 1, 0], [16, 1, 0], [19, 1, 0], [5, 0, 1], [20, 1, 1], [2, 0, 0], [24, 0, 0], [25, 0, 1], [22, 1, 1], [23, 1, 0], [21, 1, 0], [4, 0, 1], [6, 1, 1], [19, 0, 0], [11, 0, 1], [10, 1, 1], [7, 1, 0], [20, 0, 1], [3, 1, 1], [21, 0, 0], [16, 0, 0], [0, 1, 1], [12, 0, 1], [14, 0, 0], [17, 0, 1], [22, 0, 1], [25, 1, 1], [24, 1, 0], [23, 0, 0], [18, 0, 0], [15, 0, 1], [13, 0, 0], [0, 0, 1], [1, 1, 0], [2, 1, 0], [3, 0, 1], [4, 1, 1], [6, 0, 1], [5, 1, 1], [7, 0, 0], [10, 0, 1], [9, 1, 1], [26, 0, 1], [27, 0, 0], [8, 1, 0], [26, 1, 1]], [[25, 1, 0], [8, 0, 0], [9, 0, 1], [11, 1, 1], [1, 0, 0], [12, 1, 1], [13, 1, 0], [14, 1, 1], [16, 1, 0], [15, 1, 0], [17, 1, 0], [5, 0, 1], [18, 1, 1], [2, 0, 0], [22, 0, 0], [23, 0, 1], [20, 1, 1], [21, 1, 0], [19, 1, 0], [4, 0, 1], [6, 1, 1], [17, 0, 0], [11, 0, 1], [10, 1, 1], [7, 1, 0], [18, 0, 1], [3, 1, 1], [19, 0, 0], [15, 0, 0], [0, 1, 1], [12, 0, 1], [20, 0, 1], [23, 1, 1], [22, 1, 0], [21, 0, 0], [16, 0, 0], [14, 0, 1], [13, 0, 0], [0, 0, 1], [1, 1, 0], [2, 1, 0], [3, 0, 1], [4, 1, 1], [6, 0, 1], [5, 1, 1], [7, 0, 0], [10, 0, 1], [9, 1, 1], [24, 0, 1], [25, 0, 0], [8, 1, 0], [24, 1, 1]], [[23, 1, 0], [7, 0, 0], [8, 0, 1], [9, 1, 1], [1, 0, 0], [10, 1, 1], [11, 1, 0], [12, 1, 1], [14, 1, 0], [13, 1, 0], [15, 1, 0], [5, 0, 1], [16, 1, 1], [2, 0, 0], [20, 0, 0], [21, 0, 1], [18, 1, 1], [19, 1, 0], [17, 1, 0], [4, 0, 1], [6, 1, 1], [15, 0, 0], [9, 0, 1], [16, 0, 1], [3, 1, 1], [17, 0, 0], [13, 0, 0], [0, 1, 1], [10, 0, 1], [18, 0, 1], [21, 1, 1], [20, 1, 0], [19, 0, 0], [14, 0, 0], [12, 0, 1], [11, 0, 0], [0, 0, 1], [1, 1, 0], [2, 1, 0], [3, 0, 1], [4, 1, 1], [6, 0, 1], [5, 1, 1], [8, 1, 1], [22, 0, 1], [23, 0, 0], [7, 1, 0], [22, 1, 1]], [[21, 1, 0], [7, 0, 0], [8, 0, 1], [9, 1, 1], [1, 0, 0], [10, 1, 1], [11, 1, 0], [12, 1, 1], [14, 1, 0], [13, 1, 0], [15, 1, 0], [5, 0, 1], [16, 1, 1], [2, 0, 0], [18, 1, 1], [19, 1, 0], [17, 1, 0], [4, 0, 1], [6, 1, 1], [15, 0, 0], [9, 0, 1], [16, 0, 1], [3, 1, 1], [17, 0, 0], [13, 0, 0], [0, 1, 1], [10, 0, 1], [18, 0, 1], [19, 0, 0], [14, 0, 0], [12, 0, 1], [11, 0, 0], [0, 0, 1], [1, 1, 0], [2, 1, 0], [3, 0, 1], [4, 1, 1], [6, 0, 1], [5, 1, 1], [8, 1, 1], [20, 0, 1], [21, 0, 0], [7, 1, 0], [20, 1, 1]], [[19, 1, 0], [17, 1, 0], [4, 0, 1], [6, 1, 1], [15, 0, 0], [9, 0, 1], [16, 0, 1], [3, 1, 1], [17, 0, 0], [13, 0, 0], [0, 1, 1], [10, 0, 1], [18, 0, 1], [19, 0, 0], [14, 0, 0], [12, 0, 1], [11, 0, 0], [0, 0, 1], [1, 1, 0], [2, 1, 0], [3, 0, 1], [4, 1, 1], [6, 0, 1], [5, 1, 1], [8, 1, 1], [7, 1, 0], [7, 0, 0], [8, 0, 1], [9, 1, 1], [1, 0, 0], [10, 1, 1], [11, 1, 0], [12, 1, 1], [14, 1, 0], [13, 1, 0], [15, 1, 0], [5, 0, 1], [16, 1, 1], [2, 0, 0], [18, 1, 1]], [[17, 1, 0], [15, 1, 0], [4, 0, 1], [6, 1, 1], [13, 0, 0], [9, 0, 1], [14, 0, 1], [3, 1, 1], [15, 0, 0], [11, 0, 0], [0, 1, 1], [10, 0, 1], [16, 0, 1], [17, 0, 0], [12, 0, 0], [0, 0, 1], [1, 1, 0], [2, 1, 0], [3, 0, 1], [4, 1, 1], [6, 0, 1], [5, 1, 1], [8, 1, 1], [7, 1, 0], [7, 0, 0], [8, 0, 1], [9, 1, 1], [1, 0, 0], [10, 1, 1], [12, 1, 0], [11, 1, 0], [13, 1, 0], [5, 0, 1], [14, 1, 1], [2, 0, 0], [16, 1, 1]], [[16, 1, 0], [14, 1, 0], [4, 0, 1], [6, 1, 1], [12, 0, 0], [8, 0, 1], [13, 0, 1], [3, 1, 1], [14, 0, 0], [10, 0, 0], [0, 1, 1], [9, 0, 1], [15, 0, 1], [16, 0, 0], [11, 0, 0], [0, 0, 1], [1, 1, 0], [2, 1, 0], [3, 0, 1], [4, 1, 1], [6, 0, 1], [5, 1, 1], [7, 1, 1], [7, 0, 1], [8, 1, 1], [1, 0, 0], [9, 1, 1], [11, 1, 0], [10, 1, 0], [12, 1, 0], [5, 0, 1], [13, 1, 1], [2, 0, 0], [15, 1, 1]], [[14, 1, 0], [4, 0, 1], [6, 1, 1], [12, 0, 0], [8, 0, 1], [13, 0, 1], [3, 1, 1], [14, 0, 0], [10, 0, 0], [0, 1, 1], [9, 0, 1], [11, 0, 0], [0, 0, 1], [1, 1, 0], [2, 1, 0], [3, 0, 1], [4, 1, 1], [6, 0, 1], [5, 1, 1], [7, 1, 1], [7, 0, 1], [8, 1, 1], [1, 0, 0], [9, 1, 1], [11, 1, 0], [10, 1, 0], [12, 1, 0], [5, 0, 1], [13, 1, 1], [2, 0, 0]], [[12, 1, 0], [4, 0, 1], [6, 1, 1], [10, 0, 0], [8, 0, 1], [11, 0, 1], [3, 1, 1], [12, 0, 0], [9, 0, 0], [0, 1, 1], [0, 0, 1], [1, 1, 0], [2, 1, 0], [3, 0, 1], [4, 1, 1], [6, 0, 1], [5, 1, 1], [7, 1, 1], [7, 0, 1], [8, 1, 1], [1, 0, 0], [9, 1, 0], [10, 1, 0], [5, 0, 1], [11, 1, 1], [2, 0, 0]], [[11, 1, 0], [4, 0, 1], [6, 1, 1], [9, 0, 0], [7, 0, 1], [10, 0, 1], [3, 1, 1], [11, 0, 0], [8, 0, 0], [0, 1, 1], [0, 0, 1], [1, 1, 0], [2, 1, 0], [3, 0, 1], [4, 1, 1], [6, 0, 1], [5, 1, 1], [7, 1, 1], [1, 0, 0], [8, 1, 0], [9, 1, 0], [5, 0, 1], [10, 1, 1], [2, 0, 0]], [[10, 1, 0], [3, 0, 1], [5, 1, 1], [8, 0, 0], [6, 0, 1], [9, 0, 1], [2, 1, 1], [10, 0, 0], [7, 0, 0], [0, 1, 0], [1, 1, 0], [2, 0, 1], [3, 1, 1], [5, 0, 1], [4, 1, 1], [6, 1, 1], [0, 0, 0], [7, 1, 0], [8, 1, 0], [4, 0, 1], [9, 1, 1], [1, 0, 0]], [[10, 1, 0], [3, 0, 1], [5, 1, 1], [6, 0, 1], [8, 0, 0], [9, 0, 1], [2, 1, 1], [10, 0, 0], [7, 0, 0], [0, 1, 0], [1, 1, 0], [2, 0, 1], [3, 1, 1], [5, 0, 1], [6, 1, 1], [4, 1, 1], [0, 0, 0], [7, 1, 0], [4, 0, 1], [8, 1, 0], [9, 1, 1], [1, 0, 0]], [[8, 1, 0], [3, 0, 1], [5, 1, 1], [6, 0, 1], [2, 1, 1], [8, 0, 0], [7, 0, 0], [0, 1, 0], [1, 1, 0], [2, 0, 1], [3, 1, 1], [5, 0, 1], [6, 1, 1], [4, 1, 1], [0, 0, 0], [7, 1, 0], [4, 0, 1], [1, 0, 0]], [[8, 1, 0], [3, 0, 1], [5, 1, 1], [6, 0, 1], [2, 1, 1], [8, 0, 0], [7, 0, 0], [1, 1, 0], [0, 1, 0], [2, 0, 1], [3, 1, 1], [5, 0, 1], [6, 1, 1], [0, 0, 0], [4, 1, 1], [7, 1, 0], [1, 0, 0], [4, 0, 1]], [[8, 1, 0], [3, 0, 1], [5, 1, 1], [6, 0, 1], [2, 1, 1], [8, 0, 0], [1, 1, 0], [7, 0, 0], [0, 1, 0], [2, 0, 1], [3, 1, 1], [5, 0, 1], [6, 1, 1], [0, 0, 0], [7, 1, 0], [4, 1, 1], [4, 0, 1], [1, 0, 0]], [[7, 1, 0], [3, 0, 1], [4, 1, 1], [5, 0, 1], [2, 1, 1], [7, 0, 0], [1, 1, 0], [6, 0, 0], [0, 1, 0], [2, 0, 1], [3, 1, 1], [4, 0, 1], [5, 1, 1], [0, 0, 0], [6, 1, 0], [1, 0, 0]]]}

==> anc/census_certificates/8_6.json <==
{"knot": "8_6", "target": "KnotInfo pd_notation or its mirror image", "codes": [[[0, 1, 0], [2, 1, 1], [3, 1, 0], [5, 1, 1], [6, 0, 1], [4, 1, 1], [7, 0, 0], [9, 0, 1], [8, 0, 0], [11, 0, 1], [10, 1, 1], [12, 0, 0], [14, 1, 0], [10, 0, 1], [13, 1, 1], [15, 1, 0], [4, 0, 1], [16, 1, 1], [17, 1, 0], [0, 0, 0], [1, 0, 1], [19, 1, 1], [18, 1, 0], [20, 1, 1], [2, 0, 1], [3, 0, 0], [5, 0, 1], [6, 1, 1], [15, 0, 0], [13, 0, 1], [11, 1, 1], [8, 1, 0], [9, 1, 1], [14, 0, 0], [12, 1, 0], [7, 1, 0], [20, 0, 1], [18, 0, 0], [16, 0, 1], [17, 0, 0], [19, 0, 1], [1, 1, 1]], [[22, 1, 1], [21, 1, 0], [1, 1, 1], [19, 0, 1], [17, 0, 0], [16, 0, 1], [18, 0, 0], [20, 0, 1], [7, 1, 0], [12, 1, 0], [14, 0, 0], [9, 1, 1], [8, 1, 0], [11, 1, 1], [13, 0, 1], [15, 0, 0], [6, 1, 1], [5, 0, 1], [3, 0, 0], [2, 0, 1], [20, 1, 1], [18, 1, 0], [19, 1, 1], [1, 0, 1], [21, 0, 0], [22, 0, 1], [0, 0, 0], [17, 1, 0], [16, 1, 1], [4, 0, 1], [15, 1, 0], [13, 1, 1], [10, 0, 1], [14, 1, 0], [12, 0, 0], [10, 1, 1], [11, 0, 1], [8, 0, 0], [9, 0, 1], [7, 0, 0], [4, 1, 1], [6, 0, 1], [5, 1, 1], [3, 1, 0], [2, 1, 1], [0, 1, 0]], [[24, 1, 1], [23, 1, 0], [19, 1, 1], [18, 1, 0], [20, 1, 1], [2, 0, 1], [3, 0, 0], [5, 0, 1], [6, 1, 1], [15, 0, 0], [13, 0, 1], [11, 1, 1], [8, 1, 0], [9, 1, 1], [14, 0, 0], [12, 1, 0], [7, 1, 0], [20, 0, 1], [18, 0, 0], [16, 0, 1], [17, 0, 0], [19, 0, 1], [23, 0, 0], [24, 0, 1], [1, 1, 1], [21, 1, 0], [22, 1, 1], [0, 1, 0], [2, 1, 1], [3, 1, 0], [5, 1, 1], [6, 0, 1], [4, 1, 1], [7, 0, 0], [9, 0, 1], [8, 0, 0], [11, 0, 1], [10, 1, 1], [12, 0, 0], [14, 1, 0], [10, 0, 1], [13, 1, 1], [15, 1, 0], [4, 0, 1], [16, 1, 1], [17, 1, 0], [0, 0, 0], [22, 0, 1], [21, 0, 0], [1, 0, 1]], [[26, 1, 1], [25, 1, 0], [24, 1, 1], [1, 0, 1], [21, 0, 0], [22, 0, 1], [0, 0, 0], [17, 1, 0], [16, 1, 1], [4, 0, 1], [15, 1, 0], [13, 1, 1], [10, 0, 1], [14, 1, 0], [12, 0, 0], [10, 1, 1], [11, 0, 1], [8, 0, 0], [9, 0, 1], [7, 0, 0], [4, 1, 1], [6, 0, 1], [5, 1, 1], [3, 1, 0], [2, 1, 1], [0, 1, 0], [22, 1, 1], [21, 1, 0], [1, 1, 1], [24, 0, 1], [25, 0, 0], [26, 0, 1], [23, 0, 0], [19, 0, 1], [17, 0, 0], [16, 0, 1], [18, 0, 0], [20, 0, 1], [7, 1, 0], [12, 1, 0], [14, 0, 0], [9, 1, 1], [8, 1, 0], [11, 1, 1], [13, 0, 1], [15, 0, 0], [6, 1, 1], [5, 0, 1], [3, 0, 0], [2, 0, 1], [20, 1, 1], [18, 1, 0], [19, 1, 1], [23, 1, 0]], [[24, 1, 1], [1, 0, 1], [21, 0, 0], [22, 0, 1], [0, 0, 0], [17, 1, 0], [16, 1, 1], [4, 0, 1], [15, 1, 0], [13, 1, 1], [10, 0, 1], [14, 1, 0], [12, 0, 0], [10, 1, 1], [11, 0, 1], [8, 0, 0], [9, 0, 1], [7, 0, 0], [4, 1, 1], [6, 0, 1], [5, 1, 1], [3, 1, 0], [2, 1, 1], [0, 1, 0], [22, 1, 1], [21, 1, 0], [1, 1, 1], [24, 0, 1], [23, 0, 0], [19, 0, 1], [17, 0, 0], [16, 0, 1], [18, 0, 0], [20, 0, 1], [7, 1, 0], [12, 1, 0], [14, 0, 0], [9, 1, 1], [8, 1, 0], [11, 1, 1], [13, 0, 1], [15, 0, 0], [6, 1, 1], [5, 0, 1], [3, 0, 0], [2, 0, 1], [20, 1, 1], [18, 1, 0], [19, 1, 1], [23, 1, 0]], [[22, 1, 1], [20, 0, 1], [0, 0, 0], [16, 1, 0], [15, 1, 1], [3, 0, 1], [14, 1, 0], [12, 1, 1], [9, 0, 1], [13, 1, 0], [11, 0, 0], [9, 1, 1], [10, 0, 1], [7, 0, 0], [8, 0, 1], [6, 0, 0], [3, 1, 1], [5, 0, 1], [4, 1, 1], [2, 1, 0], [1, 1, 1], [0, 1, 0], [20, 1, 1], [22, 0, 1], [21, 0, 0], [18, 0, 1], [16, 0, 0], [15, 0, 1], [17, 0, 0], [19, 0, 1], [6, 1, 0], [11, 1, 0], [13, 0, 0], [8, 1, 1], [7, 1, 0], [10, 1, 1], [12, 0, 1], [14, 0, 0], [5, 1, 1], [4, 0, 1], [2, 0, 0], [1, 0, 1], [19, 1, 1], [17, 1, 0], [18, 1, 1], [21, 1, 0]], [[20, 1, 1], [18, 0, 1], [0, 0, 0], [14, 1, 0], [13, 1, 1], [2, 0, 1], [12, 1, 0], [10, 1, 1], [7, 0, 1], [11, 1, 0], [9, 0, 0], [7, 1, 1], [8, 0, 1], [5, 0, 0], [6, 0, 1], [4, 0, 0], [2, 1, 1], [3, 0, 1], [1, 1, 1], [0, 1, 0], [18, 1, 1], [20, 0, 1], [19, 0, 0], [16, 0, 1], [14, 0, 0], [13, 0, 1], [15, 0, 0], [17, 0, 1], [4, 1, 0], [9, 1, 0], [11, 0, 0], [6, 1, 1], [5, 1, 0], [8, 1, 1], [10, 0, 1], [12, 0, 0], [3, 1, 1], [1, 0, 1], [17, 1, 1], [15, 1, 0], [16, 1, 1], [19, 1, 0]], [[18, 1, 1], [16, 0, 1], [0, 0, 0], [12, 1, 0], [11, 1, 1], [2, 0, 1], [7, 0, 1], [10, 1, 0], [9, 0, 0], [7, 1, 1], [8, 0, 1], [5, 0, 0], [6, 0, 1], [4, 0, 0], [2, 1, 1], [3, 0, 1], [1, 1, 1], [0, 1, 0], [16, 1, 1], [18, 0, 1], [17, 0, 0], [14, 0, 1], [12, 0, 0], [11, 0, 1], [13, 0, 0], [15, 0, 1], [4, 1, 0], [9, 1, 0], [10, 0, 0], [6, 1, 1], [5, 1, 0], [8, 1, 1], [3, 1, 1], [1, 0, 1], [15, 1, 1], [13, 1, 0], [14, 1, 1], [17, 1, 0]], [[16, 1, 1], [14, 0, 1], [0, 0, 0], [2, 0, 1], [7, 0, 1], [10, 1, 0], [9, 0, 0], [7, 1, 1], [8, 0, 1], [5, 0, 0], [6, 0, 1], [4, 0, 0], [2, 1, 1], [3, 0, 1], [1, 1, 1], [0, 1, 0], [14, 1, 1], [16, 0, 1], [15, 0, 0], [12, 0, 1], [11, 0, 0], [13, 0, 1], [4, 1, 0], [9, 1, 0], [10, 0, 0], [6, 1, 1], [5, 1, 0], [8, 1, 1], [3, 1, 1], [1, 0, 1], [13, 1, 1], [11, 1, 0], [12, 1, 1], [15, 1, 0]], [[14, 1, 1], [12, 0, 1], [11, 0, 0], [13, 0, 1], [4, 1, 0], [9, 1, 0], [10, 0, 0], [6, 1, 1], [5, 1, 0], [8, 1, 1], [3, 1, 1], [1, 0, 1], [13, 1, 1], [11, 1, 0], [12, 1, 1], [14, 0, 1], [0, 0, 0], [2, 0, 1], [7, 0, 1], [10, 1, 0], [9, 0, 0], [7, 1, 1], [8, 0, 1], [5, 0, 0], [6, 0, 1], [4, 0, 0], [2, 1, 1], [3, 0, 1], [1, 1, 1], [0, 1, 0]], [[12, 1, 1], [10, 1, 0], [11, 1, 1], [1, 0, 1], [6, 0, 1], [9, 1, 0], [8, 0, 0], [6, 1, 1], [7, 0, 1], [4, 0, 0], [5, 0, 1], [3, 0, 0], [1, 1, 1], [2, 0, 1], [0, 1, 1], [11, 0, 1], [10, 0, 0], [12, 0, 1], [3, 1, 0], [8, 1, 0], [9, 0, 0], [5, 1, 1], [4, 1, 0], [7, 1, 1], [2, 1, 1], [0, 0, 1]], [[10, 1, 1], [8, 1, 0], [9, 1, 1], [1, 0, 1], [5, 0, 1], [7, 1, 0], [6, 0, 0], [5, 1, 1], [4, 0, 1], [3, 0, 0], [1, 1, 1], [2, 0, 1], [0, 1, 1], [9, 0, 1], [8, 0, 0], [10, 0, 1], [3, 1, 0], [6, 1, 0], [7, 0, 0], [4, 1, 1], [2, 1, 1], [0, 0, 1]], [[8, 1, 1], [1, 0, 1], [5, 0, 1], [7, 1, 0], [6, 0, 0], [5, 1, 1], [4, 0, 1], [3, 0, 0], [1, 1, 1], [2, 0, 1], [0, 1, 1], [8, 0, 1], [3, 1, 0], [6, 1, 0], [7, 0, 0], [4, 1, 1], [2, 1, 1], [0, 0, 1]], [[8, 0, 1], [0, 1, 1], [2, 0, 1], [1, 1, 1], [3, 0, 0], [4, 0, 1], [5, 1, 1], [6, 0, 0], [7, 1, 0], [5, 0, 1], [1, 0, 1], [8, 1, 1], [0, 0, 1], [2, 1, 1], [4, 1, 1], [7, 0, 0], [6, 1, 0], [3, 1, 0]], [[9, 1, 1], [6, 1, 0], [3, 1, 0], [8, 0, 1], [0, 1, 1], [2, 0, 1], [1, 1, 1], [3, 0, 0], [4, 0, 1], [5, 1, 1], [6, 0, 0], [7, 1, 0], [5, 0, 1], [1, 0, 1], [8, 1, 1], [0, 0, 1], [2, 1, 1], [4, 1, 1], [7, 0, 0], [9, 0, 1]], [[11, 1, 0], [10, 1, 1], [8, 0, 1], [3, 1, 0], [6, 1, 0], [9, 1, 1], [9, 0, 1], [7, 0, 0], [4, 1, 1], [2, 1, 1], [0, 0, 1], [11, 0, 0], [10, 0, 1], [8, 1, 1], [1, 0, 1], [5, 0, 1], [7, 1, 0], [6, 0, 0], [5, 1, 1], [4, 0, 1], [3, 0, 0], [1, 1, 1], [2, 0, 1], [0, 1, 1]], [[12, 1, 0], [12, 0, 0], [10, 1, 1], [8, 0, 1], [3, 1, 0], [6, 1, 0], [9, 1, 1], [9, 0, 1], [7, 0, 0], [4, 1, 1], [2, 1, 1], [0, 0, 1], [11, 0, 0], [10, 0, 1], [8, 1, 1], [1, 0, 1], [5, 0, 1], [7, 1, 0], [6, 0, 0], [5, 1, 1], [4, 0, 1], [3, 0, 0], [1, 1, 1], [2, 0, 1], [0, 1, 1], [11, 1, 0]], [[12, 1, 0], [12, 0, 0], [10, 1, 1], [8, 0, 1], [3, 1, 0], [9, 1, 1], [6, 1, 0], [7, 0, 0], [9, 0, 1], [4, 1, 1], [2, 1, 1], [0, 0, 1], [11, 0, 0], [10, 0, 1], [8, 1, 1], [1, 0, 1], [5, 0, 1], [6, 0, 0], [7, 1, 0], [5, 1, 1], [4, 0, 1], [3, 0, 0], [1, 1, 1], [2, 0, 1], [0, 1, 1], [11, 1, 0]], [[12, 1, 0], [11, 1, 0], [0, 1, 1], [2, 0, 1], [1, 1, 1], [3, 0, 0], [4, 0, 1], [5, 1, 1], [7, 1, 0], [6, 0, 0], [5, 0, 1], [1, 0, 1], [8, 1, 1], [10, 0, 1], [11, 0, 0], [0, 0, 1], [2, 1, 1], [4, 1, 1], [9, 0, 1], [7, 0, 0], [6, 1, 0], [9, 1, 1], [3, 1, 0], [8, 0, 1], [10, 1, 1], [12, 0, 0]], [[10, 1, 0], [1, 0, 1], [0, 1, 1], [2, 0, 0], [3, 0, 1], [4, 1, 1], [6, 1, 0], [5, 0, 0], [4, 0, 1], [0, 0, 1], [7, 1, 1], [9, 0, 1], [1, 1, 1], [3, 1, 1], [8, 0, 1], [6, 0, 0], [5, 1, 0], [8, 1, 1], [2, 1, 0], [7, 0, 1], [9, 1, 1], [10, 0, 0]], [[9, 1, 1], [7, 0, 1], [2, 1, 0], [8, 1, 1], [5, 1, 0], [6, 0, 0], [8, 0, 1], [3, 1, 1], [1, 1, 1], [9, 0, 1], [7, 1, 1], [0, 0, 1], [4, 0, 1], [5, 0, 0], [6, 1, 0], [4, 1, 1], [3, 0, 1], [2, 0, 0], [0, 1, 1], [1, 0, 1]], [[9, 1, 1], [7, 0, 1], [8, 1, 1], [2, 1, 0], [5, 1, 0], [6, 0, 0], [3, 1, 1], [8, 0, 1], [1, 1, 1], [9, 0, 1], [7, 1, 1], [0, 0, 1], [4, 0, 1], [5, 0, 0], [6, 1, 0], [4, 1, 1], [2, 0, 0], [3, 0, 1], [0, 1, 1], [1, 0, 1]], [[9, 1, 1], [7, 0, 1], [8, 1, 1], [2, 1, 0], [6, 0, 0], [5, 1, 0], [3, 1, 1], [8, 0, 1], [1, 1, 1], [9, 0, 1], [7, 1, 1], [0, 0, 1], [5, 0, 0], [4, 0, 1], [4, 1, 1], [6, 1, 0], [2, 0, 0], [3, 0, 1], [0, 1, 1], [1, 0, 1]], [[8, 1, 1], [6, 0, 1], [7, 1, 1], [2, 1, 0], [5, 0, 0], [4, 1, 0], [3, 1, 1], [7, 0, 1], [1, 1, 1], [8, 0, 1], [6, 1, 1], [0, 0, 1], [4, 0, 0], [5, 1, 0], [2, 0, 0], [3, 0, 1], [0, 1, 1], [1, 0, 1]], [[6, 0, 1], [8, 1, 1], [1, 0, 1], [0, 1, 1], [3, 0, 1], [2, 0, 0], [5, 1, 0], [4, 0, 0], [0, 0, 1], [6, 1, 1], [8, 0, 1], [1, 1, 1], [7, 0, 1], [3, 1, 1], [4, 1, 0], [5, 0, 0], [2, 1, 0], [7, 1, 1]], [[10, 1, 0], [9, 1, 1], [0, 0, 1], [4, 0, 0], [5, 1, 0], [2, 0, 0], [3, 0, 1], [10, 0, 0], [9, 0, 1], [0, 1, 1], [1, 0, 1], [8, 1, 1], [6, 0, 1], [7, 1, 1], [2, 1, 0], [5, 0, 0], [4, 1, 0], [3, 1, 1], [7, 0, 1], [1, 1, 1], [8, 0, 1], [6, 1, 1]], [[10, 1, 0], [9, 1, 1], [0, 0, 1], [4, 0, 0], [5, 1, 0], [3, 0, 1], [2, 0, 0], [10, 0, 0], [9, 0, 1], [0, 1, 1], [1, 0, 1], [8, 1, 1], [6, 0, 1], [2, 1, 0], [7, 1, 1], [5, 0, 0], [4, 1, 0], [7, 0, 1], [3, 1, 1], [1, 1, 1], [8, 0, 1], [6, 1, 1]], [[10, 1, 0], [6, 1, 1], [9, 1, 1], [0, 0, 1], [4, 0, 0], [5, 1, 0], [3, 0, 1], [10, 0, 0], [2, 0, 0], [9, 0, 1], [0, 1, 1], [1, 0, 1], [8, 1, 1], [2, 1, 0], [6, 0, 1], [7, 1, 1], [5, 0, 0], [4, 1, 0], [7, 0, 1], [3, 1, 1], [1, 1, 1], [8, 0, 1]], [[10, 1, 0], [8, 0, 1], [6, 1, 1], [9, 1, 1], [0, 0, 1], [4, 0, 0], [5, 1, 0], [3, 0, 1], [2, 0, 0], [10, 0, 0], [9, 0, 1], [0, 1, 1], [1, 0, 1], [2, 1, 0], [8, 1, 1], [6, 0, 1], [7, 1, 1], [5, 0, 0], [4, 1, 0], [7, 0, 1], [3, 1, 1], [1, 1, 1]], [[12, 1, 0], [11, 1, 1], [5, 0, 0], [4, 1, 0], [7, 0, 1], [12, 0, 0], [11, 0, 1], [3, 1, 1], [1, 1, 1], [10, 1, 0], [8, 0, 1], [6, 1, 1], [9, 1, 1], [0, 0, 1], [4, 0, 0], [5, 1, 0], [3, 0, 1], [2, 0, 0], [10, 0, 0], [9, 0, 1], [0, 1, 1], [1, 0, 1], [2, 1, 0], [8, 1, 1], [6, 0, 1], [7, 1, 1]], [[12, 1, 0], [7, 1, 1], [6, 0, 1], [8, 1, 1], [2, 1, 0], [1, 0, 1], [0, 1, 1], [9, 0, 1], [10, 0, 0], [2, 0, 0], [3, 0, 1], [5, 1, 0], [4, 0, 0], [0, 0, 1], [9, 1, 1], [6, 1, 1], [8, 0, 1], [10, 1, 0], [1, 1, 1], [3, 1, 1], [11, 0, 1], [12, 0, 0], [7, 0, 1], [4, 1, 0], [5, 0, 0], [11, 1, 1]], [[10, 1, 0], [1, 1, 1], [3, 1, 1], [7, 0, 1], [4, 1, 0], [5, 0, 0], [7, 1, 1], [6, 0, 1], [8, 1, 1], [2, 1, 0], [1, 0, 1], [0, 1, 1], [9, 0, 1], [10, 0, 0], [2, 0, 0], [3, 0, 1], [5, 1, 0], [4, 0, 0], [0, 0, 1], [9, 1, 1], [6, 1, 1], [8, 0, 1]], [[10, 1, 0], [3, 1, 1], [1, 1, 1], [7, 0, 1], [4, 1, 0], [5, 0, 0], [7, 1, 1], [6, 0, 1], [8, 1, 1], [1, 0, 1], [2, 1, 0], [0, 1, 1], [9, 0, 1], [10, 0, 0], [3, 0, 1], [2, 0, 0], [5, 1, 0], [4, 0, 0], [0, 0, 1], [9, 1, 1], [6, 1, 1], [8, 0, 1]], [[8, 1, 1], [0, 0, 1], [3, 0, 0], [4, 1, 0], [2, 0, 0], [8, 0, 1], [0, 1, 1], [2, 1, 0], [1, 0, 1], [7, 1, 1], [5, 0, 1], [6, 1, 1], [4, 0, 0], [3, 1, 0], [6, 0, 1], [1, 1, 1], [7, 0, 1], [5, 1, 1]], [[8, 1, 1], [3, 0, 0], [4, 1, 0], [8, 0, 1], [2, 0, 0], [2, 1, 0], [0, 1, 1], [1, 0, 1], [7, 1, 1], [5, 0, 1], [6, 1, 1], [4, 0, 0], [3, 1, 0], [6, 0, 1], [1, 1, 1], [7, 0, 1], [5, 1, 1], [0, 0, 1]], [[7, 1, 1], [2, 0, 0], [3, 1, 0], [7, 0, 1], [0, 1, 1], [1, 0, 1], [6, 1, 1], [4, 0, 1], [5, 1, 1], [3, 0, 0], [2, 1, 0], [5, 0, 1], [1, 1, 1], [6, 0, 1], [4, 1, 1], [0, 0, 1]], [[4, 0, 1], [6, 1, 1], [1, 0, 1], [0, 1, 1], [7, 0, 1], [3, 1, 0], [2, 0, 0], [7, 1, 1], [0, 0, 1], [4, 1, 1], [6, 0, 1], [1, 1, 1], [5, 0, 1], [2, 1, 0], [3, 0, 0], [5, 1, 1]]]}

==> anc/census_certificates/8_7.json <==
{"knot": "8_7", "target": "KnotInfo pd_notation or its mirror image", "codes": [[[3, 0, 1], [1, 1, 0], [2, 0, 0], [4, 1, 0], [5, 0, 0], [6, 1, 1], [7, 1, 0], [8, 1, 1], [0, 0, 1], [10, 1, 0], [1, 0, 0], [9, 1, 1], [6, 0, 1], [11, 1, 0], [4, 0, 0], [5, 1, 0], [11, 0, 0], [7, 0, 0], [9, 0, 1], [2, 1, 0], [10, 0, 0], [3, 1, 1], [8, 0, 1], [0, 1, 1]], [[11, 1, 0], [4, 0, 0], [5, 1, 0], [11, 0, 0], [9, 0, 1], [7, 0, 0], [2, 1, 0], [10, 0, 0], [3, 1, 1], [8, 0, 1], [0, 1, 1], [3, 0, 1], [1, 1, 0], [2, 0, 0], [4, 1, 0], [5, 0, 0], [7, 1, 0], [6, 1, 1], [8, 1, 1], [0, 0, 1], [10, 1, 0], [1, 0, 0], [6, 0, 1], [9, 1, 1]], [[9, 1, 0], [1, 0, 0], [6, 0, 1], [4, 0, 0], [5, 1, 0], [7, 0, 0], [2, 1, 0], [9, 0, 0], [3, 1, 1], [8, 0, 1], [0, 1, 1], [3, 0, 1], [1, 1, 0], [2, 0, 0], [4, 1, 0], [5, 0, 0], [7, 1, 0], [6, 1, 1], [8, 1, 1], [0, 0, 1]], [[11, 1, 1], [10, 1, 0], [8, 1, 1], [6, 1, 1], [7, 1, 0], [5, 0, 0], [4, 1, 0], [2, 0, 0], [1, 1, 0], [3, 0, 1], [10, 0, 0], [11, 0, 1], [0, 1, 1], [8, 0, 1], [3, 1, 1], [9, 0, 0], [2, 1, 0], [7, 0, 0], [5, 1, 0], [4, 0, 0], [6, 0, 1], [1, 0, 0], [9, 1, 0], [0, 0, 1]], [[11, 1, 1], [8, 1, 1], [10, 1, 0], [6, 1, 1], [7, 1, 0], [5, 0, 0], [4, 1, 0], [2, 0, 0], [1, 1, 0], [10, 0, 0], [3, 0, 1], [11, 0, 1], [0, 1, 1], [3, 1, 1], [8, 0, 1], [9, 0, 0], [2, 1, 0], [7, 0, 0], [5, 1, 0], [4, 0, 0], [6, 0, 1], [1, 0, 0], [9, 1, 0], [0, 0, 1]], [[11, 1, 1], [6, 1, 0], [5, 0, 0], [4, 1, 0], [2, 0, 0], [1, 1, 0], [9, 0, 0], [10, 0, 1], [3, 0, 1], [3, 1, 1], [0, 1, 1], [7, 0, 1], [8, 0, 0], [2, 1, 0], [6, 0, 0], [5, 1, 0], [4, 0, 0], [11, 0, 1], [1, 0, 0], [8, 1, 0], [10, 1, 1], [0, 0, 1], [7, 1, 1], [9, 1, 0]], [[10, 1, 1], [5, 1, 0], [4, 0, 0], [3, 1, 0], [2, 0, 0], [1, 1, 0], [8, 0, 0], [9, 0, 1], [0, 1, 1], [6, 0, 1], [7, 0, 0], [2, 1, 0], [5, 0, 0], [4, 1, 0], [3, 0, 0], [10, 0, 1], [1, 0, 0], [7, 1, 0], [9, 1, 1], [0, 0, 1], [6, 1, 1], [8, 1, 0]], [[10, 1, 1], [8, 1, 0], [5, 1, 0], [4, 0, 0], [3, 1, 0], [2, 0, 0], [8, 0, 0], [1, 1, 0], [9, 0, 1], [0, 1, 1], [6, 0, 1], [7, 0, 0], [2, 1, 0], [5, 0, 0], [4, 1, 0], [3, 0, 0], [1, 0, 0], [10, 0, 1], [7, 1, 0], [9, 1, 1], [0, 0, 1], [6, 1, 1]], [[10, 1, 1], [5, 1, 0], [8, 1, 0], [4, 0, 0], [3, 1, 0], [8, 0, 0], [2, 0, 0], [1, 1, 0], [9, 0, 1], [0, 1, 1], [6, 0, 1], [7, 0, 0], [5, 0, 0], [2, 1, 0], [4, 1, 0], [3, 0, 0], [1, 0, 0], [10, 0, 1], [7, 1, 0], [9, 1, 1], [0, 0, 1], [6, 1, 1]], [[10, 1, 1], [6, 1, 1], [5, 1, 0], [8, 1, 0], [4, 0, 0], [3, 1, 0], [8, 0, 0], [2, 0, 0], [1, 1, 0], [9, 0, 1], [0, 1, 1], [7, 0, 0], [6, 0, 1], [5, 0, 0], [2, 1, 0], [4, 1, 0], [3, 0, 0], [1, 0, 0], [7, 1, 0], [10, 0, 1], [9, 1, 1], [0, 0, 1]], [[8, 1, 1], [6, 1, 0], [4, 0, 0], [3, 1, 0], [6, 0, 0], [2, 0, 0], [1, 1, 0], [7, 0, 1], [0, 1, 1], [5, 0, 0], [2, 1, 0], [4, 1, 0], [3, 0, 0], [1, 0, 0], [5, 1, 0], [8, 0, 1], [7, 1, 1], [0, 0, 1]], [[8, 1, 1], [4, 0, 0], [6, 1, 0], [3, 1, 0], [2, 0, 0], [6, 0, 0], [1, 1, 0], [7, 0, 1], [0, 1, 1], [5, 0, 0], [4, 1, 0], [2, 1, 0], [3, 0, 0], [1, 0, 0], [5, 1, 0], [8, 0, 1], [7, 1, 1], [0, 0, 1]], [[8, 1, 1], [4, 0, 0], [3, 1, 0], [6, 1, 0], [6, 0, 0], [2, 0, 0], [1, 1, 0], [7, 0, 1], [0, 1, 1], [5, 0, 0], [4, 1, 0], [3, 0, 0], [2, 1, 0], [1, 0, 0], [5, 1, 0], [8, 0, 1], [7, 1, 1], [0, 0, 1]], [[7, 1, 1], [4, 0, 0], [3, 1, 0], [2, 0, 0], [1, 1, 0], [6, 0, 1], [0, 1, 1], [5, 0, 0], [4, 1, 0], [3, 0, 0], [2, 1, 0], [1, 0, 0], [5, 1, 0], [7, 0, 1], [6, 1, 1], [0, 0, 1]], [[0, 1, 1], [6, 0, 1], [1, 1, 0], [2, 0, 0], [3, 1, 0], [4, 0, 0], [7, 1, 1], [0, 0, 1], [6, 1, 1], [7, 0, 1], [5, 1, 0], [1, 0, 0], [2, 1, 0], [3, 0, 0], [4, 1, 0], [5, 0, 0]]]}

==> anc/census_certificates/8_8.json <==
{"knot": "8_8", "target": "KnotInfo pd_notation or its mirror image", "codes": [[[1, 1, 0], [3, 0, 0], [2, 0, 0], [4, 0, 1], [5, 0, 0], [6, 1, 1], [7, 0, 1], [8, 1, 1], [6, 0, 1], [9, 1, 0], [10, 1, 0], [1, 0, 0], [11, 1, 1], [2, 1, 0], [9, 0, 0], [7, 1, 1], [8, 0, 1], [5, 1, 0], [4, 1, 1], [11, 0, 1], [3, 1, 0], [10, 0, 0], [0, 1, 1], [0, 0, 1]], [[13, 1, 1], [12, 1, 0], [5, 0, 0], [6, 1, 1], [7, 0, 1], [8, 1, 1], [6, 0, 1], [9, 1, 0], [10, 1, 0], [1, 0, 0], [11, 1, 1], [2, 1, 0], [9, 0, 0], [7, 1, 1], [8, 0, 1], [5, 1, 0], [12, 0, 0], [13, 0, 1], [4, 1, 1], [11, 0, 1], [3, 1, 0], [10, 0, 0], [0, 1, 1], [0, 0, 1], [1, 1, 0], [3, 0, 0], [2, 0, 0], [4, 0, 1]], [[15, 1, 0], [14, 1, 1], [7, 0, 1], [6, 1, 1], [5, 0, 0], [12, 1, 0], [13, 1, 1], [4, 0, 1], [2, 0, 0], [3, 0, 0], [1, 1, 0], [0, 0, 1], [0, 1, 1], [10, 0, 0], [3, 1, 0], [11, 0, 1], [4, 1, 1], [13, 0, 1], [12, 0, 0], [5, 1, 0], [8, 0, 1], [15, 0, 0], [14, 0, 1], [7, 1, 1], [9, 0, 0], [2, 1, 0], [11, 1, 1], [1, 0, 0], [10, 1, 0], [9, 1, 0], [6, 0, 1], [8, 1, 1]], [[15, 1, 0], [8, 1, 1], [6, 0, 1], [9, 1, 0], [10, 1, 0], [1, 0, 0], [11, 1, 1], [2, 1, 0], [9, 0, 0], [7, 1, 1], [14, 0, 1], [15, 0, 0], [8, 0, 1], [5, 1, 0], [12, 0, 0], [13, 0, 1], [4, 1, 1], [11, 0, 1], [3, 1, 0], [10, 0, 0], [0, 1, 1], [0, 0, 1], [1, 1, 0], [3, 0, 0], [2, 0, 0], [4, 0, 1], [13, 1, 1], [12, 1, 0], [5, 0, 0], [6, 1, 1], [7, 0, 1], [14, 1, 1]], [[13, 1, 1], [4, 0, 1], [2, 0, 0], [3, 0, 0], [1, 1, 0], [0, 0, 1], [0, 1, 1], [10, 0, 0], [3, 1, 0], [11, 0, 1], [4, 1, 1], [13, 0, 1], [12, 0, 0], [5, 1, 0], [8, 0, 1], [7, 1, 1], [9, 0, 0], [2, 1, 0], [11, 1, 1], [1, 0, 0], [10, 1, 0], [9, 1, 0], [6, 0, 1], [8, 1, 1], [7, 0, 1], [6, 1, 1], [5, 0, 0], [12, 1, 0]], [[12, 1, 1], [3, 0, 1], [1, 0, 0], [2, 0, 0], [0, 1, 0], [9, 0, 0], [2, 1, 0], [10, 0, 1], [3, 1, 1], [12, 0, 1], [11, 0, 0], [4, 1, 0], [7, 0, 1], [6, 1, 1], [8, 0, 0], [1, 1, 0], [10, 1, 1], [0, 0, 0], [9, 1, 0], [8, 1, 0], [5, 0, 1], [7, 1, 1], [6, 0, 1], [5, 1, 1], [4, 0, 0], [11, 1, 0]], [[10, 1, 1], [0, 0, 0], [9, 1, 0], [8, 1, 0], [5, 0, 1], [7, 1, 1], [6, 0, 1], [5, 1, 1], [4, 0, 0], [3, 0, 1], [1, 0, 0], [2, 0, 0], [0, 1, 0], [9, 0, 0], [2, 1, 0], [10, 0, 1], [3, 1, 1], [4, 1, 0], [7, 0, 1], [6, 1, 1], [8, 0, 0], [1, 1, 0]], [[8, 1, 1], [0, 0, 0], [7, 1, 0], [6, 1, 0], [3, 0, 1], [5, 1, 1], [4, 0, 1], [3, 1, 1], [1, 0, 0], [2, 0, 0], [0, 1, 0], [7, 0, 0], [2, 1, 0], [8, 0, 1], [5, 0, 1], [4, 1, 1], [6, 0, 0], [1, 1, 0]], [[8, 1, 1], [7, 0, 0], [1, 0, 0], [0, 1, 0], [5, 0, 0], [6, 0, 1], [7, 1, 0], [3, 0, 1], [2, 1, 1], [4, 0, 0], [6, 1, 1], [1, 1, 0], [0, 0, 0], [5, 1, 0], [4, 1, 0], [8, 0, 1], [3, 1, 1], [2, 0, 1]], [[8, 1, 1], [7, 0, 0], [1, 0, 0], [0, 1, 0], [6, 0, 1], [5, 0, 0], [7, 1, 0], [3, 0, 1], [2, 1, 1], [6, 1, 1], [4, 0, 0], [1, 1, 0], [0, 0, 0], [4, 1, 0], [5, 1, 0], [8, 0, 1], [3, 1, 1], [2, 0, 1]], [[0, 1, 0], [1, 0, 0], [7, 0, 0], [8, 1, 1], [2, 0, 1], [3, 1, 1], [8, 0, 1], [5, 1, 0], [4, 1, 0], [0, 0, 0], [1, 1, 0], [4, 0, 0], [6, 1, 1], [2, 1, 1], [3, 0, 1], [7, 1, 0], [5, 0, 0], [6, 0, 1]], [[10, 1, 1], [9, 1, 0], [4, 0, 0], [6, 1, 1], [2, 1, 1], [3, 0, 1], [7, 1, 0], [5, 0, 0], [6, 0, 1], [0, 1, 0], [1, 0, 0], [7, 0, 0], [8, 1, 1], [2, 0, 1], [3, 1, 1], [8, 0, 1], [5, 1, 0], [4, 1, 0], [9, 0, 0], [10, 0, 1], [0, 0, 0], [1, 1, 0]], [[10, 1, 1], [1, 1, 0], [9, 1, 0], [4, 0, 0], [6, 1, 1], [2, 1, 1], [3, 0, 1], [7, 1, 0], [5, 0, 0], [6, 0, 1], [1, 0, 0], [0, 1, 0], [7, 0, 0], [8, 1, 1], [2, 0, 1], [3, 1, 1], [8, 0, 1], [5, 1, 0], [4, 1, 0], [9, 0, 0], [0, 0, 0], [10, 0, 1]], [[12, 1, 1], [11, 1, 0], [5, 1, 0], [8, 0, 1], [3, 1, 1], [2, 0, 1], [8, 1, 1], [7, 0, 0], [0, 1, 0], [1, 0, 0], [6, 0, 1], [5, 0, 0], [7, 1, 0], [3, 0, 1], [2, 1, 1], [6, 1, 1], [11, 0, 0], [12, 0, 1], [4, 0, 0], [9, 1, 0], [1, 1, 0], [10, 1, 1], [10, 0, 1], [0, 0, 0], [9, 0, 0], [4, 1, 0]], [[11, 1, 1], [10, 1, 0], [5, 1, 0], [8, 0, 1], [3, 1, 1], [2, 0, 1], [8, 1, 1], [7, 0, 0], [0, 1, 0], [1, 0, 0], [6, 0, 1], [5, 0, 0], [7, 1, 0], [3, 0, 1], [2, 1, 1], [6, 1, 1], [10, 0, 0], [11, 0, 1], [4, 0, 0], [9, 1, 0], [1, 1, 0], [0, 0, 0], [9, 0, 0], [4, 1, 0]], [[9, 1, 0], [8, 0, 0], [0, 0, 0], [1, 1, 0], [8, 1, 0], [9, 0, 0], [5, 1, 1], [2, 1, 1], [3, 0, 1], [6, 1, 0], [4, 0, 0], [5, 0, 1], [1, 0, 0], [0, 1, 0], [6, 0, 0], [7, 1, 1], [2, 0, 1], [3, 1, 1], [7, 0, 1], [4, 1, 0]], [[9, 1, 0], [4, 1, 0], [8, 0, 0], [0, 0, 0], [1, 1, 0], [8, 1, 0], [5, 1, 1], [9, 0, 0], [2, 1, 1], [3, 0, 1], [6, 1, 0], [5, 0, 1], [4, 0, 0], [1, 0, 0], [0, 1, 0], [6, 0, 0], [7, 1, 1], [2, 0, 1], [3, 1, 1], [7, 0, 1]], [[9, 1, 0], [8, 0, 0], [4, 1, 0], [0, 0, 0], [1, 1, 0], [5, 1, 1], [8, 1, 0], [9, 0, 0], [2, 1, 1], [3, 0, 1], [6, 1, 0], [4, 0, 0], [5, 0, 1], [1, 0, 0], [0, 1, 0], [6, 0, 0], [7, 1, 1], [2, 0, 1], [3, 1, 1], [7, 0, 1]], [[7, 1, 0], [6, 0, 0], [3, 1, 0], [0, 0, 0], [6, 1, 0], [7, 0, 0], [1, 1, 1], [2, 0, 1], [4, 1, 0], [3, 0, 0], [0, 1, 0], [4, 0, 0], [5, 1, 1], [1, 0, 1], [2, 1, 1], [5, 0, 1]], [[9, 1, 1], [8, 1, 0], [2, 0, 0], [3, 1, 0], [1, 0, 1], [7, 1, 1], [5, 0, 1], [1, 1, 1], [4, 0, 0], [6, 1, 0], [0, 0, 0], [4, 1, 0], [7, 0, 1], [5, 1, 1], [3, 0, 0], [2, 1, 0], [8, 0, 0], [9, 0, 1], [6, 0, 0], [0, 1, 0]], [[11, 1, 1], [10, 1, 0], [9, 1, 1], [8, 1, 0], [2, 0, 0], [3, 1, 0], [1, 0, 1], [7, 1, 1], [5, 0, 1], [1, 1, 1], [4, 0, 0], [6, 1, 0], [0, 0, 0], [4, 1, 0], [7, 0, 1], [5, 1, 1], [3, 0, 0], [2, 1, 0], [8, 0, 0], [9, 0, 1], [10, 0, 0], [11, 0, 1], [6, 0, 0], [0, 1, 0]], [[11, 1, 1], [0, 1, 0], [10, 1, 0], [9, 1, 1], [8, 1, 0], [2, 0, 0], [3, 1, 0], [1, 0, 1], [7, 1, 1], [5, 0, 1], [1, 1, 1], [4, 0, 0], [0, 0, 0], [6, 1, 0], [4, 1, 0], [7, 0, 1], [5, 1, 1], [3, 0, 0], [2, 1, 0], [8, 0, 0], [9, 0, 1], [10, 0, 0], [6, 0, 0], [11, 0, 1]], [[9, 1, 1], [0, 1, 0], [8, 1, 0], [2, 0, 0], [3, 1, 0], [1, 0, 1], [7, 1, 1], [5, 0, 1], [1, 1, 1], [4, 0, 0], [0, 0, 0], [6, 1, 0], [4, 1, 0], [7, 0, 1], [5, 1, 1], [3, 0, 0], [2, 1, 0], [8, 0, 0], [6, 0, 0], [9, 0, 1]], [[8, 1, 0], [0, 1, 0], [6, 0, 0], [8, 0, 0], [2, 1, 0], [3, 0, 0], [5, 1, 1], [7, 0, 1], [4, 1, 0], [6, 1, 0], [0, 0, 0], [4, 0, 0], [1, 1, 1], [5, 0, 1], [7, 1, 1], [1, 0, 1], [3, 1, 0], [2, 0, 0]], [[8, 1, 0], [6, 0, 0], [0, 1, 0], [8, 0, 0], [2, 1, 0], [3, 0, 0], [5, 1, 1], [7, 0, 1], [6, 1, 0], [4, 1, 0], [4, 0, 0], [0, 0, 0], [1, 1, 1], [5, 0, 1], [7, 1, 1], [1, 0, 1], [3, 1, 0], [2, 0, 0]], [[7, 1, 0], [5, 0, 0], [0, 1, 0], [7, 0, 0], [2, 1, 0], [3, 0, 0], [4, 1, 1], [6, 0, 1], [5, 1, 0], [0, 0, 0], [1, 1, 1], [4, 0, 1], [6, 1, 1], [1, 0, 1], [3, 1, 0], [2, 0, 0]]]}

==> anc/census_certificates/8_9.json <==
{"knot": "8_9", "target": "KnotInfo pd_notation or its mirror image", "codes": [[[1, 1, 0], [2, 1, 1], [4, 1, 0], [3, 1, 1], [7, 0, 0], [5, 1, 0], [6, 0, 1], [9, 0, 0], [8, 1, 1], [10, 0, 1], [14, 0, 0], [11, 1, 0], [13, 0, 1], [12, 1, 1], [16, 1, 1], [15, 1, 0], [18, 0, 1], [17, 1, 1], [19, 1, 1], [20, 1, 0], [21, 1, 1], [22, 1, 0], [0, 0, 0], [23, 1, 0], [24, 1, 1], [26, 1, 0], [17, 0, 1], [25, 1, 1], [15, 0, 0], [16, 0, 1], [11, 0, 0], [8, 0, 1], [27, 1, 0], [28, 1, 1], [5, 0, 0], [29, 1, 0], [3, 0, 1], [1, 0, 0], [2, 0, 1], [4, 0, 0], [31, 1, 1], [30, 1, 0], [12, 0, 1], [13, 1, 1], [9, 1, 0], [27, 0, 0], [20, 0, 0], [19, 0, 1], [10, 1, 1], [14, 1, 0], [25, 0, 1], [18, 1, 1], [26, 0, 0], [24, 0, 1], [23, 0, 0], [21, 0, 1], [28, 0, 1], [6, 1, 1], [30, 0, 0], [31, 0, 1], [29, 0, 0], [7, 1, 0], [22, 0, 0], [0, 1, 0]], [[33, 1, 0], [32, 1, 1], [2, 0, 1], [4, 0, 0], [31, 1, 1], [30, 1, 0], [12, 0, 1], [13, 1, 1], [9, 1, 0], [27, 0, 0], [20, 0, 0], [19, 0, 1], [10, 1, 1], [14, 1, 0], [25, 0, 1], [18, 1, 1], [26, 0, 0], [24, 0, 1], [23, 0, 0], [21, 0, 1], [28, 0, 1], [6, 1, 1], [30, 0, 0], [31, 0, 1], [29, 0, 0], [7, 1, 0], [22, 0, 0], [0, 1, 0], [1, 1, 0], [33, 0, 0], [32, 0, 1], [2, 1, 1], [4, 1, 0], [3, 1, 1], [7, 0, 0], [5, 1, 0], [6, 0, 1], [9, 0, 0], [8, 1, 1], [10, 0, 1], [14, 0, 0], [11, 1, 0], [13, 0, 1], [12, 1, 1], [16, 1, 1], [15, 1, 0], [18, 0, 1], [17, 1, 1], [19, 1, 1], [20, 1, 0], [21, 1, 1], [22, 1, 0], [0, 0, 0], [23, 1, 0], [24, 1, 1], [26, 1, 0], [17, 0, 1], [25, 1, 1], [15, 0, 0], [16, 0, 1], [11, 0, 0], [8, 0, 1], [27, 1, 0], [28, 1, 1], [5, 0, 0], [29, 1, 0], [3, 0, 1], [1, 0, 0]], [[35, 1, 1], [34, 1, 0], [16, 1, 1], [15, 1, 0], [18, 0, 1], [17, 1, 1], [19, 1, 1], [20, 1, 0], [21, 1, 1], [22, 1, 0], [0, 0, 0], [23, 1, 0], [24, 1, 1], [26, 1, 0], [17, 0, 1], [25, 1, 1], [15, 0, 0], [16, 0, 1], [11, 0, 0], [8, 0, 1], [27, 1, 0], [28, 1, 1], [5, 0, 0], [29, 1, 0], [3, 0, 1], [1, 0, 0], [33, 1, 0], [32, 1, 1], [2, 0, 1], [4, 0, 0], [31, 1, 1], [30, 1, 0], [12, 0, 1], [13, 1, 1], [9, 1, 0], [27, 0, 0], [20, 0, 0], [19, 0, 1], [10, 1, 1], [14, 1, 0], [25, 0, 1], [18, 1, 1], [26, 0, 0], [24, 0, 1], [23, 0, 0], [21, 0, 1], [28, 0, 1], [6, 1, 1], [30, 0, 0], [31, 0, 1], [29, 0, 0], [7, 1, 0], [22, 0, 0], [0, 1, 0], [1, 1, 0], [33, 0, 0], [32, 0, 1], [2, 1, 1], [4, 1, 0], [3, 1, 1], [7, 0, 0], [5, 1, 0], [6, 0, 1], [9, 0, 0], [8, 1, 1], [10, 0, 1], [14, 0, 0], [11, 1, 0], [34, 0, 0], [35, 0, 1], [13, 0, 1], [12, 1, 1]], [[35, 1, 1], [12, 1, 1], [34, 1, 0], [16, 1, 1], [15, 1, 0], [18, 0, 1], [17, 1, 1], [19, 1, 1], [20, 1, 0], [21, 1, 1], [22, 1, 0], [0, 0, 0], [23, 1, 0], [24, 1, 1], [26, 1, 0], [17, 0, 1], [25, 1, 1], [15, 0, 0], [16, 0, 1], [11, 0, 0], [8, 0, 1], [27, 1, 0], [28, 1, 1], [5, 0, 0], [29, 1, 0], [3, 0, 1], [1, 0, 0], [33, 1, 0], [32, 1, 1], [2, 0, 1], [4, 0, 0], [31, 1, 1], [30, 1, 0], [13, 1, 1], [12, 0, 1], [9, 1, 0], [27, 0, 0], [20, 0, 0], [19, 0, 1], [10, 1, 1], [14, 1, 0], [25, 0, 1], [18, 1, 1], [26, 0, 0], [24, 0, 1], [23, 0, 0], [21, 0, 1], [28, 0, 1], [6, 1, 1], [30, 0, 0], [31, 0, 1], [29, 0, 0], [7, 1, 0], [22, 0, 0], [0, 1, 0], [1, 1, 0], [33, 0, 0], [32, 0, 1], [2, 1, 1], [4, 1, 0], [3, 1, 1], [7, 0, 0], [5, 1, 0], [6, 0, 1], [9, 0, 0], [8, 1, 1], [10, 0, 1], [14, 0, 0], [11, 1, 0], [34, 0, 0], [13, 0, 1], [35, 0, 1]], [[36, 1, 0], [36, 0, 0], [19, 0, 1], [10, 1, 1], [14, 1, 0], [25, 0, 1], [18, 1, 1], [26, 0, 0], [24, 0, 1], [23, 0, 0], [21, 0, 1], [28, 0, 1], [6, 1, 1], [30, 0, 0], [31, 0, 1], [29, 0, 0], [7, 1, 0], [22, 0, 0], [0, 1, 0], [1, 1, 0], [33, 0, 0], [32, 0, 1], [2, 1, 1], [4, 1, 0], [3, 1, 1], [7, 0, 0], [5, 1, 0], [6, 0, 1], [9, 0, 0], [8, 1, 1], [10, 0, 1], [14, 0, 0], [11, 1, 0], [34, 0, 0], [13, 0, 1], [35, 0, 1], [35, 1, 1], [12, 1, 1], [34, 1, 0], [16, 1, 1], [15, 1, 0], [18, 0, 1], [17, 1, 1], [19, 1, 1], [20, 1, 0], [21, 1, 1], [22, 1, 0], [0, 0, 0], [23, 1, 0], [24, 1, 1], [26, 1, 0], [17, 0, 1], [25, 1, 1], [15, 0, 0], [16, 0, 1], [11, 0, 0], [8, 0, 1], [27, 1, 0], [28, 1, 1], [5, 0, 0], [29, 1, 0], [3, 0, 1], [1, 0, 0], [33, 1, 0], [32, 1, 1], [2, 0, 1], [4, 0, 0], [31, 1, 1], [30, 1, 0], [13, 1, 1], [12, 0, 1], [9, 1, 0], [27, 0, 0], [20, 0, 0]], [[34, 1, 0], [34, 0, 0], [17, 0, 1], [23, 0, 1], [16, 1, 1], [24, 0, 0], [22, 0, 1], [21, 0, 0], [19, 0, 1], [26, 0, 1], [6, 1, 1], [28, 0, 0], [29, 0, 1], [27, 0, 0], [7, 1, 0], [20, 0, 0], [0, 1, 0], [1, 1, 0], [31, 0, 0], [30, 0, 1], [2, 1, 1], [4, 1, 0], [3, 1, 1], [7, 0, 0], [5, 1, 0], [6, 0, 1], [9, 0, 0], [8, 1, 1], [10, 1, 0], [32, 0, 0], [12, 0, 1], [33, 0, 1], [33, 1, 1], [11, 1, 1], [32, 1, 0], [14, 1, 1], [13, 1, 0], [16, 0, 1], [15, 1, 1], [17, 1, 1], [18, 1, 0], [19, 1, 1], [20, 1, 0], [0, 0, 0], [21, 1, 0], [22, 1, 1], [24, 1, 0], [15, 0, 1], [23, 1, 1], [13, 0, 0], [14, 0, 1], [10, 0, 0], [8, 0, 1], [25, 1, 0], [26, 1, 1], [5, 0, 0], [27, 1, 0], [3, 0, 1], [1, 0, 0], [31, 1, 0], [30, 1, 1], [2, 0, 1], [4, 0, 0], [29, 1, 1], [28, 1, 0], [12, 1, 1], [11, 0, 1], [9, 1, 0], [25, 0, 0], [18, 0, 0]], [[32, 1, 0], [32, 0, 0], [15, 0, 1], [21, 0, 1], [14, 1, 1], [22, 0, 0], [20, 0, 1], [19, 0, 0], [17, 0, 1], [24, 0, 1], [6, 1, 1], [26, 0, 0], [27, 0, 1], [25, 0, 0], [7, 1, 0], [18, 0, 0], [0, 1, 0], [1, 1, 0], [29, 0, 0], [28, 0, 1], [2, 1, 1], [4, 1, 0], [3, 1, 1], [7, 0, 0], [5, 1, 0], [6, 0, 1], [9, 0, 0], [8, 1, 1], [10, 1, 0], [30, 0, 0], [12, 0, 1], [31, 0, 1], [31, 1, 1], [11, 1, 1], [30, 1, 0], [14, 0, 1], [13, 1, 1], [15, 1, 1], [16, 1, 0], [17, 1, 1], [18, 1, 0], [0, 0, 0], [19, 1, 0], [20, 1, 1], [22, 1, 0], [13, 0, 1], [21, 1, 1], [10, 0, 0], [8, 0, 1], [23, 1, 0], [24, 1, 1], [5, 0, 0], [25, 1, 0], [3, 0, 1], [1, 0, 0], [29, 1, 0], [28, 1, 1], [2, 0, 1], [4, 0, 0], [27, 1, 1], [26, 1, 0], [12, 1, 1], [11, 0, 1], [9, 1, 0], [23, 0, 0], [16, 0, 0]], [[30, 1, 0], [30, 0, 0], [15, 0, 1], [21, 0, 1], [14, 1, 1], [22, 0, 0], [20, 0, 1], [19, 0, 0], [17, 0, 1], [24, 0, 1], [6, 1, 1], [25, 0, 0], [7, 1, 0], [18, 0, 0], [0, 1, 0], [1, 1, 0], [27, 0, 0], [26, 0, 1], [2, 1, 1], [4, 1, 0], [3, 1, 1], [7, 0, 0], [5, 1, 0], [6, 0, 1], [9, 0, 0], [8, 1, 1], [10, 1, 0], [28, 0, 0], [12, 0, 1], [29, 0, 1], [29, 1, 1], [11, 1, 1], [28, 1, 0], [14, 0, 1], [13, 1, 1], [15, 1, 1], [16, 1, 0], [17, 1, 1], [18, 1, 0], [0, 0, 0], [19, 1, 0], [20, 1, 1], [22, 1, 0], [13, 0, 1], [21, 1, 1], [10, 0, 0], [8, 0, 1], [23, 1, 0], [24, 1, 1], [5, 0, 0], [25, 1, 0], [3, 0, 1], [1, 0, 0], [27, 1, 0], [26, 1, 1], [2, 0, 1], [4, 0, 0], [12, 1, 1], [11, 0, 1], [9, 1, 0], [23, 0, 0], [16, 0, 0]], [[28, 1, 0], [28, 0, 0], [15, 0, 1], [21, 0, 1], [14, 1, 1], [22, 0, 0], [20, 0, 1], [19, 0, 0], [17, 0, 1], [24, 0, 1], [6, 1, 1], [25, 0, 0], [7, 1, 0], [18, 0, 0], [0, 1, 0], [1, 1, 0], [2, 1, 1], [4, 1, 0], [3, 1, 1], [7, 0, 0], [5, 1, 0], [6, 0, 1], [9, 0, 0], [8, 1, 1], [10, 1, 0], [26, 0, 0], [12, 0, 1], [27, 0, 1], [27, 1, 1], [11, 1, 1], [26, 1, 0], [14, 0, 1], [13, 1, 1], [15, 1, 1], [16, 1, 0], [17, 1, 1], [18, 1, 0], [0, 0, 0], [19, 1, 0], [20, 1, 1], [22, 1, 0], [13, 0, 1], [21, 1, 1], [10, 0, 0], [8, 0, 1], [23, 1, 0], [24, 1, 1], [5, 0, 0], [25, 1, 0], [3, 0, 1], [1, 0, 0], [2, 0, 1], [4, 0, 0], [12, 1, 1], [11, 0, 1], [9, 1, 0], [23, 0, 0], [16, 0, 0]], [[26, 1, 0], [26, 0, 0], [13, 0, 1], [19, 0, 1], [12, 1, 1], [20, 0, 0], [18, 0, 1], [17, 0, 0], [15, 0, 1], [22, 0, 1], [4, 1, 1], [23, 0, 0], [5, 1, 0], [16, 0, 0], [0, 1, 0], [1, 1, 0], [2, 1, 1], [5, 0, 0], [3, 1, 0], [4, 0, 1], [7, 0, 0], [6, 1, 1], [8, 1, 0], [24, 0, 0], [10, 0, 1], [25, 0, 1], [25, 1, 1], [9, 1, 1], [24, 1, 0], [12, 0, 1], [11, 1, 1], [13, 1, 1], [14, 1, 0], [15, 1, 1], [16, 1, 0], [0, 0, 0], [17, 1, 0], [18, 1, 1], [20, 1, 0], [11, 0, 1], [19, 1, 1], [8, 0, 0], [6, 0, 1], [21, 1, 0], [22, 1, 1], [3, 0, 0], [23, 1, 0], [2, 0, 1], [1, 0, 0], [10, 1, 1], [9, 0, 1], [7, 1, 0], [21, 0, 0], [14, 0, 0]], [[24, 1, 0], [24, 0, 0], [13, 0, 1], [17, 0, 1], [12, 1, 1], [18, 0, 0], [15, 0, 1], [20, 0, 1], [4, 1, 1], [21, 0, 0], [5, 1, 0], [16, 0, 0], [0, 1, 0], [1, 1, 0], [2, 1, 1], [5, 0, 0], [3, 1, 0], [4, 0, 1], [7, 0, 0], [6, 1, 1], [8, 1, 0], [22, 0, 0], [10, 0, 1], [23, 0, 1], [23, 1, 1], [9, 1, 1], [22, 1, 0], [12, 0, 1], [11, 1, 1], [13, 1, 1], [14, 1, 0], [15, 1, 1], [16, 1, 0], [0, 0, 0], [18, 1, 0], [11, 0, 1], [17, 1, 1], [8, 0, 0], [6, 0, 1], [19, 1, 0], [20, 1, 1], [3, 0, 0], [21, 1, 0], [2, 0, 1], [1, 0, 0], [10, 1, 1], [9, 0, 1], [7, 1, 0], [19, 0, 0], [14, 0, 0]], [[22, 1, 0], [22, 0, 0], [11, 0, 1], [15, 0, 1], [10, 1, 1], [16, 0, 0], [13, 0, 1], [18, 0, 1], [4, 1, 1], [19, 0, 0], [5, 1, 0], [14, 0, 0], [0, 1, 0], [1, 1, 0], [2, 1, 1], [5, 0, 0], [3, 1, 0], [4, 0, 1], [6, 0, 0], [20, 0, 0], [8, 0, 1], [21, 0, 1], [21, 1, 1], [7, 1, 1], [20, 1, 0], [10, 0, 1], [9, 1, 1], [11, 1, 1], [12, 1, 0], [13, 1, 1], [14, 1, 0], [0, 0, 0], [16, 1, 0], [9, 0, 1], [15, 1, 1], [17, 1, 0], [18, 1, 1], [3, 0, 0], [19, 1, 0], [2, 0, 1], [1, 0, 0], [8, 1, 1], [7, 0, 1], [6, 1, 0], [17, 0, 0], [12, 0, 0]], [[20, 1, 0], [20, 0, 0], [9, 0, 1], [13, 0, 1], [8, 1, 1], [14, 0, 0], [11, 0, 1], [16, 0, 1], [2, 1, 1], [17, 0, 0], [3, 1, 0], [12, 0, 0], [0, 1, 0], [3, 0, 0], [1, 1, 0], [2, 0, 1], [4, 0, 0], [18, 0, 0], [6, 0, 1], [19, 0, 1], [19, 1, 1], [5, 1, 1], [18, 1, 0], [8, 0, 1], [7, 1, 1], [9, 1, 1], [10, 1, 0], [11, 1, 1], [12, 1, 0], [0, 0, 0], [14, 1, 0], [7, 0, 1], [13, 1, 1], [15, 1, 0], [16, 1, 1], [1, 0, 0], [17, 1, 0], [6, 1, 1], [5, 0, 1], [4, 1, 0], [15, 0, 0], [10, 0, 0]], [[19, 1, 0], [19, 0, 0], [9, 0, 1], [13, 0, 1], [8, 1, 1], [14, 0, 0], [11, 0, 1], [16, 0, 1], [2, 1, 1], [17, 0, 0], [3, 1, 0], [12, 0, 0], [0, 1, 0], [3, 0, 0], [1, 1, 0], [2, 0, 1], [4, 0, 0], [18, 0, 0], [6, 0, 1], [5, 1, 1], [18, 1, 0], [8, 0, 1], [7, 1, 1], [9, 1, 1], [10, 1, 0], [11, 1, 1], [12, 1, 0], [0, 0, 0], [14, 1, 0], [7, 0, 1], [13, 1, 1], [15, 1, 0], [16, 1, 1], [1, 0, 0], [17, 1, 0], [6, 1, 1], [5, 0, 1], [4, 1, 0], [15, 0, 0], [10, 0, 0]], [[18, 1, 0], [8, 0, 1], [7, 1, 1], [9, 1, 1], [10, 1, 0], [11, 1, 1], [12, 1, 0], [0, 0, 0], [14, 1, 0], [7, 0, 1], [13, 1, 1], [15, 1, 0], [16, 1, 1], [1, 0, 0], [17, 1, 0], [6, 1, 1], [5, 0, 1], [4, 1, 0], [15, 0, 0], [10, 0, 0], [9, 0, 1], [13, 0, 1], [8, 1, 1], [14, 0, 0], [11, 0, 1], [16, 0, 1], [2, 1, 1], [17, 0, 0], [3, 1, 0], [12, 0, 0], [0, 1, 0], [3, 0, 0], [1, 1, 0], [2, 0, 1], [4, 0, 0], [18, 0, 0], [6, 0, 1], [5, 1, 1]], [[16, 1, 0], [8, 0, 1], [7, 1, 1], [9, 1, 1], [10, 1, 0], [0, 0, 0], [12, 1, 0], [7, 0, 1], [11, 1, 1], [13, 1, 0], [14, 1, 1], [1, 0, 0], [15, 1, 0], [6, 1, 1], [5, 0, 1], [4, 1, 0], [13, 0, 0], [11, 0, 1], [8, 1, 1], [12, 0, 0], [9, 0, 1], [14, 0, 1], [2, 1, 1], [15, 0, 0], [3, 1, 0], [10, 0, 0], [0, 1, 0], [3, 0, 0], [1, 1, 0], [2, 0, 1], [4, 0, 0], [16, 0, 0], [6, 0, 1], [5, 1, 1]], [[14, 1, 0], [8, 0, 1], [7, 1, 1], [9, 1, 1], [10, 1, 0], [0, 0, 0], [11, 1, 0], [7, 0, 1], [12, 1, 1], [1, 0, 0], [13, 1, 0], [6, 1, 1], [5, 0, 1], [4, 1, 0], [8, 1, 1], [11, 0, 0], [9, 0, 1], [12, 0, 1], [2, 1, 1], [13, 0, 0], [3, 1, 0], [10, 0, 0], [0, 1, 0], [3, 0, 0], [1, 1, 0], [2, 0, 1], [4, 0, 0], [14, 0, 0], [6, 0, 1], [5, 1, 1]], [[14, 1, 0], [7, 1, 1], [9, 1, 1], [10, 1, 0], [0, 0, 0], [11, 1, 0], [7, 0, 1], [12, 1, 1], [1, 0, 0], [13, 1, 0], [6, 1, 1], [5, 0, 1], [8, 1, 1], [4, 1, 0], [11, 0, 0], [9, 0, 1], [12, 0, 1], [2, 1, 1], [13, 0, 0], [3, 1, 0], [10, 0, 0], [0, 1, 0], [3, 0, 0], [1, 1, 0], [2, 0, 1], [14, 0, 0], [4, 0, 0], [6, 0, 1], [5, 1, 1], [8, 0, 1]], [[14, 1, 0], [9, 1, 1], [7, 1, 1], [10, 1, 0], [0, 0, 0], [11, 1, 0], [12, 1, 1], [7, 0, 1], [1, 0, 0], [13, 1, 0], [6, 1, 1], [5, 0, 1], [8, 1, 1], [4, 1, 0], [11, 0, 0], [12, 0, 1], [9, 0, 1], [2, 1, 1], [13, 0, 0], [3, 1, 0], [10, 0, 0], [0, 1, 0], [3, 0, 0], [1, 1, 0], [2, 0, 1], [14, 0, 0], [4, 0, 0], [6, 0, 1], [5, 1, 1], [8, 0, 1]], [[12, 1, 0], [9, 1, 1], [7, 1, 1], [10, 1, 0], [0, 0, 0], [7, 0, 1], [1, 0, 0], [11, 1, 0], [6, 1, 1], [5, 0, 1], [8, 1, 1], [4, 1, 0], [9, 0, 1], [2, 1, 1], [11, 0, 0], [3, 1, 0], [10, 0, 0], [0, 1, 0], [3, 0, 0], [1, 1, 0], [2, 0, 1], [12, 0, 0], [4, 0, 0], [6, 0, 1], [5, 1, 1], [8, 0, 1]], [[12, 1, 0], [7, 1, 1], [10, 1, 0], [0, 0, 0], [7, 0, 1], [1, 0, 0], [11, 1, 0], [6, 1, 1], [5, 0, 1], [8, 1, 1], [4, 1, 0], [2, 1, 1], [9, 0, 1], [11, 0, 0], [3, 1, 0], [10, 0, 0], [0, 1, 0], [3, 0, 0], [1, 1, 0], [12, 0, 0], [2, 0, 1], [4, 0, 0], [6, 0, 1], [5, 1, 1], [8, 0, 1], [9, 1, 1]], [[10, 1, 0], [5, 1, 1], [8, 1, 0], [0, 0, 0], [5, 0, 1], [1, 0, 0], [9, 1, 0], [4, 1, 1], [3, 0, 1], [6, 1, 1], [7, 0, 1], [9, 0, 0], [2, 1, 0], [8, 0, 0], [0, 1, 0], [2, 0, 0], [1, 1, 0], [10, 0, 0], [4, 0, 1], [3, 1, 1], [6, 0, 1], [7, 1, 1]], [[10, 1, 0], [8, 1, 0], [0, 0, 0], [1, 0, 0], [5, 0, 1], [9, 1, 0], [4, 1, 1], [3, 0, 1], [6, 1, 1], [7, 0, 1], [9, 0, 0], [2, 1, 0], [8, 0, 0], [0, 1, 0], [2, 0, 0], [10, 0, 0], [1, 1, 0], [4, 0, 1], [3, 1, 1], [6, 0, 1], [7, 1, 1], [5, 1, 1]], [[10, 1, 0], [8, 1, 0], [0, 0, 0], [1, 0, 0], [9, 1, 0], [5, 0, 1], [4, 1, 1], [3, 0, 1], [6, 1, 1], [9, 0, 0], [7, 0, 1], [2, 1, 0], [8, 0, 0], [0, 1, 0], [2, 0, 0], [10, 0, 0], [1, 1, 0], [4, 0, 1], [3, 1, 1], [6, 0, 1], [5, 1, 1], [7, 1, 1]], [[10, 1, 0], [7, 1, 1], [8, 1, 0], [0, 0, 0], [1, 0, 0], [9, 1, 0], [5, 0, 1], [4, 1, 1], [3, 0, 1], [6, 1, 1], [9, 0, 0], [2, 1, 0], [7, 0, 1], [8, 0, 0], [0, 1, 0], [10, 0, 0], [2, 0, 0], [1, 1, 0], [4, 0, 1], [3, 1, 1], [6, 0, 1], [5, 1, 1]], [[8, 1, 0], [0, 0, 0], [1, 0, 0], [7, 1, 0], [5, 0, 1], [4, 1, 1], [3, 0, 1], [6, 1, 1], [7, 0, 0], [2, 1, 0], [0, 1, 0], [8, 0, 0], [2, 0, 0], [1, 1, 0], [4, 0, 1], [3, 1, 1], [6, 0, 1], [5, 1, 1]], [[8, 1, 0], [1, 0, 0], [7, 1, 0], [5, 0, 1], [4, 1, 1], [3, 0, 1], [6, 1, 1], [7, 0, 0], [0, 1, 0], [2, 1, 0], [2, 0, 0], [8, 0, 0], [1, 1, 0], [4, 0, 1], [3, 1, 1], [6, 0, 1], [5, 1, 1], [0, 0, 0]], [[7, 1, 0], [1, 0, 0], [6, 1, 0], [4, 0, 1], [3, 1, 1], [2, 0, 1], [5, 1, 1], [6, 0, 0], [0, 1, 0], [7, 0, 0], [1, 1, 0], [3, 0, 1], [2, 1, 1], [5, 0, 1], [4, 1, 1], [0, 0, 0]]]}

==> anc/census_data.json <==
{
 "3_1": {
  "crossings": 3,
  "c": {
   "12": 1,
   "23": 1,
   "13": 1
  },
  "scale": 1000,
  "segments": [
   [
    [
     900,
     0
    ],
    [
     778,
     -650
    ],
    [
     324,
     -1200
    ],
    [
     -154,
     -870
    ],
    [
     -274,
     -1174
    ],
    [
     -915,
     528
    ],
    [
     -450,
     779
    ]
   ],
   [
    [
     -450,
     779
    ],
    [
     242,
     959
    ],
    [
     802,
     778
    ],
    [
     290,
     367
    ],
    [
     627,
     188
    ],
    [
     -130,
     153
    ],
    [
     -450,
     -779
    ]
   ],
   [
    [
     -450,
     -779
    ],
    [
     -651,
     -649
    ],
    [
     -284,
     -328
    ],
    [
     -137,
     -408
    ],
    [
     82,
     -813
    ],
    [
     346,
     -470
    ],
    [
     -219,
     -226
    ],
    [
     900,
     0
    ]
   ]
  ]
 },
 "4_1": {
  "crossings": 4,
  "c": {
   "13": 2,
   "12": 1,
   "23": 1
  },
  "gauss": [
   -1,
   2,
   -3,
   4,
   -2,
   1,
   -4,
   3
  ],
  "writhe": [
   -1,
   -1,
   1,
   1
  ],
  "cuts": [
   1,
   4,
   6
  ],
  "previous": {
   "crossings": 5,
   "c": {
    "12": 3,
    "23": 1,
    "13": 1
   },
   "scale": 1000,
   "segments": [
    [
     [
      900,
      0
     ],
     [
      1138,
      -1075
     ],
     [
      -210,
      -1115
     ],
     [
      -415,
      -16
     ],
     [
      -968,
      235
     ],
     [
      -450,
      779
     ]
    ],
    [
     [
      -450,
      779
     ],
     [
      -1163,
      756
     ],
     [
      999,
      1200
     ],
     [
      -675,
      442
     ],
     [
      -763,
      -1017
     ],
     [
      810,
      -1083
     ],
     [
      -662,
      24
     ],
     [
      -450,
      -779
     ]
    ],
    [
     [
      -450,
      -779
     ],
     [
      -66,
      418
     ],
     [
      373,
      780
     ],
     [
      891,
      142
     ],
     [
      414,
      662
     ],
     [
      900,
      0
     ]
    ]
   ]
  }
 },
 "5_1": {
  "crossings": 9,
  "c": {
   "12": 3,
   "23": 2,
   "13": 4
  },
  "pd": [
   [
    7,
    3,
    8,
    2
   ],
   [
    11,
    4,
    12,
    5
   ],
   [
    5,
    12,
    6,
    13
   ],
   [
    13,
    10,
    14,
    11
   ],
   [
    9,
    0,
    10,
    1
   ],
   [
    17,
    8,
    0,
    9
   ],
   [
    6,
    15,
    7,
    16
   ],
   [
    3,
    15,
    4,
    14
   ],
   [
    1,
    16,
    2,
    17
   ]
  ],
  "segments_11_crossings": [
   [
    [
     900,
     0
    ],
    [
     -118,
     -903
    ],
    [
     -506,
     -805
    ],
    [
     -301,
     -649
    ],
    [
     -169,
     -355
    ],
    [
     207,
     69
    ],
    [
     496,
     -99
    ],
    [
     -450,
     779
    ]
   ],
   [
    [
     -450,
     779
    ],
    [
     -852,
     349
    ],
    [
     360,
     670
    ],
    [
     988,
     33
    ],
    [
     852,
     -307
    ],
    [
     -855,
     -52
    ],
    [
     -893,
     -794
    ],
    [
     -450,
     -779
    ]
   ],
   [
    [
     -450,
     -779
    ],
    [
     129,
     -483
    ],
    [
     -579,
     -378
    ],
    [
     -448,
     -289
    ],
    [
     544,
     320
    ],
    [
     -519,
     787
    ],
    [
     813,
     870
    ],
    [
     900,
     0
    ]
   ]
  ]
 },
 "5_2": {
  "crossings": 6,
  "c": {
   "12": 3,
   "13": 1,
   "23": 2
  },
  "gauss": [
   1,
   2,
   -3,
   4,
   5,
   -1,
   -4,
   6,
   -2,
   3,
   -6,
   -5
  ],
  "writhe": [
   -1,
   -1,
   -1,
   1,
   -1,
   -1
  ],
  "cuts": [
   1,
   5,
   10
  ],
  "previous": {
   "crossings": 7,
   "c": {
    "12": 2,
    "23": 3,
    "13": 2
   },
   "scale": 1000,
   "segments": [
    [
     [
      900,
      0
     ],
     [
      1200,
      816
     ],
     [
      1200,
      1052
     ],
     [
      130,
      173
     ],
     [
      -463,
      -26
     ],
     [
      -450,
      779
     ]
    ],
    [
     [
      -450,
      779
     ],
     [
      197,
      -717
     ],
     [
      624,
      1169
     ],
     [
      -768,
      1200
     ],
     [
      -1073,
      -731
     ],
     [
      -450,
      -779
     ]
    ],
    [
     [
      -450,
      -779
     ],
     [
      -635,
      -406
     ],
     [
      -472,
      851
     ],
     [
      340,
      -801
     ],
     [
      1200,
      -1008
     ],
     [
      -1150,
      -1149
     ],
     [
      -602,
      910
     ],
     [
      -568,
      336
     ],
     [
      -518,
      1069
     ],
     [
      900,
      0
     ]
    ]
   ]
  }
 },
 "6_1": {
  "crossings": 7,
  "c": {
   "12": 2,
   "23": 2,
   "13": 3
  },
  "gauss": [
   1,
   -2,
   -3,
   4,
   -5,
   -1,
   6,
   7,
   -4,
   3,
   -7,
   5,
   2,
   -6
  ],
  "writhe": [
   -1,
   1,
   1,
   1,
   -1,
   -1,
   -1
  ],
  "cuts": [
   1,
   6,
   10
  ],
  "previous": {
   "crossings": 10,
   "c": {
    "12": 3,
    "23": 3,
    "13": 4
   },
   "scale": 1000,
   "segments": [
    [
     [
      900,
      0
     ],
     [
      452,
      -806
     ],
     [
      575,
      -928
     ],
     [
      -745,
      -1152
     ],
     [
      -1194,
      978
     ],
     [
      -26,
      -150
     ],
     [
      497,
      167
     ],
     [
      -450,
      779
     ]
    ],
    [
     [
      -450,
      779
     ],
     [
      522,
      75
     ],
     [
      1200,
      -478
     ],
     [
      1200,
      689
     ],
     [
      -714,
      853
     ],
     [
      484,
      -311
     ],
     [
      -450,
      -779
     ]
    ],
    [
     [
      -450,
      -779
     ],
     [
      595,
      -514
     ],
     [
      -443,
      306
     ],
     [
      -109,
      -227
     ],
     [
      -857,
      554
     ],
     [
      114,
      744
     ],
     [
      900,
      0
     ]
    ]
   ]
  }
 },
 "6_2": {
  "crossings": 6,
  "c": {
   "12": 2,
   "23": 2,
   "13": 2
  },
  "gauss": [
   1,
   -2,
   3,
   -4,
   5,
   -1,
   6,
   -3,
   2,
   -6,
   4,
   -5
  ],
  "writhe": [
   -1,
   1,
   1,
   -1,
   -1,
   -1
  ],
  "cuts": [
   1,
   5,
   9
  ],
  "previous": {
   "crossings": 9,
   "c": {
    "12": 3,
    "23": 4,
    "13": 2
   },
   "scale": 10000,
   "segments": [
    [
     [
      9021,
      15
     ],
     [
      6531,
      -1939
     ],
     [
      5832,
      -4592
     ],
     [
      -6051,
      -10394
     ],
     [
      -6528,
      -5363
     ],
     [
      -11976,
      -1655
     ],
     [
      -3131,
      -6964
     ],
     [
      3810,
      -5523
     ],
     [
      191,
      3342
     ],
     [
      -11981,
      -240
     ],
     [
      -4476,
      7805
     ]
    ],
    [
     [
      -4476,
      7805
     ],
     [
      -12002,
      11976
     ],
     [
      11996,
      12007
     ],
     [
      -11567,
      -1497
     ],
     [
      9996,
      3394
     ],
     [
      11986,
      1583
     ],
     [
      8051,
      -9988
     ],
     [
      2880,
      -9173
     ],
     [
      -4530,
      -7795
     ]
    ],
    [
     [
      -4530,
      -7795
     ],
     [
      -965,
      -7865
     ],
     [
      -3080,
      -4921
     ],
     [
      4444,
      7927
     ],
     [
      5168,
      8359
     ],
     [
      -2057,
      4469
     ],
     [
      10209,
      11989
     ],
     [
      9021,
      15
     ]
    ]
   ]
  }
 },
 "6_3": {
  "crossings": 6,
  "c": {
   "12": 2,
   "23": 2,
   "13": 2
  },
  "scale": 1000,
  "segments": [
   [
    [
     900,
     0
    ],
    [
     854,
     107
    ],
    [
     -527,
     -560
    ],
    [
     -326,
     614
    ],
    [
     330,
     420
    ],
    [
     -235,
     733
    ],
    [
     -450,
     779
    ]
   ],
   [
    [
     -450,
     779
    ],
    [
     -774,
     142
    ],
    [
     -850,
     -776
    ],
    [
     -220,
     -1200
    ],
    [
     767,
     -309
    ],
    [
     -92,
     -46
    ],
    [
     -450,
     -779
    ]
   ],
   [
    [
     -450,
     -779
    ],
    [
     -724,
     -694
    ],
    [
     -660,
     -278
    ],
    [
     -296,
     355
    ],
    [
     -332,
     58
    ],
    [
     718,
     -680
    ],
    [
     900,
     0
    ]
   ]
  ]
 },
 "7_1": {
  "crossings": 17,
  "c": {
   "12": 3,
   "23": 5,
   "13": 9
  },
  "pd": [
   [
    8,
    0,
    9,
    33
   ],
   [
    0,
    22,
    1,
    21
   ],
   [
    4,
    1,
    5,
    2
   ],
   [
    2,
    19,
    3,
    20
   ],
   [
    20,
    3,
    21,
    4
   ],
   [
    5,
    30,
    6,
    31
   ],
   [
    6,
    23,
    7,
    24
   ],
   [
    7,
    29,
    8,
    28
   ],
   [
    18,
    9,
    19,
    10
   ],
   [
    10,
    31,
    11,
    32
   ],
   [
    11,
    24,
    12,
    25
   ],
   [
    12,
    28,
    13,
    27
   ],
   [
    16,
    13,
    17,
    14
   ],
   [
    14,
    25,
    15,
    26
   ],
   [
    26,
    15,
    27,
    16
   ],
   [
    32,
    17,
    33,
    18
   ],
   [
    29,
    23,
    30,
    22
   ]
  ]
 },
 "7_2": {
  "crossings": 9,
  "c": {
   "12": 3,
   "23": 3,
   "13": 3
  },
  "gauss": [
   1,
   -2,
   3,
   -4,
   -5,
   6,
   7,
   -1,
   -6,
   8,
   9,
   -3,
   4,
   -9,
   2,
   5,
   -8,
   -7
  ],
  "writhe": [
   -1,
   1,
   -1,
   -1,
   -1,
   1,
   -1,
   -1,
   -1
  ],
  "cuts": [
   1,
   7,
   13
  ],
  "previous": {
   "crossings": 26,
   "c": {
    "12": 5,
    "23": 10,
    "13": 11
   },
   "scale": 1000,
   "segments": [
    [
     [
      900,
      0
     ],
     [
      -844,
      -360
     ],
     [
      -719,
      -978
     ],
     [
      -1200,
      152
     ],
     [
      -1200,
      331
     ],
     [
      -734,
      1200
     ],
     [
      464,
      967
     ],
     [
      -149,
      579
     ],
     [
      578,
      659
     ],
     [
      533,
      119
     ],
     [
      -1040,
      527
     ],
     [
      -450,
      779
     ]
    ],
    [
     [
      -450,
      779
     ],
     [
      -583,
      634
     ],
     [
      -689,
      728
     ],
     [
      -959,
      61
     ],
     [
      -275,
      2
     ],
     [
      -146,
      -317
     ],
     [
      -548,
      -822
     ],
     [
      238,
      -937
     ],
     [
      603,
      -685
     ],
     [
      1046,
      85
     ],
     [
      75,
      -299
     ],
     [
      -450,
      -779
     ]
    ],
    [
     [
      -450,
      -779
     ],
     [
      889,
      -924
     ],
     [
      599,
      -365
     ],
     [
      -242,
      -453
     ],
     [
      -670,
      -131
     ],
     [
      -454,
      -217
     ],
     [
      -1064,
      628
     ],
     [
      -229,
      800
     ],
     [
      93,
      848
     ],
     [
      811,
      844
     ],
     [
      117,
      809
     ],
     [
      900,
      0
     ]
    ]
   ]
  }
 },
 "7_3": {
  "crossings": 14,
  "c": {
   "12": 5,
   "23": 7,
   "13": 2
  },
  "pd": [
   [
    12,
    27,
    13,
    0
   ],
   [
    0,
    25,
    1,
    26
   ],
   [
    1,
    20,
    2,
    21
   ],
   [
    2,
    15,
    3,
    16
   ],
   [
    3,
    19,
    4,
    18
   ],
   [
    4,
    24,
    5,
    23
   ],
   [
    10,
    5,
    11,
    6
   ],
   [
    6,
    21,
    7,
    22
   ],
   [
    7,
    16,
    8,
    17
   ],
   [
    17,
    8,
    18,
    9
   ],
   [
    22,
    9,
    23,
    10
   ],
   [
    26,
    11,
    27,
    12
   ],
   [
    24,
    14,
    25,
    13
   ],
   [
    19,
    15,
    20,
    14
   ]
  ],
  "cut": [
   8,
   15,
   27
  ],
  "rule": 1
 },
 "7_4": {
  "crossings": 11,
  "c": {
   "12": 2,
   "23": 2,
   "13": 7
  },
  "gauss": [
   -1,
   2,
   -3,
   -4,
   -5,
   -6,
   7,
   -8,
   -9,
   10,
   11,
   -7,
   -2,
   3,
   8,
   -11,
   6,
   1,
   4,
   9,
   -10,
   5
  ],
  "writhe": [
   1,
   -1,
   -1,
   -1,
   1,
   1,
   -1,
   -1,
   -1,
   -1,
   -1
  ],
  "cuts": [
   1,
   10,
   14
  ],
  "previous": {
   "crossings": 29,
   "c": {
    "12": 5,
    "23": 13,
    "13": 11
   },
   "scale": 1000,
   "segments": [
    [
     [
      900,
      0
     ],
     [
      1200,
      -933
     ],
     [
      -949,
      -893
     ],
     [
      -1043,
      -632
     ],
     [
      -59,
      -816
     ],
     [
      152,
      -548
     ],
     [
      723,
      -579
     ],
     [
      710,
      234
     ],
     [
      1200,
      275
     ],
     [
      498,
      1200
     ],
     [
      595,
      250
     ],
     [
      -450,
      779
     ]
    ],
    [
     [
      -450,
      779
     ],
     [
      -909,
      835
     ],
     [
      -613,
      -171
     ],
     [
      -223,
      163
     ],
     [
      -699,
      -895
     ],
     [
      754,
      -898
     ],
     [
      948,
      -907
     ],
     [
      -132,
      -532
     ],
     [
      -240,
      -386
     ],
     [
      456,
      1200
     ],
     [
      -340,
      -263
     ],
     [
      -335,
      -649
     ],
     [
      -526,
      -610
     ],
     [
      -450,
      -779
     ]
    ],
    [
     [
      -450,
      -779
     ],
     [
      -470,
      -363
     ],
     [
      -1200,
      -1200
     ],
     [
      -116,
      -1051
     ],
     [
      -181,
      -301
     ],
     [
      1028,
      -857
     ],
     [
      1123,
      -223
     ],
     [
      76,
      208
     ],
     [
      -863,
      31
     ],
     [
      -437,
      923
     ],
     [
      369,
      804
     ],
     [
      433,
      727
     ],
     [
      900,
      0
     ]
    ]
   ]
  }
 },
 "7_5": {
  "crossings": 12,
  "c": {
   "12": 2,
   "23": 3,
   "13": 7
  },
  "gauss": [
   -1,
   -2,
   3,
   -4,
   -5,
   -6,
   -7,
   8,
   -9,
   10,
   -8,
   11,
   12,
   -3,
   4,
   -12,
   2,
   5,
   -11,
   1,
   6,
   9,
   -10,
   7
  ],
  "writhe": [
   1,
   1,
   -1,
   -1,
   -1,
   -1,
   1,
   -1,
   -1,
   -1,
   -1,
   -1
  ],
  "cuts": [
   1,
   10,
   15
  ],
  "previous": {
   "crossings": 30,
   "c": {
    "12": 16,
    "23": 7,
    "13": 7
   },
   "scale": 1000,
   "segments": [
    [
     [
      900,
      0
     ],
     [
      1070,
      -1160
     ],
     [
      -1200,
      -730
     ],
     [
      876,
      -190
     ],
     [
      529,
      305
     ],
     [
      -1118,
      296
     ],
     [
      868,
      356
     ],
     [
      1200,
      793
     ],
     [
      -450,
      779
     ]
    ],
    [
     [
      -450,
      779
     ],
     [
      1200,
      601
     ],
     [
      709,
      -686
     ],
     [
      135,
      -352
     ],
     [
      499,
      -46
     ],
     [
      -224,
      125
     ],
     [
      -951,
      1200
     ],
     [
      -1200,
      -617
     ],
     [
      268,
      -1200
     ],
     [
      -604,
      374
     ],
     [
      -450,
      -779
     ]
    ],
    [
     [
      -450,
      -779
     ],
     [
      153,
      26
     ],
     [
      -602,
      -188
     ],
     [
      -566,
      -792
     ],
     [
      -1200,
      942
     ],
     [
      804,
      971
     ],
     [
      1050,
      543
     ],
     [
      900,
      0
     ]
    ]
   ]
  }
 },
 "7_6": {
  "crossings": 7,
  "c": {
   "12": 2,
   "23": 2,
   "13": 3
  },
  "gauss": [
   -1,
   2,
   -3,
   4,
   -5,
   6,
   -4,
   7,
   -2,
   1,
   -7,
   5,
   -6,
   3
  ],
  "writhe": [
   -1,
   -1,
   1,
   -1,
   -1,
   -1,
   1
  ],
  "cuts": [
   1,
   6,
   10
  ],
  "previous": {
   "crossings": 9,
   "c": {
    "12": 3,
    "23": 2,
    "13": 4
   },
   "scale": 1000,
   "segments": [
    [
     [
      900,
      0
     ],
     [
      565,
      612
     ],
     [
      415,
      -592
     ],
     [
      20,
      -922
     ],
     [
      -602,
      -376
     ],
     [
      -450,
      779
     ]
    ],
    [
     [
      -450,
      779
     ],
     [
      332,
      981
     ],
     [
      56,
      188
     ],
     [
      646,
      90
     ],
     [
      173,
      -303
     ],
     [
      -450,
      -779
     ]
    ],
    [
     [
      -450,
      -779
     ],
     [
      -210,
      -397
     ],
     [
      -83,
      -640
     ],
     [
      -820,
      -985
     ],
     [
      -851,
      218
     ],
     [
      900,
      0
     ]
    ]
   ]
  }
 },
 "7_7": {
  "crossings": 7,
  "c": {
   "12": 2,
   "23": 3,
   "13": 2
  },
  "scale": 1000,
  "segments": [
   [
    [
     900,
     0
    ],
    [
     671,
     137
    ],
    [
     399,
     286
    ],
    [
     2,
     988
    ],
    [
     -398,
     -503
    ],
    [
     -450,
     779
    ]
   ],
   [
    [
     -450,
     779
    ],
    [
     -882,
     -848
    ],
    [
     -31,
     635
    ],
    [
     538,
     154
    ],
    [
     -219,
     -281
    ],
    [
     -450,
     -779
    ]
   ],
   [
    [
     -450,
     -779
    ],
    [
     -766,
     -907
    ],
    [
     -588,
     -508
    ],
    [
     -501,
     147
    ],
    [
     340,
     -943
    ],
    [
     900,
     0
    ]
   ]
  ]
 },
 "8_1": {
  "crossings": 10,
  "c": {
   "12": 2,
   "23": 3,
   "13": 5
  },
  "gauss": [
   1,
   -2,
   -3,
   -4,
   5,
   -6,
   -7,
   -1,
   8,
   9,
   10,
   -5,
   4,
   -10,
   6,
   3,
   -9,
   7,
   2,
   -8
  ],
  "writhe": [
   -1,
   1,
   1,
   1,
   1,
   -1,
   -1,
   -1,
   -1,
   -1
  ],
  "cuts": [
   1,
   8,
   13
  ],
  "previous": {
   "crossings": 24,
   "c": {
    "12": 9,
    "23": 8,
    "13": 7
   },
   "scale": 1000,
   "segments": [
    [
     [
      900,
      0
     ],
     [
      417,
      1200
     ],
     [
      -991,
      1120
     ],
     [
      -767,
      -661
     ],
     [
      1059,
      -1088
     ],
     [
      597,
      215
     ],
     [
      -145,
      208
     ],
     [
      -450,
      779
     ]
    ],
    [
     [
      -450,
      779
     ],
     [
      -767,
      278
     ],
     [
      413,
      248
     ],
     [
      -884,
      1200
     ],
     [
      -1047,
      778
     ],
     [
      -1200,
      -274
     ],
     [
      1033,
      102
     ],
     [
      1200,
      -125
     ],
     [
      451,
      2
     ],
     [
      -450,
      -779
     ]
    ],
    [
     [
      -450,
      -779
     ],
     [
      -556,
      -384
     ],
     [
      -81,
      -143
     ],
     [
      138,
      337
     ],
     [
      -892,
      -554
     ],
     [
      -997,
      -416
     ],
     [
      773,
      1180
     ],
     [
      1200,
      596
     ],
     [
      766,
      845
     ],
     [
      900,
      0
     ]
    ]
   ]
  }
 },
 "8_2": {
  "crossings": 12,
  "c": {
   "12": 3,
   "23": 3,
   "13": 6
  },
  "gauss": [
   -1,
   2,
   -3,
   4,
   -5,
   -6,
   -7,
   8,
   -9,
   10,
   -8,
   11,
   -2,
   12,
   -4,
   3,
   -12,
   5,
   -11,
   1,
   6,
   9,
   -10,
   7
  ],
  "writhe": [
   1,
   -1,
   1,
   1,
   -1,
   -1,
   1,
   -1,
   -1,
   -1,
   -1,
   -1
  ],
  "cuts": [
   1,
   10,
   16
  ],
  "previous": {
   "crossings": 28,
   "c": {
    "12": 7,
    "23": 13,
    "13": 8
   },
   "scale": 1000,
   "segments": [
    [
     [
      900,
      0
     ],
     [
      1200,
      -683
     ],
     [
      284,
      -680
     ],
     [
      247,
      -666
     ],
     [
      1052,
      1200
     ],
     [
      -630,
      199
     ],
     [
      229,
      -711
     ],
     [
      -1105,
      -767
     ],
     [
      -1172,
      -120
     ],
     [
      -450,
      779
     ]
    ],
    [
     [
      -450,
      779
     ],
     [
      -402,
      1080
     ],
     [
      -1200,
      1200
     ],
     [
      -1165,
      60
     ],
     [
      -11,
      -61
     ],
     [
      -152,
      417
     ],
     [
      1200,
      -108
     ],
     [
      39,
      -237
     ],
     [
      -127,
      -305
     ],
     [
      -296,
      -333
     ],
     [
      -755,
      -798
     ],
     [
      -450,
      -779
     ]
    ],
    [
     [
      -450,
      -779
     ],
     [
      -1124,
      -575
     ],
     [
      -650,
      -1200
     ],
     [
      -111,
      -305
     ],
     [
      -843,
      74
     ],
     [
      -1200,
      820
     ],
     [
      40,
      1200
     ],
     [
      -241,
      -34
     ],
     [
      32,
      -489
     ],
     [
      1087,
      1200
     ],
     [
      900,
      0
     ]
    ]
   ]
  }
 },
 "8_3": {
  "crossings": 12,
  "c": {
   "12": 2,
   "23": 2,
   "13": 8
  },
  "gauss": [
   -1,
   -2,
   3,
   -4,
   -5,
   -6,
   -7,
   8,
   -9,
   -10,
   11,
   12,
   -8,
   -3,
   2,
   7,
   -12,
   9,
   4,
   1,
   6,
   -11,
   10,
   5
  ],
  "writhe": [
   -1,
   -1,
   -1,
   1,
   1,
   -1,
   -1,
   -1,
   1,
   1,
   1,
   1
  ],
  "cuts": [
   1,
   11,
   15
  ],
  "previous": {
   "crossings": 14,
   "c": {
    "12": 4,
    "23": 2,
    "13": 8
   },
   "pd": [
    [
     1,
     24,
     2,
     25
    ],
    [
     16,
     0,
     17,
     27
    ],
    [
     26,
     18,
     27,
     17
    ],
    [
     21,
     14,
     22,
     15
    ],
    [
     8,
     23,
     9,
     24
    ],
    [
     11,
     1,
     12,
     0
    ],
    [
     25,
     13,
     26,
     12
    ],
    [
     10,
     8,
     11,
     7
    ],
    [
     18,
     5,
     19,
     6
    ],
    [
     22,
     9,
     23,
     10
    ],
    [
     13,
     2,
     14,
     3
    ],
    [
     15,
     7,
     16,
     6
    ],
    [
     19,
     5,
     20,
     4
    ],
    [
     20,
     3,
     21,
     4
    ]
   ]
  }
 },
 "8_4": {
  "crossings": 11,
  "c": {
   "12": 2,
   "23": 4,
   "13": 5
  },
  "gauss": [
   1,
   -2,
   -3,
   -4,
   5,
   -6,
   -7,
   8,
   9,
   -5,
   10,
   -1,
   11,
   3,
   -8,
   7,
   2,
   -11,
   4,
   -9,
   6,
   -10
  ],
  "writhe": [
   -1,
   1,
   -1,
   -1,
   -1,
   1,
   1,
   1,
   1,
   -1,
   -1
  ],
  "cuts": [
   1,
   8,
   14
  ],
  "previous": {
   "crossings": 36,
   "c": {
    "12": 12,
    "23": 15,
    "13": 9
   },
   "scale": 1000,
   "segments": [
    [
     [
      900,
      0
     ],
     [
      1200,
      61
     ],
     [
      1200,
      815
     ],
     [
      -213,
      -377
     ],
     [
      542,
      -428
     ],
     [
      953,
      -1074
     ],
     [
      1200,
      -1200
     ],
     [
      -1200,
      -1012
     ],
     [
      -1200,
      -880
     ],
     [
      -174,
      342
     ],
     [
      -893,
      1067
     ],
     [
      -450,
      779
     ]
    ],
    [
     [
      -450,
      779
     ],
     [
      -451,
      428
     ],
     [
      466,
      1025
     ],
     [
      980,
      -554
     ],
     [
      644,
      -472
     ],
     [
      368,
      -9
     ],
     [
      287,
      -704
     ],
     [
      -1200,
      -1200
     ],
     [
      -992,
      128
     ],
     [
      407,
      98
     ],
     [
      239,
      26
     ],
     [
      -450,
      -779
     ]
    ],
    [
     [
      -450,
      -779
     ],
     [
      -657,
      14
     ],
     [
      -912,
      431
     ],
     [
      -1106,
      540
     ],
     [
      -471,
      1200
     ],
     [
      -98,
      971
     ],
     [
      1200,
      1200
     ],
     [
      -446,
      318
     ],
     [
      1200,
      -853
     ],
     [
      1200,
      38
     ],
     [
      101,
      -59
     ],
     [
      900,
      0
     ]
    ]
   ]
  }
 },
 "8_5": {
  "crossings": 23,
  "c": {
   "13": 9,
   "12": 7,
   "23": 7
  },
  "gauss": [
   -1,
   2,
   3,
   -4,
   5,
   -6,
   7,
   -8,
   -9,
   -10,
   11,
   -12,
   13,
   -14,
   15,
   -16,
   17,
   -15,
   18,
   19,
   20,
   -3,
   21,
   -5,
   22,
   -7,
   -2,
   -11,
   23,
   -13,
   12,
   -23,
   14,
   -20,
   4,
   -21,
   6,
   -22,
   8,
   1,
   10,
   -18,
   16,
   -17,
   -19,
   9
  ],
  "writhe": [
   -1,
   1,
   -1,
   1,
   1,
   -1,
   -1,
   1,
   1,
   -1,
   1,
   -1,
   -1,
   1,
   1,
   1,
   1,
   -1,
   1,
   1,
   -1,
   1,
   1
  ],
  "cuts": [
   1,
   17,
   31
  ],
  "previous": {
   "crossings": 33,
   "c": {
    "12": 11,
    "23": 11,
    "13": 11
   },
   "pd": [
    [
     16,
     65,
     17,
     0
    ],
    [
     0,
     47,
     1,
     48
    ],
    [
     12,
     2,
     13,
     1
    ],
    [
     2,
     46,
     3,
     45
    ],
    [
     6,
     4,
     7,
     3
    ],
    [
     4,
     33,
     5,
     34
    ],
    [
     32,
     5,
     33,
     6
    ],
    [
     34,
     8,
     35,
     7
    ],
    [
     31,
     8,
     32,
     9
    ],
    [
     30,
     10,
     31,
     9
    ],
    [
     29,
     10,
     30,
     11
    ],
    [
     46,
     12,
     47,
     11
    ],
    [
     13,
     60,
     14,
     61
    ],
    [
     14,
     50,
     15,
     49
    ],
    [
     15,
     63,
     16,
     62
    ],
    [
     28,
     18,
     29,
     17
    ],
    [
     18,
     51,
     19,
     52
    ],
    [
     36,
     19,
     37,
     20
    ],
    [
     37,
     21,
     38,
     20
    ],
    [
     38,
     21,
     39,
     22
    ],
    [
     22,
     54,
     23,
     53
    ],
    [
     40,
     24,
     41,
     23
    ],
    [
     24,
     55,
     25,
     56
    ],
    [
     25,
     51,
     26,
     50
    ],
    [
     26,
     64,
     27,
     63
    ],
    [
     64,
     28,
     65,
     27
    ],
    [
     52,
     36,
     53,
     35
    ],
    [
     54,
     39,
     55,
     40
    ],
    [
     58,
     42,
     59,
     41
    ],
    [
     57,
     42,
     58,
     43
    ],
    [
     56,
     44,
     57,
     43
    ],
    [
     59,
     44,
     60,
     45
    ],
    [
     61,
     49,
     62,
     48
    ]
   ],
   "cut": [
    5,
    27,
    49
   ],
   "rule": 1
  }
 },
 "8_6": {
  "crossings": 9,
  "c": {
   "12": 2,
   "23": 3,
   "13": 4
  },
  "gauss": [
   1,
   -2,
   -3,
   4,
   -5,
   -6,
   7,
   -1,
   8,
   9,
   -4,
   3,
   -9,
   5,
   2,
   -8,
   6,
   -7
  ],
  "writhe": [
   -1,
   1,
   1,
   1,
   -1,
   -1,
   -1,
   -1,
   -1
  ],
  "cuts": [
   1,
   7,
   12
  ],
  "previous": {
   "crossings": 21,
   "c": {
    "12": 7,
    "23": 8,
    "13": 6
   },
   "scale": 1000,
   "segments": [
    [
     [
      900,
      0
     ],
     [
      -444,
      -669
     ],
     [
      813,
      -933
     ],
     [
      -539,
      -942
     ],
     [
      -175,
      503
     ],
     [
      172,
      471
     ],
     [
      -1178,
      1200
     ],
     [
      -1200,
      124
     ],
     [
      -450,
      779
     ]
    ],
    [
     [
      -450,
      779
     ],
     [
      -960,
      809
     ],
     [
      -1200,
      -1200
     ],
     [
      298,
      221
     ],
     [
      398,
      -277
     ],
     [
      607,
      -505
     ],
     [
      522,
      394
     ],
     [
      861,
      518
     ],
     [
      1200,
      -896
     ],
     [
      583,
      -686
     ],
     [
      -597,
      -1037
     ],
     [
      -450,
      -779
     ]
    ],
    [
     [
      -450,
      -779
     ],
     [
      -1200,
      315
     ],
     [
      1043,
      871
     ],
     [
      1066,
      79
     ],
     [
      -182,
      393
     ],
     [
      35,
      153
     ],
     [
      -91,
      -393
     ],
     [
      798,
      119
     ],
     [
      900,
      0
     ]
    ]
   ]
  }
 },
 "8_7": {
  "crossings": 12,
  "c": {
   "12": 4,
   "23": 5,
   "13": 3
  },
  "scale": 1000,
  "segments": [
   [
    [
     900,
     0
    ],
    [
     919,
     60
    ],
    [
     1103,
     -96
    ],
    [
     910,
     425
    ],
    [
     432,
     733
    ],
    [
     1152,
     748
    ],
    [
     1200,
     -195
    ],
    [
     -1200,
     -323
    ],
    [
     -542,
     -60
    ],
    [
     -450,
     779
    ]
   ],
   [
    [
     -450,
     779
    ],
    [
     -194,
     254
    ],
    [
     522,
     -167
    ],
    [
     819,
     629
    ],
    [
     -873,
     832
    ],
    [
     -450,
     -779
    ]
   ],
   [
    [
     -450,
     -779
    ],
    [
     -1200,
     -730
    ],
    [
     -1160,
     -583
    ],
    [
     574,
     695
    ],
    [
     900,
     0
    ]
   ]
  ]
 },
 "8_8": {
  "crossings": 9,
  "c": {
   "12": 2,
   "23": 3,
   "13": 4
  },
  "gauss": [
   1,
   -2,
   -3,
   4,
   -5,
   -6,
   7,
   -1,
   8,
   9,
   -4,
   5,
   -9,
   3,
   6,
   -8,
   2,
   -7
  ],
  "writhe": [
   -1,
   -1,
   -1,
   1,
   1,
   1,
   -1,
   1,
   1
  ],
  "cuts": [
   1,
   7,
   12
  ],
  "previous": {
   "crossings": 12,
   "c": {
    "12": 2,
    "23": 4,
    "13": 6
   },
   "scale": 1000,
   "segments": [
    [
     [
      900,
      0
     ],
     [
      1200,
      -300
     ],
     [
      1200,
      235
     ],
     [
      16,
      217
     ],
     [
      1179,
      -1080
     ],
     [
      641,
      -749
     ],
     [
      -492,
      -326
     ],
     [
      -929,
      -539
     ],
     [
      -334,
      -219
     ],
     [
      -450,
      779
     ]
    ],
    [
     [
      -450,
      779
     ],
     [
      1200,
      944
     ],
     [
      -169,
      1147
     ],
     [
      -509,
      1200
     ],
     [
      -1200,
      -846
     ],
     [
      -519,
      41
     ],
     [
      20,
      158
     ],
     [
      -89,
      340
     ],
     [
      278,
      -159
     ],
     [
      103,
      -265
     ],
     [
      -450,
      -779
     ]
    ],
    [
     [
      -450,
      -779
     ],
     [
      -101,
      412
     ],
     [
      15,
      678
     ],
     [
      -225,
      500
     ],
     [
      -372,
      612
     ],
     [
      -655,
      378
     ],
     [
      -510,
      -687
     ],
     [
      -907,
      -750
     ],
     [
      -415,
      -988
     ],
     [
      -142,
      -256
     ],
     [
      900,
      0
     ]
    ]
   ]
  }
 },
 "8_9": {
  "crossings": 12,
  "c": {
   "12": 3,
   "23": 4,
   "13": 5
  },
  "gauss": [
   1,
   -2,
   -3,
   -4,
   5,
   -6,
   7,
   -8,
   9,
   -7,
   10,
   -5,
   11,
   -1,
   12,
   3,
   8,
   -9,
   2,
   -12,
   4,
   -10,
   6,
   -11
  ],
  "writhe": [
   1,
   -1,
   1,
   1,
   1,
   -1,
   -1,
   -1,
   -1,
   -1,
   1,
   1
  ],
  "cuts": [
   1,
   9,
   16
  ],
  "previous": {
   "crossings": 32,
   "c": {
    "12": 12,
    "23": 13,
    "13": 7
   },
   "scale": 1000,
   "segments": [
    [
     [
      900,
      0
     ],
     [
      918,
      -1144
     ],
     [
      659,
      -1200
     ],
     [
      777,
      -500
     ],
     [
      137,
      -722
     ],
     [
      -362,
      427
     ],
     [
      -679,
      609
     ],
     [
      -6,
      -980
     ],
     [
      -966,
      -615
     ],
     [
      -1200,
      -397
     ],
     [
      -1013,
      827
     ],
     [
      -450,
      779
     ]
    ],
    [
     [
      -450,
      779
     ],
     [
      -240,
      457
     ],
     [
      324,
      -237
     ],
     [
      584,
      -235
     ],
     [
      1200,
      -203
     ],
     [
      586,
      984
     ],
     [
      467,
      521
     ],
     [
      -753,
      1200
     ],
     [
      -961,
      -716
     ],
     [
      -440,
      188
     ],
     [
      583,
      -497
     ],
     [
      1074,
      -1054
     ],
     [
      -450,
      -779
     ]
    ],
    [
     [
      -450,
      -779
     ],
     [
      -521,
      -175
     ],
     [
      9,
      -676
     ],
     [
      30,
      -445
     ],
     [
      -134,
      478
     ],
     [
      -967,
      315
     ],
     [
      -880,
      742
     ],
     [
      -528,
      1117
     ],
     [
      532,
      817
     ],
     [
      573,
      243
     ],
     [
      290,
      525
     ],
     [
      430,
      -987
     ],
     [
      900,
      0
     ]
    ]
   ]
  }
 },
 "8_10": {
  "crossings": 21,
  "c": {
   "13": 8,
   "12": 6,
   "23": 7
  },
  "gauss": [
   -1,
   2,
   -3,
   4,
   -5,
   6,
   -7,
   8,
   -9,
   10,
   -11,
   12,
   -13,
   -14,
   -6,
   15,
   16,
   17,
   -2,
   18,
   -4,
   19,
   -12,
   20,
   -10,
   21,
   -8,
   9,
   -21,
   7,
   14,
   5,
   -18,
   3,
   -17,
   1,
   -15,
   11,
   -20,
   13,
   -19,
   -16
  ],
  "writhe": [
   -1,
   1,
   1,
   -1,
   -1,
   1,
   1,
   -1,
   -1,
   1,
   1,
   -1,
   -1,
   -1,
   -1,
   1,
   1,
   -1,
   -1,
   1,
   -1
  ],
  "cuts": [
   1,
   15,
   28
  ],
  "previous": {
   "crossings": 27,
   "c": {
    "12": 5,
    "23": 15,
    "13": 7
   },
   "pd": [
    [
     8,
     0,
     9,
     53
    ],
    [
     0,
     28,
     1,
     27
    ],
    [
     12,
     1,
     13,
     2
    ],
    [
     2,
     35,
     3,
     36
    ],
    [
     3,
     20,
     4,
     21
    ],
    [
     4,
     32,
     5,
     31
    ],
    [
     5,
     45,
     6,
     44
    ],
    [
     6,
     51,
     7,
     52
    ],
    [
     28,
     8,
     29,
     7
    ],
    [
     26,
     9,
     27,
     10
    ],
    [
     10,
     37,
     11,
     38
    ],
    [
     36,
     11,
     37,
     12
    ],
    [
     34,
     14,
     35,
     13
    ],
    [
     14,
     50,
     15,
     49
    ],
    [
     18,
     15,
     19,
     16
    ],
    [
     16,
     47,
     17,
     48
    ],
    [
     48,
     17,
     49,
     18
    ],
    [
     46,
     20,
     47,
     19
    ],
    [
     42,
     21,
     43,
     22
    ],
    [
     39,
     23,
     40,
     22
    ],
    [
     40,
     23,
     41,
     24
    ],
    [
     41,
     25,
     42,
     24
    ],
    [
     38,
     25,
     39,
     26
    ],
    [
     52,
     29,
     53,
     30
    ],
    [
     43,
     31,
     44,
     30
    ],
    [
     45,
     32,
     46,
     33
    ],
    [
     50,
     34,
     51,
     33
    ]
   ],
   "cut": [
    5,
    17,
    37
   ],
   "rule": 1
  }
 },
 "8_11": {
  "crossings": 9,
  "c": {
   "12": 2,
   "23": 3,
   "13": 4
  },
  "gauss": [
   -1,
   2,
   -3,
   4,
   -5,
   -6,
   7,
   8,
   -2,
   9,
   -4,
   3,
   -9,
   5,
   -8,
   1,
   6,
   -7
  ],
  "writhe": [
   1,
   -1,
   1,
   1,
   -1,
   -1,
   -1,
   -1,
   -1
  ],
  "cuts": [
   1,
   7,
   12
  ],
  "previous": {
   "crossings": 20,
   "c": {
    "12": 7,
    "23": 7,
    "13": 6
   },
   "scale": 1000,
   "segments": [
    [
     [
      900,
      0
     ],
     [
      1064,
      737
     ],
     [
      979,
      918
     ],
     [
      7,
      902
     ],
     [
      -217,
      1148
     ],
     [
      586,
      56
     ],
     [
      320,
      -246
     ],
     [
      -1107,
      -1181
     ],
     [
      18,
      32
     ],
     [
      188,
      416
     ],
     [
      -450,
      779
     ]
    ],
    [
     [
      -450,
      779
     ],
     [
      -864,
      562
     ],
     [
      29,
      745
     ],
     [
      836,
      454
     ],
     [
      1200,
      -1200
     ],
     [
      717,
      -348
     ],
     [
      831,
      -998
     ],
     [
      751,
      -1200
     ],
     [
      -395,
      -501
     ],
     [
      -891,
      -560
     ],
     [
      -450,
      -779
     ]
    ],
    [
     [
      -450,
      -779
     ],
     [
      -460,
      -698
     ],
     [
      -813,
      -1200
     ],
     [
      763,
      -714
     ],
     [
      -1200,
      288
     ],
     [
      -442,
      1046
     ],
     [
      1200,
      103
     ],
     [
      1033,
      191
     ],
     [
      1061,
      -958
     ],
     [
      900,
      0
     ]
    ]
   ]
  }
 },
 "8_12": {
  "crossings": 10,
  "c": {
   "12": 2,
   "23": 2,
   "13": 6
  },
  "gauss": [
   -1,
   -2,
   3,
   -4,
   -5,
   -6,
   7,
   -8,
   9,
   -7,
   10,
   -3,
   2,
   -10,
   4,
   1,
   6,
   -9,
   8,
   5
  ],
  "writhe": [
   -1,
   -1,
   -1,
   1,
   1,
   -1,
   -1,
   1,
   1,
   1
  ],
  "cuts": [
   1,
   9,
   13
  ],
  "previous": {
   "crossings": 24,
   "c": {
    "12": 8,
    "23": 10,
    "13": 6
   },
   "scale": 1000,
   "segments": [
    [
     [
      900,
      0
     ],
     [
      204,
      1200
     ],
     [
      -981,
      1200
     ],
     [
      -1135,
      913
     ],
     [
      -870,
      -752
     ],
     [
      1059,
      -1088
     ],
     [
      652,
      351
     ],
     [
      72,
      535
     ],
     [
      -450,
      779
     ]
    ],
    [
     [
      -450,
      779
     ],
     [
      -737,
      330
     ],
     [
      1038,
      262
     ],
     [
      -893,
      1173
     ],
     [
      -1072,
      850
     ],
     [
      -1200,
      -220
     ],
     [
      1140,
      186
     ],
     [
      1200,
      -125
     ],
     [
      443,
      -90
     ],
     [
      -450,
      -779
     ]
    ],
    [
     [
      -450,
      -779
     ],
     [
      -556,
      -384
     ],
     [
      -81,
      -143
     ],
     [
      559,
      421
     ],
     [
      -892,
      -554
     ],
     [
      -997,
      -416
     ],
     [
      773,
      1180
     ],
     [
      880,
      505
     ],
     [
      808,
      926
     ],
     [
      900,
      0
     ]
    ]
   ]
  }
 },
 "8_13": {
  "crossings": 9,
  "c": {
   "12": 2,
   "23": 4,
   "13": 3
  },
  "scale": 1000,
  "segments": [
   [
    [
     900,
     0
    ],
    [
     406,
     -964
    ],
    [
     180,
     -103
    ],
    [
     27,
     -782
    ],
    [
     -660,
     -1200
    ],
    [
     -450,
     779
    ]
   ],
   [
    [
     -450,
     779
    ],
    [
     -169,
     1044
    ],
    [
     367,
     1200
    ],
    [
     704,
     -222
    ],
    [
     -332,
     -431
    ],
    [
     -450,
     -779
    ]
   ],
   [
    [
     -450,
     -779
    ],
    [
     -574,
     1160
    ],
    [
     76,
     -570
    ],
    [
     276,
     212
    ],
    [
     900,
     0
    ]
   ]
  ]
 },
 "8_14": {
  "crossings": 9,
  "c": {
   "12": 2,
   "23": 3,
   "13": 4
  },
  "gauss": [
   1,
   -2,
   -3,
   4,
   -5,
   -6,
   7,
   -1,
   8,
   9,
   -4,
   5,
   -9,
   3,
   6,
   -7,
   2,
   -8
  ],
  "writhe": [
   -1,
   1,
   -1,
   1,
   1,
   1,
   1,
   -1,
   1
  ],
  "cuts": [
   1,
   7,
   12
  ],
  "previous": {
   "crossings": 11,
   "c": {
    "12": 2,
    "23": 5,
    "13": 4
   },
   "scale": 1000,
   "segments": [
    [
     [
      900,
      0
     ],
     [
      302,
      228
     ],
     [
      223,
      -611
     ],
     [
      -442,
      -982
     ],
     [
      -1200,
      -758
     ],
     [
      -670,
      35
     ],
     [
      -450,
      779
     ]
    ],
    [
     [
      -450,
      779
     ],
     [
      -130,
      431
     ],
     [
      -573,
      1024
     ],
     [
      500,
      204
     ],
     [
      284,
      -674
     ],
     [
      232,
      -908
     ],
     [
      -450,
      -779
     ]
    ],
    [
     [
      -450,
      -779
     ],
     [
      -537,
      -1055
     ],
     [
      1200,
      -900
     ],
     [
      -624,
      -667
     ],
     [
      -498,
      810
     ],
     [
      165,
      1041
     ],
     [
      85,
      -492
     ],
     [
      900,
      0
     ]
    ]
   ]
  }
 },
 "8_15": {
  "crossings": 27,
  "c": {
   "12": 10,
   "23": 5,
   "13": 12
  },
  "segments": [
   [
    [
     -580317,
     32665
    ],
    [
     -488886,
     115769
    ],
    [
     -477646,
     123122
    ],
    [
     -468680,
     129219
    ],
    [
     -461291,
     136817
    ],
    [
     -438303,
     165779
    ],
    [
     -433616,
     175428
    ],
    [
     -433176,
     187260
    ],
    [
     -433395,
     201510
    ],
    [
     -389596,
     335588
    ],
    [
     -400072,
     504100
    ],
    [
     -398402,
     517606
    ],
    [
     -397288,
     528573
    ],
    [
     -398721,
     539162
    ],
    [
     -408024,
     575215
    ],
    [
     -414033,
     584432
    ],
    [
     -426226,
     589886
    ],
    [
     -441010,
     594774
    ],
    [
     -509362,
     663032
    ],
    [
     -749010,
     595634
    ],
    [
     -765683,
     589530
    ],
    [
     -779089,
     584742
    ],
    [
     -792826,
     581312
    ],
    [
     -841394,
     571651
    ],
    [
     -852758,
     560892
    ],
    [
     -852636,
     537075
    ],
    [
     -845831,
     511832
    ],
    [
     -975521,
     219905
    ],
    [
     -983449,
     -92536
    ],
    [
     -1002029,
     -114340
    ],
    [
     -1013345,
     -137847
    ],
    [
     -1007171,
     -153864
    ],
    [
     -963665,
     -186436
    ],
    [
     -951672,
     -196315
    ],
    [
     -940609,
     -207335
    ],
    [
     -926912,
     -221188
    ],
    [
     -785606,
     -344454
    ],
    [
     -677515,
     -318240
    ],
    [
     -662775,
     -316910
    ],
    [
     -650908,
     -315643
    ],
    [
     -639715,
     -312237
    ],
    [
     -601934,
     -296746
    ],
    [
     -591727,
     -290975
    ],
    [
     -582964,
     -282568
    ],
    [
     -572410,
     -271953
    ],
    [
     -451056,
     -190395
    ],
    [
     -340110,
     -84948
    ],
    [
     -330408,
     -74620
    ],
    [
     -322590,
     -66392
    ],
    [
     -314220,
     -58776
    ],
    [
     -284005,
     -33190
    ],
    [
     -277026,
     -24075
    ],
    [
     -273962,
     -11821
    ],
    [
     -271029,
     3114
    ],
    [
     -205845,
     117073
    ],
    [
     -178967,
     288367
    ],
    [
     -183604,
     309226
    ],
    [
     -186339,
     326941
    ],
    [
     -181466,
     341973
    ],
    [
     -152460,
     387766
    ],
    [
     -148703,
     403347
    ],
    [
     -155200,
     421744
    ],
    [
     -164927,
     442281
    ],
    [
     -161869,
     558619
    ],
    [
     -120171,
     610848
    ],
    [
     -118507,
     627720
    ],
    [
     -114615,
     642192
    ],
    [
     -105489,
     648586
    ],
    [
     -69328,
     655184
    ],
    [
     -58529,
     652205
    ],
    [
     -50054,
     639410
    ],
    [
     -43199,
     623550
    ],
    [
     135649,
     508921
    ],
    [
     169266,
     291381
    ],
    [
     178262,
     279289
    ],
    [
     184815,
     268060
    ],
    [
     184099,
     257564
    ],
    [
     169907,
     225064
    ],
    [
     165464,
     215952
    ],
    [
     160240,
     207216
    ],
    [
     153647,
     196358
    ],
    [
     104326,
     101425
    ],
    [
     78499,
     938
    ],
    [
     82511,
     -19928
    ],
    [
     84306,
     -37956
    ],
    [
     77747,
     -51681
    ],
    [
     42488,
     -89477
    ],
    [
     33445,
     -101205
    ],
    [
     26635,
     -114692
    ],
    [
     18467,
     -131553
    ],
    [
     -34543,
     -209155
    ],
    [
     -99326,
     -259071
    ],
    [
     -110943,
     -270132
    ],
    [
     -120371,
     -278914
    ],
    [
     -130781,
     -286287
    ],
    [
     -168783,
     -309609
    ],
    [
     -179510,
     -316483
    ],
    [
     -189965,
     -323785
    ],
    [
     -202999,
     -332950
    ],
    [
     -315916,
     -407217
    ],
    [
     -427976,
     -492084
    ],
    [
     -441323,
     -499179
    ],
    [
     -451995,
     -505103
    ],
    [
     -461037,
     -512879
    ],
    [
     -489679,
     -543056
    ],
    [
     -497651,
     -551877
    ],
    [
     -505183,
     -561097
    ],
    [
     -514548,
     -572653
    ],
    [
     -574895,
     -641463
    ],
    [
     -575784,
     -739826
    ],
    [
     -577916,
     -759162
    ],
    [
     -579464,
     -774707
    ],
    [
     -579003,
     -790177
    ],
    [
     -573961,
     -844043
    ],
    [
     -562607,
     -857290
    ],
    [
     -534773,
     -857365
    ],
    [
     -505850,
     -848488
    ],
    [
     -219905,
     -975521
    ],
    [
     74144,
     -982982
    ],
    [
     100010,
     -1001801
    ],
    [
     125752,
     -1014033
    ],
    [
     145483,
     -1008252
    ],
    [
     194817,
     -962584
    ],
    [
     206992,
     -947568
    ],
    [
     214848,
     -928937
    ],
    [
     223850,
     -905797
    ],
    [
     361583,
     -701581
    ],
    [
     449667,
     -496280
    ],
    [
     452580,
     -474133
    ],
    [
     455671,
     -456043
    ],
    [
     464126,
     -441130
    ],
    [
     502118,
     -395474
    ],
    [
     509870,
     -380059
    ],
    [
     510552,
     -360878
    ],
    [
     510078,
     -337846
    ],
    [
     558089,
     -194542
    ],
    [
     628622,
     -149216
    ],
    [
     641454,
     -138650
    ],
    [
     651879,
     -130285
    ],
    [
     663295,
     -123661
    ],
    [
     704787,
     -103542
    ],
    [
     716266,
     -97040
    ],
    [
     726905,
     -89031
    ],
    [
     740046,
     -78917
    ],
    [
     846966,
     -12701
    ],
    [
     927362,
     93476
    ],
    [
     942667,
     112054
    ],
    [
     954857,
     126976
    ],
    [
     966228,
     142495
    ],
    [
     1004608,
     197805
    ],
    [
     1005369,
     219139
    ],
    [
     982106,
     242204
    ],
    [
     950880,
     259908
    ],
    [
     845294,
     534301
    ],
    [
     635336,
     755191
    ],
    [
     633968,
     788820
    ],
    [
     623459,
     817979
    ],
    [
     605374,
     824805
    ],
    [
     547589,
     809415
    ],
    [
     531708,
     802867
    ],
    [
     517516,
     792050
    ],
    [
     500379,
     778300
    ],
    [
     403521,
     728906
    ],
    [
     376966,
     622038
    ],
    [
     377389,
     599370
    ],
    [
     377071,
     580787
    ],
    [
     371105,
     564374
    ],
    [
     341097,
     511766
    ],
    [
     337353,
     494332
    ],
    [
     344368,
     474248
    ],
    [
     354712,
     451560
    ],
    [
     352119,
     290053
    ],
    [
     361979,
     90701
    ],
    [
     377786,
     68658
    ],
    [
     388414,
     47187
    ],
    [
     384268,
     29811
    ],
    [
     348015,
     -16706
    ],
    [
     340847,
     -32273
    ],
    [
     340898,
     -51374
    ],
    [
     342267,
     -74245
    ],
    [
     280049,
     -284813
    ],
    [
     213111,
     -448462
    ],
    [
     218265,
     -474941
    ],
    [
     218843,
     -498812
    ],
    [
     207760,
     -512562
    ],
    [
     155541,
     -538192
    ],
    [
     141282,
     -546809
    ],
    [
     128536,
     -557986
    ],
    [
     112927,
     -572097
    ],
    [
     25462,
     -631559
    ],
    [
     -54700,
     -661141
    ],
    [
     -67989,
     -676281
    ],
    [
     -80932,
     -687949
    ],
    [
     -94795,
     -689695
    ],
    [
     -140574,
     -679074
    ],
    [
     -153429,
     -675124
    ],
    [
     -165732,
     -669325
    ],
    [
     -180954,
     -661929
    ],
    [
     -306431,
     -617395
    ]
   ],
   [
    [
     -306431,
     -617395
    ],
    [
     -422828,
     -555776
    ],
    [
     -437992,
     -552277
    ],
    [
     -450309,
     -548972
    ],
    [
     -460270,
     -542288
    ],
    [
     -490447,
     -513646
    ],
    [
     -498301,
     -504681
    ],
    [
     -504483,
     -494221
    ],
    [
     -511942,
     -481124
    ],
    [
     -558503,
     -421505
    ],
    [
     -593403,
     -355977
    ],
    [
     -601547,
     -343765
    ],
    [
     -607984,
     -333893
    ],
    [
     -613079,
     -323382
    ],
    [
     -628570,
     -285601
    ],
    [
     -631973,
     -274407
    ],
    [
     -633230,
     -262537
    ],
    [
     -634545,
     -247794
    ],
    [
     -658766,
     -147704
    ],
    [
     -719761,
     -61229
    ],
    [
     -732063,
     -52068
    ],
    [
     -741872,
     -43994
    ],
    [
     -747282,
     -33724
    ],
    [
     -758231,
     4822
    ],
    [
     -760348,
     16104
    ],
    [
     -760362,
     27803
    ],
    [
     -760149,
     42314
    ],
    [
     -776423,
     167287
    ],
    [
     -732286,
     285765
    ],
    [
     -731278,
     298932
    ],
    [
     -730020,
     309719
    ],
    [
     -725442,
     318740
    ],
    [
     -704188,
     346590
    ],
    [
     -697041,
     353684
    ],
    [
     -687878,
     358806
    ],
    [
     -676448,
     364802
    ],
    [
     -568132,
     455529
    ],
    [
     -448640,
     529258
    ],
    [
     -439229,
     539702
    ],
    [
     -431139,
     547977
    ],
    [
     -421399,
     552537
    ],
    [
     -385346,
     561840
    ],
    [
     -374286,
     560320
    ],
    [
     -364114,
     550100
    ],
    [
     -354196,
     536918
    ],
    [
     -291607,
     511120
    ],
    [
     -217193,
     423806
    ],
    [
     -208825,
     405127
    ],
    [
     -201316,
     390045
    ],
    [
     -189859,
     379372
    ],
    [
     -144066,
     350366
    ],
    [
     -134682,
     337085
    ],
    [
     -135490,
     316058
    ],
    [
     -139741,
     292373
    ],
    [
     -70851,
     108912
    ],
    [
     16593,
     -10929
    ],
    [
     24739,
     -27972
    ],
    [
     31635,
     -41629
    ],
    [
     41220,
     -52950
    ],
    [
     79015,
     -88209
    ],
    [
     86777,
     -101217
    ],
    [
     87220,
     -118876
    ],
    [
     86083,
     -139705
    ],
    [
     135693,
     -271779
    ],
    [
     166832,
     -443609
    ],
    [
     164985,
     -465321
    ],
    [
     164116,
     -483169
    ],
    [
     168835,
     -499267
    ],
    [
     194466,
     -551487
    ],
    [
     196161,
     -568718
    ],
    [
     185447,
     -587586
    ],
    [
     170569,
     -607735
    ],
    [
     148980,
     -768181
    ],
    [
     160835,
     -889834
    ],
    [
     148072,
     -916857
    ],
    [
     140318,
     -941828
    ],
    [
     147316,
     -960751
    ],
    [
     192984,
     -1010085
    ],
    [
     215042,
     -1013252
    ],
    [
     242154,
     -987276
    ],
    [
     259780,
     -950929
    ],
    [
     534301,
     -845294
    ],
    [
     751588,
     -638761
    ],
    [
     784103,
     -635704
    ],
    [
     812072,
     -625945
    ],
    [
     820436,
     -607946
    ],
    [
     813784,
     -545017
    ],
    [
     811365,
     -527096
    ],
    [
     807884,
     -509313
    ],
    [
     803434,
     -487123
    ],
    [
     777561,
     -318060
    ],
    [
     711442,
     -173508
    ],
    [
     704925,
     -158378
    ],
    [
     699683,
     -146283
    ],
    [
     694101,
     -134348
    ],
    [
     673981,
     -92856
    ],
    [
     669722,
     -80320
    ],
    [
     668624,
     -66662
    ],
    [
     667661,
     -49795
    ],
    [
     630319,
     95674
    ],
    [
     620450,
     254348
    ],
    [
     617110,
     269279
    ],
    [
     614629,
     281380
    ],
    [
     614621,
     293455
    ],
    [
     618807,
     335374
    ],
    [
     619977,
     347353
    ],
    [
     621095,
     359338
    ],
    [
     622487,
     374319
    ],
    [
     639104,
     546751
    ],
    [
     595758,
     733886
    ],
    [
     591612,
     754852
    ],
    [
     588239,
     771620
    ],
    [
     584177,
     788218
    ],
    [
     568787,
     846002
    ],
    [
     555548,
     859174
    ],
    [
     528001,
     858998
    ],
    [
     498412,
     851793
    ],
    [
     219905,
     975521
    ],
    [
     -81004,
     983156
    ],
    [
     -108059,
     1010274
    ],
    [
     -140732,
     1024662
    ],
    [
     -158998,
     1014569
    ],
    [
     -181302,
     956268
    ],
    [
     -179838,
     937339
    ],
    [
     -161553,
     919092
    ],
    [
     -137709,
     902354
    ],
    [
     -96419,
     796636
    ],
    [
     -90671,
     704295
    ],
    [
     -91388,
     691067
    ],
    [
     -91833,
     680426
    ],
    [
     -90708,
     669966
    ],
    [
     -84110,
     633805
    ],
    [
     -81251,
     623668
    ],
    [
     -76431,
     614063
    ],
    [
     -70259,
     602254
    ],
    [
     8827,
     373382
    ]
   ],
   [
    [
     8827,
     373382
    ],
    [
     137159,
     272603
    ],
    [
     145260,
     262197
    ],
    [
     152149,
     253910
    ],
    [
     160753,
     248410
    ],
    [
     193252,
     234218
    ],
    [
     201886,
     228776
    ],
    [
     208889,
     220651
    ],
    [
     217167,
     210437
    ],
    [
     268285,
     171139
    ],
    [
     323084,
     78970
    ],
    [
     327435,
     56498
    ],
    [
     332113,
     38005
    ],
    [
     342883,
     24679
    ],
    [
     389400,
     -11574
    ],
    [
     397647,
     -27427
    ],
    [
     392513,
     -50869
    ],
    [
     382465,
     -76102
    ],
    [
     413705,
     -234284
    ],
    [
     453174,
     -338911
    ],
    [
     450895,
     -363427
    ],
    [
     450963,
     -384484
    ],
    [
     460294,
     -399306
    ],
    [
     505950,
     -437298
    ],
    [
     518010,
     -449299
    ],
    [
     527908,
     -463515
    ],
    [
     539916,
     -481344
    ],
    [
     612200,
     -561578
    ],
    [
     726950,
     -569924
    ],
    [
     749318,
     -575540
    ],
    [
     767496,
     -579718
    ],
    [
     785646,
     -579807
    ],
    [
     848574,
     -573156
    ],
    [
     863954,
     -559818
    ],
    [
     864000,
     -527512
    ],
    [
     853811,
     -493869
    ],
    [
     975521,
     -219905
    ],
    [
     982979,
     74007
    ],
    [
     1006815,
     101266
    ],
    [
     1021115,
     131116
    ],
    [
     1013073,
     150960
    ],
    [
     957763,
     189340
    ],
    [
     941576,
     199744
    ],
    [
     924630,
     208977
    ],
    [
     903407,
     220385
    ],
    [
     799028,
     284320
    ],
    [
     676093,
     304613
    ],
    [
     661394,
     308006
    ],
    [
     649600,
     310650
    ],
    [
     637674,
     312322
    ],
    [
     595754,
     316507
    ],
    [
     583861,
     318453
    ],
    [
     572206,
     321924
    ],
    [
     557737,
     326399
    ],
    [
     482676,
     341653
    ],
    [
     402969,
     465342
    ],
    [
     399415,
     489751
    ],
    [
     394644,
     510160
    ],
    [
     382405,
     523066
    ],
    [
     329797,
     553074
    ],
    [
     316440,
     564365
    ],
    [
     307208,
     580734
    ],
    [
     296793,
     601065
    ],
    [
     131104,
     777053
    ],
    [
     -96809,
     934691
    ],
    [
     -112310,
     951839
    ],
    [
     -125357,
     965441
    ],
    [
     -140999,
     974266
    ],
    [
     -199300,
     996571
    ],
    [
     -218218,
     995161
    ],
    [
     -236504,
     977044
    ],
    [
     -253375,
     953393
    ],
    [
     -534301,
     845294
    ],
    [
     -765835,
     625219
    ],
    [
     -792684,
     623581
    ],
    [
     -815904,
     615371
    ],
    [
     -821941,
     600766
    ],
    [
     -812279,
     552198
    ],
    [
     -809752,
     538276
    ],
    [
     -807703,
     524266
    ],
    [
     -805189,
     506751
    ],
    [
     -790016,
     418004
    ],
    [
     -747904,
     370214
    ],
    [
     -741405,
     359159
    ],
    [
     -735934,
     350319
    ],
    [
     -728740,
     343292
    ],
    [
     -700890,
     322038
    ],
    [
     -692478,
     316579
    ],
    [
     -683203,
     312425
    ],
    [
     -671606,
     307410
    ],
    [
     -575763,
     251392
    ],
    [
     -491153,
     184160
    ],
    [
     -480819,
     175939
    ],
    [
     -472551,
     169363
    ],
    [
     -464278,
     162792
    ],
    [
     -435316,
     139805
    ],
    [
     -427847,
     132265
    ],
    [
     -422191,
     122884
    ],
    [
     -415467,
     111153
    ],
    [
     -371775,
     60058
    ],
    [
     -331084,
     675
    ],
    [
     -324253,
     -11815
    ],
    [
     -318664,
     -21786
    ],
    [
     -311905,
     -30875
    ],
    [
     -286319,
     -61090
    ],
    [
     -280685,
     -71046
    ],
    [
     -278815,
     -83233
    ],
    [
     -277161,
     -98110
    ],
    [
     -240512,
     -185144
    ],
    [
     -189703,
     -248314
    ],
    [
     -178138,
     -259502
    ],
    [
     -168954,
     -268627
    ],
    [
     -161443,
     -278947
    ],
    [
     -138121,
     -316949
    ],
    [
     -133271,
     -328846
    ],
    [
     -132359,
     -342430
    ],
    [
     -131807,
     -359055
    ],
    [
     -97352,
     -476189
    ],
    [
     -111159,
     -617566
    ],
    [
     -110636,
     -634528
    ],
    [
     -110404,
     -648184
    ],
    [
     -112374,
     -661495
    ],
    [
     -122995,
     -707274
    ],
    [
     -130802,
     -718901
    ],
    [
     -147320,
     -725092
    ],
    [
     -167087,
     -729845
    ],
    [
     -247479,
     -803821
    ],
    [
     -499257,
     -813991
    ],
    [
     -518613,
     -813759
    ],
    [
     -534114,
     -813655
    ],
    [
     -549549,
     -814589
    ],
    [
     -603415,
     -819631
    ],
    [
     -618729,
     -812410
    ],
    [
     -627002,
     -788690
    ],
    [
     -629729,
     -761091
    ],
    [
     -845294,
     -534301
    ],
    [
     -957536,
     -242610
    ],
    [
     -983436,
     -228346
    ],
    [
     -1002621,
     -209233
    ],
    [
     -1001704,
     -191903
    ],
    [
     -969132,
     -148397
    ],
    [
     -959967,
     -135862
    ],
    [
     -951090,
     -123115
    ],
    [
     -940024,
     -107164
    ],
    [
     -882251,
     -26999
    ],
    [
     -809734,
     -19972
    ],
    [
     -795168,
     -21124
    ],
    [
     -783367,
     -21816
    ],
    [
     -772029,
     -19926
    ],
    [
     -733484,
     -8976
    ],
    [
     -722451,
     -5916
    ],
    [
     -711379,
     -2998
    ],
    [
     -697536,
     637
    ],
    [
     -580317,
     32665
    ]
   ]
  ]
 },
 "8_16": {
  "crossings": 10,
  "c": {
   "12": 2,
   "23": 3,
   "13": 5
  },
  "gauss": [
   -1,
   -2,
   3,
   -4,
   5,
   -6,
   -7,
   8,
   9,
   -5,
   10,
   -3,
   2,
   7,
   -8,
   1,
   4,
   -10,
   6,
   -9
  ],
  "writhe": [
   -1,
   1,
   1,
   1,
   -1,
   -1,
   -1,
   -1,
   -1,
   1
  ],
  "cuts": [
   1,
   8,
   13
  ],
  "previous": {
   "crossings": 17,
   "c": {
    "12": 7,
    "23": 6,
    "13": 4
   },
   "scale": 1000,
   "segments": [
    [
     [
      900,
      0
     ],
     [
      917,
      -78
     ],
     [
      -362,
      400
     ],
     [
      -686,
      433
     ],
     [
      -290,
      212
     ],
     [
      266,
      102
     ],
     [
      -493,
      -1200
     ],
     [
      -1126,
      668
     ],
     [
      -1056,
      891
     ],
     [
      -450,
      779
     ]
    ],
    [
     [
      -450,
      779
     ],
     [
      -330,
      1200
     ],
     [
      1199,
      1200
     ],
     [
      -131,
      326
     ],
     [
      -1043,
      -147
     ],
     [
      -1089,
      -1173
     ],
     [
      1200,
      -595
     ],
     [
      858,
      544
     ],
     [
      1200,
      1200
     ],
     [
      711,
      507
     ],
     [
      -357,
      164
     ],
     [
      -450,
      -779
     ]
    ],
    [
     [
      -450,
      -779
     ],
     [
      609,
      -543
     ],
     [
      15,
      -891
     ],
     [
      657,
      -518
     ],
     [
      1200,
      -459
     ],
     [
      1008,
      -329
     ],
     [
      354,
      -585
     ],
     [
      143,
      -609
     ],
     [
      -49,
      -240
     ],
     [
      -204,
      -505
     ],
     [
      -217,
      -550
     ],
     [
      -263,
      416
     ],
     [
      900,
      0
     ]
    ]
   ]
  }
 },
 "8_17": {
  "crossings": 10,
  "c": {
   "12": 2,
   "23": 4,
   "13": 4
  },
  "gauss": [
   -1,
   2,
   -3,
   4,
   -5,
   -6,
   7,
   8,
   -2,
   9,
   -4,
   10,
   6,
   1,
   -8,
   3,
   -9,
   5,
   -10,
   -7
  ],
  "writhe": [
   -1,
   -1,
   1,
   1,
   -1,
   1,
   -1,
   1,
   -1,
   1
  ],
  "cuts": [
   1,
   7,
   13
  ],
  "previous": {
   "crossings": 20,
   "c": {
    "12": 7,
    "23": 5,
    "13": 8
   },
   "scale": 1000,
   "segments": [
    [
     [
      900,
      0
     ],
     [
      -604,
      983
     ],
     [
      -1197,
      -1094
     ],
     [
      -53,
      -1019
     ],
     [
      -126,
      -185
     ],
     [
      439,
      160
     ],
     [
      -322,
      483
     ],
     [
      -839,
      -751
     ],
     [
      -450,
      779
     ]
    ],
    [
     [
      -450,
      779
     ],
     [
      -936,
      367
     ],
     [
      -1200,
      -800
     ],
     [
      783,
      1200
     ],
     [
      987,
      340
     ],
     [
      1200,
      -923
     ],
     [
      -1200,
      -1156
     ],
     [
      -450,
      -779
     ]
    ],
    [
     [
      -450,
      -779
     ],
     [
      -642,
      -800
     ],
     [
      -842,
      -964
     ],
     [
      -571,
      -239
     ],
     [
      -1160,
      -363
     ],
     [
      -752,
      678
     ],
     [
      -324,
      977
     ],
     [
      462,
      650
     ],
     [
      197,
      -267
     ],
     [
      900,
      0
     ]
    ]
   ]
  }
 },
 "8_18": {
  "crossings": 8,
  "c": {
   "12": 2,
   "23": 3,
   "13": 3
  },
  "gauss": [
   -1,
   2,
   -3,
   4,
   -5,
   6,
   -2,
   7,
   -4,
   8,
   -6,
   1,
   -7,
   3,
   -8,
   5
  ],
  "writhe": [
   1,
   -1,
   -1,
   1,
   1,
   -1,
   1,
   -1
  ],
  "cuts": [
   1,
   6,
   11
  ],
  "previous": {
   "crossings": 12,
   "c": {
    "12": 5,
    "23": 5,
    "13": 2
   },
   "scale": 1000,
   "segments": [
    [
     [
      900,
      0
     ],
     [
      -184,
      329
     ],
     [
      583,
      -291
     ],
     [
      -176,
      -140
     ],
     [
      -333,
      -26
     ],
     [
      -840,
      161
     ],
     [
      -450,
      779
     ]
    ],
    [
     [
      -450,
      779
     ],
     [
      610,
      590
     ],
     [
      -377,
      -399
     ],
     [
      -799,
      743
     ],
     [
      -919,
      780
     ],
     [
      -846,
      162
     ],
     [
      -450,
      -779
     ]
    ],
    [
     [
      -450,
      -779
     ],
     [
      -215,
      508
     ],
     [
      -748,
      130
     ],
     [
      -877,
      1023
     ],
     [
      221,
      692
     ],
     [
      132,
      490
     ],
     [
      900,
      0
     ]
    ]
   ]
  }
 },
 "8_19": {
  "crossings": 30,
  "c": {
   "12": 5,
   "23": 7,
   "13": 18
  },
  "segments": [
   [
    [
     266409,
     -652575
    ],
    [
     385845,
     -595900
    ],
    [
     400200,
     -594793
    ],
    [
     412136,
     -593112
    ],
    [
     420975,
     -587108
    ],
    [
     445426,
     -559750
    ],
    [
     452016,
     -551586
    ],
    [
     457770,
     -542739
    ],
    [
     464855,
     -531649
    ],
    [
     505142,
     -478475
    ],
    [
     573021,
     -420088
    ],
    [
     584302,
     -418055
    ],
    [
     593820,
     -414957
    ],
    [
     598259,
     -408578
    ],
    [
     603956,
     -383279
    ],
    [
     604234,
     -375794
    ],
    [
     601702,
     -368150
    ],
    [
     598251,
     -358992
    ],
    [
     594615,
     -311981
    ],
    [
     585728,
     -268843
    ],
    [
     583128,
     -260530
    ],
    [
     581110,
     -253834
    ],
    [
     579974,
     -246998
    ],
    [
     577514,
     -222899
    ],
    [
     576549,
     -216042
    ],
    [
     575048,
     -209258
    ],
    [
     573123,
     -200802
    ],
    [
     562420,
     -135787
    ],
    [
     573678,
     -85426
    ],
    [
     578729,
     -76028
    ],
    [
     582579,
     -68157
    ],
    [
     583479,
     -60016
    ],
    [
     581569,
     -31698
    ],
    [
     580715,
     -23630
    ],
    [
     579229,
     -15626
    ],
    [
     577313,
     -5647
    ],
    [
     560105,
     127147
    ],
    [
     462058,
     198693
    ],
    [
     455537,
     207442
    ],
    [
     449838,
     214418
    ],
    [
     442584,
     218462
    ],
    [
     415258,
     227286
    ],
    [
     406627,
     226345
    ],
    [
     398529,
     218087
    ],
    [
     390933,
     207390
    ],
    [
     342585,
     187684
    ],
    [
     295717,
     183279
    ],
    [
     286211,
     184633
    ],
    [
     278425,
     185502
    ],
    [
     271103,
     184116
    ],
    [
     246680,
     175521
    ],
    [
     241743,
     168875
    ],
    [
     244370,
     156182
    ],
    [
     250991,
     143685
    ],
    [
     220846,
     5818
    ],
    [
     183605,
     -53663
    ],
    [
     177855,
     -66377
    ],
    [
     173074,
     -76546
    ],
    [
     166728,
     -85596
    ],
    [
     141962,
     -115200
    ],
    [
     138278,
     -126119
    ],
    [
     142669,
     -140070
    ],
    [
     149714,
     -155343
    ],
    [
     141774,
     -249568
    ],
    [
     102929,
     -304474
    ],
    [
     94438,
     -314667
    ],
    [
     87696,
     -322895
    ],
    [
     81851,
     -331711
    ],
    [
     62965,
     -363518
    ],
    [
     59663,
     -373736
    ],
    [
     60970,
     -385563
    ],
    [
     63310,
     -399671
    ],
    [
     42997,
     -515895
    ],
    [
     67853,
     -647342
    ],
    [
     69860,
     -664864
    ],
    [
     71574,
     -678897
    ],
    [
     74574,
     -692642
    ],
    [
     87255,
     -740189
    ],
    [
     96589,
     -751760
    ],
    [
     115913,
     -755848
    ],
    [
     138302,
     -757018
    ],
    [
     226776,
     -819614
    ],
    [
     499673,
     -821263
    ],
    [
     517258,
     -820260
    ],
    [
     531351,
     -819546
    ],
    [
     545405,
     -819971
    ],
    [
     594471,
     -823405
    ],
    [
     608272,
     -816787
    ],
    [
     615807,
     -795740
    ],
    [
     618752,
     -771146
    ],
    [
     841000,
     -541035
    ],
    [
     950965,
     -261933
    ],
    [
     980039,
     -245544
    ],
    [
     1001820,
     -224322
    ],
    [
     1001413,
     -204365
    ],
    [
     966642,
     -151664
    ],
    [
     958228,
     -135643
    ],
    [
     953056,
     -117873
    ],
    [
     947040,
     -95750
    ],
    [
     887263,
     37197
    ],
    [
     807209,
     263010
    ],
    [
     808844,
     271608
    ],
    [
     809253,
     279233
    ],
    [
     805941,
     284173
    ],
    [
     789513,
     295337
    ],
    [
     784976,
     298754
    ],
    [
     780777,
     302623
    ],
    [
     775577,
     307489
    ],
    [
     602161,
     446330
    ],
    [
     441349,
     535617
    ],
    [
     429867,
     544445
    ],
    [
     420491,
     551411
    ],
    [
     410179,
     556381
    ],
    [
     372715,
     570267
    ],
    [
     360792,
     570093
    ],
    [
     348700,
     561036
    ],
    [
     336209,
     548946
    ],
    [
     265907,
     530647
    ],
    [
     155464,
     415804
    ],
    [
     147381,
     398945
    ],
    [
     140004,
     385320
    ],
    [
     128960,
     376494
    ],
    [
     85340,
     354637
    ],
    [
     76011,
     343206
    ],
    [
     76071,
     323533
    ],
    [
     79662,
     301515
    ],
    [
     -3893,
     106820
    ],
    [
     -84650,
     -10565
    ],
    [
     -92427,
     -30568
    ],
    [
     -99251,
     -46684
    ],
    [
     -109921,
     -59493
    ],
    [
     -153197,
     -98009
    ],
    [
     -161403,
     -113123
    ],
    [
     -159232,
     -134314
    ],
    [
     -153970,
     -158422
    ],
    [
     -189067,
     -283188
    ],
    [
     -213038,
     -443432
    ],
    [
     -209972,
     -466545
    ],
    [
     -208209,
     -485639
    ],
    [
     -212827,
     -502892
    ],
    [
     -239394,
     -558748
    ],
    [
     -240307,
     -577299
    ],
    [
     -226520,
     -597089
    ],
    [
     -207740,
     -617250
    ],
    [
     -175183,
     -770419
    ],
    [
     -176769,
     -890040
    ],
    [
     -160767,
     -915673
    ],
    [
     -150463,
     -940283
    ],
    [
     -156270,
     -959340
    ],
    [
     -199759,
     -1008716
    ],
    [
     -221473,
     -1012029
    ],
    [
     -248482,
     -986044
    ],
    [
     -265467,
     -949572
    ],
    [
     -541035,
     -841000
    ],
    [
     -760477,
     -629057
    ],
    [
     -790815,
     -625798
    ],
    [
     -816834,
     -616490
    ],
    [
     -824658,
     -599574
    ],
    [
     -818718,
     -540302
    ],
    [
     -816746,
     -523395
    ],
    [
     -814214,
     -506553
    ],
    [
     -810996,
     -485513
    ],
    [
     -788542,
     -308213
    ],
    [
     -725168,
     -161984
    ],
    [
     -719565,
     -147082
    ],
    [
     -715020,
     -135173
    ],
    [
     -709742,
     -123600
    ],
    [
     -690032,
     -83699
    ],
    [
     -685929,
     -71589
    ],
    [
     -685078,
     -58325
    ],
    [
     -684443,
     -41977
    ],
    [
     -647491,
     105582
    ],
    [
     -632876,
     264910
    ],
    [
     -628934,
     279289
    ],
    [
     -625983,
     290985
    ],
    [
     -625717,
     302709
    ],
    [
     -629365,
     343427
    ],
    [
     -630207,
     355079
    ],
    [
     -630636,
     366760
    ],
    [
     -631133,
     381360
    ],
    [
     -641720,
     553169
    ],
    [
     -590951,
     743084
    ],
    [
     -586038,
     762827
    ],
    [
     -582080,
     778616
    ],
    [
     -577773,
     794309
    ],
    [
     -562103,
     849066
    ],
    [
     -549359,
     861426
    ],
    [
     -523309,
     861053
    ],
    [
     -495320,
     854126
    ],
    [
     -212107,
     977246
    ],
    [
     87526,
     982455
    ],
    [
     115367,
     1010153
    ],
    [
     149076,
     1024527
    ],
    [
     167504,
     1013909
    ],
    [
     188525,
     954147
    ],
    [
     186152,
     934922
    ],
    [
     165984,
     917226
    ],
    [
     140080,
     901860
    ],
    [
     91800,
     797283
    ],
    [
     75210,
     700131
    ],
    [
     74186,
     687944
    ],
    [
     73279,
     678176
    ],
    [
     71324,
     668629
    ],
    [
     62707,
     635660
    ],
    [
     59333,
     626496
    ],
    [
     54131,
     617983
    ],
    [
     47505,
     607545
    ],
    [
     -50145,
     384323
    ]
   ],
   [
    [
     -50145,
     384323
    ],
    [
     -173604,
     288842
    ],
    [
     -181804,
     278084
    ],
    [
     -188834,
     269512
    ],
    [
     -197699,
     264031
    ],
    [
     -231205,
     250470
    ],
    [
     -239906,
     244652
    ],
    [
     -246258,
     235152
    ],
    [
     -253381,
     223322
    ],
    [
     -302927,
     180141
    ],
    [
     -358578,
     88800
    ],
    [
     -363088,
     66377
    ],
    [
     -367920,
     47923
    ],
    [
     -378832,
     34760
    ],
    [
     -425774,
     -695
    ],
    [
     -433966,
     -16641
    ],
    [
     -428094,
     -40479
    ],
    [
     -416865,
     -65735
    ],
    [
     -445398,
     -227917
    ],
    [
     -483708,
     -334402
    ],
    [
     -481095,
     -357916
    ],
    [
     -480819,
     -378162
    ],
    [
     -489576,
     -392507
    ],
    [
     -532940,
     -429450
    ],
    [
     -544154,
     -441331
    ],
    [
     -552760,
     -455733
    ],
    [
     -563051,
     -473751
    ],
    [
     -628970,
     -553643
    ],
    [
     -736892,
     -562768
    ],
    [
     -757882,
     -568435
    ],
    [
     -774963,
     -572665
    ],
    [
     -792052,
     -572908
    ],
    [
     -851324,
     -566967
    ],
    [
     -865822,
     -554356
    ],
    [
     -865664,
     -523682
    ],
    [
     -855615,
     -491895
    ],
    [
     -977246,
     -212107
    ],
    [
     -982389,
     83726
    ],
    [
     -1005520,
     110632
    ],
    [
     -1019299,
     139987
    ],
    [
     -1011271,
     159382
    ],
    [
     -956784,
     196647
    ],
    [
     -940980,
     206945
    ],
    [
     -924701,
     216519
    ],
    [
     -904321,
     228409
    ],
    [
     -802875,
     292549
    ],
    [
     -685078,
     313053
    ],
    [
     -670883,
     316741
    ],
    [
     -659475,
     319603
    ],
    [
     -647900,
     321244
    ],
    [
     -607182,
     324892
    ],
    [
     -595643,
     326841
    ],
    [
     -584398,
     330632
    ],
    [
     -570484,
     335529
    ],
    [
     -497866,
     351388
    ],
    [
     -415505,
     477394
    ],
    [
     -412262,
     501280
    ],
    [
     -407639,
     521320
    ],
    [
     -395584,
     533639
    ],
    [
     -343912,
     561156
    ],
    [
     -330694,
     571697
    ],
    [
     -321331,
     587271
    ],
    [
     -310721,
     606642
    ],
    [
     -137057,
     780947
    ],
    [
     101945,
     934997
    ],
    [
     118292,
     951772
    ],
    [
     131997,
     965052
    ],
    [
     148133,
     973518
    ],
    [
     207895,
     994538
    ],
    [
     227011,
     992799
    ],
    [
     245228,
     974566
    ],
    [
     262216,
     950853
    ],
    [
     541035,
     841000
    ],
    [
     779871,
     610326
    ],
    [
     801961,
     608822
    ],
    [
     821023,
     601906
    ],
    [
     825875,
     589850
    ],
    [
     817501,
     550025
    ],
    [
     815152,
     538638
    ],
    [
     812890,
     527232
    ],
    [
     810071,
     512974
    ],
    [
     795286,
     440474
    ],
    [
     797268,
     318126
    ],
    [
     801665,
     310669
    ],
    [
     804635,
     303749
    ],
    [
     803310,
     297969
    ],
    [
     792145,
     281541
    ],
    [
     789244,
     276656
    ],
    [
     786949,
     271404
    ],
    [
     784158,
     264834
    ],
    [
     766887,
     233118
    ],
    [
     752735,
     199917
    ],
    [
     751907,
     192442
    ],
    [
     750963,
     186315
    ],
    [
     748104,
     181341
    ],
    [
     735127,
     166320
    ],
    [
     731957,
     161584
    ],
    [
     729963,
     156038
    ],
    [
     727662,
     149144
    ],
    [
     669870,
     46904
    ],
    [
     610320,
     -16338
    ],
    [
     608149,
     -29483
    ],
    [
     604205,
     -40638
    ],
    [
     596683,
     -44902
    ],
    [
     568365,
     -46811
    ],
    [
     560252,
     -44729
    ],
    [
     553321,
     -37374
    ],
    [
     546104,
     -28035
    ],
    [
     439546,
     24107
    ]
   ],
   [
    [
     439546,
     24107
    ],
    [
     431111,
     181910
    ],
    [
     426852,
     192177
    ],
    [
     423782,
     200905
    ],
    [
     424509,
     209211
    ],
    [
     433333,
     236537
    ],
    [
     439360,
     242876
    ],
    [
     451267,
     244022
    ],
    [
     464697,
     242946
    ],
    [
     546432,
     288805
    ],
    [
     717182,
     188223
    ],
    [
     723965,
     185695
    ],
    [
     729409,
     183538
    ],
    [
     734105,
     180319
    ],
    [
     749126,
     167342
    ],
    [
     751699,
     161931
    ],
    [
     749847,
     154219
    ],
    [
     746425,
     145883
    ],
    [
     790521,
     -110358
    ],
    [
     608572,
     -217401
    ],
    [
     602751,
     -225084
    ],
    [
     597403,
     -231189
    ],
    [
     590794,
     -233718
    ],
    [
     566695,
     -236178
    ],
    [
     559720,
     -234337
    ],
    [
     553915,
     -227388
    ],
    [
     548230,
     -218624
    ],
    [
     355913,
     -115735
    ],
    [
     270428,
     144676
    ],
    [
     267728,
     153523
    ],
    [
     265553,
     160597
    ],
    [
     263189,
     167607
    ],
    [
     254594,
     192030
    ],
    [
     255475,
     199872
    ],
    [
     263448,
     207182
    ],
    [
     273734,
     213697
    ],
    [
     344200,
     374543
    ],
    [
     377589,
     507954
    ],
    [
     379557,
     522200
    ],
    [
     381269,
     533627
    ],
    [
     384504,
     544592
    ],
    [
     398390,
     582056
    ],
    [
     406028,
     591125
    ],
    [
     420157,
     595077
    ],
    [
     436939,
     597796
    ],
    [
     512889,
     655346
    ],
    [
     765655,
     585435
    ],
    [
     779432,
     580690
    ],
    [
     790493,
     576958
    ],
    [
     801776,
     574124
    ],
    [
     841600,
     565751
    ],
    [
     850851,
     556827
    ],
    [
     850593,
     537293
    ],
    [
     844866,
     516621
    ],
    [
     977246,
     212107
    ],
    [
     982460,
     -87831
    ],
    [
     1004938,
     -113679
    ],
    [
     1018229,
     -142080
    ],
    [
     1010378,
     -160629
    ],
    [
     957677,
     -195400
    ],
    [
     943338,
     -206393
    ],
    [
     930577,
     -219478
    ],
    [
     914894,
     -235946
    ],
    [
     780452,
     -348603
    ],
    [
     636929,
     -386476
    ],
    [
     628755,
     -393161
    ],
    [
     621353,
     -398231
    ],
    [
     613757,
     -398777
    ],
    [
     588458,
     -393080
    ],
    [
     581380,
     -390830
    ],
    [
     574688,
     -387326
    ],
    [
     566445,
     -382852
    ],
    [
     346946,
     -300048
    ],
    [
     192627,
     -140082
    ],
    [
     184087,
     -129132
    ],
    [
     177130,
     -120412
    ],
    [
     169147,
     -112781
    ],
    [
     139543,
     -88015
    ],
    [
     134145,
     -77778
    ],
    [
     136610,
     -63039
    ],
    [
     141722,
     -46723
    ],
    [
     107696,
     97960
    ],
    [
     107292,
     295866
    ],
    [
     115203,
     313914
    ],
    [
     120658,
     329689
    ],
    [
     118079,
     343755
    ],
    [
     96222,
     387376
    ],
    [
     94589,
     401784
    ],
    [
     103146,
     417687
    ],
    [
     115102,
     434811
    ],
    [
     129581,
     560896
    ],
    [
     94545,
     611995
    ],
    [
     94122,
     627685
    ],
    [
     91497,
     641303
    ],
    [
     83500,
     647836
    ],
    [
     50531,
     656453
    ],
    [
     40324,
     654247
    ],
    [
     31826,
     642413
    ],
    [
     24980,
     627593
    ],
    [
     -159975,
     519570
    ],
    [
     -203952,
     307811
    ],
    [
     -214054,
     295978
    ],
    [
     -221521,
     284758
    ],
    [
     -221233,
     274004
    ],
    [
     -207671,
     240497
    ],
    [
     -203895,
     230884
    ],
    [
     -200323,
     221191
    ],
    [
     -195877,
     209068
    ],
    [
     -156778,
     107649
    ],
    [
     -142655,
     3265
    ],
    [
     -151679,
     -20030
    ],
    [
     -157014,
     -41014
    ],
    [
     -150817,
     -57113
    ],
    [
     -112301,
     -100389
    ],
    [
     -103001,
     -114198
    ],
    [
     -97461,
     -130619
    ],
    [
     -91171,
     -150990
    ],
    [
     -39719,
     -243018
    ],
    [
     33766,
     -311568
    ],
    [
     41584,
     -322700
    ],
    [
     48166,
     -331581
    ],
    [
     56505,
     -338172
    ],
    [
     88312,
     -357058
    ],
    [
     97169,
     -362836
    ],
    [
     105529,
     -369383
    ],
    [
     115906,
     -377624
    ],
    [
     246583,
     -467777
    ],
    [
     387587,
     -547605
    ],
    [
     400443,
     -551693
    ],
    [
     410802,
     -555279
    ],
    [
     419522,
     -561203
    ],
    [
     446880,
     -585654
    ],
    [
     455138,
     -592134
    ],
    [
     464253,
     -597538
    ],
    [
     475675,
     -604145
    ],
    [
     556453,
     -662563
    ],
    [
     564005,
     -751673
    ],
    [
     568168,
     -769018
    ],
    [
     571290,
     -783065
    ],
    [
     571654,
     -797155
    ],
    [
     568221,
     -846221
    ],
    [
     557923,
     -858419
    ],
    [
     532106,
     -858376
    ],
    [
     505498,
     -849702
    ],
    [
     212107,
     -977246
    ],
    [
     -84033,
     -982394
    ],
    [
     -109320,
     -999869
    ],
    [
     -134080,
     -1011276
    ],
    [
     -153326,
     -1005772
    ],
    [
     -202702,
     -962283
    ],
    [
     -215030,
     -947938
    ],
    [
     -223344,
     -930037
    ],
    [
     -232966,
     -907768
    ],
    [
     -384627,
     -697295
    ],
    [
     -478341,
     -485405
    ],
    [
     -481363,
     -464192
    ],
    [
     -484516,
     -446871
    ],
    [
     -492786,
     -432660
    ],
    [
     -529730,
     -389296
    ],
    [
     -537045,
     -374393
    ],
    [
     -536904,
     -355591
    ],
    [
     -535283,
     -333224
    ],
    [
     -580891,
     -185613
    ],
    [
     -647529,
     -139714
    ],
    [
     -659375,
     -128797
    ],
    [
     -669058,
     -120149
    ],
    [
     -679937,
     -113505
    ],
    [
     -719838,
     -93795
    ],
    [
     -730811,
     -87327
    ],
    [
     -740821,
     -79195
    ],
    [
     -753144,
     -68927
    ],
    [
     -853835,
     -3279
    ],
    [
     -929021,
     101417
    ],
    [
     -943208,
     120256
    ],
    [
     -954527,
     135355
    ],
    [
     -965395,
     150771
    ],
    [
     -1002661,
     205258
    ],
    [
     -1003252,
     226186
    ],
    [
     -980245,
     248640
    ],
    [
     -949460,
     265752
    ],
    [
     -841000,
     541035
    ],
    [
     -626462,
     763163
    ],
    [
     -624994,
     795371
    ],
    [
     -614661,
     823234
    ],
    [
     -597316,
     829523
    ],
    [
     -542559,
     813853
    ],
    [
     -527569,
     807284
    ],
    [
     -514321,
     796575
    ],
    [
     -498368,
     782984
    ],
    [
     -407280,
     733725
    ],
    [
     -386262,
     629382
    ],
    [
     -387964,
     607417
    ],
    [
     -388661,
     589327
    ],
    [
     -383507,
     573233
    ],
    [
     -355990,
     521562
    ],
    [
     -352935,
     504584
    ],
    [
     -360518,
     485357
    ],
    [
     -371468,
     463784
    ],
    [
     -374789,
     302361
    ],
    [
     -394237,
     100683
    ],
    [
     -411664,
     79363
    ],
    [
     -423612,
     58049
    ],
    [
     -420031,
     40503
    ],
    [
     -384575,
     -6438
    ],
    [
     -377738,
     -22121
    ],
    [
     -378340,
     -41264
    ],
    [
     -380417,
     -64106
    ],
    [
     -321006,
     -284356
    ],
    [
     -257860,
     -448360
    ],
    [
     -264513,
     -476811
    ],
    [
     -265794,
     -502766
    ],
    [
     -254039,
     -517537
    ],
    [
     -198182,
     -544103
    ],
    [
     -183156,
     -553552
    ],
    [
     -170351,
     -566635
    ],
    [
     -154895,
     -583126
    ],
    [
     -64257,
     -649698
    ],
    [
     17039,
     -687060
    ],
    [
     29269,
     -705806
    ],
    [
     42462,
     -720451
    ],
    [
     57141,
     -722757
    ],
    [
     104688,
     -710075
    ],
    [
     118109,
     -705856
    ],
    [
     131156,
     -700427
    ],
    [
     147386,
     -693539
    ],
    [
     266409,
     -652575
    ]
   ]
  ]
 },
 "8_20": {
  "crossings": 12,
  "c": {
   "12": 3,
   "23": 4,
   "13": 5
  },
  "gauss": [
   1,
   -2,
   -3,
   -4,
   5,
   -6,
   7,
   -8,
   9,
   -1,
   10,
   -7,
   11,
   -5,
   12,
   3,
   8,
   -10,
   6,
   -11,
   4,
   -12,
   2,
   -9
  ],
  "writhe": [
   -1,
   -1,
   -1,
   1,
   -1,
   -1,
   1,
   1,
   -1,
   1,
   -1,
   1
  ],
  "cuts": [
   1,
   9,
   16
  ],
  "previous": {
   "crossings": 16,
   "c": {
    "12": 3,
    "23": 5,
    "13": 8
   },
   "scale": 1000,
   "segments": [
    [
     [
      900,
      0
     ],
     [
      -157,
      319
     ],
     [
      416,
      -881
     ],
     [
      186,
      -549
     ],
     [
      -732,
      -48
     ],
     [
      -201,
      474
     ],
     [
      -450,
      779
     ]
    ],
    [
     [
      -450,
      779
     ],
     [
      -1200,
      -1030
     ],
     [
      736,
      887
     ],
     [
      1106,
      881
     ],
     [
      968,
      -1155
     ],
     [
      -1192,
      -1168
     ],
     [
      -450,
      -779
     ]
    ],
    [
     [
      -450,
      -779
     ],
     [
      930,
      -602
     ],
     [
      -243,
      217
     ],
     [
      -943,
      -653
     ],
     [
      -216,
      423
     ],
     [
      926,
      -334
     ],
     [
      -953,
      1077
     ],
     [
      900,
      0
     ]
    ]
   ]
  }
 },
 "8_21": {
  "crossings": 12,
  "c": {
   "12": 3,
   "23": 4,
   "13": 5
  },
  "gauss": [
   1,
   -2,
   3,
   -4,
   5,
   -6,
   -7,
   -8,
   9,
   -1,
   10,
   -3,
   11,
   -5,
   12,
   7,
   2,
   -10,
   4,
   -11,
   6,
   -12,
   8,
   -9
  ],
  "writhe": [
   -1,
   1,
   1,
   -1,
   -1,
   1,
   -1,
   -1,
   -1,
   -1,
   1,
   -1
  ],
  "cuts": [
   1,
   9,
   16
  ],
  "previous": {
   "crossings": 21,
   "c": {
    "12": 9,
    "23": 7,
    "13": 5
   },
   "scale": 1000,
   "segments": [
    [
     [
      900,
      0
     ],
     [
      621,
      -188
     ],
     [
      107,
      -618
     ],
     [
      -1200,
      -434
     ],
     [
      -537,
      1200
     ],
     [
      1200,
      607
     ],
     [
      -450,
      779
     ]
    ],
    [
     [
      -450,
      779
     ],
     [
      -859,
      -1109
     ],
     [
      -107,
      1196
     ],
     [
      858,
      621
     ],
     [
      463,
      -1200
     ],
     [
      60,
      -390
     ],
     [
      -450,
      -779
     ]
    ],
    [
     [
      -450,
      -779
     ],
     [
      204,
      -1200
     ],
     [
      -1183,
      -834
     ],
     [
      736,
      1200
     ],
     [
      615,
      525
     ],
     [
      549,
      435
     ],
     [
      900,
      0
     ]
    ]
   ]
  }
 },
 "9_1": {
  "crossings": 27,
  "c": {
   "12": 4,
   "23": 4,
   "13": 19
  },
  "gauss": [
   -1,
   -2,
   -3,
   4,
   -5,
   -6,
   -7,
   -8,
   -9,
   -10,
   -11,
   12,
   -13,
   -14,
   -15,
   -16,
   -17,
   18,
   -19,
   -20,
   -21,
   22,
   -23,
   24,
   -22,
   25,
   -18,
   26,
   -12,
   27,
   -4,
   5,
   -27,
   3,
   6,
   13,
   -26,
   11,
   2,
   7,
   14,
   19,
   -25,
   17,
   10,
   1,
   8,
   15,
   20,
   23,
   -24,
   21,
   16,
   9
  ],
  "writhe": [
   -1,
   -1,
   -1,
   1,
   1,
   1,
   1,
   1,
   -1,
   -1,
   -1,
   1,
   1,
   1,
   1,
   -1,
   -1,
   1,
   1,
   1,
   -1,
   1,
   1,
   1,
   1,
   1,
   1
  ],
  "cuts": [
   1,
   24,
   32
  ],
  "previous": {
   "crossings": 33,
   "c": {
    "12": 11,
    "23": 11,
    "13": 11
   },
   "scale": 1,
   "segments": [
    [
     [
      -230,
      417
     ],
     [
      -661,
      1025
     ],
     [
      -2326,
      -932
     ],
     [
      -465,
      -40
     ],
     [
      597,
      964
     ],
     [
      941,
      2487
     ],
     [
      2388,
      3329
     ],
     [
      2795,
      -1057
     ],
     [
      -1838,
      -1319
     ],
     [
      96,
      -306
     ],
     [
      1168,
      1064
     ],
     [
      1565,
      -532
     ],
     [
      -417,
      -647
     ]
    ],
    [
     [
      -417,
      -647
     ],
     [
      -1025,
      -1686
     ],
     [
      932,
      -1394
     ],
     [
      40,
      -425
     ],
     [
      -964,
      -367
     ],
     [
      -2487,
      -1546
     ],
     [
      -3329,
      -941
     ],
     [
      1057,
      3852
     ],
     [
      1319,
      -519
     ],
     [
      306,
      402
     ],
     [
      -1064,
      104
     ],
     [
      532,
      2097
     ],
     [
      647,
      230
     ]
    ],
    [
     [
      647,
      230
     ],
     [
      1686,
      661
     ],
     [
      1394,
      2326
     ],
     [
      425,
      465
     ],
     [
      367,
      -597
     ],
     [
      1546,
      -941
     ],
     [
      941,
      -2388
     ],
     [
      -3852,
      -2795
     ],
     [
      519,
      1838
     ],
     [
      -402,
      -96
     ],
     [
      -104,
      -1168
     ],
     [
      -2097,
      -1565
     ],
     [
      -230,
      417
     ]
    ]
   ]
  }
 },
 "9_2": {
  "crossings": 12,
  "c": {
   "12": 4,
   "23": 7,
   "13": 1
  },
  "scale": 1,
  "segments": [
   [
    [
     75000,
     0
    ],
    [
     64833,
     -54167
    ],
    [
     27000,
     -100000
    ],
    [
     -12833,
     -72500
    ],
    [
     -22833,
     -97833
    ],
    [
     -76250,
     44000
    ],
    [
     -37952,
     65611
    ],
    [
     -37187,
     66109
    ],
    [
     -36422,
     66608
    ],
    [
     -35666,
     67101
    ],
    [
     -34986,
     67568
    ],
    [
     -21480,
     81074
    ],
    [
     -21419,
     81130
    ],
    [
     -21352,
     81179
    ],
    [
     -21281,
     81221
    ],
    [
     -20532,
     81617
    ],
    [
     -20459,
     81651
    ],
    [
     -20383,
     81677
    ],
    [
     -20305,
     81697
    ],
    [
     -20225,
     81708
    ],
    [
     -20145,
     81712
    ],
    [
     21861,
     81712
    ],
    [
     21946,
     81708
    ],
    [
     22029,
     81695
    ],
    [
     22111,
     81674
    ],
    [
     22190,
     81644
    ],
    [
     22266,
     81607
    ],
    [
     22949,
     81224
    ],
    [
     23656,
     80967
    ],
    [
     24490,
     80800
    ],
    [
     25386,
     80621
    ],
    [
     25460,
     80603
    ],
    [
     25532,
     80578
    ],
    [
     25602,
     80546
    ],
    [
     26370,
     80151
    ],
    [
     27054,
     79820
    ],
    [
     27846,
     79661
    ],
    [
     28741,
     79482
    ],
    [
     28806,
     79467
    ],
    [
     29677,
     79218
    ],
    [
     29750,
     79194
    ],
    [
     29821,
     79163
    ],
    [
     30638,
     78754
    ],
    [
     31379,
     78384
    ],
    [
     32052,
     78204
    ],
    [
     32856,
     78204
    ],
    [
     32940,
     78200
    ],
    [
     33024,
     78187
    ],
    [
     33105,
     78166
    ],
    [
     33184,
     78136
    ],
    [
     33959,
     77802
    ],
    [
     33972,
     77797
    ],
    [
     34684,
     77475
    ],
    [
     35487,
     77315
    ],
    [
     36383,
     77135
    ],
    [
     36464,
     77115
    ],
    [
     36542,
     77086
    ],
    [
     37351,
     76746
    ],
    [
     37446,
     76698
    ],
    [
     38083,
     76328
    ],
    [
     39738,
     75997
    ],
    [
     39819,
     75976
    ],
    [
     40670,
     75715
    ],
    [
     40756,
     75683
    ],
    [
     40838,
     75642
    ],
    [
     40915,
     75593
    ],
    [
     41481,
     75180
    ],
    [
     42198,
     75037
    ],
    [
     43094,
     74858
    ],
    [
     43096,
     74857
    ],
    [
     43990,
     74675
    ],
    [
     44075,
     74654
    ],
    [
     44157,
     74623
    ],
    [
     44236,
     74584
    ],
    [
     44309,
     74536
    ],
    [
     44377,
     74481
    ],
    [
     44880,
     74033
    ],
    [
     45554,
     73898
    ],
    [
     46450,
     73719
    ],
    [
     47345,
     73540
    ],
    [
     47434,
     73517
    ],
    [
     47520,
     73484
    ],
    [
     48350,
     73113
    ],
    [
     48383,
     73098
    ],
    [
     49200,
     72689
    ],
    [
     49846,
     72366
    ],
    [
     50567,
     72357
    ],
    [
     50586,
     72356
    ],
    [
     51486,
     72324
    ],
    [
     51564,
     72317
    ],
    [
     51642,
     72303
    ],
    [
     51718,
     72282
    ],
    [
     51792,
     72253
    ],
    [
     51862,
     72218
    ],
    [
     51929,
     72176
    ],
    [
     51992,
     72128
    ],
    [
     52510,
     71688
    ],
    [
     53196,
     71551
    ],
    [
     54091,
     71372
    ],
    [
     54987,
     71193
    ],
    [
     55070,
     71171
    ],
    [
     55151,
     71142
    ],
    [
     55228,
     71104
    ],
    [
     55301,
     71058
    ],
    [
     55369,
     71005
    ],
    [
     55883,
     70556
    ],
    [
     56557,
     70411
    ],
    [
     58342,
     70054
    ],
    [
     58426,
     70032
    ],
    [
     58508,
     70002
    ],
    [
     58586,
     69964
    ],
    [
     58659,
     69917
    ],
    [
     59273,
     69481
    ],
    [
     59953,
     69264
    ],
    [
     60802,
     69094
    ],
    [
     61698,
     68915
    ],
    [
     61783,
     68893
    ],
    [
     61865,
     68863
    ],
    [
     61943,
     68824
    ],
    [
     62667,
     68414
    ],
    [
     63350,
     68117
    ],
    [
     64158,
     67955
    ],
    [
     65053,
     67776
    ],
    [
     65139,
     67754
    ],
    [
     65222,
     67723
    ],
    [
     66026,
     67372
    ],
    [
     66035,
     67368
    ],
    [
     66695,
     67070
    ],
    [
     67440,
     66969
    ],
    [
     67515,
     66955
    ],
    [
     67590,
     66935
    ],
    [
     67661,
     66907
    ],
    [
     67730,
     66873
    ],
    [
     67796,
     66832
    ],
    [
     67857,
     66786
    ],
    [
     67914,
     66734
    ],
    [
     77600,
     57049
    ],
    [
     77658,
     56984
    ],
    [
     77709,
     56914
    ],
    [
     77752,
     56840
    ],
    [
     77787,
     56761
    ],
    [
     77814,
     56678
    ],
    [
     77832,
     56594
    ],
    [
     77970,
     55738
    ],
    [
     77978,
     55672
    ],
    [
     77980,
     55606
    ],
    [
     77980,
     3556
    ],
    [
     77151,
     1346
    ]
   ],
   [
    [
     77151,
     1346
    ],
    [
     76323,
     3556
    ],
    [
     76323,
     55540
    ],
    [
     76238,
     56066
    ],
    [
     66940,
     65365
    ],
    [
     66352,
     65444
    ],
    [
     66274,
     65459
    ],
    [
     66197,
     65481
    ],
    [
     66123,
     65510
    ],
    [
     65358,
     65855
    ],
    [
     64641,
     66168
    ],
    [
     63833,
     66330
    ],
    [
     62937,
     66509
    ],
    [
     62852,
     66531
    ],
    [
     62769,
     66562
    ],
    [
     61965,
     66912
    ],
    [
     61888,
     66951
    ],
    [
     61243,
     67316
    ],
    [
     60477,
     67469
    ],
    [
     59582,
     67648
    ],
    [
     59492,
     67671
    ],
    [
     58645,
     67942
    ],
    [
     58566,
     67972
    ],
    [
     58490,
     68010
    ],
    [
     58418,
     68056
    ],
    [
     57844,
     68463
    ],
    [
     57122,
     68608
    ],
    [
     56226,
     68787
    ],
    [
     56215,
     68789
    ],
    [
     55326,
     68980
    ],
    [
     55245,
     69002
    ],
    [
     55166,
     69032
    ],
    [
     55091,
     69069
    ],
    [
     55021,
     69114
    ],
    [
     54955,
     69166
    ],
    [
     54445,
     69611
    ],
    [
     53766,
     69747
    ],
    [
     52871,
     69926
    ],
    [
     51975,
     70105
    ],
    [
     51894,
     70125
    ],
    [
     51815,
     70154
    ],
    [
     51740,
     70191
    ],
    [
     51668,
     70234
    ],
    [
     51602,
     70285
    ],
    [
     51139,
     70678
    ],
    [
     50536,
     70700
    ],
    [
     49635,
     70711
    ],
    [
     49560,
     70715
    ],
    [
     49487,
     70727
    ],
    [
     49414,
     70744
    ],
    [
     49343,
     70768
    ],
    [
     49275,
     70799
    ],
    [
     48458,
     71207
    ],
    [
     47658,
     71607
    ],
    [
     46929,
     71933
    ],
    [
     44334,
     72452
    ],
    [
     44248,
     72474
    ],
    [
     44166,
     72504
    ],
    [
     44087,
     72544
    ],
    [
     44013,
     72591
    ],
    [
     43944,
     72646
    ],
    [
     43441,
     73096
    ],
    [
     42768,
     73233
    ],
    [
     40978,
     73591
    ],
    [
     40891,
     73613
    ],
    [
     40808,
     73644
    ],
    [
     40728,
     73685
    ],
    [
     40653,
     73733
    ],
    [
     40052,
     74171
    ],
    [
     39372,
     74380
    ],
    [
     38518,
     74550
    ],
    [
     37622,
     74730
    ],
    [
     37534,
     74752
    ],
    [
     37449,
     74785
    ],
    [
     37368,
     74826
    ],
    [
     36658,
     75239
    ],
    [
     35976,
     75527
    ],
    [
     35162,
     75689
    ],
    [
     34267,
     75868
    ],
    [
     34176,
     75892
    ],
    [
     34089,
     75926
    ],
    [
     33296,
     76283
    ],
    [
     32685,
     76547
    ],
    [
     31943,
     76547
    ],
    [
     31871,
     76550
    ],
    [
     31799,
     76559
    ],
    [
     31729,
     76575
    ],
    [
     30870,
     76804
    ],
    [
     30790,
     76830
    ],
    [
     30713,
     76864
    ],
    [
     29896,
     77272
    ],
    [
     29149,
     77646
    ],
    [
     28384,
     77864
    ],
    [
     27521,
     78036
    ],
    [
     26625,
     78215
    ],
    [
     26557,
     78232
    ],
    [
     26491,
     78254
    ],
    [
     26427,
     78282
    ],
    [
     25639,
     78663
    ],
    [
     25622,
     78672
    ],
    [
     24947,
     79019
    ],
    [
     24165,
     79175
    ],
    [
     23270,
     79354
    ],
    [
     23209,
     79369
    ],
    [
     23149,
     79388
    ],
    [
     22319,
     79690
    ],
    [
     22257,
     79715
    ],
    [
     22197,
     79745
    ],
    [
     21645,
     80055
    ],
    [
     -19939,
     80055
    ],
    [
     -20396,
     79814
    ],
    [
     -33868,
     66342
    ],
    [
     -33924,
     66291
    ],
    [
     -33984,
     66245
    ],
    [
     -34735,
     65729
    ],
    [
     -34752,
     65718
    ],
    [
     -35517,
     65219
    ],
    [
     -36283,
     64721
    ],
    [
     -37048,
     64222
    ],
    [
     20167,
     79917
    ],
    [
     66833,
     64833
    ],
    [
     24167,
     30583
    ],
    [
     52250,
     15667
    ],
    [
     -10833,
     12750
    ],
    [
     -37500,
     -64917
    ]
   ],
   [
    [
     -37500,
     -64917
    ],
    [
     -54250,
     -54083
    ],
    [
     -23667,
     -27333
    ],
    [
     -11417,
     -34000
    ],
    [
     6833,
     -67750
    ],
    [
     28833,
     -39167
    ],
    [
     -18250,
     -18833
    ],
    [
     65253,
     -1969
    ],
    [
     65604,
     -3165
    ],
    [
     66102,
     -4305
    ],
    [
     66736,
     -5370
    ],
    [
     67497,
     -6345
    ],
    [
     68371,
     -7214
    ],
    [
     69344,
     -7963
    ],
    [
     70401,
     -8583
    ],
    [
     71524,
     -9065
    ],
    [
     72694,
     -9400
    ],
    [
     73894,
     -9586
    ],
    [
     75104,
     -9619
    ],
    [
     76305,
     -9501
    ],
    [
     77478,
     -9235
    ],
    [
     78604,
     -8824
    ],
    [
     79667,
     -8277
    ],
    [
     80650,
     -7603
    ],
    [
     81538,
     -6814
    ],
    [
     82318,
     -5922
    ],
    [
     82977,
     -4943
    ],
    [
     83507,
     -3892
    ],
    [
     83900,
     -2786
    ],
    [
     84150,
     -1643
    ],
    [
     84254,
     -482
    ],
    [
     84212,
     679
    ],
    [
     84025,
     1823
    ],
    [
     83698,
     2930
    ],
    [
     83235,
     3984
    ],
    [
     82646,
     4969
    ],
    [
     81941,
     5869
    ],
    [
     81131,
     6671
    ],
    [
     80229,
     7363
    ],
    [
     79251,
     7934
    ],
    [
     78213,
     8377
    ],
    [
     77130,
     8685
    ],
    [
     76022,
     8854
    ],
    [
     74904,
     8883
    ],
    [
     73796,
     8772
    ],
    [
     72713,
     8523
    ],
    [
     71674,
     8142
    ],
    [
     70695,
     7635
    ],
    [
     69789,
     7012
    ],
    [
     68972,
     6282
    ],
    [
     68255,
     5459
    ],
    [
     67649,
     4555
    ],
    [
     67163,
     3585
    ],
    [
     66803,
     2566
    ],
    [
     66575,
     1513
    ],
    [
     66482,
     444
    ],
    [
     66523,
     -625
    ],
    [
     66697,
     -1677
    ],
    [
     67000,
     -2695
    ],
    [
     67428,
     -3664
    ],
    [
     67971,
     -4568
    ],
    [
     68622,
     -5394
    ],
    [
     69368,
     -6129
    ],
    [
     70198,
     -6762
    ],
    [
     71097,
     -7285
    ],
    [
     72051,
     -7689
    ],
    [
     73045,
     -7970
    ],
    [
     74063,
     -8122
    ],
    [
     75088,
     -8146
    ],
    [
     76104,
     -8042
    ],
    [
     77096,
     -7812
    ],
    [
     78047,
     -7460
    ],
    [
     78944,
     -6994
    ],
    [
     79772,
     -6421
    ],
    [
     80518,
     -5751
    ],
    [
     81173,
     -4995
    ],
    [
     81725,
     -4167
    ],
    [
     82167,
     -3279
    ],
    [
     82494,
     -2346
    ],
    [
     82700,
     -1383
    ],
    [
     82783,
     -405
    ],
    [
     82743,
     571
    ],
    [
     82581,
     1531
    ],
    [
     82302,
     2460
    ],
    [
     81909,
     3343
    ],
    [
     81411,
     4166
    ],
    [
     80816,
     4918
    ],
    [
     80134,
     5586
    ],
    [
     79376,
     6162
    ],
    [
     78555,
     6636
    ],
    [
     77685,
     7001
    ],
    [
     76779,
     7254
    ],
    [
     75853,
     7391
    ],
    [
     74920,
     7410
    ],
    [
     73996,
     7312
    ],
    [
     73095,
     7100
    ],
    [
     72231,
     6778
    ],
    [
     71418,
     6352
    ],
    [
     70668,
     5829
    ],
    [
     69992,
     5219
    ],
    [
     69400,
     4532
    ],
    [
     68901,
     3779
    ],
    [
     68503,
     2972
    ],
    [
     68209,
     2126
    ],
    [
     68025,
     1253
    ],
    [
     67953,
     367
    ],
    [
     67992,
     -517
    ],
    [
     68141,
     -1385
    ],
    [
     68396,
     -2225
    ],
    [
     68754,
     -3022
    ],
    [
     69207,
     -3765
    ],
    [
     69747,
     -4442
    ],
    [
     70365,
     -5044
    ],
    [
     71051,
     -5561
    ],
    [
     71793,
     -5986
    ],
    [
     72579,
     -6314
    ],
    [
     73396,
     -6539
    ],
    [
     74232,
     -6659
    ],
    [
     75072,
     -6673
    ],
    [
     75904,
     -6582
    ],
    [
     76714,
     -6389
    ],
    [
     77490,
     -6096
    ],
    [
     78220,
     -5710
    ],
    [
     78893,
     -5238
    ],
    [
     79498,
     -4688
    ],
    [
     80027,
     -4068
    ],
    [
     80473,
     -3391
    ],
    [
     80828,
     -2666
    ],
    [
     81088,
     -1906
    ],
    [
     81250,
     -1122
    ],
    [
     81311,
     -329
    ],
    [
     81274,
     463
    ],
    [
     81137,
     1240
    ],
    [
     80906,
     1990
    ],
    [
     80583,
     2701
    ],
    [
     80176,
     3364
    ],
    [
     79691,
     3967
    ],
    [
     79137,
     4502
    ],
    [
     78523,
     4961
    ],
    [
     77860,
     5337
    ],
    [
     77158,
     5626
    ],
    [
     76428,
     5823
    ],
    [
     75684,
     5927
    ],
    [
     74936,
     5937
    ],
    [
     74196,
     5853
    ],
    [
     73477,
     5677
    ],
    [
     72788,
     5414
    ],
    [
     72142,
     5069
    ],
    [
     71547,
     4647
    ],
    [
     71012,
     4156
    ],
    [
     70545,
     3605
    ],
    [
     70154,
     3003
    ],
    [
     69842,
     2359
    ],
    [
     69615,
     1686
    ],
    [
     69475,
     992
    ],
    [
     69424,
     290
    ],
    [
     69461,
     -409
    ],
    [
     69585,
     -1094
    ],
    [
     75000,
     0
    ]
   ]
  ]
 },
 "9_3": {
  "crossings": 24,
  "c": {
   "12": 3,
   "23": 4,
   "13": 17
  },
  "gauss": [
   -1,
   -2,
   -3,
   4,
   -5,
   -6,
   -7,
   -8,
   -9,
   -10,
   -11,
   12,
   -13,
   -14,
   -15,
   -16,
   -17,
   18,
   -19,
   -20,
   21,
   22,
   -18,
   23,
   -12,
   24,
   -4,
   5,
   -24,
   3,
   6,
   13,
   -23,
   11,
   2,
   7,
   14,
   19,
   -22,
   17,
   10,
   1,
   8,
   15,
   20,
   -21,
   16,
   9
  ],
  "writhe": [
   1,
   1,
   1,
   -1,
   -1,
   -1,
   -1,
   -1,
   1,
   1,
   1,
   -1,
   -1,
   -1,
   -1,
   1,
   1,
   -1,
   -1,
   -1,
   -1,
   -1,
   -1,
   -1
  ],
  "cuts": [
   1,
   21,
   28
  ]
 },
 "9_4": {
  "crossings": 19,
  "c": {
   "12": 2,
   "23": 4,
   "13": 13
  },
  "gauss": [
   -1,
   -2,
   -3,
   4,
   -5,
   -6,
   -7,
   -8,
   -9,
   -10,
   -11,
   12,
   -13,
   -14,
   -15,
   16,
   17,
   18,
   -12,
   19,
   -4,
   5,
   -19,
   3,
   6,
   13,
   -18,
   11,
   2,
   7,
   14,
   -17,
   10,
   1,
   8,
   15,
   -16,
   9
  ],
  "writhe": [
   1,
   1,
   1,
   -1,
   -1,
   -1,
   -1,
   -1,
   1,
   1,
   1,
   -1,
   -1,
   -1,
   -1,
   -1,
   -1,
   -1,
   -1
  ],
  "cuts": [
   1,
   16,
   22
  ]
 },
 "9_5": {
  "crossings": 16,
  "c": {
   "12": 2,
   "23": 3,
   "13": 11
  },
  "gauss": [
   -1,
   -2,
   3,
   -4,
   -5,
   -6,
   -7,
   -8,
   -9,
   10,
   -11,
   -12,
   -13,
   14,
   15,
   16,
   -10,
   -3,
   4,
   11,
   -16,
   9,
   2,
   5,
   12,
   -15,
   8,
   1,
   6,
   13,
   -14,
   7
  ],
  "writhe": [
   -1,
   -1,
   1,
   1,
   1,
   1,
   -1,
   -1,
   -1,
   1,
   1,
   1,
   1,
   1,
   1,
   1
  ],
  "cuts": [
   1,
   14,
   19
  ]
 },
 "9_6": {
  "crossings": 20,
  "c": {
   "12": 3,
   "23": 4,
   "13": 13
  },
  "gauss": [
   -1,
   -2,
   -3,
   4,
   -5,
   -6,
   -7,
   -8,
   -9,
   -10,
   11,
   -12,
   -13,
   -14,
   15,
   -16,
   17,
   -15,
   18,
   -11,
   19,
   20,
   -4,
   5,
   -20,
   3,
   6,
   -19,
   2,
   7,
   12,
   -18,
   10,
   1,
   8,
   13,
   16,
   -17,
   14,
   9
  ],
  "writhe": [
   1,
   1,
   1,
   -1,
   -1,
   -1,
   -1,
   -1,
   1,
   1,
   -1,
   -1,
   -1,
   1,
   -1,
   -1,
   -1,
   -1,
   -1,
   -1
  ],
  "cuts": [
   1,
   17,
   24
  ]
 },
 "9_7": {
  "crossings": 15,
  "c": {
   "12": 2,
   "23": 4,
   "13": 9
  },
  "gauss": [
   -1,
   -2,
   -3,
   4,
   -5,
   -6,
   -7,
   -8,
   -9,
   10,
   -11,
   12,
   -10,
   13,
   14,
   15,
   -4,
   5,
   -15,
   3,
   6,
   -14,
   2,
   7,
   -13,
   1,
   8,
   11,
   -12,
   9
  ],
  "writhe": [
   1,
   1,
   1,
   -1,
   -1,
   -1,
   -1,
   -1,
   1,
   -1,
   -1,
   -1,
   -1,
   -1,
   -1
  ],
  "cuts": [
   1,
   12,
   18
  ]
 },
 "9_8": {
  "crossings": 10,
  "c": {
   "12": 2,
   "23": 3,
   "13": 5
  },
  "gauss": [
   -1,
   -2,
   3,
   -4,
   -5,
   6,
   -7,
   8,
   -6,
   9,
   10,
   -3,
   2,
   -10,
   4,
   1,
   -9,
   7,
   -8,
   5
  ],
  "writhe": [
   -1,
   -1,
   -1,
   1,
   1,
   -1,
   -1,
   -1,
   1,
   1
  ],
  "cuts": [
   1,
   8,
   13
  ],
  "previous": {
   "crossings": 18,
   "c": {
    "12": 8,
    "23": 5,
    "13": 5
   },
   "scale": 1000,
   "segments": [
    [
     [
      900,
      0
     ],
     [
      447,
      -714
     ],
     [
      591,
      1150
     ],
     [
      75,
      -800
     ],
     [
      -967,
      -462
     ],
     [
      -449,
      1200
     ],
     [
      -97,
      -66
     ],
     [
      -450,
      779
     ]
    ],
    [
     [
      -450,
      779
     ],
     [
      207,
      155
     ],
     [
      -1200,
      1200
     ],
     [
      -735,
      -1192
     ],
     [
      264,
      -1108
     ],
     [
      119,
      182
     ],
     [
      -450,
      -779
     ]
    ],
    [
     [
      -450,
      -779
     ],
     [
      -758,
      -616
     ],
     [
      -417,
      -1082
     ],
     [
      61,
      -841
     ],
     [
      669,
      -963
     ],
     [
      -751,
      121
     ],
     [
      -495,
      556
     ],
     [
      1096,
      1200
     ],
     [
      900,
      0
     ]
    ]
   ]
  }
 },
 "9_9": {
  "crossings": 22,
  "c": {
   "12": 3,
   "23": 4,
   "13": 15
  },
  "gauss": [
   -1,
   -2,
   -3,
   4,
   -5,
   -6,
   -7,
   -8,
   -9,
   -10,
   -11,
   12,
   -13,
   -14,
   -15,
   -16,
   17,
   -18,
   19,
   -17,
   20,
   21,
   -12,
   22,
   -4,
   5,
   -22,
   3,
   6,
   13,
   -21,
   11,
   2,
   7,
   14,
   -20,
   10,
   1,
   8,
   15,
   18,
   -19,
   16,
   9
  ],
  "writhe": [
   1,
   1,
   1,
   -1,
   -1,
   -1,
   -1,
   -1,
   1,
   1,
   1,
   -1,
   -1,
   -1,
   -1,
   1,
   -1,
   -1,
   -1,
   -1,
   -1,
   -1
  ],
  "cuts": [
   1,
   19,
   26
  ]
 },
 "9_10": {
  "crossings": 21,
  "c": {
   "12": 3,
   "23": 3,
   "13": 15
  },
  "gauss": [
   -1,
   -2,
   3,
   -4,
   -5,
   -6,
   -7,
   -8,
   -9,
   10,
   -11,
   -12,
   -13,
   -14,
   -15,
   16,
   -17,
   -18,
   19,
   20,
   -16,
   21,
   -10,
   -3,
   4,
   11,
   -21,
   9,
   2,
   5,
   12,
   17,
   -20,
   15,
   8,
   1,
   6,
   13,
   18,
   -19,
   14,
   7
  ],
  "writhe": [
   1,
   1,
   -1,
   -1,
   -1,
   -1,
   1,
   1,
   1,
   -1,
   -1,
   -1,
   -1,
   1,
   1,
   -1,
   -1,
   -1,
   -1,
   -1,
   -1
  ],
  "cuts": [
   1,
   19,
   25
  ]
 },
 "9_11": {
  "crossings": 15,
  "c": {
   "12": 3,
   "23": 3,
   "13": 9
  },
  "gauss": [
   -1,
   -2,
   3,
   -4,
   -5,
   -6,
   -7,
   -8,
   9,
   -10,
   11,
   -12,
   13,
   -11,
   14,
   -9,
   15,
   -3,
   4,
   -15,
   2,
   5,
   10,
   -14,
   8,
   1,
   6,
   -13,
   12,
   7
  ],
  "writhe": [
   1,
   1,
   -1,
   -1,
   -1,
   -1,
   1,
   1,
   -1,
   -1,
   1,
   -1,
   -1,
   -1,
   -1
  ],
  "cuts": [
   1,
   13,
   19
  ]
 },
 "9_12": {
  "crossings": 10,
  "c": {
   "12": 2,
   "23": 3,
   "13": 5
  },
  "gauss": [
   -1,
   -2,
   3,
   -4,
   5,
   -6,
   -7,
   8,
   9,
   -5,
   10,
   -3,
   4,
   -10,
   2,
   -9,
   6,
   1,
   -8,
   7
  ],
  "writhe": [
   -1,
   -1,
   1,
   1,
   -1,
   1,
   1,
   1,
   1,
   1
  ],
  "cuts": [
   1,
   8,
   13
  ],
  "previous": {
   "crossings": 24,
   "c": {
    "12": 5,
    "23": 9,
    "13": 10
   },
   "scale": 1000,
   "segments": [
    [
     [
      900,
      0
     ],
     [
      502,
      -422
     ],
     [
      -124,
      356
     ],
     [
      155,
      -463
     ],
     [
      244,
      -830
     ],
     [
      -941,
      772
     ],
     [
      1200,
      1036
     ],
     [
      1081,
      631
     ],
     [
      -450,
      779
     ]
    ],
    [
     [
      -450,
      779
     ],
     [
      -208,
      858
     ],
     [
      -1135,
      -230
     ],
     [
      -1134,
      946
     ],
     [
      887,
      891
     ],
     [
      1200,
      276
     ],
     [
      -118,
      592
     ],
     [
      -450,
      -779
     ]
    ],
    [
     [
      -450,
      -779
     ],
     [
      -424,
      557
     ],
     [
      -367,
      1200
     ],
     [
      -241,
      793
     ],
     [
      -333,
      -732
     ],
     [
      -87,
      850
     ],
     [
      574,
      -913
     ],
     [
      900,
      0
     ]
    ]
   ]
  }
 },
 "9_13": {
  "crossings": 19,
  "c": {
   "12": 3,
   "23": 3,
   "13": 13
  },
  "gauss": [
   -1,
   -2,
   3,
   -4,
   -5,
   -6,
   -7,
   -8,
   9,
   -10,
   -11,
   -12,
   -13,
   14,
   -15,
   -16,
   17,
   18,
   -14,
   -9,
   19,
   -3,
   4,
   -19,
   2,
   5,
   10,
   15,
   -18,
   13,
   8,
   1,
   6,
   11,
   16,
   -17,
   12,
   7
  ],
  "writhe": [
   1,
   1,
   -1,
   -1,
   -1,
   -1,
   1,
   1,
   -1,
   -1,
   -1,
   1,
   1,
   -1,
   -1,
   -1,
   -1,
   -1,
   -1
  ],
  "cuts": [
   1,
   17,
   23
  ]
 },
 "9_14": {
  "crossings": 10,
  "c": {
   "12": 2,
   "23": 3,
   "13": 5
  },
  "gauss": [
   -1,
   -2,
   3,
   -4,
   5,
   -6,
   -7,
   8,
   9,
   -3,
   10,
   -5,
   4,
   -10,
   2,
   -9,
   6,
   1,
   -8,
   7
  ],
  "writhe": [
   -1,
   -1,
   -1,
   1,
   1,
   1,
   1,
   1,
   1,
   -1
  ],
  "cuts": [
   1,
   8,
   13
  ],
  "previous": {
   "crossings": 13,
   "c": {
    "12": 5,
    "23": 3,
    "13": 5
   },
   "scale": 1000,
   "segments": [
    [
     [
      900,
      0
     ],
     [
      480,
      -878
     ],
     [
      414,
      -113
     ],
     [
      -417,
      77
     ],
     [
      861,
      830
     ],
     [
      -450,
      779
     ]
    ],
    [
     [
      -450,
      779
     ],
     [
      -209,
      539
     ],
     [
      -519,
      -395
     ],
     [
      -596,
      973
     ],
     [
      850,
      767
     ],
     [
      -450,
      -779
     ]
    ],
    [
     [
      -450,
      -779
     ],
     [
      -485,
      -457
     ],
     [
      -224,
      681
     ],
     [
      176,
      488
     ],
     [
      -396,
      -955
     ],
     [
      900,
      0
     ]
    ]
   ]
  }
 },
 "9_15": {
  "crossings": 10,
  "c": {
   "12": 2,
   "23": 3,
   "13": 5
  },
  "gauss": [
   -1,
   -2,
   3,
   -4,
   -5,
   6,
   -7,
   8,
   -6,
   9,
   10,
   -3,
   4,
   -10,
   2,
   5,
   -9,
   1,
   -8,
   7
  ],
  "writhe": [
   -1,
   -1,
   1,
   1,
   1,
   -1,
   1,
   1,
   1,
   1
  ],
  "cuts": [
   1,
   8,
   13
  ],
  "previous": {
   "crossings": 33,
   "c": {
    "12": 11,
    "23": 11,
    "13": 11
   },
   "scale": 1000,
   "segments": [
    [
     [
      900,
      0
     ],
     [
      580,
      -169
     ],
     [
      763,
      171
     ],
     [
      -1059,
      -1200
     ],
     [
      106,
      401
     ],
     [
      1130,
      316
     ],
     [
      1115,
      362
     ],
     [
      242,
      825
     ],
     [
      -1036,
      1170
     ],
     [
      -305,
      930
     ],
     [
      -50,
      273
     ],
     [
      -450,
      779
     ]
    ],
    [
     [
      -450,
      779
     ],
     [
      407,
      855
     ],
     [
      -86,
      121
     ],
     [
      -1200,
      1200
     ],
     [
      561,
      -1157
     ],
     [
      -776,
      -856
     ],
     [
      -1146,
      111
     ],
     [
      -789,
      -63
     ],
     [
      -139,
      -493
     ],
     [
      -94,
      -464
     ],
     [
      -450,
      -779
     ]
    ],
    [
     [
      -450,
      -779
     ],
     [
      319,
      -46
     ],
     [
      -42,
      8
     ],
     [
      -221,
      457
     ],
     [
      503,
      -93
     ],
     [
      -872,
      -1136
     ],
     [
      -1068,
      -1200
     ],
     [
      -889,
      -897
     ],
     [
      -828,
      87
     ],
     [
      -355,
      746
     ],
     [
      955,
      386
     ],
     [
      900,
      0
     ]
    ]
   ]
  }
 },
 "9_17": {
  "crossings": 9,
  "c": {
   "12": 3,
   "23": 3,
   "13": 3
  },
  "gauss": [
   1,
   -2,
   3,
   -4,
   5,
   -6,
   7,
   -1,
   8,
   -3,
   9,
   -5,
   4,
   -9,
   6,
   -7,
   2,
   -8
  ],
  "writhe": [
   -1,
   1,
   1,
   -1,
   -1,
   1,
   1,
   -1,
   1
  ],
  "cuts": [
   1,
   7,
   13
  ],
  "previous": {
   "crossings": 11,
   "c": {
    "12": 3,
    "23": 5,
    "13": 3
   },
   "scale": 10000,
   "segments": [
    [
     [
      9021,
      15
     ],
     [
      11995,
      2009
     ],
     [
      2444,
      9551
     ],
     [
      2196,
      3317
     ],
     [
      -12001,
      3
     ],
     [
      -11976,
      4920
     ],
     [
      -12013,
      11158
     ],
     [
      -4475,
      7823
     ]
    ],
    [
     [
      -4475,
      7823
     ],
     [
      8813,
      4423
     ],
     [
      7109,
      -927
     ],
     [
      4585,
      -9394
     ],
     [
      6561,
      -1084
     ],
     [
      -6931,
      5236
     ],
     [
      -10028,
      7404
     ],
     [
      1566,
      -5430
     ],
     [
      -4497,
      -7823
     ]
    ],
    [
     [
      -4497,
      -7823
     ],
     [
      -2254,
      -10262
     ],
     [
      -6803,
      12010
     ],
     [
      3351,
      4025
     ],
     [
      7149,
      -359
     ],
     [
      7956,
      -11561
     ],
     [
      8349,
      -614
     ],
     [
      9021,
      15
     ]
    ]
   ]
  }
 },
 "9_18": {
  "crossings": 17,
  "c": {
   "12": 2,
   "23": 4,
   "13": 11
  },
  "gauss": [
   -1,
   -2,
   -3,
   4,
   -5,
   -6,
   -7,
   -8,
   -9,
   -10,
   11,
   -12,
   -13,
   14,
   15,
   -11,
   16,
   17,
   -4,
   5,
   -17,
   3,
   6,
   -16,
   2,
   7,
   12,
   -15,
   10,
   1,
   8,
   13,
   -14,
   9
  ],
  "writhe": [
   -1,
   -1,
   -1,
   1,
   1,
   1,
   1,
   1,
   -1,
   -1,
   1,
   1,
   1,
   1,
   1,
   1,
   1
  ],
  "cuts": [
   1,
   14,
   20
  ]
 },
 "9_19": {
  "crossings": 10,
  "c": {
   "12": 2,
   "23": 3,
   "13": 5
  },
  "gauss": [
   -1,
   2,
   -3,
   -4,
   5,
   -6,
   -7,
   8,
   -2,
   9,
   10,
   -5,
   4,
   -10,
   6,
   3,
   -9,
   1,
   -8,
   7
  ],
  "writhe": [
   -1,
   -1,
   1,
   1,
   1,
   -1,
   1,
   1,
   -1,
   -1
  ],
  "cuts": [
   1,
   8,
   13
  ],
  "previous": {
   "crossings": 15,
   "c": {
    "12": 2,
    "23": 9,
    "13": 4
   },
   "scale": 1000,
   "segments": [
    [
     [
      900,
      0
     ],
     [
      -518,
      -1173
     ],
     [
      -1200,
      -1200
     ],
     [
      -833,
      -545
     ],
     [
      -550,
      -184
     ],
     [
      709,
      841
     ],
     [
      832,
      1200
     ],
     [
      -450,
      779
     ]
    ],
    [
     [
      -450,
      779
     ],
     [
      -880,
      24
     ],
     [
      -1011,
      -1080
     ],
     [
      -738,
      -618
     ],
     [
      -800,
      -728
     ],
     [
      -462,
      -1098
     ],
     [
      187,
      -419
     ],
     [
      1175,
      -301
     ],
     [
      836,
      86
     ],
     [
      -450,
      -779
     ]
    ],
    [
     [
      -450,
      -779
     ],
     [
      -459,
      -1108
     ],
     [
      -1200,
      -954
     ],
     [
      -995,
      658
     ],
     [
      1009,
      -855
     ],
     [
      525,
      -9
     ],
     [
      1200,
      1003
     ],
     [
      900,
      0
     ]
    ]
   ]
  }
 },
 "9_20": {
  "crossings": 9,
  "c": {
   "12": 3,
   "23": 3,
   "13": 3
  },
  "gauss": [
   1,
   -2,
   3,
   -4,
   5,
   -6,
   7,
   -1,
   8,
   -5,
   9,
   -3,
   4,
   -9,
   2,
   -8,
   6,
   -7
  ],
  "writhe": [
   -1,
   1,
   -1,
   -1,
   1,
   -1,
   -1,
   -1,
   -1
  ],
  "cuts": [
   1,
   7,
   13
  ],
  "previous": {
   "crossings": 25,
   "c": {
    "12": 9,
    "23": 9,
    "13": 7
   },
   "scale": 1000,
   "segments": [
    [
     [
      900,
      0
     ],
     [
      -56,
      -26
     ],
     [
      679,
      -206
     ],
     [
      -17,
      -828
     ],
     [
      -235,
      -1200
     ],
     [
      -794,
      217
     ],
     [
      645,
      571
     ],
     [
      -450,
      779
     ]
    ],
    [
     [
      -450,
      779
     ],
     [
      438,
      176
     ],
     [
      -287,
      -486
     ],
     [
      118,
      18
     ],
     [
      -244,
      597
     ],
     [
      -1047,
      1200
     ],
     [
      713,
      919
     ],
     [
      869,
      -365
     ],
     [
      50,
      -512
     ],
     [
      -450,
      -779
     ]
    ],
    [
     [
      -450,
      -779
     ],
     [
      61,
      -482
     ],
     [
      1080,
      -755
     ],
     [
      735,
      -846
     ],
     [
      -330,
      -859
     ],
     [
      -1200,
      -855
     ],
     [
      -308,
      -91
     ],
     [
      229,
      -233
     ],
     [
      891,
      -176
     ],
     [
      1200,
      966
     ],
     [
      -1024,
      1043
     ],
     [
      900,
      0
     ]
    ]
   ]
  }
 },
 "9_21": {
  "crossings": 12,
  "c": {
   "12": 2,
   "23": 3,
   "13": 7
  },
  "gauss": [
   -1,
   -2,
   3,
   -4,
   -5,
   -6,
   7,
   -8,
   -9,
   10,
   11,
   -7,
   12,
   -3,
   2,
   -12,
   8,
   -11,
   6,
   1,
   4,
   9,
   -10,
   5
  ],
  "writhe": [
   1,
   -1,
   -1,
   -1,
   1,
   1,
   -1,
   -1,
   -1,
   -1,
   -1,
   1
  ],
  "cuts": [
   1,
   10,
   15
  ],
  "previous": {
   "crossings": 29,
   "c": {
    "12": 10,
    "23": 8,
    "13": 11
   },
   "scale": 1000,
   "segments": [
    [
     [
      900,
      0
     ],
     [
      -143,
      -867
     ],
     [
      -180,
      -1200
     ],
     [
      -503,
      -37
     ],
     [
      -474,
      -156
     ],
     [
      -1195,
      1147
     ],
     [
      -336,
      1200
     ],
     [
      1200,
      -91
     ],
     [
      402,
      339
     ],
     [
      -340,
      -197
     ],
     [
      -450,
      779
     ]
    ],
    [
     [
      -450,
      779
     ],
     [
      354,
      21
     ],
     [
      345,
      12
     ],
     [
      706,
      -475
     ],
     [
      740,
      -788
     ],
     [
      -420,
      56
     ],
     [
      -1200,
      117
     ],
     [
      -1200,
      -257
     ],
     [
      -893,
      -589
     ],
     [
      1145,
      -850
     ],
     [
      -450,
      -779
     ]
    ],
    [
     [
      -450,
      -779
     ],
     [
      -554,
      382
     ],
     [
      249,
      -877
     ],
     [
      -1061,
      -1078
     ],
     [
      -997,
      -114
     ],
     [
      -91,
      1114
     ],
     [
      368,
      726
     ],
     [
      124,
      385
     ],
     [
      900,
      0
     ]
    ]
   ]
  }
 },
 "9_22": {
  "crossings": 20,
  "c": {
   "12": 6,
   "23": 7,
   "13": 7
  },
  "gauss": [
   -1,
   -2,
   3,
   -4,
   5,
   -6,
   7,
   -8,
   9,
   -10,
   11,
   -12,
   13,
   14,
   15,
   -5,
   16,
   -3,
   17,
   -13,
   18,
   -7,
   19,
   -9,
   20,
   -11,
   10,
   -20,
   12,
   1,
   6,
   -15,
   4,
   -16,
   2,
   -17,
   -14,
   -18,
   8,
   -19
  ],
  "writhe": [
   1,
   -1,
   1,
   1,
   -1,
   -1,
   -1,
   1,
   1,
   -1,
   -1,
   1,
   1,
   1,
   -1,
   1,
   -1,
   1,
   -1,
   1
  ],
  "cuts": [
   1,
   14,
   27
  ]
 },
 "9_23": {
  "crossings": 15,
  "c": {
   "12": 3,
   "23": 3,
   "13": 9
  },
  "gauss": [
   -1,
   -2,
   3,
   -4,
   -5,
   -6,
   -7,
   8,
   -9,
   -10,
   11,
   -12,
   13,
   -11,
   -8,
   14,
   15,
   -3,
   4,
   -15,
   2,
   5,
   -14,
   1,
   6,
   9,
   12,
   -13,
   10,
   7
  ],
  "writhe": [
   1,
   1,
   -1,
   -1,
   -1,
   -1,
   1,
   -1,
   -1,
   1,
   -1,
   -1,
   -1,
   -1,
   -1
  ],
  "cuts": [
   1,
   13,
   19
  ]
 },
 "9_24": {
  "crossings": 21,
  "c": {
   "12": 5,
   "23": 8,
   "13": 8
  },
  "gauss": [
   -1,
   2,
   -3,
   4,
   -5,
   -6,
   -7,
   8,
   -9,
   10,
   -11,
   12,
   -13,
   14,
   -12,
   15,
   -4,
   16,
   -2,
   17,
   18,
   19,
   -10,
   20,
   -8,
   21,
   6,
   11,
   -19,
   1,
   -17,
   3,
   -16,
   9,
   -20,
   7,
   -21,
   5,
   -14,
   13,
   -15,
   -18
  ],
  "writhe": [
   -1,
   1,
   1,
   -1,
   -1,
   -1,
   1,
   -1,
   -1,
   1,
   1,
   -1,
   1,
   1,
   -1,
   1,
   -1,
   1,
   1,
   -1,
   1
  ],
  "cuts": [
   1,
   14,
   27
  ]
 },
 "9_25": {
  "crossings": 22,
  "c": {
   "12": 5,
   "23": 7,
   "13": 10
  },
  "gauss": [
   -1,
   2,
   -3,
   4,
   -5,
   -6,
   7,
   -8,
   -9,
   10,
   -11,
   12,
   -13,
   -14,
   -15,
   -7,
   16,
   17,
   -2,
   18,
   -4,
   19,
   -12,
   20,
   -10,
   21,
   22,
   3,
   -18,
   5,
   14,
   9,
   -21,
   11,
   -20,
   13,
   -19,
   -22,
   -17,
   1,
   6,
   15,
   8,
   -16
  ],
  "writhe": [
   1,
   -1,
   1,
   1,
   -1,
   -1,
   -1,
   1,
   1,
   -1,
   -1,
   1,
   1,
   -1,
   -1,
   -1,
   -1,
   -1,
   1,
   -1,
   1,
   -1
  ],
  "cuts": [
   1,
   16,
   28
  ]
 },
 "9_26": {
  "crossings": 9,
  "c": {
   "12": 3,
   "23": 3,
   "13": 3
  },
  "gauss": [
   1,
   -2,
   3,
   -4,
   5,
   -6,
   7,
   -1,
   8,
   -5,
   9,
   -3,
   2,
   -9,
   4,
   -8,
   6,
   -7
  ],
  "writhe": [
   -1,
   -1,
   -1,
   1,
   1,
   -1,
   -1,
   -1,
   1
  ],
  "cuts": [
   1,
   7,
   13
  ],
  "previous": {
   "crossings": 11,
   "c": {
    "12": 3,
    "23": 3,
    "13": 5
   },
   "scale": 10000,
   "segments": [
    [
     [
      9000,
      0
     ],
     [
      -6087,
      -8709
     ],
     [
      -3534,
      -5582
     ],
     [
      -6816,
      -1321
     ],
     [
      -9068,
      -408
     ],
     [
      -9016,
      3342
     ],
     [
      -7877,
      4246
     ],
     [
      -6250,
      7422
     ],
     [
      -4500,
      7794
     ]
    ],
    [
     [
      -4500,
      7794
     ],
     [
      -2061,
      9464
     ],
     [
      5806,
      4247
     ],
     [
      9603,
      -4796
     ],
     [
      6442,
      -2092
     ],
     [
      -24,
      -6649
     ],
     [
      -957,
      -8575
     ],
     [
      1875,
      3834
     ],
     [
      -4500,
      -7794
     ]
    ],
    [
     [
      -4500,
      -7794
     ],
     [
      5324,
      44
     ],
     [
      8059,
      -9859
     ],
     [
      -5574,
      -8599
     ],
     [
      -11306,
      -8502
     ],
     [
      2962,
      6973
     ],
     [
      3406,
      12000
     ],
     [
      7795,
      4199
     ],
     [
      9000,
      0
     ]
    ]
   ]
  }
 },
 "9_27": {
  "crossings": 9,
  "c": {
   "12": 3,
   "23": 3,
   "13": 3
  },
  "gauss": [
   1,
   -2,
   3,
   -4,
   5,
   -6,
   7,
   -1,
   8,
   -5,
   9,
   -3,
   4,
   -9,
   6,
   -7,
   2,
   -8
  ],
  "writhe": [
   -1,
   1,
   -1,
   -1,
   1,
   1,
   1,
   -1,
   -1
  ],
  "cuts": [
   1,
   7,
   13
  ],
  "previous": {
   "crossings": 14,
   "c": {
    "12": 4,
    "23": 3,
    "13": 7
   },
   "scale": 1000,
   "segments": [
    [
     [
      900,
      0
     ],
     [
      -80,
      -868
     ],
     [
      -748,
      967
     ],
     [
      510,
      -105
     ],
     [
      746,
      250
     ],
     [
      1103,
      464
     ],
     [
      -450,
      779
     ]
    ],
    [
     [
      -450,
      779
     ],
     [
      -302,
      206
     ],
     [
      -551,
      -455
     ],
     [
      -520,
      -464
     ],
     [
      -668,
      -912
     ],
     [
      -116,
      -1115
     ],
     [
      103,
      -584
     ],
     [
      -450,
      -779
     ]
    ],
    [
     [
      -450,
      -779
     ],
     [
      966,
      -714
     ],
     [
      -458,
      -143
     ],
     [
      -1123,
      -842
     ],
     [
      -750,
      -213
     ],
     [
      -410,
      316
     ],
     [
      542,
      483
     ],
     [
      900,
      0
     ]
    ]
   ]
  }
 },
 "9_28": {
  "crossings": 21,
  "c": {
   "12": 6,
   "23": 7,
   "13": 8
  },
  "gauss": [
   -1,
   2,
   -3,
   4,
   -5,
   6,
   -7,
   8,
   -9,
   10,
   -11,
   12,
   -13,
   -14,
   -6,
   15,
   -4,
   16,
   -2,
   17,
   18,
   19,
   -12,
   20,
   -10,
   21,
   -8,
   13,
   -16,
   3,
   -17,
   1,
   -19,
   11,
   -20,
   9,
   -21,
   7,
   14,
   5,
   -15,
   -18
  ],
  "writhe": [
   -1,
   -1,
   1,
   1,
   1,
   -1,
   -1,
   1,
   1,
   -1,
   -1,
   1,
   1,
   1,
   1,
   1,
   -1,
   -1,
   1,
   -1,
   1
  ],
  "cuts": [
   1,
   15,
   28
  ]
 },
 "9_29": {
  "crossings": 22,
  "c": {
   "12": 5,
   "23": 8,
   "13": 9
  },
  "gauss": [
   1,
   -2,
   3,
   -4,
   -5,
   -6,
   7,
   -8,
   9,
   -10,
   11,
   -12,
   -13,
   -14,
   15,
   -7,
   16,
   -9,
   17,
   -11,
   18,
   -3,
   19,
   -1,
   20,
   21,
   22,
   13,
   8,
   -16,
   6,
   -20,
   2,
   -19,
   4,
   -18,
   -21,
   -15,
   14,
   -22,
   12,
   -17,
   10,
   5
  ],
  "writhe": [
   -1,
   -1,
   1,
   1,
   -1,
   -1,
   -1,
   1,
   1,
   1,
   -1,
   -1,
   -1,
   1,
   1,
   -1,
   -1,
   1,
   -1,
   1,
   -1,
   1
  ],
  "cuts": [
   1,
   15,
   28
  ]
 },
 "9_30": {
  "crossings": 20,
  "c": {
   "12": 5,
   "23": 6,
   "13": 9
  },
  "gauss": [
   -1,
   -2,
   3,
   -4,
   5,
   -6,
   7,
   -8,
   9,
   -10,
   11,
   -12,
   -13,
   -14,
   15,
   -3,
   16,
   -5,
   17,
   -7,
   18,
   -9,
   19,
   -11,
   20,
   13,
   4,
   -16,
   2,
   -15,
   14,
   -20,
   12,
   -19,
   10,
   1,
   6,
   -17,
   8,
   -18
  ],
  "writhe": [
   1,
   -1,
   -1,
   1,
   1,
   -1,
   -1,
   1,
   1,
   1,
   -1,
   -1,
   -1,
   1,
   1,
   -1,
   1,
   -1,
   -1,
   1
  ],
  "cuts": [
   1,
   15,
   26
  ]
 },
 "9_31": {
  "crossings": 9,
  "c": {
   "12": 3,
   "23": 3,
   "13": 3
  },
  "scale": 10000,
  "segments": [
   [
    [
     8971,
     -4
    ],
    [
     11582,
     8822
    ],
    [
     -545,
     10126
    ],
    [
     4002,
     437
    ],
    [
     -12000,
     -12028
    ],
    [
     -3511,
     4113
    ],
    [
     -10467,
     2945
    ],
    [
     -10018,
     4702
    ],
    [
     -11975,
     4179
    ],
    [
     -4114,
     7840
    ],
    [
     -4479,
     7785
    ]
   ],
   [
    [
     -4479,
     7785
    ],
    [
     -12015,
     4951
    ],
    [
     -12003,
     543
    ],
    [
     -12002,
     -5986
    ],
    [
     -10342,
     291
    ],
    [
     -2415,
     5905
    ],
    [
     -3476,
     3311
    ],
    [
     -488,
     5705
    ],
    [
     6549,
     3138
    ],
    [
     10938,
     2432
    ],
    [
     9028,
     -6941
    ],
    [
     -6098,
     -8613
    ],
    [
     -4492,
     -7787
    ]
   ],
   [
    [
     -4492,
     -7787
    ],
    [
     7819,
     2055
    ],
    [
     3693,
     3547
    ],
    [
     -10879,
     10537
    ],
    [
     -10550,
     11984
    ],
    [
     -478,
     11993
    ],
    [
     -6609,
     12004
    ],
    [
     3139,
     11994
    ],
    [
     8971,
     -4
    ]
   ]
  ]
 },
 "9_32": {
  "crossings": 11,
  "c": {
   "12": 3,
   "23": 3,
   "13": 5
  },
  "gauss": [
   -1,
   2,
   -3,
   -4,
   5,
   -6,
   7,
   -8,
   -2,
   9,
   10,
   -5,
   11,
   -7,
   8,
   3,
   -9,
   1,
   6,
   -11,
   4,
   -10
  ],
  "writhe": [
   -1,
   -1,
   1,
   1,
   1,
   -1,
   -1,
   -1,
   -1,
   -1,
   1
  ],
  "cuts": [
   1,
   9,
   15
  ],
  "previous": {
   "crossings": 18,
   "c": {
    "12": 7,
    "23": 6,
    "13": 5
   },
   "scale": 1000,
   "segments": [
    [
     [
      900,
      0
     ],
     [
      -692,
      -348
     ],
     [
      -877,
      -580
     ],
     [
      -1200,
      -1043
     ],
     [
      -568,
      691
     ],
     [
      372,
      528
     ],
     [
      1153,
      1200
     ],
     [
      -450,
      779
     ]
    ],
    [
     [
      -450,
      779
     ],
     [
      -597,
      -351
     ],
     [
      -785,
      707
     ],
     [
      -401,
      835
     ],
     [
      -247,
      304
     ],
     [
      88,
      344
     ],
     [
      -42,
      173
     ],
     [
      -450,
      -779
     ]
    ],
    [
     [
      -450,
      -779
     ],
     [
      284,
      -89
     ],
     [
      -621,
      -755
     ],
     [
      -10,
      308
     ],
     [
      -547,
      689
     ],
     [
      464,
      650
     ],
     [
      407,
      -89
     ],
     [
      900,
      0
     ]
    ]
   ]
  }
 },
 "9_33": {
  "crossings": 11,
  "c": {
   "12": 2,
   "23": 4,
   "13": 5
  },
  "gauss": [
   -1,
   -2,
   3,
   -4,
   5,
   -6,
   -7,
   8,
   9,
   -5,
   10,
   -3,
   11,
   1,
   6,
   -9,
   4,
   -10,
   2,
   -11,
   -8,
   7
  ],
  "writhe": [
   1,
   -1,
   1,
   1,
   -1,
   -1,
   1,
   1,
   -1,
   1,
   -1
  ],
  "cuts": [
   1,
   8,
   14
  ],
  "previous": {
   "crossings": 15,
   "c": {
    "12": 6,
    "23": 5,
    "13": 4
   },
   "scale": 1000,
   "segments": [
    [
     [
      900,
      0
     ],
     [
      289,
      -800
     ],
     [
      630,
      -645
     ],
     [
      1200,
      237
     ],
     [
      -14,
      -189
     ],
     [
      -742,
      819
     ],
     [
      489,
      287
     ],
     [
      -450,
      779
     ]
    ],
    [
     [
      -450,
      779
     ],
     [
      -816,
      983
     ],
     [
      692,
      -17
     ],
     [
      -281,
      -494
     ],
     [
      1200,
      14
     ],
     [
      -283,
      -1200
     ],
     [
      -450,
      -779
     ]
    ],
    [
     [
      -450,
      -779
     ],
     [
      -1200,
      -357
     ],
     [
      705,
      -108
     ],
     [
      1200,
      579
     ],
     [
      788,
      -803
     ],
     [
      900,
      0
     ]
    ]
   ]
  }
 },
 "9_34": {
  "crossings": 10,
  "c": {
   "12": 2,
   "23": 4,
   "13": 4
  },
  "gauss": [
   -1,
   2,
   -3,
   4,
   -5,
   -6,
   7,
   8,
   -4,
   9,
   -2,
   10,
   6,
   -7,
   -10,
   1,
   -9,
   3,
   -8,
   5
  ],
  "writhe": [
   1,
   1,
   -1,
   -1,
   1,
   -1,
   -1,
   1,
   -1,
   1
  ],
  "cuts": [
   1,
   7,
   13
  ],
  "previous": {
   "crossings": 16,
   "c": {
    "12": 8,
    "23": 2,
    "13": 6
   },
   "scale": 10000,
   "segments": [
    [
     [
      9000,
      0
     ],
     [
      12000,
      -10097
     ],
     [
      -8325,
      -5565
     ],
     [
      5123,
      -3725
     ],
     [
      2992,
      -2084
     ],
     [
      -5339,
      6417
     ],
     [
      -4500,
      7794
     ]
    ],
    [
     [
      -4500,
      7794
     ],
     [
      -7642,
      7915
     ],
     [
      -8023,
      -12000
     ],
     [
      -4865,
      -4468
     ],
     [
      12000,
      -3775
     ],
     [
      -1875,
      -4955
     ],
     [
      -4500,
      -7794
     ]
    ],
    [
     [
      -4500,
      -7794
     ],
     [
      -160,
      -710
     ],
     [
      -4051,
      7899
     ],
     [
      -8759,
      -8510
     ],
     [
      -12000,
      12000
     ],
     [
      2034,
      11165
     ],
     [
      -2774,
      8863
     ],
     [
      9000,
      0
     ]
    ]
   ]
  }
 },
 "9_35": {
  "crossings": 18,
  "c": {
   "12": 5,
   "23": 6,
   "13": 7
  },
  "gauss": [
   -1,
   2,
   3,
   -4,
   5,
   -6,
   -7,
   -8,
   9,
   10,
   -11,
   -12,
   13,
   14,
   -10,
   -3,
   15,
   -5,
   16,
   17,
   18,
   -9,
   -2,
   -15,
   4,
   11,
   -14,
   -18,
   8,
   1,
   6,
   -16,
   12,
   -13,
   -17,
   7
  ],
  "writhe": [
   1,
   -1,
   -1,
   -1,
   1,
   -1,
   1,
   1,
   -1,
   -1,
   -1,
   -1,
   -1,
   -1,
   1,
   1,
   -1,
   -1
  ],
  "cuts": [
   1,
   13,
   24
  ]
 },
 "9_36": {
  "crossings": 20,
  "c": {
   "12": 6,
   "23": 7,
   "13": 7
  },
  "gauss": [
   1,
   -2,
   3,
   -4,
   5,
   -6,
   7,
   -8,
   9,
   -10,
   11,
   -12,
   -13,
   -7,
   14,
   -1,
   15,
   -5,
   16,
   -11,
   17,
   -9,
   18,
   19,
   20,
   -3,
   4,
   -20,
   2,
   -15,
   6,
   13,
   8,
   -18,
   10,
   -17,
   12,
   -16,
   -19,
   -14
  ],
  "writhe": [
   -1,
   1,
   -1,
   -1,
   1,
   -1,
   -1,
   1,
   -1,
   -1,
   1,
   1,
   -1,
   -1,
   -1,
   1,
   -1,
   1,
   -1,
   -1
  ],
  "cuts": [
   1,
   14,
   27
  ]
 },
 "9_37": {
  "crossings": 10,
  "c": {
   "12": 3,
   "23": 3,
   "13": 4
  },
  "gauss": [
   1,
   -2,
   -3,
   4,
   -5,
   6,
   -7,
   8,
   -6,
   -1,
   9,
   10,
   -4,
   3,
   -10,
   5,
   -8,
   7,
   2,
   -9
  ],
  "writhe": [
   -1,
   1,
   1,
   1,
   -1,
   -1,
   1,
   1,
   -1,
   -1
  ],
  "cuts": [
   1,
   8,
   14
  ],
  "previous": {
   "crossings": 17,
   "c": {
    "12": 4,
    "23": 9,
    "13": 4
   },
   "scale": 1000,
   "segments": [
    [
     [
      900,
      0
     ],
     [
      74,
      219
     ],
     [
      1200,
      -867
     ],
     [
      1200,
      211
     ],
     [
      -627,
      404
     ],
     [
      1165,
      738
     ],
     [
      -292,
      706
     ],
     [
      -450,
      779
     ]
    ],
    [
     [
      -450,
      779
     ],
     [
      1198,
      -178
     ],
     [
      963,
      -371
     ],
     [
      167,
      -763
     ],
     [
      -249,
      299
     ],
     [
      -1142,
      -333
     ],
     [
      -463,
      -453
     ],
     [
      -201,
      -1191
     ],
     [
      -507,
      -695
     ],
     [
      -450,
      -779
     ]
    ],
    [
     [
      -450,
      -779
     ],
     [
      -1187,
      -1200
     ],
     [
      1055,
      -42
     ],
     [
      1200,
      324
     ],
     [
      261,
      569
     ],
     [
      -154,
      11
     ],
     [
      -109,
      -413
     ],
     [
      900,
      0
     ]
    ]
   ]
  }
 },
 "9_38": {
  "crossings": 24,
  "c": {
   "12": 6,
   "23": 7,
   "13": 11
  },
  "gauss": [
   -1,
   -2,
   3,
   -4,
   -5,
   -6,
   -7,
   8,
   9,
   -10,
   11,
   -12,
   13,
   -14,
   15,
   -16,
   -17,
   -11,
   18,
   -9,
   19,
   -15,
   20,
   -13,
   21,
   22,
   -8,
   23,
   24,
   -3,
   4,
   -24,
   2,
   5,
   14,
   -20,
   16,
   -19,
   -23,
   1,
   6,
   -21,
   12,
   17,
   10,
   -18,
   -22,
   7
  ],
  "writhe": [
   -1,
   -1,
   1,
   1,
   1,
   1,
   -1,
   1,
   1,
   1,
   -1,
   -1,
   -1,
   -1,
   1,
   1,
   1,
   1,
   1,
   -1,
   -1,
   1,
   1,
   1
  ],
  "cuts": [
   1,
   18,
   31
  ]
 },
 "9_39": {
  "crossings": 12,
  "c": {
   "12": 3,
   "23": 3,
   "13": 6
  },
  "gauss": [
   -1,
   2,
   -3,
   -4,
   -5,
   6,
   -7,
   8,
   -9,
   10,
   -8,
   11,
   -6,
   12,
   -2,
   3,
   -10,
   9,
   4,
   1,
   -12,
   7,
   -11,
   5
  ],
  "writhe": [
   1,
   1,
   1,
   -1,
   -1,
   1,
   1,
   -1,
   1,
   1,
   1,
   -1
  ],
  "cuts": [
   1,
   10,
   16
  ]
 },
 "9_40": {
  "crossings": 14,
  "c": {
   "12": 3,
   "23": 5,
   "13": 6
  },
  "gauss": [
   1,
   -2,
   3,
   -4,
   5,
   -6,
   -7,
   -8,
   -9,
   10,
   11,
   -1,
   12,
   -3,
   13,
   -5,
   14,
   7,
   2,
   -12,
   -10,
   9,
   4,
   -13,
   6,
   -14,
   8,
   -11
  ],
  "writhe": [
   -1,
   1,
   1,
   -1,
   -1,
   1,
   -1,
   -1,
   1,
   1,
   -1,
   -1,
   1,
   -1
  ],
  "cuts": [
   1,
   10,
   18
  ]
 },
 "9_41": {
  "crossings": 9,
  "c": {
   "12": 3,
   "23": 3,
   "13": 3
  },
  "gauss": [
   1,
   -2,
   3,
   -4,
   5,
   -6,
   7,
   -1,
   8,
   -5,
   9,
   -3,
   2,
   -7,
   6,
   -9,
   4,
   -8
  ],
  "writhe": [
   -1,
   -1,
   -1,
   1,
   1,
   -1,
   -1,
   -1,
   1
  ],
  "cuts": [
   1,
   7,
   13
  ],
  "previous": {
   "crossings": 14,
   "c": {
    "12": 4,
    "23": 7,
    "13": 3
   },
   "scale": 1000,
   "segments": [
    [
     [
      900,
      0
     ],
     [
      -379,
      -716
     ],
     [
      -744,
      -994
     ],
     [
      -451,
      225
     ],
     [
      90,
      -25
     ],
     [
      -98,
      595
     ],
     [
      -450,
      779
     ]
    ],
    [
     [
      -450,
      779
     ],
     [
      -1200,
      144
     ],
     [
      467,
      -1007
     ],
     [
      984,
      -1200
     ],
     [
      -8,
      -1127
     ],
     [
      -1200,
      -1200
     ],
     [
      -450,
      -779
     ]
    ],
    [
     [
      -450,
      -779
     ],
     [
      1073,
      1168
     ],
     [
      158,
      185
     ],
     [
      38,
      521
     ],
     [
      171,
      1182
     ],
     [
      -1200,
      312
     ],
     [
      -518,
      -1200
     ],
     [
      900,
      0
     ]
    ]
   ]
  }
 },
 "9_42": {
  "crossings": 12,
  "c": {
   "12": 3,
   "23": 4,
   "13": 5
  },
  "gauss": [
   1,
   -2,
   -3,
   -4,
   5,
   -6,
   7,
   -8,
   9,
   -1,
   10,
   -7,
   11,
   -5,
   12,
   3,
   8,
   -9,
   2,
   -12,
   4,
   -11,
   6,
   -10
  ],
  "writhe": [
   -1,
   1,
   -1,
   -1,
   -1,
   1,
   1,
   1,
   1,
   -1,
   1,
   -1
  ],
  "cuts": [
   1,
   9,
   16
  ],
  "previous": {
   "crossings": 23,
   "c": {
    "12": 9,
    "23": 6,
    "13": 8
   },
   "scale": 1000,
   "segments": [
    [
     [
      900,
      0
     ],
     [
      -98,
      -665
     ],
     [
      257,
      -322
     ],
     [
      -663,
      -942
     ],
     [
      -821,
      -968
     ],
     [
      -1200,
      -298
     ],
     [
      311,
      11
     ],
     [
      143,
      968
     ],
     [
      737,
      1200
     ],
     [
      -450,
      779
     ]
    ],
    [
     [
      -450,
      779
     ],
     [
      -642,
      403
     ],
     [
      294,
      -64
     ],
     [
      -644,
      98
     ],
     [
      293,
      -1200
     ],
     [
      1200,
      -860
     ],
     [
      1050,
      512
     ],
     [
      570,
      1072
     ],
     [
      -1200,
      905
     ],
     [
      -450,
      -779
     ]
    ],
    [
     [
      -450,
      -779
     ],
     [
      -912,
      -845
     ],
     [
      -1100,
      -1129
     ],
     [
      -562,
      -5
     ],
     [
      276,
      490
     ],
     [
      369,
      103
     ],
     [
      618,
      187
     ],
     [
      239,
      1200
     ],
     [
      900,
      0
     ]
    ]
   ]
  }
 },
 "9_43": {
  "crossings": 23,
  "c": {
   "12": 5,
   "23": 8,
   "13": 10
  },
  "gauss": [
   -1,
   2,
   -3,
   4,
   -5,
   -6,
   -7,
   8,
   -9,
   10,
   -11,
   12,
   -13,
   -14,
   -15,
   16,
   -8,
   17,
   -10,
   18,
   -12,
   19,
   -4,
   20,
   -2,
   21,
   22,
   23,
   14,
   9,
   -17,
   7,
   -21,
   3,
   -20,
   1,
   6,
   11,
   -18,
   13,
   -23,
   15,
   -16,
   -22,
   -19,
   5
  ],
  "writhe": [
   1,
   -1,
   -1,
   1,
   -1,
   1,
   -1,
   -1,
   1,
   1,
   -1,
   -1,
   1,
   -1,
   -1,
   -1,
   -1,
   1,
   -1,
   -1,
   1,
   1,
   -1
  ],
  "cuts": [
   1,
   16,
   29
  ]
 },
 "9_44": {
  "crossings": 11,
  "c": {
   "12": 3,
   "23": 3,
   "13": 5
  },
  "gauss": [
   -1,
   -2,
   3,
   -4,
   5,
   -6,
   7,
   -8,
   9,
   -7,
   10,
   -5,
   11,
   -3,
   2,
   -9,
   8,
   1,
   4,
   -11,
   6,
   -10
  ],
  "writhe": [
   1,
   -1,
   -1,
   -1,
   1,
   1,
   -1,
   1,
   1,
   1,
   -1
  ],
  "cuts": [
   1,
   9,
   15
  ],
  "previous": {
   "crossings": 15,
   "c": {
    "12": 6,
    "23": 6,
    "13": 3
   },
   "scale": 1000,
   "segments": [
    [
     [
      900,
      0
     ],
     [
      1200,
      -1200
     ],
     [
      255,
      -571
     ],
     [
      -892,
      717
     ],
     [
      -243,
      422
     ],
     [
      -450,
      779
     ]
    ],
    [
     [
      -450,
      779
     ],
     [
      -862,
      -880
     ],
     [
      585,
      -630
     ],
     [
      626,
      -564
     ],
     [
      -36,
      142
     ],
     [
      -431,
      913
     ],
     [
      -450,
      -779
     ]
    ],
    [
     [
      -450,
      -779
     ],
     [
      -534,
      -275
     ],
     [
      -411,
      -229
     ],
     [
      -646,
      464
     ],
     [
      354,
      1032
     ],
     [
      996,
      -970
     ],
     [
      900,
      0
     ]
    ]
   ]
  }
 },
 "9_45": {
  "crossings": 13,
  "c": {
   "12": 3,
   "23": 4,
   "13": 6
  },
  "gauss": [
   -1,
   2,
   -3,
   4,
   -5,
   6,
   -7,
   -8,
   -9,
   10,
   -4,
   11,
   -2,
   12,
   -6,
   13,
   8,
   3,
   -11,
   1,
   -12,
   7,
   -13,
   9,
   -10,
   5
  ],
  "writhe": [
   -1,
   1,
   1,
   -1,
   1,
   1,
   -1,
   1,
   1,
   1,
   1,
   -1,
   1
  ],
  "cuts": [
   1,
   10,
   17
  ],
  "previous": {
   "crossings": 19,
   "c": {
    "12": 7,
    "23": 8,
    "13": 4
   },
   "scale": 1000,
   "segments": [
    [
     [
      900,
      0
     ],
     [
      1139,
      -1200
     ],
     [
      -744,
      -436
     ],
     [
      354,
      278
     ],
     [
      -590,
      284
     ],
     [
      -450,
      779
     ]
    ],
    [
     [
      -450,
      779
     ],
     [
      1200,
      -516
     ],
     [
      674,
      579
     ],
     [
      -477,
      1184
     ],
     [
      -481,
      270
     ],
     [
      -450,
      -779
     ]
    ],
    [
     [
      -450,
      -779
     ],
     [
      -956,
      -678
     ],
     [
      -29,
      565
     ],
     [
      514,
      266
     ],
     [
      1144,
      36
     ],
     [
      -654,
      -631
     ],
     [
      900,
      0
     ]
    ]
   ]
  }
 },
 "9_46": {
  "crossings": 14,
  "c": {
   "12": 2,
   "23": 5,
   "13": 7
  },
  "gauss": [
   -1,
   2,
   -3,
   -4,
   -5,
   -6,
   7,
   -8,
   -9,
   10,
   -2,
   11,
   12,
   13,
   14,
   -7,
   6,
   -14,
   8,
   5,
   -13,
   1,
   -11,
   3,
   -10,
   9,
   4,
   -12
  ],
  "writhe": [
   1,
   -1,
   -1,
   1,
   1,
   1,
   1,
   -1,
   -1,
   -1,
   1,
   -1,
   -1,
   -1
  ],
  "cuts": [
   1,
   10,
   17
  ],
  "previous": {
   "crossings": 24,
   "c": {
    "12": 8,
    "23": 10,
    "13": 6
   },
   "scale": 1000,
   "segments": [
    [
     [
      900,
      0
     ],
     [
      -187,
      -189
     ],
     [
      535,
      -877
     ],
     [
      72,
      -602
     ],
     [
      -1200,
      -1200
     ],
     [
      -794,
      217
     ],
     [
      587,
      453
     ],
     [
      -450,
      779
     ]
    ],
    [
     [
      -450,
      779
     ],
     [
      438,
      176
     ],
     [
      -287,
      -486
     ],
     [
      -747,
      -896
     ],
     [
      -244,
      597
     ],
     [
      -1084,
      1158
     ],
     [
      437,
      502
     ],
     [
      976,
      -399
     ],
     [
      34,
      -483
     ],
     [
      -450,
      -779
     ]
    ],
    [
     [
      -450,
      -779
     ],
     [
      61,
      -482
     ],
     [
      1110,
      -1135
     ],
     [
      -293,
      -870
     ],
     [
      -330,
      -859
     ],
     [
      -1200,
      -855
     ],
     [
      -802,
      213
     ],
     [
      229,
      -233
     ],
     [
      891,
      -176
     ],
     [
      1200,
      1182
     ],
     [
      -973,
      934
     ],
     [
      900,
      0
     ]
    ]
   ]
  }
 },
 "9_47": {
  "crossings": 9,
  "c": {
   "12": 2,
   "23": 3,
   "13": 4
  },
  "gauss": [
   -1,
   2,
   -3,
   4,
   -5,
   -6,
   7,
   8,
   -4,
   9,
   -2,
   -7,
   6,
   1,
   -9,
   3,
   -8,
   5
  ],
  "writhe": [
   1,
   1,
   -1,
   -1,
   1,
   1,
   1,
   1,
   -1
  ],
  "cuts": [
   1,
   7,
   12
  ],
  "previous": {
   "crossings": 18,
   "c": {
    "12": 4,
    "23": 5,
    "13": 9
   },
   "scale": 1000,
   "segments": [
    [
     [
      900,
      0
     ],
     [
      -531,
      539
     ],
     [
      233,
      -294
     ],
     [
      -1,
      -1200
     ],
     [
      -1155,
      -1192
     ],
     [
      -450,
      779
     ]
    ],
    [
     [
      -450,
      779
     ],
     [
      -933,
      531
     ],
     [
      1200,
      107
     ],
     [
      266,
      -1200
     ],
     [
      -247,
      -1161
     ],
     [
      -450,
      -779
     ]
    ],
    [
     [
      -450,
      -779
     ],
     [
      -364,
      1148
     ],
     [
      -801,
      -922
     ],
     [
      -451,
      -1166
     ],
     [
      -67,
      683
     ],
     [
      29,
      -739
     ],
     [
      333,
      -405
     ],
     [
      900,
      0
     ]
    ]
   ]
  }
 },
 "9_48": {
  "crossings": 10,
  "c": {
   "12": 3,
   "23": 3,
   "13": 4
  },
  "gauss": [
   1,
   -2,
   3,
   -4,
   5,
   -6,
   -7,
   -3,
   8,
   -1,
   9,
   -5,
   10,
   7,
   2,
   -8,
   4,
   -10,
   6,
   -9
  ],
  "writhe": [
   1,
   1,
   -1,
   -1,
   1,
   1,
   1,
   1,
   1,
   -1
  ],
  "cuts": [
   1,
   8,
   14
  ],
  "previous": {
   "crossings": 21,
   "c": {
    "12": 6,
    "23": 3,
    "13": 12
   },
   "scale": 1000,
   "segments": [
    [
     [
      900,
      0
     ],
     [
      -232,
      1129
     ],
     [
      914,
      -817
     ],
     [
      119,
      -702
     ],
     [
      76,
      -785
     ],
     [
      -603,
      -805
     ],
     [
      128,
      -342
     ],
     [
      -450,
      779
     ]
    ],
    [
     [
      -450,
      779
     ],
     [
      -92,
      405
     ],
     [
      -336,
      90
     ],
     [
      -744,
      1200
     ],
     [
      970,
      38
     ],
     [
      1124,
      -453
     ],
     [
      541,
      225
     ],
     [
      -8,
      -468
     ],
     [
      -450,
      -779
     ]
    ],
    [
     [
      -450,
      -779
     ],
     [
      -24,
      -717
     ],
     [
      989,
      -667
     ],
     [
      -1188,
      -1074
     ],
     [
      1200,
      -680
     ],
     [
      1047,
      186
     ],
     [
      268,
      733
     ],
     [
      -535,
      -233
     ],
     [
      780,
      -80
     ],
     [
      900,
      0
     ]
    ]
   ]
  }
 },
 "9_49": {
  "crossings": 18,
  "c": {
   "12": 6,
   "23": 6,
   "13": 6
  },
  "gauss": [
   1,
   2,
   -3,
   -4,
   -5,
   6,
   -7,
   8,
   -9,
   10,
   -11,
   12,
   13,
   14,
   -8,
   -1,
   -6,
   15,
   -12,
   16,
   -10,
   17,
   -2,
   18,
   4,
   11,
   -16,
   -13,
   -15,
   5,
   -18,
   3,
   -17,
   9,
   -14,
   7
  ],
  "writhe": [
   -1,
   -1,
   -1,
   -1,
   1,
   1,
   1,
   -1,
   -1,
   -1,
   -1,
   1,
   -1,
   -1,
   1,
   -1,
   -1,
   1
  ],
  "cuts": [
   1,
   13,
   25
  ]
 },
 "10_1": {
  "crossings": 13,
  "c": {
   "12": 2,
   "23": 4,
   "13": 7
  },
  "gauss": [
   1,
   -2,
   -3,
   -4,
   -5,
   6,
   -7,
   -8,
   -9,
   -1,
   10,
   11,
   12,
   13,
   -6,
   5,
   -13,
   7,
   4,
   -12,
   8,
   3,
   -11,
   9,
   2,
   -10
  ],
  "writhe": [
   -1,
   1,
   1,
   1,
   1,
   1,
   -1,
   -1,
   -1,
   -1,
   -1,
   -1,
   -1
  ],
  "cuts": [
   1,
   10,
   16
  ],
  "previous": {
   "crossings": 14,
   "c": {
    "12": 4,
    "23": 7,
    "13": 3
   },
   "scale": 1,
   "segments": [
    [
     [
      73840,
      0
     ],
     [
      93367,
      -88198
     ],
     [
      -17229,
      -91480
     ],
     [
      -34049,
      -1313
     ],
     [
      -79419,
      19281
     ],
     [
      -36708,
      63432
     ],
     [
      -38354,
      62707
     ],
     [
      -39913,
      62019
     ],
     [
      -41129,
      60832
     ],
     [
      -41167,
      60798
     ],
     [
      -41209,
      60768
     ],
     [
      -41253,
      60742
     ],
     [
      -41300,
      60720
     ],
     [
      -42841,
      60099
     ],
     [
      -42888,
      60082
     ],
     [
      -42937,
      60070
     ],
     [
      -42987,
      60063
     ],
     [
      -43037,
      60060
     ],
     [
      -95201,
      60060
     ],
     [
      -95249,
      60063
     ],
     [
      -95297,
      60069
     ],
     [
      -95344,
      60080
     ],
     [
      -95389,
      60095
     ],
     [
      -95433,
      60114
     ],
     [
      -95475,
      60138
     ],
     [
      -95515,
      60165
     ],
     [
      -96753,
      61087
     ],
     [
      -96794,
      61121
     ],
     [
      -96831,
      61158
     ],
     [
      -96864,
      61199
     ],
     [
      -96893,
      61244
     ],
     [
      -96917,
      61291
     ],
     [
      -96937,
      61340
     ],
     [
      -96951,
      61391
     ],
     [
      -96960,
      61443
     ],
     [
      -96964,
      61496
     ],
     [
      -96963,
      61548
     ],
     [
      -96956,
      61601
     ],
     [
      -96944,
      61652
     ],
     [
      -96927,
      61703
     ],
     [
      -96312,
      63247
     ],
     [
      -96290,
      63295
     ],
     [
      -96263,
      63341
     ],
     [
      -96232,
      63384
     ],
     [
      -96196,
      63424
     ],
     [
      -93652,
      65968
     ],
     [
      -88564,
      71055
     ],
     [
      -86020,
      73599
     ],
     [
      -84749,
      74871
     ],
     [
      -78389,
      81231
     ],
     [
      -77117,
      82502
     ],
     [
      -72029,
      87590
     ],
     [
      -70758,
      88862
     ],
     [
      -64398,
      95222
     ],
     [
      -63126,
      96493
     ],
     [
      -60582,
      99037
     ],
     [
      -60546,
      99070
     ],
     [
      -60507,
      99100
     ],
     [
      -60465,
      99126
     ],
     [
      -59001,
      99934
     ],
     [
      -58954,
      99958
     ],
     [
      -58904,
      99976
     ],
     [
      -58852,
      99989
     ],
     [
      -58800,
      99997
     ],
     [
      -58747,
      100000
     ],
     [
      81556,
      100000
     ],
     [
      81615,
      99997
     ],
     [
      81673,
      99987
     ],
     [
      81730,
      99970
     ],
     [
      83300,
      99418
     ],
     [
      83348,
      99398
     ],
     [
      83395,
      99374
     ],
     [
      83438,
      99345
     ],
     [
      83479,
      99312
     ],
     [
      83516,
      99275
     ],
     [
      83549,
      99234
     ],
     [
      83578,
      99190
     ],
     [
      83602,
      99144
     ],
     [
      83622,
      99095
     ],
     [
      83636,
      99045
     ],
     [
      83646,
      98994
     ],
     [
      83651,
      98942
     ],
     [
      83650,
      98889
     ],
     [
      83644,
      98837
     ],
     [
      83375,
      97204
     ],
     [
      83364,
      97151
     ],
     [
      83347,
      97099
     ],
     [
      83324,
      97049
     ],
     [
      83297,
      97002
     ],
     [
      83265,
      96958
     ],
     [
      83229,
      96918
     ],
     [
      77011,
      90700
     ],
     [
      76926,
      89156
     ],
     [
      76926,
      1032
     ],
     [
      75940,
      75
     ]
    ],
    [
     [
      75940,
      75
     ],
     [
      75875,
      1032
     ],
     [
      75875,
      89171
     ],
     [
      75876,
      89200
     ],
     [
      75973,
      90958
     ],
     [
      75979,
      91013
     ],
     [
      75990,
      91066
     ],
     [
      76007,
      91118
     ],
     [
      76030,
      91169
     ],
     [
      76057,
      91216
     ],
     [
      76089,
      91260
     ],
     [
      76126,
      91301
     ],
     [
      82366,
      97541
     ],
     [
      82536,
      98573
     ],
     [
      81466,
      98949
     ],
     [
      -58612,
      98949
     ],
     [
      -59892,
      98242
     ],
     [
      -61111,
      97022
     ],
     [
      -62383,
      95751
     ],
     [
      -71287,
      86847
     ],
     [
      -73830,
      84303
     ],
     [
      -75102,
      83031
     ],
     [
      -76374,
      81760
     ],
     [
      -85278,
      72856
     ],
     [
      -86549,
      71584
     ],
     [
      -87821,
      70312
     ],
     [
      -92909,
      65225
     ],
     [
      -94181,
      63953
     ],
     [
      -95376,
      62757
     ],
     [
      -95802,
      61689
     ],
     [
      -95027,
      61111
     ],
     [
      -43139,
      61111
     ],
     [
      -41789,
      61656
     ],
     [
      -40579,
      62837
     ],
     [
      -40544,
      62869
     ],
     [
      -40506,
      62897
     ],
     [
      -40466,
      62921
     ],
     [
      -40424,
      62942
     ],
     [
      -37132,
      64394
     ],
     [
      -95418,
      62026
     ],
     [
      81963,
      98454
     ],
     [
      -55380,
      36264
     ],
     [
      -62600,
      -83440
     ],
     [
      66456,
      -88855
     ],
     [
      -54314,
      1969
     ],
     [
      -36920,
      -63913
     ]
    ],
    [
     [
      -36920,
      -63913
     ],
     [
      -5415,
      34295
     ],
     [
      30603,
      63995
     ],
     [
      73102,
      11650
     ],
     [
      33967,
      54314
     ],
     [
      70110,
      5081
     ],
     [
      70785,
      5493
     ],
     [
      71505,
      5815
     ],
     [
      72257,
      6044
     ],
     [
      73029,
      6176
     ],
     [
      73810,
      6210
     ],
     [
      74586,
      6147
     ],
     [
      75346,
      5987
     ],
     [
      76078,
      5733
     ],
     [
      76770,
      5391
     ],
     [
      77411,
      4967
     ],
     [
      77993,
      4466
     ],
     [
      78506,
      3898
     ],
     [
      78942,
      3273
     ],
     [
      79295,
      2600
     ],
     [
      79560,
      1890
     ],
     [
      79733,
      1154
     ],
     [
      79813,
      405
     ],
     [
      79798,
      -345
     ],
     [
      79689,
      -1086
     ],
     [
      79489,
      -1805
     ],
     [
      79202,
      -2490
     ],
     [
      78831,
      -3133
     ],
     [
      78385,
      -3722
     ],
     [
      77870,
      -4249
     ],
     [
      77295,
      -4705
     ],
     [
      76669,
      -5085
     ],
     [
      76002,
      -5382
     ],
     [
      75306,
      -5592
     ],
     [
      74591,
      -5713
     ],
     [
      73869,
      -5743
     ],
     [
      73151,
      -5683
     ],
     [
      72449,
      -5534
     ],
     [
      71773,
      -5298
     ],
     [
      71134,
      -4981
     ],
     [
      70542,
      -4587
     ],
     [
      70006,
      -4124
     ],
     [
      69533,
      -3599
     ],
     [
      69132,
      -3021
     ],
     [
      68807,
      -2399
     ],
     [
      68564,
      -1743
     ],
     [
      68406,
      -1065
     ],
     [
      68334,
      -374
     ],
     [
      68349,
      318
     ],
     [
      68450,
      1001
     ],
     [
      68636,
      1662
     ],
     [
      68902,
      2294
     ],
     [
      69245,
      2885
     ],
     [
      69657,
      3426
     ],
     [
      70132,
      3910
     ],
     [
      70662,
      4329
     ],
     [
      71239,
      4677
     ],
     [
      71853,
      4948
     ],
     [
      72493,
      5140
     ],
     [
      73151,
      5250
     ],
     [
      73814,
      5276
     ],
     [
      74473,
      5220
     ],
     [
      75118,
      5081
     ],
     [
      75738,
      4863
     ],
     [
      76324,
      4571
     ],
     [
      76866,
      4208
     ],
     [
      77357,
      3782
     ],
     [
      77789,
      3300
     ],
     [
      78156,
      2769
     ],
     [
      78452,
      2198
     ],
     [
      78673,
      1597
     ],
     [
      78817,
      975
     ],
     [
      78881,
      342
     ],
     [
      78866,
      -291
     ],
     [
      78771,
      -915
     ],
     [
      78600,
      -1520
     ],
     [
      78355,
      -2097
     ],
     [
      78040,
      -2636
     ],
     [
      77662,
      -3130
     ],
     [
      77227,
      -3571
     ],
     [
      76742,
      -3952
     ],
     [
      76215,
      -4268
     ],
     [
      75654,
      -4515
     ],
     [
      75069,
      -4689
     ],
     [
      74469,
      -4787
     ],
     [
      73864,
      -4810
     ],
     [
      73263,
      -4756
     ],
     [
      72676,
      -4628
     ],
     [
      72112,
      -4428
     ],
     [
      71580,
      -4160
     ],
     [
      71087,
      -3829
     ],
     [
      70642,
      -3440
     ],
     [
      70250,
      -3000
     ],
     [
      69918,
      -2516
     ],
     [
      69650,
      -1997
     ],
     [
      69451,
      -1450
     ],
     [
      69322,
      -885
     ],
     [
      69265,
      -311
     ],
     [
      69281,
      264
     ],
     [
      69369,
      830
     ],
     [
      69526,
      1378
     ],
     [
      69749,
      1900
     ],
     [
      70036,
      2388
     ],
     [
      70379,
      2834
     ],
     [
      70775,
      3232
     ],
     [
      71215,
      3576
     ],
     [
      71693,
      3860
     ],
     [
      72201,
      4082
     ],
     [
      72730,
      4237
     ],
     [
      73272,
      4324
     ],
     [
      73819,
      4343
     ],
     [
      74361,
      4292
     ],
     [
      74890,
      4175
     ],
     [
      75399,
      3993
     ],
     [
      75878,
      3750
     ],
     [
      76321,
      3450
     ],
     [
      76721,
      3098
     ],
     [
      77072,
      2701
     ],
     [
      77370,
      2264
     ],
     [
      77609,
      1796
     ],
     [
      77786,
      1304
     ],
     [
      77900,
      795
     ],
     [
      77949,
      279
     ],
     [
      77933,
      -237
     ],
     [
      77853,
      -745
     ],
     [
      77710,
      -1236
     ],
     [
      77508,
      -1704
     ],
     [
      77249,
      -2140
     ],
     [
      76940,
      -2538
     ],
     [
      76585,
      -2893
     ],
     [
      76189,
      -3199
     ],
     [
      75761,
      -3452
     ],
     [
      75306,
      -3648
     ],
     [
      74832,
      -3785
     ],
     [
      74348,
      -3861
     ],
     [
      73860,
      -3876
     ],
     [
      73376,
      -3829
     ],
     [
      72904,
      -3722
     ],
     [
      72452,
      -3558
     ],
     [
      72026,
      -3340
     ],
     [
      71632,
      -3071
     ],
     [
      71278,
      -2756
     ],
     [
      70967,
      -2401
     ],
     [
      70704,
      -2012
     ],
     [
      70493,
      -1595
     ],
     [
      70338,
      -1157
     ],
     [
      70239,
      -706
     ],
     [
      70197,
      -247
     ],
     [
      70214,
      210
     ],
     [
      70287,
      660
     ],
     [
      70415,
      1094
     ],
     [
      70596,
      1507
     ],
     [
      70827,
      1892
     ],
     [
      71102,
      2243
     ],
     [
      71418,
      2555
     ],
     [
      71768,
      2823
     ],
     [
      73840,
      0
     ]
    ]
   ]
  }
 },
 "10_2": {
  "crossings": 20,
  "c": {
   "12": 4,
   "23": 4,
   "13": 12
  },
  "gauss": [
   -1,
   -2,
   3,
   -4,
   5,
   -6,
   -7,
   -8,
   -9,
   -10,
   11,
   -12,
   -13,
   -14,
   15,
   -16,
   17,
   -15,
   18,
   -11,
   19,
   -3,
   20,
   -5,
   4,
   -20,
   6,
   -19,
   2,
   7,
   12,
   -18,
   10,
   1,
   8,
   13,
   16,
   -17,
   14,
   9
  ],
  "writhe": [
   1,
   1,
   -1,
   1,
   1,
   -1,
   -1,
   -1,
   1,
   1,
   -1,
   -1,
   -1,
   1,
   -1,
   -1,
   -1,
   -1,
   -1,
   -1
  ],
  "cuts": [
   1,
   17,
   25
  ]
 },
 "10_3": {
  "crossings": 17,
  "c": {
   "12": 2,
   "23": 3,
   "13": 12
  },
  "gauss": [
   -1,
   -2,
   -3,
   4,
   -5,
   -6,
   -7,
   -8,
   -9,
   -10,
   11,
   -12,
   -13,
   -14,
   15,
   16,
   17,
   -11,
   -4,
   3,
   10,
   -17,
   12,
   5,
   2,
   9,
   -16,
   13,
   6,
   1,
   8,
   -15,
   14,
   7
  ],
  "writhe": [
   1,
   1,
   1,
   1,
   -1,
   -1,
   -1,
   1,
   1,
   1,
   1,
   -1,
   -1,
   -1,
   -1,
   -1,
   -1
  ],
  "cuts": [
   1,
   15,
   20
  ]
 },
 "10_4": {
  "crossings": 16,
  "c": {
   "12": 2,
   "23": 6,
   "13": 8
  },
  "gauss": [
   1,
   -2,
   -3,
   -4,
   -5,
   -6,
   7,
   -8,
   -9,
   -10,
   11,
   12,
   13,
   -7,
   14,
   -1,
   15,
   16,
   4,
   -11,
   10,
   3,
   -16,
   5,
   -12,
   9,
   2,
   -15,
   6,
   -13,
   8,
   -14
  ],
  "writhe": [
   1,
   -1,
   -1,
   1,
   1,
   1,
   1,
   -1,
   -1,
   -1,
   -1,
   -1,
   -1,
   1,
   1,
   1
  ],
  "cuts": [
   1,
   11,
   19
  ]
 },
 "10_5": {
  "crossings": 20,
  "c": {
   "12": 4,
   "23": 4,
   "13": 12
  },
  "gauss": [
   -1,
   -2,
   3,
   -4,
   5,
   -6,
   -7,
   -8,
   -9,
   -10,
   11,
   -12,
   -13,
   -14,
   15,
   -16,
   17,
   -15,
   18,
   -11,
   19,
   -3,
   20,
   -5,
   6,
   -20,
   4,
   -19,
   2,
   7,
   12,
   -18,
   10,
   1,
   8,
   13,
   16,
   -17,
   14,
   9
  ],
  "writhe": [
   1,
   1,
   -1,
   -1,
   1,
   1,
   -1,
   -1,
   1,
   1,
   -1,
   -1,
   -1,
   1,
   -1,
   -1,
   -1,
   -1,
   -1,
   1
  ],
  "cuts": [
   1,
   17,
   25
  ]
 },
 "10_6": {
  "crossings": 15,
  "c": {
   "12": 3,
   "23": 4,
   "13": 8
  },
  "gauss": [
   -1,
   2,
   -3,
   -4,
   5,
   -6,
   -7,
   -8,
   -9,
   10,
   -11,
   12,
   -10,
   13,
   -2,
   14,
   15,
   -5,
   4,
   -15,
   6,
   3,
   -14,
   7,
   -13,
   1,
   8,
   11,
   -12,
   9
  ],
  "writhe": [
   1,
   -1,
   1,
   1,
   1,
   -1,
   -1,
   -1,
   1,
   -1,
   -1,
   -1,
   -1,
   -1,
   -1
  ],
  "cuts": [
   1,
   12,
   19
  ]
 },
 "10_7": {
  "crossings": 12,
  "c": {
   "12": 2,
   "23": 4,
   "13": 6
  },
  "gauss": [
   -1,
   -2,
   3,
   -4,
   5,
   -6,
   -7,
   -8,
   9,
   10,
   11,
   -3,
   12,
   -5,
   4,
   -12,
   6,
   -11,
   2,
   7,
   -10,
   1,
   8,
   -9
  ],
  "writhe": [
   1,
   1,
   -1,
   1,
   1,
   -1,
   -1,
   -1,
   -1,
   -1,
   -1,
   -1
  ],
  "cuts": [
   1,
   9,
   15
  ]
 },
 "10_8": {
  "crossings": 19,
  "c": {
   "12": 3,
   "23": 6,
   "13": 10
  },
  "gauss": [
   -1,
   -2,
   3,
   -4,
   -5,
   -6,
   -7,
   -8,
   9,
   -10,
   11,
   -12,
   -13,
   14,
   15,
   -11,
   16,
   17,
   18,
   -9,
   19,
   -3,
   4,
   -19,
   2,
   5,
   10,
   -15,
   12,
   -16,
   6,
   1,
   8,
   -18,
   -14,
   13,
   -17,
   7
  ],
  "writhe": [
   -1,
   1,
   -1,
   -1,
   -1,
   1,
   1,
   -1,
   -1,
   -1,
   -1,
   1,
   1,
   1,
   1,
   -1,
   -1,
   1,
   -1
  ],
  "cuts": [
   1,
   14,
   23
  ]
 },
 "10_9": {
  "crossings": 18,
  "c": {
   "12": 5,
   "23": 5,
   "13": 8
  },
  "gauss": [
   1,
   -2,
   -3,
   -4,
   5,
   -6,
   7,
   -8,
   9,
   -10,
   11,
   -12,
   -13,
   -7,
   14,
   -9,
   15,
   -11,
   16,
   -5,
   17,
   -1,
   18,
   3,
   10,
   -15,
   12,
   -16,
   4,
   -18,
   2,
   -14,
   8,
   13,
   6,
   -17
  ],
  "writhe": [
   -1,
   -1,
   -1,
   1,
   -1,
   1,
   -1,
   -1,
   1,
   -1,
   -1,
   1,
   1,
   1,
   1,
   -1,
   -1,
   1
  ],
  "cuts": [
   1,
   14,
   24
  ]
 },
 "10_10": {
  "crossings": 12,
  "c": {
   "12": 4,
   "23": 6,
   "13": 2
  },
  "scale": 1,
  "segments": [
   [
    [
     75000,
     0
    ],
    [
     71167,
     8917
    ],
    [
     -43917,
     -46667
    ],
    [
     -27167,
     51167
    ],
    [
     27500,
     35000
    ],
    [
     -19583,
     61083
    ],
    [
     -37469,
     64481
    ],
    [
     -36766,
     64532
    ],
    [
     -36062,
     64582
    ],
    [
     -34656,
     64682
    ],
    [
     -33253,
     64783
    ],
    [
     -32753,
     64810
    ],
    [
     -32392,
     64449
    ],
    [
     -32362,
     64422
    ],
    [
     -32330,
     64398
    ],
    [
     -32296,
     64376
    ],
    [
     -32261,
     64359
    ],
    [
     -32223,
     64344
    ],
    [
     -32185,
     64333
    ],
    [
     -32146,
     64325
    ],
    [
     -31456,
     64225
    ],
    [
     -31441,
     64224
    ],
    [
     -28638,
     63912
    ],
    [
     -27946,
     63835
    ],
    [
     -27409,
     63754
    ],
    [
     -27012,
     63356
    ],
    [
     -26980,
     63328
    ],
    [
     -26946,
     63302
    ],
    [
     -26910,
     63281
    ],
    [
     -26872,
     63262
    ],
    [
     -26832,
     63248
    ],
    [
     -26791,
     63237
    ],
    [
     -26749,
     63231
    ],
    [
     -26707,
     63228
    ],
    [
     -26004,
     63223
    ],
    [
     -25422,
     63223
    ],
    [
     -24970,
     62937
    ],
    [
     -24930,
     62915
    ],
    [
     -24888,
     62897
    ],
    [
     -24262,
     62665
    ],
    [
     -24211,
     62649
    ],
    [
     -24158,
     62640
    ],
    [
     -23457,
     62562
    ],
    [
     -22757,
     62485
    ],
    [
     -21355,
     62329
    ],
    [
     -20012,
     62180
    ],
    [
     -19435,
     61952
    ],
    [
     -18822,
     61645
    ],
    [
     -17561,
     61015
    ],
    [
     -16930,
     60700
    ],
    [
     -15669,
     60069
    ],
    [
     -15054,
     59761
    ],
    [
     -14516,
     59437
    ],
    [
     -14055,
     58976
    ],
    [
     -14044,
     58964
    ],
    [
     -13530,
     58488
    ],
    [
     -13492,
     58456
    ],
    [
     -13450,
     58429
    ],
    [
     -13405,
     58407
    ],
    [
     -11461,
     57573
    ],
    [
     -10813,
     57296
    ],
    [
     -10189,
     57028
    ],
    [
     -9659,
     56723
    ],
    [
     -9202,
     56266
    ],
    [
     -9183,
     56248
    ],
    [
     -8661,
     55784
    ],
    [
     -8626,
     55756
    ],
    [
     -8588,
     55731
    ],
    [
     -8548,
     55711
    ],
    [
     -7260,
     55138
    ],
    [
     -6616,
     54852
    ],
    [
     -5971,
     54566
    ],
    [
     -5327,
     54279
    ],
    [
     -4683,
     53993
    ],
    [
     -4088,
     53729
    ],
    [
     -3605,
     53349
    ],
    [
     -3125,
     52869
    ],
    [
     -3091,
     52838
    ],
    [
     -3053,
     52811
    ],
    [
     -2473,
     52436
    ],
    [
     -2437,
     52415
    ],
    [
     -2398,
     52398
    ],
    [
     -1744,
     52136
    ],
    [
     -1089,
     51874
    ],
    [
     -470,
     51626
    ],
    [
     43,
     51309
    ],
    [
     505,
     50847
    ],
    [
     538,
     50817
    ],
    [
     1077,
     50378
    ],
    [
     1108,
     50355
    ],
    [
     1141,
     50334
    ],
    [
     1176,
     50317
    ],
    [
     1820,
     50031
    ],
    [
     3109,
     49458
    ],
    [
     3753,
     49172
    ],
    [
     4397,
     48885
    ],
    [
     5627,
     48339
    ],
    [
     6095,
     47937
    ],
    [
     6582,
     47450
    ],
    [
     6610,
     47424
    ],
    [
     6640,
     47401
    ],
    [
     6672,
     47381
    ],
    [
     7270,
     47034
    ],
    [
     7327,
     47007
    ],
    [
     8636,
     46483
    ],
    [
     9246,
     46239
    ],
    [
     9742,
     45898
    ],
    [
     10212,
     45428
    ],
    [
     10260,
     45386
    ],
    [
     10816,
     44972
    ],
    [
     10857,
     44945
    ],
    [
     10900,
     44923
    ],
    [
     12188,
     44351
    ],
    [
     12833,
     44064
    ],
    [
     14121,
     43492
    ],
    [
     14766,
     43205
    ],
    [
     15342,
     42949
    ],
    [
     15795,
     42525
    ],
    [
     16289,
     42031
    ],
    [
     16322,
     42001
    ],
    [
     16358,
     41975
    ],
    [
     16397,
     41952
    ],
    [
     17014,
     41633
    ],
    [
     17052,
     41616
    ],
    [
     17707,
     41354
    ],
    [
     18961,
     40852
    ],
    [
     19441,
     40487
    ],
    [
     19919,
     40009
    ],
    [
     19949,
     39981
    ],
    [
     19983,
     39956
    ],
    [
     20556,
     39567
    ],
    [
     20589,
     39547
    ],
    [
     20624,
     39530
    ],
    [
     21268,
     39243
    ],
    [
     21913,
     38957
    ],
    [
     22557,
     38671
    ],
    [
     24488,
     37812
    ],
    [
     25054,
     37554
    ],
    [
     25497,
     37111
    ],
    [
     25995,
     36612
    ],
    [
     26029,
     36582
    ],
    [
     26065,
     36556
    ],
    [
     26103,
     36533
    ],
    [
     26144,
     36515
    ],
    [
     26792,
     36259
    ],
    [
     26814,
     36250
    ],
    [
     27437,
     36043
    ],
    [
     27938,
     35741
    ],
    [
     42358,
     21321
    ],
    [
     42857,
     20823
    ],
    [
     45350,
     18330
    ],
    [
     45848,
     17831
    ],
    [
     46845,
     16834
    ],
    [
     47344,
     16336
    ],
    [
     48341,
     15339
    ],
    [
     48839,
     14840
    ],
    [
     49338,
     14342
    ],
    [
     50834,
     12846
    ],
    [
     51332,
     12347
    ],
    [
     51831,
     11849
    ],
    [
     52329,
     11350
    ],
    [
     52828,
     10852
    ],
    [
     53825,
     9855
    ],
    [
     53859,
     9824
    ],
    [
     53896,
     9797
    ],
    [
     53936,
     9774
    ],
    [
     53978,
     9755
    ],
    [
     54022,
     9741
    ],
    [
     54067,
     9732
    ],
    [
     54730,
     9630
    ],
    [
     54763,
     9626
    ],
    [
     54796,
     9625
    ],
    [
     71591,
     9625
    ],
    [
     72002,
     9365
    ],
    [
     75956,
     5411
    ],
    [
     76454,
     4912
    ],
    [
     76831,
     4536
    ],
    [
     76846,
     4020
    ],
    [
     76846,
     501
    ],
    [
     76743,
     -93
    ]
   ],
   [
    [
     76743,
     -93
    ],
    [
     77719,
     501
    ],
    [
     77719,
     4039
    ],
    [
     77698,
     4736
    ],
    [
     77694,
     4777
    ],
    [
     77687,
     4817
    ],
    [
     77677,
     4857
    ],
    [
     77662,
     4895
    ],
    [
     77644,
     4932
    ],
    [
     77622,
     4968
    ],
    [
     77598,
     5001
    ],
    [
     77570,
     5031
    ],
    [
     72585,
     10016
    ],
    [
     72549,
     10049
    ],
    [
     72509,
     10077
    ],
    [
     71951,
     10430
    ],
    [
     71915,
     10450
    ],
    [
     71878,
     10467
    ],
    [
     71839,
     10480
    ],
    [
     71799,
     10490
    ],
    [
     71758,
     10496
    ],
    [
     71717,
     10498
    ],
    [
     54830,
     10498
    ],
    [
     54341,
     10573
    ],
    [
     53445,
     11469
    ],
    [
     52946,
     11967
    ],
    [
     52448,
     12466
    ],
    [
     51949,
     12964
    ],
    [
     51451,
     13463
    ],
    [
     49955,
     14959
    ],
    [
     49456,
     15457
    ],
    [
     48958,
     15956
    ],
    [
     47961,
     16953
    ],
    [
     47462,
     17451
    ],
    [
     46465,
     18448
    ],
    [
     45967,
     18947
    ],
    [
     43474,
     21440
    ],
    [
     42975,
     21938
    ],
    [
     28518,
     36396
    ],
    [
     28478,
     36431
    ],
    [
     28434,
     36461
    ],
    [
     27846,
     36815
    ],
    [
     27804,
     36838
    ],
    [
     27759,
     36855
    ],
    [
     27102,
     37074
    ],
    [
     26549,
     37293
    ],
    [
     26114,
     37728
    ],
    [
     25615,
     38226
    ],
    [
     25587,
     38253
    ],
    [
     25556,
     38276
    ],
    [
     25523,
     38297
    ],
    [
     25488,
     38315
    ],
    [
     24848,
     38607
    ],
    [
     24844,
     38609
    ],
    [
     22911,
     39468
    ],
    [
     22267,
     39754
    ],
    [
     21623,
     40041
    ],
    [
     21014,
     40311
    ],
    [
     20507,
     40655
    ],
    [
     20037,
     41124
    ],
    [
     19993,
     41163
    ],
    [
     19443,
     41583
    ],
    [
     19410,
     41605
    ],
    [
     19376,
     41624
    ],
    [
     19340,
     41641
    ],
    [
     18031,
     42164
    ],
    [
     17396,
     42418
    ],
    [
     16858,
     42696
    ],
    [
     16397,
     43157
    ],
    [
     15885,
     43636
    ],
    [
     15848,
     43667
    ],
    [
     15808,
     43694
    ],
    [
     15764,
     43716
    ],
    [
     15120,
     44003
    ],
    [
     14476,
     44289
    ],
    [
     13831,
     44575
    ],
    [
     13187,
     44862
    ],
    [
     11899,
     45434
    ],
    [
     11299,
     45701
    ],
    [
     10807,
     46067
    ],
    [
     10331,
     46543
    ],
    [
     10301,
     46570
    ],
    [
     10269,
     46594
    ],
    [
     9700,
     46986
    ],
    [
     9659,
     47011
    ],
    [
     9615,
     47031
    ],
    [
     7680,
     47805
    ],
    [
     7159,
     48108
    ],
    [
     6700,
     48566
    ],
    [
     6676,
     48588
    ],
    [
     6147,
     49042
    ],
    [
     6114,
     49068
    ],
    [
     6078,
     49091
    ],
    [
     6040,
     49110
    ],
    [
     4752,
     49683
    ],
    [
     4107,
     49969
    ],
    [
     3463,
     50256
    ],
    [
     2174,
     50828
    ],
    [
     1583,
     51091
    ],
    [
     1107,
     51480
    ],
    [
     624,
     51962
    ],
    [
     586,
     51996
    ],
    [
     545,
     52025
    ],
    [
     -43,
     52388
    ],
    [
     -76,
     52407
    ],
    [
     -110,
     52422
    ],
    [
     -2035,
     53192
    ],
    [
     -2541,
     53519
    ],
    [
     -3006,
     53985
    ],
    [
     -3045,
     54019
    ],
    [
     -3592,
     54448
    ],
    [
     -3621,
     54469
    ],
    [
     -3652,
     54488
    ],
    [
     -3684,
     54504
    ],
    [
     -4328,
     54790
    ],
    [
     -4973,
     55077
    ],
    [
     -6261,
     55649
    ],
    [
     -6905,
     55936
    ],
    [
     -8132,
     56481
    ],
    [
     -8593,
     56892
    ],
    [
     -9083,
     57381
    ],
    [
     -9111,
     57407
    ],
    [
     -9142,
     57430
    ],
    [
     -9174,
     57451
    ],
    [
     -9776,
     57797
    ],
    [
     -9821,
     57820
    ],
    [
     -11117,
     58376
    ],
    [
     -11765,
     58653
    ],
    [
     -12414,
     58931
    ],
    [
     -12992,
     59179
    ],
    [
     -13444,
     59599
    ],
    [
     -13937,
     60091
    ],
    [
     -13976,
     60126
    ],
    [
     -14020,
     60156
    ],
    [
     -14617,
     60517
    ],
    [
     -14648,
     60534
    ],
    [
     -15279,
     60849
    ],
    [
     -16540,
     61480
    ],
    [
     -19062,
     62741
    ],
    [
     -19097,
     62757
    ],
    [
     -19745,
     63013
    ],
    [
     -19782,
     63025
    ],
    [
     -19819,
     63034
    ],
    [
     -19857,
     63040
    ],
    [
     -21960,
     63274
    ],
    [
     -22660,
     63352
    ],
    [
     -23361,
     63430
    ],
    [
     -24009,
     63502
    ],
    [
     -24542,
     63699
    ],
    [
     -25062,
     64028
    ],
    [
     -25098,
     64048
    ],
    [
     -25135,
     64065
    ],
    [
     -25174,
     64078
    ],
    [
     -25214,
     64088
    ],
    [
     -25254,
     64094
    ],
    [
     -25295,
     64096
    ],
    [
     -25999,
     64096
    ],
    [
     -26521,
     64100
    ],
    [
     -26893,
     64472
    ],
    [
     -26927,
     64503
    ],
    [
     -26965,
     64530
    ],
    [
     -27005,
     64553
    ],
    [
     -27047,
     64571
    ],
    [
     -27091,
     64585
    ],
    [
     -27136,
     64595
    ],
    [
     -27824,
     64699
    ],
    [
     -27841,
     64702
    ],
    [
     -28542,
     64780
    ],
    [
     -31338,
     65090
    ],
    [
     -31877,
     65168
    ],
    [
     -32273,
     65564
    ],
    [
     -32303,
     65592
    ],
    [
     -32336,
     65616
    ],
    [
     -32371,
     65637
    ],
    [
     -32407,
     65655
    ],
    [
     -32445,
     65670
    ],
    [
     -32484,
     65681
    ],
    [
     -32524,
     65688
    ],
    [
     -32565,
     65692
    ],
    [
     -32605,
     65691
    ],
    [
     -33304,
     65654
    ],
    [
     -33312,
     65653
    ],
    [
     -35421,
     65503
    ],
    [
     -36125,
     65452
    ],
    [
     -37531,
     65352
    ],
    [
     -64500,
     11833
    ],
    [
     -70833,
     -64667
    ],
    [
     -18333,
     -100000
    ],
    [
     63917,
     -25750
    ],
    [
     -7667,
     -3833
    ],
    [
     -37500,
     -64917
    ]
   ],
   [
    [
     -37500,
     -64917
    ],
    [
     -60333,
     -57833
    ],
    [
     -55000,
     -23167
    ],
    [
     -24667,
     29583
    ],
    [
     -27667,
     4833
    ],
    [
     59833,
     -56667
    ],
    [
     73646,
     -5058
    ],
    [
     73043,
     -4832
    ],
    [
     72476,
     -4535
    ],
    [
     71951,
     -4172
    ],
    [
     71477,
     -3749
    ],
    [
     71060,
     -3273
    ],
    [
     70707,
     -2752
    ],
    [
     70422,
     -2194
    ],
    [
     70209,
     -1607
    ],
    [
     70070,
     -1002
    ],
    [
     70007,
     -387
    ],
    [
     70020,
     229
    ],
    [
     70109,
     835
    ],
    [
     70270,
     1423
    ],
    [
     70502,
     1985
    ],
    [
     70799,
     2511
    ],
    [
     71158,
     2994
    ],
    [
     71571,
     3427
    ],
    [
     72032,
     3805
    ],
    [
     72534,
     4121
    ],
    [
     73068,
     4372
    ],
    [
     73627,
     4554
    ],
    [
     74201,
     4666
    ],
    [
     74781,
     4706
    ],
    [
     75359,
     4675
    ],
    [
     75927,
     4573
    ],
    [
     76474,
     4403
    ],
    [
     76994,
     4167
    ],
    [
     77479,
     3872
    ],
    [
     77921,
     3520
    ],
    [
     78315,
     3119
    ],
    [
     78655,
     2674
    ],
    [
     78936,
     2194
    ],
    [
     79155,
     1685
    ],
    [
     79308,
     1156
    ],
    [
     79395,
     614
    ],
    [
     79414,
     69
    ],
    [
     79367,
     -471
    ],
    [
     79253,
     -999
    ],
    [
     79077,
     -1506
    ],
    [
     78841,
     -1985
    ],
    [
     78549,
     -2429
    ],
    [
     78206,
     -2832
    ],
    [
     77819,
     -3187
    ],
    [
     77393,
     -3491
    ],
    [
     76935,
     -3738
    ],
    [
     76453,
     -3926
    ],
    [
     75954,
     -4053
    ],
    [
     75447,
     -4117
    ],
    [
     74938,
     -4118
    ],
    [
     74435,
     -4056
    ],
    [
     73947,
     -3934
    ],
    [
     73480,
     -3754
    ],
    [
     73042,
     -3518
    ],
    [
     72637,
     -3233
    ],
    [
     72274,
     -2901
    ],
    [
     71955,
     -2530
    ],
    [
     71687,
     -2124
    ],
    [
     71471,
     -1691
    ],
    [
     71312,
     -1237
    ],
    [
     71210,
     -770
    ],
    [
     71167,
     -297
    ],
    [
     71183,
     175
    ],
    [
     71255,
     639
    ],
    [
     71384,
     1088
    ],
    [
     71566,
     1515
    ],
    [
     71798,
     1914
    ],
    [
     72076,
     2279
    ],
    [
     72394,
     2605
    ],
    [
     72748,
     2887
    ],
    [
     73131,
     3123
    ],
    [
     73538,
     3308
    ],
    [
     73963,
     3440
    ],
    [
     74397,
     3519
    ],
    [
     74835,
     3544
    ],
    [
     75270,
     3515
    ],
    [
     75695,
     3432
    ],
    [
     76105,
     3299
    ],
    [
     76492,
     3118
    ],
    [
     76852,
     2892
    ],
    [
     77178,
     2625
    ],
    [
     77468,
     2321
    ],
    [
     77716,
     1987
    ],
    [
     77920,
     1627
    ],
    [
     78076,
     1248
    ],
    [
     78184,
     854
    ],
    [
     78242,
     453
    ],
    [
     78251,
     51
    ],
    [
     78210,
     -346
    ],
    [
     78121,
     -733
    ],
    [
     77985,
     -1103
    ],
    [
     77807,
     -1451
    ],
    [
     77589,
     -1772
    ],
    [
     77334,
     -2062
    ],
    [
     77048,
     -2316
    ],
    [
     76735,
     -2531
    ],
    [
     76400,
     -2705
    ],
    [
     76049,
     -2835
    ],
    [
     75688,
     -2920
    ],
    [
     75321,
     -2960
    ],
    [
     74955,
     -2954
    ],
    [
     74596,
     -2904
    ],
    [
     74248,
     -2810
    ],
    [
     75000,
     0
    ]
   ]
  ]
 },
 "10_11": {
  "crossings": 16,
  "c": {
   "12": 3,
   "23": 4,
   "13": 9
  },
  "gauss": [
   1,
   -2,
   -3,
   -4,
   5,
   -6,
   -7,
   -8,
   -9,
   10,
   -11,
   -12,
   13,
   14,
   -10,
   -5,
   15,
   -1,
   16,
   3,
   8,
   -13,
   12,
   7,
   2,
   -16,
   4,
   9,
   -14,
   11,
   6,
   -15
  ],
  "writhe": [
   1,
   -1,
   1,
   1,
   1,
   -1,
   -1,
   1,
   1,
   1,
   -1,
   -1,
   -1,
   -1,
   1,
   1
  ],
  "cuts": [
   1,
   13,
   20
  ]
 },
 "10_12": {
  "crossings": 17,
  "c": {
   "12": 3,
   "23": 4,
   "13": 10
  },
  "gauss": [
   -1,
   -2,
   3,
   -4,
   -5,
   -6,
   -7,
   -8,
   9,
   -10,
   -11,
   12,
   -13,
   14,
   -12,
   15,
   16,
   -9,
   17,
   -3,
   4,
   -17,
   2,
   5,
   10,
   -16,
   8,
   1,
   6,
   11,
   -15,
   13,
   -14,
   7
  ],
  "writhe": [
   -1,
   -1,
   1,
   1,
   1,
   1,
   -1,
   -1,
   1,
   1,
   1,
   -1,
   -1,
   -1,
   1,
   1,
   1
  ],
  "cuts": [
   1,
   14,
   21
  ]
 },
 "10_13": {
  "crossings": 15,
  "c": {
   "12": 2,
   "23": 3,
   "13": 10
  },
  "gauss": [
   -1,
   -2,
   -3,
   4,
   -5,
   -6,
   -7,
   -8,
   -9,
   10,
   -11,
   -12,
   13,
   14,
   -10,
   15,
   -4,
   3,
   -15,
   5,
   2,
   9,
   -14,
   11,
   6,
   1,
   8,
   -13,
   12,
   7
  ],
  "writhe": [
   1,
   1,
   1,
   1,
   -1,
   -1,
   -1,
   1,
   1,
   1,
   -1,
   -1,
   -1,
   -1,
   -1
  ],
  "cuts": [
   1,
   13,
   18
  ]
 },
 "10_14": {
  "crossings": 17,
  "c": {
   "12": 3,
   "23": 4,
   "13": 10
  },
  "gauss": [
   -1,
   -2,
   3,
   -4,
   -5,
   -6,
   -7,
   -8,
   9,
   -10,
   -11,
   12,
   -13,
   14,
   -12,
   15,
   16,
   -9,
   17,
   -3,
   4,
   -17,
   2,
   5,
   10,
   -16,
   8,
   1,
   6,
   11,
   -14,
   13,
   -15,
   7
  ],
  "writhe": [
   -1,
   -1,
   1,
   1,
   1,
   1,
   -1,
   -1,
   1,
   1,
   1,
   1,
   -1,
   -1,
   1,
   1,
   1
  ],
  "cuts": [
   1,
   14,
   21
  ]
 },
 "10_15": {
  "crossings": 15,
  "c": {
   "12": 3,
   "23": 4,
   "13": 8
  },
  "gauss": [
   -1,
   -2,
   3,
   -4,
   -5,
   6,
   -7,
   -8,
   -9,
   10,
   -11,
   12,
   -10,
   13,
   -6,
   14,
   15,
   -3,
   4,
   -15,
   2,
   5,
   -14,
   7,
   -13,
   1,
   8,
   11,
   -12,
   9
  ],
  "writhe": [
   1,
   -1,
   1,
   1,
   1,
   -1,
   -1,
   -1,
   1,
   -1,
   -1,
   -1,
   -1,
   1,
   1
  ],
  "cuts": [
   1,
   12,
   19
  ]
 },
 "10_16": {
  "crossings": 16,
  "c": {
   "12": 3,
   "23": 4,
   "13": 9
  },
  "gauss": [
   1,
   -2,
   -3,
   -4,
   -5,
   6,
   -7,
   -8,
   -9,
   10,
   -11,
   -12,
   13,
   14,
   -10,
   15,
   -6,
   -1,
   16,
   3,
   8,
   -13,
   12,
   7,
   2,
   -16,
   4,
   9,
   -14,
   11,
   -15,
   5
  ],
  "writhe": [
   -1,
   1,
   -1,
   -1,
   1,
   -1,
   1,
   -1,
   -1,
   -1,
   1,
   1,
   1,
   1,
   -1,
   -1
  ],
  "cuts": [
   1,
   13,
   20
  ]
 },
 "10_17": {
  "crossings": 18,
  "c": {
   "12": 5,
   "23": 5,
   "13": 8
  },
  "gauss": [
   1,
   -2,
   -3,
   -4,
   5,
   -6,
   7,
   -8,
   9,
   -10,
   11,
   -12,
   -13,
   -7,
   14,
   -5,
   15,
   -11,
   16,
   -9,
   17,
   -1,
   18,
   3,
   10,
   -16,
   12,
   -15,
   4,
   -18,
   2,
   -17,
   8,
   13,
   6,
   -14
  ],
  "writhe": [
   -1,
   -1,
   -1,
   1,
   1,
   1,
   -1,
   -1,
   -1,
   -1,
   1,
   1,
   1,
   1,
   1,
   -1,
   -1,
   1
  ],
  "cuts": [
   1,
   14,
   24
  ]
 },
 "10_18": {
  "crossings": 14,
  "c": {
   "12": 2,
   "23": 6,
   "13": 6
  },
  "gauss": [
   -1,
   -2,
   3,
   -4,
   -5,
   6,
   -7,
   -8,
   9,
   10,
   -6,
   11,
   12,
   13,
   14,
   -3,
   4,
   -14,
   2,
   5,
   -10,
   7,
   -11,
   1,
   -13,
   -9,
   8,
   -12
  ],
  "writhe": [
   -1,
   1,
   -1,
   -1,
   -1,
   -1,
   1,
   1,
   1,
   1,
   -1,
   -1,
   1,
   -1
  ],
  "cuts": [
   1,
   9,
   17
  ]
 },
 "10_19": {
  "crossings": 17,
  "c": {
   "12": 3,
   "23": 4,
   "13": 10
  },
  "gauss": [
   -1,
   -2,
   3,
   -4,
   -5,
   -6,
   -7,
   -8,
   9,
   -10,
   11,
   -12,
   -13,
   14,
   15,
   -11,
   16,
   -9,
   17,
   -3,
   4,
   -17,
   2,
   5,
   10,
   -16,
   12,
   -15,
   6,
   1,
   8,
   13,
   -14,
   7
  ],
  "writhe": [
   1,
   -1,
   1,
   1,
   1,
   -1,
   -1,
   1,
   1,
   1,
   -1,
   -1,
   -1,
   -1,
   -1,
   1,
   1
  ],
  "cuts": [
   1,
   14,
   21
  ]
 },
 "10_20": {
  "crossings": 12,
  "c": {
   "12": 2,
   "23": 4,
   "13": 6
  },
  "gauss": [
   1,
   -2,
   -3,
   -4,
   5,
   -6,
   -7,
   -8,
   9,
   -1,
   10,
   11,
   12,
   -5,
   4,
   -12,
   6,
   3,
   -11,
   7,
   2,
   -10,
   8,
   -9
  ],
  "writhe": [
   -1,
   1,
   1,
   1,
   1,
   -1,
   -1,
   -1,
   -1,
   -1,
   -1,
   -1
  ],
  "cuts": [
   1,
   9,
   15
  ]
 },
 "10_21": {
  "crossings": 17,
  "c": {
   "12": 3,
   "23": 4,
   "13": 10
  },
  "gauss": [
   -1,
   -2,
   3,
   -4,
   5,
   -6,
   -7,
   -8,
   -9,
   -10,
   11,
   -12,
   -13,
   14,
   15,
   -11,
   16,
   -3,
   17,
   -5,
   4,
   -17,
   6,
   -16,
   2,
   7,
   12,
   -15,
   10,
   1,
   8,
   13,
   -14,
   9
  ],
  "writhe": [
   -1,
   -1,
   1,
   -1,
   -1,
   1,
   1,
   1,
   -1,
   -1,
   1,
   1,
   1,
   1,
   1,
   1,
   1
  ],
  "cuts": [
   1,
   14,
   21
  ]
 },
 "10_22": {
  "crossings": 17,
  "c": {
   "12": 3,
   "23": 6,
   "13": 8
  },
  "gauss": [
   1,
   -2,
   -3,
   -4,
   -5,
   -6,
   7,
   -8,
   -9,
   10,
   -11,
   12,
   -10,
   13,
   14,
   -7,
   15,
   -1,
   16,
   17,
   4,
   11,
   -12,
   3,
   -17,
   5,
   -13,
   9,
   2,
   -16,
   6,
   -14,
   8,
   -15
  ],
  "writhe": [
   1,
   -1,
   -1,
   1,
   1,
   1,
   1,
   -1,
   -1,
   -1,
   -1,
   -1,
   -1,
   -1,
   1,
   1,
   1
  ],
  "cuts": [
   1,
   12,
   21
  ]
 },
 "10_23": {
  "crossings": 17,
  "c": {
   "12": 3,
   "23": 4,
   "13": 10
  },
  "gauss": [
   -1,
   -2,
   3,
   -4,
   5,
   -6,
   -7,
   -8,
   -9,
   -10,
   11,
   -12,
   -13,
   14,
   15,
   -11,
   16,
   -3,
   17,
   -5,
   6,
   -17,
   4,
   -16,
   2,
   7,
   12,
   -15,
   10,
   1,
   8,
   13,
   -14,
   9
  ],
  "writhe": [
   1,
   1,
   -1,
   -1,
   1,
   1,
   -1,
   -1,
   1,
   1,
   -1,
   -1,
   -1,
   -1,
   -1,
   -1,
   1
  ],
  "cuts": [
   1,
   14,
   21
  ]
 },
 "10_24": {
  "crossings": 12,
  "c": {
   "12": 2,
   "23": 4,
   "13": 6
  },
  "gauss": [
   -1,
   2,
   -3,
   -4,
   5,
   -6,
   -7,
   -8,
   9,
   10,
   -2,
   11,
   12,
   -5,
   4,
   -12,
   6,
   3,
   -11,
   7,
   -10,
   1,
   8,
   -9
  ],
  "writhe": [
   1,
   -1,
   1,
   1,
   1,
   -1,
   -1,
   -1,
   -1,
   -1,
   -1,
   -1
  ],
  "cuts": [
   1,
   9,
   15
  ]
 },
 "10_25": {
  "crossings": 15,
  "c": {
   "12": 3,
   "23": 4,
   "13": 8
  },
  "gauss": [
   -1,
   -2,
   3,
   -4,
   5,
   -6,
   -7,
   -8,
   -9,
   10,
   -11,
   12,
   -10,
   13,
   14,
   -3,
   15,
   -5,
   4,
   -15,
   6,
   -14,
   2,
   7,
   -13,
   1,
   8,
   11,
   -12,
   9
  ],
  "writhe": [
   1,
   1,
   -1,
   1,
   1,
   -1,
   -1,
   -1,
   1,
   -1,
   -1,
   -1,
   -1,
   -1,
   -1
  ],
  "cuts": [
   1,
   12,
   19
  ]
 },
 "10_26": {
  "crossings": 17,
  "c": {
   "12": 3,
   "23": 6,
   "13": 8
  },
  "gauss": [
   1,
   -2,
   -3,
   -4,
   -5,
   -6,
   7,
   -8,
   9,
   -10,
   -11,
   12,
   13,
   -9,
   14,
   -7,
   15,
   -1,
   16,
   17,
   4,
   11,
   -12,
   3,
   -17,
   5,
   10,
   -13,
   2,
   -16,
   6,
   -14,
   8,
   -15
  ],
  "writhe": [
   1,
   -1,
   -1,
   1,
   1,
   1,
   1,
   -1,
   -1,
   -1,
   -1,
   -1,
   -1,
   -1,
   1,
   1,
   1
  ],
  "cuts": [
   1,
   12,
   21
  ]
 },
 "10_27": {
  "crossings": 15,
  "c": {
   "12": 3,
   "23": 4,
   "13": 8
  },
  "gauss": [
   -1,
   -2,
   3,
   -4,
   5,
   -6,
   -7,
   -8,
   -9,
   10,
   -11,
   12,
   -10,
   13,
   14,
   -5,
   15,
   -3,
   4,
   -15,
   6,
   -14,
   2,
   7,
   -13,
   1,
   8,
   11,
   -12,
   9
  ],
  "writhe": [
   1,
   1,
   1,
   1,
   -1,
   -1,
   -1,
   -1,
   1,
   -1,
   -1,
   -1,
   -1,
   -1,
   1
  ],
  "cuts": [
   1,
   12,
   19
  ]
 },
 "10_28": {
  "crossings": 14,
  "c": {
   "12": 3,
   "23": 3,
   "13": 8
  },
  "gauss": [
   -1,
   2,
   -3,
   4,
   -5,
   -6,
   -7,
   -8,
   9,
   -10,
   -11,
   12,
   13,
   -9,
   -2,
   14,
   -4,
   5,
   -14,
   3,
   10,
   -13,
   8,
   1,
   6,
   11,
   -12,
   7
  ],
  "writhe": [
   1,
   -1,
   -1,
   1,
   1,
   -1,
   1,
   1,
   -1,
   -1,
   -1,
   -1,
   -1,
   1
  ],
  "cuts": [
   1,
   12,
   18
  ],
  "previous": {
   "crossings": 29,
   "c": {
    "12": 10,
    "23": 5,
    "13": 14
   },
   "scale": 10000,
   "segments": [
    [
     [
      9000,
      0
     ],
     [
      4215,
      -891
     ],
     [
      -182,
      -11911
     ],
     [
      12000,
      -1981
     ],
     [
      15,
      7122
     ],
     [
      -2280,
      -10700
     ],
     [
      -3041,
      -1835
     ],
     [
      -7004,
      9730
     ],
     [
      -9156,
      -5411
     ],
     [
      -9144,
      7731
     ],
     [
      -8005,
      11332
     ],
     [
      -4500,
      7794
     ]
    ],
    [
     [
      -4500,
      7794
     ],
     [
      -2439,
      448
     ],
     [
      -4389,
      10354
     ],
     [
      2112,
      10519
     ],
     [
      4423,
      6652
     ],
     [
      10583,
      -1797
     ],
     [
      -12000,
      -6851
     ],
     [
      -2143,
      -10870
     ],
     [
      11033,
      -12000
     ],
     [
      7562,
      -3214
     ],
     [
      4040,
      -6178
     ],
     [
      -3265,
      -8016
     ],
     [
      -4500,
      -7794
     ]
    ],
    [
     [
      -4500,
      -7794
     ],
     [
      3499,
      -7418
     ],
     [
      3521,
      -139
     ],
     [
      -12000,
      -1860
     ],
     [
      -7423,
      -1271
     ],
     [
      2401,
      1286
     ],
     [
      1626,
      5021
     ],
     [
      -2137,
      9213
     ],
     [
      6390,
      12000
     ],
     [
      9000,
      0
     ]
    ]
   ]
  }
 },
 "10_29": {
  "crossings": 14,
  "c": {
   "12": 3,
   "23": 4,
   "13": 7
  },
  "gauss": [
   1,
   -2,
   -3,
   -4,
   5,
   -6,
   -7,
   -8,
   9,
   -10,
   11,
   -9,
   12,
   -5,
   13,
   -1,
   14,
   3,
   8,
   -11,
   10,
   7,
   2,
   -14,
   4,
   -12,
   6,
   -13
  ],
  "writhe": [
   -1,
   1,
   -1,
   -1,
   -1,
   1,
   1,
   -1,
   -1,
   1,
   1,
   1,
   -1,
   -1
  ],
  "cuts": [
   1,
   11,
   18
  ]
 },
 "10_30": {
  "crossings": 14,
  "c": {
   "12": 3,
   "23": 3,
   "13": 8
  },
  "gauss": [
   -1,
   2,
   -3,
   4,
   -5,
   -6,
   -7,
   -8,
   9,
   -10,
   -11,
   12,
   13,
   -9,
   -2,
   14,
   -4,
   3,
   -14,
   5,
   10,
   -13,
   8,
   1,
   6,
   11,
   -12,
   7
  ],
  "writhe": [
   1,
   -1,
   1,
   1,
   -1,
   -1,
   1,
   1,
   -1,
   -1,
   -1,
   -1,
   -1,
   -1
  ],
  "cuts": [
   1,
   12,
   18
  ],
  "previous": {
   "crossings": 43,
   "c": {
    "12": 16,
    "23": 11,
    "13": 16
   },
   "scale": 1000,
   "segments": [
    [
     [
      900,
      0
     ],
     [
      118,
      -914
     ],
     [
      940,
      203
     ],
     [
      543,
      1155
     ],
     [
      361,
      192
     ],
     [
      -129,
      -1021
     ],
     [
      -1200,
      -840
     ],
     [
      -463,
      -655
     ],
     [
      -1004,
      274
     ],
     [
      -257,
      -404
     ],
     [
      -1071,
      416
     ],
     [
      147,
      1154
     ],
     [
      -450,
      779
     ]
    ],
    [
     [
      -450,
      779
     ],
     [
      365,
      1183
     ],
     [
      941,
      696
     ],
     [
      200,
      1030
     ],
     [
      579,
      273
     ],
     [
      989,
      50
     ],
     [
      -54,
      508
     ],
     [
      -762,
      235
     ],
     [
      -757,
      -1200
     ],
     [
      -169,
      -971
     ],
     [
      -731,
      -1018
     ],
     [
      -450,
      -779
     ]
    ],
    [
     [
      -450,
      -779
     ],
     [
      -1149,
      -302
     ],
     [
      -1200,
      615
     ],
     [
      -415,
      1175
     ],
     [
      -442,
      422
     ],
     [
      316,
      154
     ],
     [
      -370,
      -1194
     ],
     [
      1200,
      37
     ],
     [
      -68,
      1049
     ],
     [
      900,
      0
     ]
    ]
   ]
  }
 },
 "10_31": {
  "crossings": 12,
  "c": {
   "12": 2,
   "23": 4,
   "13": 6
  },
  "gauss": [
   -1,
   2,
   -3,
   -4,
   5,
   -6,
   -7,
   -8,
   9,
   10,
   -2,
   11,
   12,
   -5,
   6,
   -12,
   4,
   7,
   -11,
   3,
   -10,
   1,
   8,
   -9
  ],
  "writhe": [
   1,
   -1,
   -1,
   -1,
   1,
   1,
   1,
   -1,
   -1,
   -1,
   1,
   1
  ],
  "cuts": [
   1,
   9,
   15
  ],
  "previous": {
   "crossings": 30,
   "c": {
    "12": 9,
    "23": 7,
    "13": 14
   },
   "scale": 1000,
   "segments": [
    [
     [
      900,
      0
     ],
     [
      145,
      420
     ],
     [
      1017,
      -754
     ],
     [
      1176,
      -257
     ],
     [
      719,
      318
     ],
     [
      799,
      1200
     ],
     [
      454,
      597
     ],
     [
      -734,
      1200
     ],
     [
      -433,
      -955
     ],
     [
      -20,
      324
     ],
     [
      -401,
      105
     ],
     [
      -450,
      779
     ]
    ],
    [
     [
      -450,
      779
     ],
     [
      -1141,
      405
     ],
     [
      -1172,
      371
     ],
     [
      -1052,
      -60
     ],
     [
      1035,
      1200
     ],
     [
      904,
      -1200
     ],
     [
      -790,
      -1022
     ],
     [
      -450,
      -779
     ]
    ],
    [
     [
      -450,
      -779
     ],
     [
      35,
      -938
     ],
     [
      -1090,
      -878
     ],
     [
      -1016,
      -1200
     ],
     [
      -1200,
      -518
     ],
     [
      -182,
      -369
     ],
     [
      -1200,
      696
     ],
     [
      785,
      351
     ],
     [
      -28,
      254
     ],
     [
      1200,
      -1200
     ],
     [
      900,
      0
     ]
    ]
   ]
  }
 },
 "10_32": {
  "crossings": 13,
  "c": {
   "12": 4,
   "23": 4,
   "13": 5
  },
  "gauss": [
   -1,
   2,
   -3,
   -4,
   5,
   -6,
   7,
   -8,
   9,
   10,
   11,
   -5,
   12,
   -7,
   13,
   -9,
   -2,
   3,
   -10,
   -13,
   8,
   1,
   4,
   -11,
   6,
   -12
  ],
  "writhe": [
   1,
   -1,
   -1,
   -1,
   -1,
   1,
   1,
   1,
   -1,
   1,
   1,
   -1,
   -1
  ],
  "cuts": [
   1,
   10,
   18
  ],
  "previous": {
   "crossings": 41,
   "c": {
    "12": 14,
    "23": 10,
    "13": 17
   },
   "scale": 1000,
   "segments": [
    [
     [
      900,
      0
     ],
     [
      739,
      246
     ],
     [
      1200,
      29
     ],
     [
      511,
      -109
     ],
     [
      731,
      874
     ],
     [
      337,
      792
     ],
     [
      -593,
      -1141
     ],
     [
      -855,
      427
     ],
     [
      -861,
      870
     ],
     [
      -539,
      50
     ],
     [
      -275,
      773
     ],
     [
      -450,
      779
     ]
    ],
    [
     [
      -450,
      779
     ],
     [
      -644,
      161
     ],
     [
      82,
      83
     ],
     [
      -787,
      -200
     ],
     [
      -529,
      917
     ],
     [
      182,
      325
     ],
     [
      1021,
      -407
     ],
     [
      -231,
      -343
     ],
     [
      -564,
      -368
     ],
     [
      -675,
      -623
     ],
     [
      -450,
      -779
     ]
    ],
    [
     [
      -450,
      -779
     ],
     [
      -814,
      -669
     ],
     [
      32,
      -533
     ],
     [
      -792,
      59
     ],
     [
      -1200,
      -1200
     ],
     [
      -793,
      1009
     ],
     [
      -151,
      691
     ],
     [
      1200,
      263
     ],
     [
      -700,
      14
     ],
     [
      717,
      115
     ],
     [
      900,
      0
     ]
    ]
   ]
  }
 },
 "10_33": {
  "crossings": 14,
  "c": {
   "12": 3,
   "23": 3,
   "13": 8
  },
  "gauss": [
   -1,
   2,
   -3,
   -4,
   -5,
   -6,
   7,
   -8,
   9,
   -10,
   -11,
   12,
   13,
   -9,
   14,
   -7,
   -2,
   3,
   8,
   -14,
   10,
   -13,
   4,
   1,
   6,
   11,
   -12,
   5
  ],
  "writhe": [
   1,
   1,
   1,
   -1,
   -1,
   1,
   1,
   1,
   -1,
   -1,
   -1,
   -1,
   -1,
   1
  ],
  "cuts": [
   1,
   12,
   18
  ]
 },
 "10_34": {
  "crossings": 12,
  "c": {
   "12": 2,
   "23": 4,
   "13": 6
  },
  "gauss": [
   1,
   -2,
   -3,
   -4,
   5,
   -6,
   -7,
   -8,
   9,
   -1,
   10,
   11,
   12,
   -5,
   6,
   -12,
   4,
   7,
   -11,
   3,
   8,
   -10,
   2,
   -9
  ],
  "writhe": [
   -1,
   -1,
   -1,
   -1,
   1,
   1,
   1,
   1,
   -1,
   1,
   1,
   1
  ],
  "cuts": [
   1,
   9,
   15
  ],
  "previous": {
   "crossings": 26,
   "c": {
    "12": 6,
    "23": 10,
    "13": 10
   },
   "scale": 1000,
   "segments": [
    [
     [
      900,
      0
     ],
     [
      476,
      -377
     ],
     [
      -381,
      -1011
     ],
     [
      -756,
      -859
     ],
     [
      -621,
      -401
     ],
     [
      -964,
      767
     ],
     [
      -257,
      -497
     ],
     [
      594,
      -164
     ],
     [
      -136,
      -151
     ],
     [
      1103,
      470
     ],
     [
      -450,
      779
     ]
    ],
    [
     [
      -450,
      779
     ],
     [
      481,
      334
     ],
     [
      -588,
      882
     ],
     [
      -448,
      191
     ],
     [
      -357,
      -419
     ],
     [
      879,
      7
     ],
     [
      911,
      -645
     ],
     [
      965,
      -1190
     ],
     [
      73,
      -652
     ],
     [
      -450,
      -779
     ]
    ],
    [
     [
      -450,
      -779
     ],
     [
      -409,
      -764
     ],
     [
      666,
      -99
     ],
     [
      663,
      -5
     ],
     [
      682,
      76
     ],
     [
      -402,
      868
     ],
     [
      -604,
      -965
     ],
     [
      1054,
      -343
     ],
     [
      119,
      -547
     ],
     [
      900,
      0
     ]
    ]
   ]
  }
 },
 "10_35": {
  "crossings": 13,
  "c": {
   "12": 2,
   "23": 3,
   "13": 8
  },
  "gauss": [
   -1,
   -2,
   -3,
   4,
   -5,
   -6,
   -7,
   -8,
   9,
   -10,
   11,
   -9,
   12,
   13,
   -4,
   3,
   -13,
   5,
   2,
   -12,
   6,
   1,
   8,
   -11,
   10,
   7
  ],
  "writhe": [
   -1,
   -1,
   -1,
   -1,
   1,
   1,
   1,
   -1,
   -1,
   1,
   1,
   1,
   1
  ],
  "cuts": [
   1,
   11,
   16
  ],
  "previous": {
   "crossings": 33,
   "c": {
    "12": 12,
    "23": 12,
    "13": 9
   },
   "scale": 1000,
   "segments": [
    [
     [
      900,
      0
     ],
     [
      849,
      -146
     ],
     [
      311,
      176
     ],
     [
      131,
      244
     ],
     [
      350,
      445
     ],
     [
      1200,
      257
     ],
     [
      911,
      298
     ],
     [
      1042,
      -850
     ],
     [
      -383,
      -495
     ],
     [
      -971,
      65
     ],
     [
      -238,
      536
     ],
     [
      -450,
      779
     ]
    ],
    [
     [
      -450,
      779
     ],
     [
      724,
      1200
     ],
     [
      -877,
      503
     ],
     [
      1015,
      1036
     ],
     [
      915,
      -164
     ],
     [
      416,
      -115
     ],
     [
      540,
      282
     ],
     [
      -526,
      218
     ],
     [
      257,
      -252
     ],
     [
      -317,
      -47
     ],
     [
      710,
      -1200
     ],
     [
      -704,
      367
     ],
     [
      -1161,
      -801
     ],
     [
      -450,
      -779
     ]
    ],
    [
     [
      -450,
      -779
     ],
     [
      -1050,
      831
     ],
     [
      -1183,
      -980
     ],
     [
      193,
      -1200
     ],
     [
      34,
      -592
     ],
     [
      -450,
      -394
     ],
     [
      132,
      -244
     ],
     [
      -656,
      -153
     ],
     [
      1010,
      1114
     ],
     [
      1200,
      40
     ],
     [
      427,
      -795
     ],
     [
      471,
      182
     ],
     [
      900,
      0
     ]
    ]
   ]
  }
 },
 "10_36": {
  "crossings": 12,
  "c": {
   "12": 2,
   "23": 4,
   "13": 6
  },
  "gauss": [
   1,
   -2,
   -3,
   -4,
   5,
   -6,
   -7,
   -8,
   9,
   -1,
   10,
   11,
   12,
   -5,
   6,
   -12,
   4,
   7,
   -11,
   3,
   8,
   -9,
   2,
   -10
  ],
  "writhe": [
   -1,
   1,
   -1,
   -1,
   1,
   1,
   1,
   1,
   1,
   -1,
   1,
   1
  ],
  "cuts": [
   1,
   9,
   15
  ],
  "previous": {
   "crossings": 34,
   "c": {
    "12": 10,
    "23": 14,
    "13": 10
   },
   "scale": 1000,
   "segments": [
    [
     [
      900,
      0
     ],
     [
      602,
      -594
     ],
     [
      338,
      423
     ],
     [
      337,
      -528
     ],
     [
      -780,
      -1007
     ],
     [
      -469,
      -124
     ],
     [
      122,
      1200
     ],
     [
      -499,
      1159
     ],
     [
      -600,
      514
     ],
     [
      -563,
      -112
     ],
     [
      -364,
      698
     ],
     [
      -450,
      779
     ]
    ],
    [
     [
      -450,
      779
     ],
     [
      -665,
      -459
     ],
     [
      -422,
      -411
     ],
     [
      961,
      742
     ],
     [
      694,
      -690
     ],
     [
      430,
      -1200
     ],
     [
      491,
      101
     ],
     [
      297,
      -324
     ],
     [
      36,
      -564
     ],
     [
      203,
      -782
     ],
     [
      -450,
      -779
     ]
    ],
    [
     [
      -450,
      -779
     ],
     [
      -761,
      -297
     ],
     [
      -177,
      -1200
     ],
     [
      -340,
      -419
     ],
     [
      -565,
      340
     ],
     [
      -500,
      1170
     ],
     [
      -384,
      1061
     ],
     [
      -311,
      396
     ],
     [
      300,
      1043
     ],
     [
      417,
      1200
     ],
     [
      460,
      916
     ],
     [
      -85,
      -1170
     ],
     [
      429,
      -1184
     ],
     [
      900,
      0
     ]
    ]
   ]
  }
 },
 "10_37": {
  "crossings": 12,
  "c": {
   "12": 2,
   "23": 5,
   "13": 5
  },
  "gauss": [
   1,
   -2,
   -3,
   -4,
   5,
   -6,
   -7,
   8,
   9,
   -1,
   10,
   11,
   12,
   -5,
   6,
   -12,
   4,
   7,
   -11,
   3,
   -8,
   -10,
   2,
   -9
  ],
  "writhe": [
   -1,
   -1,
   -1,
   -1,
   1,
   1,
   1,
   -1,
   -1,
   1,
   1,
   1
  ],
  "cuts": [
   1,
   8,
   15
  ],
  "previous": {
   "crossings": 24,
   "c": {
    "12": 10,
    "23": 7,
    "13": 7
   },
   "scale": 10000,
   "segments": [
    [
     [
      9021,
      15
     ],
     [
      1126,
      -4204
     ],
     [
      12001,
      -12006
     ],
     [
      12017,
      7947
     ],
     [
      1353,
      4912
     ],
     [
      211,
      575
     ],
     [
      2391,
      -11450
     ],
     [
      -7063,
      1617
     ],
     [
      -9708,
      -11971
     ],
     [
      -11766,
      -11976
     ],
     [
      -12011,
      7123
     ],
     [
      299,
      9283
     ],
     [
      -4504,
      7801
     ]
    ],
    [
     [
      -4504,
      7801
     ],
     [
      4895,
      -1883
     ],
     [
      11380,
      -9510
     ],
     [
      11986,
      -3824
     ],
     [
      6091,
      697
     ],
     [
      3803,
      11196
     ],
     [
      -1841,
      11643
     ],
     [
      -915,
      10525
     ],
     [
      -10535,
      6454
     ],
     [
      -4462,
      5221
     ],
     [
      5362,
      -2709
     ],
     [
      2580,
      -8465
     ],
     [
      -4525,
      -7805
     ]
    ],
    [
     [
      -4525,
      -7805
     ],
     [
      -2470,
      -7724
     ],
     [
      1632,
      -4768
     ],
     [
      -6328,
      2792
     ],
     [
      5920,
      3027
     ],
     [
      12028,
      4857
     ],
     [
      6725,
      3055
     ],
     [
      6511,
      -3997
     ],
     [
      9021,
      15
     ]
    ]
   ]
  }
 },
 "10_38": {
  "crossings": 12,
  "c": {
   "12": 2,
   "23": 5,
   "13": 5
  },
  "gauss": [
   1,
   -2,
   -3,
   -4,
   5,
   -6,
   -7,
   8,
   9,
   -1,
   10,
   11,
   12,
   -5,
   4,
   -12,
   6,
   3,
   -11,
   7,
   -8,
   -10,
   2,
   -9
  ],
  "writhe": [
   -1,
   -1,
   1,
   1,
   1,
   -1,
   -1,
   -1,
   -1,
   1,
   -1,
   -1
  ],
  "cuts": [
   1,
   8,
   15
  ],
  "previous": {
   "crossings": 28,
   "c": {
    "12": 7,
    "23": 11,
    "13": 10
   },
   "scale": 1000,
   "segments": [
    [
     [
      900,
      0
     ],
     [
      1200,
      -683
     ],
     [
      945,
      -888
     ],
     [
      247,
      -666
     ],
     [
      1006,
      1172
     ],
     [
      -630,
      199
     ],
     [
      229,
      -711
     ],
     [
      -1105,
      -767
     ],
     [
      -1200,
      436
     ],
     [
      -450,
      779
     ]
    ],
    [
     [
      -450,
      779
     ],
     [
      -554,
      838
     ],
     [
      -1200,
      1200
     ],
     [
      -1165,
      60
     ],
     [
      -11,
      -61
     ],
     [
      -32,
      432
     ],
     [
      1173,
      49
     ],
     [
      39,
      -237
     ],
     [
      -202,
      -240
     ],
     [
      -370,
      -81
     ],
     [
      -755,
      -798
     ],
     [
      -450,
      -779
     ]
    ],
    [
     [
      -450,
      -779
     ],
     [
      -1200,
      -572
     ],
     [
      -650,
      -1200
     ],
     [
      -111,
      -305
     ],
     [
      -843,
      74
     ],
     [
      -1200,
      819
     ],
     [
      40,
      1200
     ],
     [
      -241,
      -29
     ],
     [
      32,
      -489
     ],
     [
      1087,
      1200
     ],
     [
      900,
      0
     ]
    ]
   ]
  }
 },
 "10_39": {
  "crossings": 15,
  "c": {
   "12": 3,
   "23": 4,
   "13": 8
  },
  "gauss": [
   -1,
   -2,
   3,
   -4,
   -5,
   -6,
   -7,
   8,
   -9,
   10,
   -11,
   12,
   -10,
   13,
   -8,
   14,
   15,
   -3,
   4,
   -15,
   2,
   5,
   -14,
   1,
   6,
   9,
   -12,
   11,
   -13,
   7
  ],
  "writhe": [
   -1,
   -1,
   1,
   1,
   1,
   1,
   -1,
   1,
   1,
   1,
   -1,
   -1,
   1,
   1,
   1
  ],
  "cuts": [
   1,
   12,
   19
  ]
 },
 "10_40": {
  "crossings": 15,
  "c": {
   "12": 3,
   "23": 4,
   "13": 8
  },
  "gauss": [
   -1,
   -2,
   3,
   -4,
   -5,
   -6,
   -7,
   8,
   -9,
   10,
   -11,
   12,
   -10,
   13,
   -8,
   14,
   15,
   -3,
   4,
   -15,
   2,
   5,
   -14,
   1,
   6,
   11,
   -12,
   9,
   -13,
   7
  ],
  "writhe": [
   -1,
   -1,
   1,
   1,
   1,
   1,
   -1,
   1,
   1,
   -1,
   -1,
   -1,
   1,
   1,
   1
  ],
  "cuts": [
   1,
   12,
   19
  ],
  "previous": {
   "crossings": 31,
   "c": {
    "12": 14,
    "23": 10,
    "13": 7
   },
   "scale": 1000,
   "segments": [
    [
     [
      900,
      0
     ],
     [
      477,
      -103
     ],
     [
      1200,
      521
     ],
     [
      -42,
      185
     ],
     [
      -74,
      957
     ],
     [
      -389,
      -495
     ],
     [
      -445,
      -768
     ],
     [
      -503,
      -993
     ],
     [
      -383,
      166
     ],
     [
      -337,
      -194
     ],
     [
      -450,
      779
     ]
    ],
    [
     [
      -450,
      779
     ],
     [
      -223,
      547
     ],
     [
      -1041,
      854
     ],
     [
      244,
      -544
     ],
     [
      1194,
      1200
     ],
     [
      429,
      -802
     ],
     [
      1152,
      292
     ],
     [
      584,
      -934
     ],
     [
      -984,
      -316
     ],
     [
      -450,
      -779
     ]
    ],
    [
     [
      -450,
      -779
     ],
     [
      -893,
      -244
     ],
     [
      -575,
      -918
     ],
     [
      -1200,
      -1045
     ],
     [
      625,
      -1149
     ],
     [
      143,
      -367
     ],
     [
      -21,
      -375
     ],
     [
      -321,
      -265
     ],
     [
      -1038,
      1200
     ],
     [
      396,
      391
     ],
     [
      -42,
      1001
     ],
     [
      900,
      0
     ]
    ]
   ]
  }
 },
 "10_41": {
  "crossings": 10,
  "c": {
   "12": 3,
   "23": 3,
   "13": 4
  },
  "gauss": [
   -1,
   2,
   -3,
   4,
   -5,
   6,
   -7,
   8,
   -6,
   9,
   -4,
   10,
   -2,
   1,
   -10,
   5,
   -8,
   7,
   -9,
   3
  ],
  "writhe": [
   -1,
   -1,
   1,
   -1,
   -1,
   -1,
   1,
   1,
   -1,
   1
  ],
  "cuts": [
   1,
   8,
   14
  ],
  "previous": {
   "crossings": 46,
   "c": {
    "12": 17,
    "23": 13,
    "13": 16
   },
   "scale": 10000,
   "segments": [
    [
     [
      9021,
      15
     ],
     [
      -7655,
      -5527
     ],
     [
      -5566,
      -8930
     ],
     [
      8109,
      -727
     ],
     [
      11999,
      -9050
     ],
     [
      11755,
      -10304
     ],
     [
      1449,
      -11985
     ],
     [
      -8824,
      -7827
     ],
     [
      -11975,
      2100
     ],
     [
      -11981,
      10358
     ],
     [
      4769,
      12014
     ],
     [
      8819,
      11237
     ],
     [
      11998,
      11976
     ],
     [
      -2495,
      -1061
     ],
     [
      -6855,
      -2895
     ],
     [
      -6672,
      9292
     ],
     [
      -4497,
      7765
     ]
    ],
    [
     [
      -4497,
      7765
     ],
     [
      2596,
      3798
     ],
     [
      -3880,
      5240
     ],
     [
      3667,
      -173
     ],
     [
      -11978,
      9917
     ],
     [
      8198,
      7741
     ],
     [
      2117,
      -8624
     ],
     [
      2700,
      -3653
     ],
     [
      3814,
      -3313
     ],
     [
      -10860,
      8508
     ],
     [
      -12000,
      -4015
     ],
     [
      -8402,
      4222
     ],
     [
      -4481,
      -7792
     ]
    ],
    [
     [
      -4481,
      -7792
     ],
     [
      8502,
      -6992
     ],
     [
      -2448,
      -1213
     ],
     [
      -8512,
      2071
     ],
     [
      2219,
      -3031
     ],
     [
      5772,
      553
     ],
     [
      5953,
      2981
     ],
     [
      -7605,
      7090
     ],
     [
      5702,
      12023
     ],
     [
      10379,
      6736
     ],
     [
      9021,
      15
     ]
    ]
   ]
  }
 },
 "10_42": {
  "crossings": 10,
  "c": {
   "12": 3,
   "23": 3,
   "13": 4
  },
  "gauss": [
   -1,
   2,
   -3,
   4,
   -5,
   6,
   -7,
   8,
   -6,
   9,
   -4,
   10,
   -2,
   3,
   -10,
   5,
   -9,
   1,
   -8,
   7
  ],
  "writhe": [
   -1,
   -1,
   -1,
   1,
   1,
   -1,
   1,
   1,
   1,
   -1
  ],
  "cuts": [
   1,
   8,
   14
  ],
  "previous": {
   "crossings": 18,
   "c": {
    "12": 6,
    "23": 7,
    "13": 5
   },
   "scale": 1000,
   "segments": [
    [
     [
      900,
      0
     ],
     [
      369,
      -243
     ],
     [
      -521,
      -454
     ],
     [
      -335,
      558
     ],
     [
      -695,
      -173
     ],
     [
      -1146,
      1200
     ],
     [
      1200,
      322
     ],
     [
      -31,
      310
     ],
     [
      -450,
      779
     ]
    ],
    [
     [
      -450,
      779
     ],
     [
      -332,
      885
     ],
     [
      -523,
      452
     ],
     [
      -425,
      577
     ],
     [
      619,
      845
     ],
     [
      -531,
      -898
     ],
     [
      -1193,
      -1129
     ],
     [
      -234,
      -1127
     ],
     [
      210,
      -793
     ],
     [
      -450,
      -779
     ]
    ],
    [
     [
      -450,
      -779
     ],
     [
      78,
      -596
     ],
     [
      -153,
      -601
     ],
     [
      -81,
      394
     ],
     [
      -658,
      973
     ],
     [
      -618,
      -801
     ],
     [
      909,
      -663
     ],
     [
      -75,
      261
     ],
     [
      900,
      0
     ]
    ]
   ]
  }
 },
 "10_43": {
  "crossings": 10,
  "c": {
   "12": 3,
   "23": 3,
   "13": 4
  },
  "gauss": [
   -1,
   2,
   -3,
   4,
   -5,
   6,
   -7,
   8,
   -6,
   9,
   -4,
   10,
   -2,
   3,
   -10,
   1,
   -9,
   7,
   -8,
   5
  ],
  "writhe": [
   -1,
   1,
   1,
   -1,
   1,
   -1,
   -1,
   -1,
   1,
   1
  ],
  "cuts": [
   1,
   8,
   14
  ],
  "previous": {
   "crossings": 21,
   "c": {
    "12": 8,
    "23": 8,
    "13": 5
   },
   "scale": 1000,
   "segments": [
    [
     [
      900,
      0
     ],
     [
      686,
      -789
     ],
     [
      811,
      -989
     ],
     [
      596,
      -924
     ],
     [
      -71,
      -1200
     ],
     [
      159,
      1200
     ],
     [
      -833,
      1200
     ],
     [
      122,
      1054
     ],
     [
      -823,
      -159
     ],
     [
      -450,
      779
     ]
    ],
    [
     [
      -450,
      779
     ],
     [
      649,
      1156
     ],
     [
      -1200,
      1186
     ],
     [
      -1200,
      885
     ],
     [
      -1070,
      -357
     ],
     [
      1200,
      -913
     ],
     [
      -450,
      -779
     ]
    ],
    [
     [
      -450,
      -779
     ],
     [
      275,
      1200
     ],
     [
      -1200,
      -842
     ],
     [
      -823,
      -1200
     ],
     [
      -325,
      -755
     ],
     [
      981,
      -376
     ],
     [
      205,
      608
     ],
     [
      900,
      0
     ]
    ]
   ]
  }
 },
 "10_44": {
  "crossings": 10,
  "c": {
   "12": 3,
   "23": 3,
   "13": 4
  },
  "gauss": [
   -1,
   2,
   -3,
   4,
   -5,
   6,
   -7,
   8,
   -2,
   9,
   -6,
   10,
   -4,
   5,
   -10,
   3,
   -9,
   1,
   -8,
   7
  ],
  "writhe": [
   -1,
   -1,
   1,
   -1,
   -1,
   1,
   1,
   1,
   -1,
   -1
  ],
  "cuts": [
   1,
   8,
   14
  ],
  "previous": {
   "crossings": 11,
   "c": {
    "12": 4,
    "23": 4,
    "13": 3
   },
   "scale": 1000,
   "segments": [
    [
     [
      900,
      0
     ],
     [
      -89,
      -693
     ],
     [
      470,
      -623
     ],
     [
      -726,
      -1137
     ],
     [
      636,
      1200
     ],
     [
      -1200,
      467
     ],
     [
      -450,
      779
     ]
    ],
    [
     [
      -450,
      779
     ],
     [
      -254,
      405
     ],
     [
      -564,
      -732
     ],
     [
      959,
      -124
     ],
     [
      1096,
      -760
     ],
     [
      -450,
      -779
     ]
    ],
    [
     [
      -450,
      -779
     ],
     [
      -39,
      -32
     ],
     [
      -863,
      -851
     ],
     [
      618,
      -705
     ],
     [
      1200,
      -202
     ],
     [
      900,
      0
     ]
    ]
   ]
  }
 },
 "10_45": {
  "crossings": 10,
  "c": {
   "12": 3,
   "23": 3,
   "13": 4
  },
  "gauss": [
   -1,
   2,
   -3,
   4,
   -5,
   6,
   -7,
   8,
   -2,
   9,
   -6,
   10,
   -4,
   3,
   -10,
   5,
   -9,
   1,
   -8,
   7
  ],
  "writhe": [
   -1,
   -1,
   -1,
   -1,
   1,
   1,
   1,
   1,
   -1,
   1
  ],
  "cuts": [
   1,
   8,
   14
  ],
  "previous": {
   "crossings": 12,
   "c": {
    "12": 3,
    "23": 3,
    "13": 6
   },
   "scale": 1000,
   "segments": [
    [
     [
      900,
      0
     ],
     [
      975,
      143
     ],
     [
      -68,
      1044
     ],
     [
      -1000,
      1200
     ],
     [
      450,
      -311
     ],
     [
      -1200,
      -331
     ],
     [
      998,
      -761
     ],
     [
      -450,
      779
     ]
    ],
    [
     [
      -450,
      779
     ],
     [
      156,
      126
     ],
     [
      44,
      131
     ],
     [
      -926,
      592
     ],
     [
      -194,
      -288
     ],
     [
      309,
      -514
     ],
     [
      293,
      -638
     ],
     [
      -450,
      -779
     ]
    ],
    [
     [
      -450,
      -779
     ],
     [
      294,
      -527
     ],
     [
      -90,
      -69
     ],
     [
      -1130,
      976
     ],
     [
      14,
      456
     ],
     [
      958,
      1086
     ],
     [
      897,
      212
     ],
     [
      569,
      -99
     ],
     [
      1127,
      2
     ],
     [
      900,
      0
     ]
    ]
   ]
  }
 },
 "10_52": {
  "crossings": 24,
  "c": {
   "12": 6,
   "23": 8,
   "13": 10
  },
  "gauss": [
   -1,
   2,
   -3,
   4,
   -5,
   -6,
   -7,
   -8,
   9,
   -10,
   11,
   -12,
   13,
   -14,
   15,
   -16,
   17,
   18,
   19,
   -9,
   -2,
   20,
   -4,
   21,
   22,
   -15,
   23,
   -13,
   24,
   -11,
   12,
   -24,
   -21,
   5,
   -20,
   3,
   10,
   -19,
   8,
   1,
   6,
   -17,
   16,
   -22,
   14,
   -23,
   -18,
   7
  ],
  "writhe": [
   1,
   -1,
   -1,
   1,
   1,
   -1,
   1,
   1,
   -1,
   -1,
   1,
   1,
   -1,
   -1,
   1,
   1,
   1,
   -1,
   -1,
   1,
   -1,
   1,
   -1,
   1
  ],
  "cuts": [
   1,
   17,
   31
  ]
 },
 "10_57": {
  "crossings": 26,
  "c": {
   "12": 8,
   "23": 9,
   "13": 9
  },
  "gauss": [
   -1,
   2,
   -3,
   -4,
   5,
   -6,
   7,
   -8,
   9,
   -10,
   11,
   12,
   -13,
   14,
   -15,
   16,
   -17,
   -9,
   18,
   -5,
   19,
   20,
   -14,
   21,
   -12,
   22,
   23,
   24,
   -2,
   -11,
   -16,
   25,
   26,
   -7,
   8,
   -26,
   6,
   -18,
   4,
   -19,
   -25,
   17,
   10,
   3,
   -24,
   1,
   -22,
   13,
   -21,
   15,
   -20,
   -23
  ],
  "writhe": [
   -1,
   1,
   1,
   1,
   -1,
   -1,
   1,
   1,
   1,
   -1,
   -1,
   1,
   1,
   -1,
   -1,
   1,
   1,
   -1,
   1,
   -1,
   1,
   -1,
   1,
   1,
   -1,
   1
  ],
  "cuts": [
   1,
   18,
   35
  ]
 },
 "10_58": {
  "crossings": 23,
  "c": {
   "12": 7,
   "23": 7,
   "13": 9
  },
  "gauss": [
   -1,
   2,
   -3,
   -4,
   -5,
   -6,
   7,
   -8,
   9,
   -10,
   11,
   -12,
   13,
   -14,
   15,
   16,
   17,
   -9,
   -2,
   18,
   19,
   20,
   21,
   -7,
   -16,
   -11,
   22,
   -13,
   23,
   -15,
   6,
   -21,
   8,
   -17,
   10,
   3,
   -18,
   1,
   -20,
   5,
   14,
   -23,
   12,
   -22,
   4,
   -19
  ],
  "writhe": [
   -1,
   -1,
   1,
   1,
   -1,
   1,
   1,
   -1,
   -1,
   1,
   -1,
   1,
   1,
   -1,
   -1,
   1,
   1,
   -1,
   -1,
   1,
   -1,
   -1,
   1
  ],
  "cuts": [
   1,
   17,
   31
  ]
 },
 "10_59": {
  "crossings": 19,
  "c": {
   "12": 5,
   "23": 7,
   "13": 7
  },
  "gauss": [
   1,
   -2,
   3,
   -4,
   -5,
   -6,
   7,
   -8,
   9,
   -10,
   11,
   -12,
   13,
   -11,
   14,
   -3,
   15,
   -1,
   16,
   17,
   18,
   -9,
   19,
   -7,
   -17,
   -14,
   12,
   -13,
   4,
   -15,
   2,
   -16,
   6,
   -19,
   8,
   -18,
   10,
   5
  ],
  "writhe": [
   1,
   -1,
   -1,
   1,
   1,
   -1,
   -1,
   1,
   1,
   -1,
   -1,
   -1,
   -1,
   1,
   -1,
   1,
   -1,
   -1,
   1
  ],
  "cuts": [
   1,
   13,
   25
  ]
 },
 "10_60": {
  "crossings": 20,
  "c": {
   "12": 6,
   "23": 7,
   "13": 7
  },
  "gauss": [
   1,
   -2,
   3,
   -4,
   5,
   -6,
   7,
   -8,
   9,
   -10,
   11,
   -12,
   -13,
   -7,
   14,
   -3,
   15,
   -1,
   16,
   -5,
   17,
   -11,
   18,
   -9,
   19,
   20,
   4,
   -15,
   2,
   -14,
   -20,
   -17,
   12,
   -18,
   10,
   -19,
   8,
   13,
   6,
   -16
  ],
  "writhe": [
   1,
   -1,
   -1,
   1,
   1,
   1,
   -1,
   -1,
   -1,
   1,
   1,
   -1,
   1,
   1,
   -1,
   1,
   -1,
   1,
   -1,
   1
  ],
  "cuts": [
   1,
   14,
   27
  ]
 },
 "10_65": {
  "crossings": 24,
  "c": {
   "12": 6,
   "23": 6,
   "13": 12
  },
  "gauss": [
   -1,
   -2,
   3,
   -4,
   5,
   -6,
   -7,
   8,
   -9,
   -10,
   -11,
   -12,
   13,
   -14,
   15,
   -16,
   17,
   -18,
   19,
   20,
   21,
   -13,
   22,
   -3,
   -8,
   -17,
   23,
   -15,
   24,
   -5,
   6,
   -24,
   14,
   -21,
   12,
   1,
   10,
   -19,
   18,
   9,
   2,
   -22,
   4,
   7,
   16,
   -23,
   -20,
   11
  ],
  "writhe": [
   1,
   -1,
   -1,
   1,
   -1,
   -1,
   -1,
   1,
   1,
   -1,
   1,
   1,
   -1,
   -1,
   -1,
   -1,
   1,
   1,
   1,
   -1,
   -1,
   1,
   -1,
   -1
  ],
  "cuts": [
   1,
   19,
   31
  ]
 },
 "10_67": {
  "crossings": 16,
  "c": {
   "12": 2,
   "23": 6,
   "13": 8
  },
  "gauss": [
   -1,
   2,
   -3,
   -4,
   -5,
   -6,
   7,
   -8,
   -9,
   -10,
   11,
   12,
   -2,
   13,
   14,
   15,
   16,
   -7,
   8,
   -16,
   6,
   9,
   -12,
   3,
   -13,
   1,
   -15,
   5,
   10,
   -11,
   4,
   -14
  ],
  "writhe": [
   1,
   1,
   -1,
   -1,
   1,
   1,
   -1,
   -1,
   -1,
   -1,
   -1,
   -1,
   1,
   1,
   -1,
   -1
  ],
  "cuts": [
   1,
   11,
   19
  ]
 },
 "10_68": {
  "crossings": 14,
  "c": {
   "12": 4,
   "23": 4,
   "13": 6
  },
  "gauss": [
   1,
   -2,
   3,
   -4,
   -5,
   6,
   -7,
   8,
   -9,
   -10,
   -6,
   11,
   12,
   -1,
   13,
   -3,
   -8,
   14,
   10,
   5,
   -11,
   7,
   -14,
   9,
   4,
   -13,
   2,
   -12
  ],
  "writhe": [
   -1,
   -1,
   1,
   1,
   1,
   -1,
   -1,
   1,
   1,
   1,
   1,
   -1,
   1,
   -1
  ],
  "cuts": [
   1,
   11,
   19
  ]
 },
 "10_69": {
  "crossings": 14,
  "c": {
   "12": 3,
   "23": 5,
   "13": 6
  },
  "gauss": [
   -1,
   2,
   -3,
   -4,
   -5,
   6,
   -7,
   8,
   -9,
   10,
   -2,
   11,
   12,
   13,
   -8,
   14,
   -6,
   7,
   -14,
   5,
   -13,
   1,
   -11,
   3,
   -10,
   9,
   4,
   -12
  ],
  "writhe": [
   1,
   -1,
   -1,
   1,
   1,
   -1,
   -1,
   1,
   -1,
   -1,
   1,
   -1,
   -1,
   -1
  ],
  "cuts": [
   1,
   10,
   18
  ],
  "previous": {
   "crossings": 40,
   "c": {
    "12": 9,
    "23": 22,
    "13": 9
   },
   "scale": 1000,
   "segments": [
    [
     [
      900,
      0
     ],
     [
      767,
      -503
     ],
     [
      975,
      -809
     ],
     [
      -74,
      -240
     ],
     [
      -745,
      -233
     ],
     [
      -212,
      -431
     ],
     [
      -337,
      -996
     ],
     [
      -425,
      -974
     ],
     [
      -1200,
      -558
     ],
     [
      -543,
      748
     ],
     [
      -615,
      760
     ],
     [
      -450,
      779
     ]
    ],
    [
     [
      -450,
      779
     ],
     [
      -633,
      -553
     ],
     [
      -1027,
      -980
     ],
     [
      84,
      -539
     ],
     [
      721,
      -334
     ],
     [
      108,
      -248
     ],
     [
      845,
      456
     ],
     [
      1174,
      -375
     ],
     [
      337,
      -482
     ],
     [
      -132,
      -810
     ],
     [
      224,
      -852
     ],
     [
      -450,
      -779
     ]
    ],
    [
     [
      -450,
      -779
     ],
     [
      -1200,
      -940
     ],
     [
      79,
      -785
     ],
     [
      -312,
      -903
     ],
     [
      191,
      -828
     ],
     [
      -771,
      -20
     ],
     [
      -462,
      32
     ],
     [
      -913,
      806
     ],
     [
      -789,
      1043
     ],
     [
      113,
      929
     ],
     [
      266,
      -1106
     ],
     [
      900,
      0
     ]
    ]
   ]
  }
 },
 "10_70": {
  "crossings": 24,
  "c": {
   "12": 5,
   "23": 8,
   "13": 11
  },
  "gauss": [
   -1,
   -2,
   3,
   -4,
   -5,
   -6,
   7,
   -8,
   9,
   -10,
   -11,
   -12,
   13,
   -14,
   15,
   -16,
   17,
   -15,
   18,
   -7,
   19,
   -9,
   20,
   21,
   22,
   -13,
   23,
   -3,
   24,
   5,
   14,
   -17,
   16,
   -22,
   12,
   1,
   10,
   -20,
   8,
   -19,
   2,
   -23,
   4,
   -24,
   6,
   -18,
   -21,
   11
  ],
  "writhe": [
   1,
   -1,
   -1,
   1,
   -1,
   -1,
   -1,
   1,
   1,
   -1,
   1,
   1,
   -1,
   -1,
   -1,
   1,
   1,
   1,
   -1,
   1,
   -1,
   -1,
   1,
   -1
  ],
  "cuts": [
   1,
   17,
   30
  ]
 },
 "10_71": {
  "crossings": 20,
  "c": {
   "12": 6,
   "23": 7,
   "13": 7
  },
  "gauss": [
   1,
   -2,
   3,
   -4,
   5,
   -6,
   7,
   -8,
   9,
   -10,
   11,
   -12,
   -13,
   -7,
   14,
   -3,
   15,
   -1,
   16,
   -5,
   17,
   -11,
   18,
   -9,
   19,
   20,
   4,
   -16,
   6,
   13,
   8,
   -19,
   10,
   -18,
   12,
   -17,
   -20,
   -14,
   2,
   -15
  ],
  "writhe": [
   1,
   1,
   -1,
   1,
   1,
   -1,
   -1,
   1,
   -1,
   -1,
   1,
   1,
   -1,
   -1,
   1,
   -1,
   1,
   -1,
   1,
   -1
  ],
  "cuts": [
   1,
   14,
   27
  ]
 },
 "10_72": {
  "crossings": 24,
  "c": {
   "12": 6,
   "23": 8,
   "13": 10
  },
  "gauss": [
   -1,
   2,
   -3,
   4,
   -5,
   -6,
   7,
   -8,
   -9,
   10,
   -11,
   12,
   -13,
   14,
   -15,
   -16,
   -10,
   17,
   -4,
   18,
   -2,
   19,
   20,
   21,
   -12,
   22,
   -14,
   23,
   24,
   -7,
   8,
   -24,
   -19,
   3,
   -18,
   1,
   6,
   9,
   16,
   11,
   -21,
   13,
   -22,
   15,
   -23,
   -20,
   -17,
   5
  ],
  "writhe": [
   1,
   -1,
   -1,
   1,
   -1,
   1,
   -1,
   -1,
   -1,
   -1,
   1,
   1,
   -1,
   -1,
   1,
   -1,
   -1,
   -1,
   1,
   1,
   -1,
   1,
   -1,
   -1
  ],
  "cuts": [
   1,
   17,
   31
  ]
 },
 "10_73": {
  "crossings": 20,
  "c": {
   "12": 6,
   "23": 7,
   "13": 7
  },
  "gauss": [
   1,
   -2,
   3,
   -4,
   5,
   -6,
   7,
   -8,
   9,
   -10,
   11,
   -12,
   -13,
   -7,
   14,
   -1,
   15,
   -5,
   16,
   -11,
   17,
   -9,
   18,
   19,
   20,
   -3,
   2,
   -20,
   4,
   -15,
   6,
   13,
   8,
   -18,
   10,
   -17,
   12,
   -16,
   -19,
   -14
  ],
  "writhe": [
   -1,
   -1,
   -1,
   1,
   1,
   -1,
   -1,
   1,
   -1,
   -1,
   1,
   1,
   -1,
   -1,
   -1,
   1,
   -1,
   1,
   -1,
   1
  ],
  "cuts": [
   1,
   14,
   27
  ]
 },
 "10_74": {
  "crossings": 14,
  "c": {
   "12": 4,
   "23": 4,
   "13": 6
  },
  "gauss": [
   1,
   -2,
   3,
   -4,
   -5,
   6,
   -7,
   8,
   -9,
   -10,
   -6,
   11,
   12,
   -1,
   13,
   -3,
   -8,
   14,
   10,
   5,
   -11,
   7,
   -14,
   9,
   4,
   -12,
   2,
   -13
  ],
  "writhe": [
   -1,
   1,
   1,
   1,
   1,
   -1,
   -1,
   1,
   1,
   1,
   1,
   1,
   -1,
   -1
  ],
  "cuts": [
   1,
   11,
   19
  ]
 },
 "10_75": {
  "crossings": 14,
  "c": {
   "12": 3,
   "23": 5,
   "13": 6
  },
  "gauss": [
   -1,
   2,
   -3,
   -4,
   -5,
   6,
   -7,
   8,
   -9,
   10,
   -2,
   11,
   12,
   13,
   -8,
   14,
   -6,
   5,
   -14,
   7,
   -13,
   1,
   -11,
   3,
   -10,
   9,
   4,
   -12
  ],
  "writhe": [
   1,
   -1,
   -1,
   1,
   -1,
   -1,
   1,
   1,
   -1,
   -1,
   1,
   -1,
   -1,
   1
  ],
  "cuts": [
   1,
   10,
   18
  ],
  "previous": {
   "crossings": 33,
   "c": {
    "12": 10,
    "23": 10,
    "13": 13
   },
   "scale": 1000,
   "segments": [
    [
     [
      900,
      0
     ],
     [
      -604,
      983
     ],
     [
      -1012,
      -1200
     ],
     [
      21,
      -863
     ],
     [
      -126,
      -185
     ],
     [
      439,
      160
     ],
     [
      -370,
      486
     ],
     [
      -731,
      -509
     ],
     [
      -450,
      779
     ]
    ],
    [
     [
      -450,
      779
     ],
     [
      -936,
      367
     ],
     [
      -1153,
      -783
     ],
     [
      783,
      1200
     ],
     [
      559,
      -737
     ],
     [
      186,
      -604
     ],
     [
      -1156,
      -806
     ],
     [
      -450,
      -779
     ]
    ],
    [
     [
      -450,
      -779
     ],
     [
      -617,
      -720
     ],
     [
      -1200,
      -477
     ],
     [
      -343,
      -361
     ],
     [
      -1160,
      -363
     ],
     [
      -324,
      977
     ],
     [
      462,
      650
     ],
     [
      401,
      -326
     ],
     [
      900,
      0
     ]
    ]
   ]
  }
 },
 "10_76": {
  "crossings": 26,
  "c": {
   "12": 5,
   "23": 8,
   "13": 13
  },
  "gauss": [
   -1,
   -2,
   3,
   -4,
   -5,
   6,
   -7,
   -8,
   -9,
   -10,
   -11,
   -12,
   13,
   -14,
   15,
   -16,
   17,
   -18,
   19,
   20,
   21,
   -13,
   22,
   -15,
   23,
   -17,
   24,
   -3,
   25,
   26,
   -6,
   5,
   -26,
   7,
   4,
   -25,
   8,
   -24,
   2,
   9,
   18,
   -19,
   10,
   1,
   12,
   -21,
   14,
   -22,
   16,
   -23,
   -20,
   11
  ],
  "writhe": [
   -1,
   1,
   -1,
   1,
   1,
   1,
   -1,
   -1,
   -1,
   1,
   1,
   -1,
   -1,
   1,
   1,
   -1,
   -1,
   -1,
   -1,
   -1,
   1,
   -1,
   1,
   -1,
   -1,
   -1
  ],
  "cuts": [
   1,
   19,
   32
  ]
 },
 "10_77": {
  "crossings": 24,
  "c": {
   "12": 6,
   "23": 8,
   "13": 10
  },
  "gauss": [
   -1,
   2,
   -3,
   4,
   -5,
   -6,
   -7,
   -8,
   9,
   -10,
   -11,
   12,
   -13,
   14,
   -15,
   16,
   17,
   18,
   -2,
   19,
   -4,
   20,
   -16,
   21,
   -14,
   22,
   -12,
   23,
   24,
   -9,
   10,
   -24,
   8,
   11,
   -23,
   -17,
   -20,
   5,
   -19,
   3,
   -18,
   1,
   6,
   15,
   -21,
   13,
   -22,
   7
  ],
  "writhe": [
   1,
   -1,
   -1,
   1,
   1,
   -1,
   1,
   -1,
   1,
   1,
   1,
   -1,
   -1,
   1,
   1,
   -1,
   1,
   -1,
   1,
   -1,
   1,
   -1,
   1,
   1
  ],
  "cuts": [
   1,
   17,
   31
  ]
 },
 "10_82": {
  "crossings": 15,
  "c": {
   "12": 4,
   "23": 4,
   "13": 7
  },
  "gauss": [
   1,
   -2,
   -3,
   -4,
   5,
   -6,
   -7,
   8,
   -9,
   10,
   -11,
   12,
   -10,
   -5,
   13,
   14,
   15,
   -1,
   -8,
   7,
   -14,
   3,
   -12,
   11,
   4,
   -13,
   6,
   9,
   2,
   -15
  ],
  "writhe": [
   -1,
   -1,
   1,
   -1,
   1,
   1,
   -1,
   -1,
   -1,
   -1,
   1,
   1,
   -1,
   1,
   -1
  ],
  "cuts": [
   1,
   12,
   20
  ]
 },
 "10_86": {
  "crossings": 13,
  "c": {
   "12": 2,
   "23": 5,
   "13": 6
  },
  "gauss": [
   -1,
   -2,
   3,
   -4,
   5,
   -6,
   -7,
   -8,
   9,
   10,
   11,
   -3,
   12,
   -5,
   13,
   7,
   2,
   -11,
   4,
   -12,
   6,
   -13,
   -10,
   1,
   8,
   -9
  ],
  "writhe": [
   1,
   -1,
   -1,
   1,
   1,
   -1,
   1,
   -1,
   -1,
   -1,
   1,
   -1,
   1
  ],
  "cuts": [
   1,
   9,
   16
  ],
  "previous": {
   "crossings": 45,
   "c": {
    "12": 14,
    "23": 21,
    "13": 10
   },
   "scale": 1000,
   "segments": [
    [
     [
      900,
      0
     ],
     [
      549,
      -322
     ],
     [
      -315,
      -878
     ],
     [
      673,
      -1065
     ],
     [
      -187,
      -1049
     ],
     [
      -724,
      -865
     ],
     [
      -218,
      -443
     ],
     [
      -879,
      -687
     ],
     [
      -1200,
      -159
     ],
     [
      -70,
      -236
     ],
     [
      -51,
      807
     ],
     [
      -1200,
      724
     ],
     [
      -450,
      779
     ]
    ],
    [
     [
      -450,
      779
     ],
     [
      373,
      1200
     ],
     [
      230,
      1112
     ],
     [
      493,
      606
     ],
     [
      241,
      -207
     ],
     [
      524,
      546
     ],
     [
      1200,
      571
     ],
     [
      49,
      -489
     ],
     [
      642,
      -478
     ],
     [
      -498,
      -1200
     ],
     [
      314,
      777
     ],
     [
      -383,
      457
     ],
     [
      -1086,
      1150
     ],
     [
      -450,
      -779
     ]
    ],
    [
     [
      -450,
      -779
     ],
     [
      -59,
      -909
     ],
     [
      -102,
      -11
     ],
     [
      -4,
      685
     ],
     [
      900,
      -965
     ],
     [
      -542,
      -932
     ],
     [
      -1200,
      -1200
     ],
     [
      -221,
      -271
     ],
     [
      -1200,
      84
     ],
     [
      177,
      788
     ],
     [
      343,
      1144
     ],
     [
      353,
      317
     ],
     [
      900,
      0
     ]
    ]
   ]
  }
 },
 "10_84": {
  "crossings": 13,
  "c": {
   "12": 3,
   "23": 3,
   "13": 7
  },
  "gauss": [
   -1,
   -2,
   3,
   -4,
   5,
   -6,
   -7,
   -8,
   9,
   -10,
   11,
   -9,
   12,
   -5,
   13,
   -3,
   2,
   7,
   10,
   -11,
   8,
   1,
   4,
   -13,
   6,
   -12
  ],
  "writhe": [
   -1,
   1,
   1,
   1,
   -1,
   -1,
   -1,
   1,
   -1,
   -1,
   -1,
   -1,
   1
  ],
  "cuts": [
   1,
   11,
   17
  ],
  "previous": {
   "crossings": 25,
   "c": {
    "12": 6,
    "23": 7,
    "13": 12
   },
   "scale": 10000,
   "segments": [
    [
     [
      9021,
      15
     ],
     [
      8301,
      -3174
     ],
     [
      11323,
      -12006
     ],
     [
      12017,
      11988
     ],
     [
      -3795,
      -1439
     ],
     [
      7781,
      -1837
     ],
     [
      2360,
      -11985
     ],
     [
      -9131,
      -5761
     ],
     [
      -3628,
      -5138
     ],
     [
      -5951,
      -2526
     ],
     [
      -4476,
      7805
     ]
    ],
    [
     [
      -4476,
      7805
     ],
     [
      7389,
      9869
     ],
     [
      119,
      -924
     ],
     [
      6219,
      1856
     ],
     [
      -3044,
      -5584
     ],
     [
      -3857,
      -3730
     ],
     [
      4511,
      9332
     ],
     [
      -7371,
      5801
     ],
     [
      -11981,
      6981
     ],
     [
      -4478,
      -7810
     ]
    ],
    [
     [
      -4478,
      -7810
     ],
     [
      -8092,
      10358
     ],
     [
      -6135,
      8693
     ],
     [
      1500,
      9725
     ],
     [
      -1071,
      3043
     ],
     [
      -2738,
      -7101
     ],
     [
      12000,
      -11974
     ],
     [
      5206,
      9261
     ],
     [
      12012,
      12003
     ],
     [
      12019,
      12002
     ],
     [
      7953,
      9422
     ],
     [
      9021,
      15
     ]
    ]
   ]
  }
 },
 "10_85": {
  "crossings": 18,
  "c": {
   "12": 3,
   "23": 5,
   "13": 10
  },
  "gauss": [
   -1,
   -2,
   -3,
   -4,
   5,
   -6,
   7,
   -8,
   -9,
   -10,
   -11,
   12,
   -13,
   14,
   -12,
   15,
   16,
   -7,
   17,
   -5,
   18,
   3,
   8,
   -16,
   6,
   -17,
   4,
   -18,
   2,
   9,
   -15,
   1,
   10,
   13,
   -14,
   11
  ],
  "writhe": [
   1,
   1,
   1,
   -1,
   1,
   1,
   -1,
   -1,
   -1,
   -1,
   1,
   -1,
   -1,
   -1,
   -1,
   -1,
   1,
   -1
  ],
  "cuts": [
   1,
   14,
   22
  ]
 },
 "10_83": {
  "crossings": 15,
  "c": {
   "12": 2,
   "23": 5,
   "13": 8
  },
  "gauss": [
   -1,
   -2,
   -3,
   -4,
   5,
   -6,
   7,
   -8,
   -9,
   -10,
   11,
   12,
   13,
   -7,
   14,
   -5,
   15,
   3,
   8,
   -13,
   6,
   -14,
   4,
   -15,
   2,
   9,
   -12,
   1,
   10,
   -11
  ],
  "writhe": [
   1,
   1,
   1,
   -1,
   1,
   1,
   -1,
   -1,
   -1,
   -1,
   -1,
   -1,
   -1,
   1,
   -1
  ],
  "cuts": [
   1,
   11,
   18
  ],
  "previous": {
   "crossings": 40,
   "c": {
    "12": 13,
    "23": 13,
    "13": 14
   },
   "scale": 1000,
   "segments": [
    [
     [
      900,
      0
     ],
     [
      148,
      -320
     ],
     [
      666,
      587
     ],
     [
      -722,
      -1200
     ],
     [
      -519,
      -159
     ],
     [
      -419,
      255
     ],
     [
      -895,
      2
     ],
     [
      -866,
      416
     ],
     [
      -178,
      757
     ],
     [
      188,
      1062
     ],
     [
      -595,
      733
     ],
     [
      -450,
      779
     ]
    ],
    [
     [
      -450,
      779
     ],
     [
      -616,
      -357
     ],
     [
      -301,
      617
     ],
     [
      -431,
      -168
     ],
     [
      192,
      451
     ],
     [
      1032,
      391
     ],
     [
      949,
      133
     ],
     [
      -634,
      -943
     ],
     [
      351,
      42
     ],
     [
      193,
      83
     ],
     [
      603,
      160
     ],
     [
      -450,
      -779
     ]
    ],
    [
     [
      -450,
      -779
     ],
     [
      -331,
      -129
     ],
     [
      -189,
      85
     ],
     [
      767,
      -259
     ],
     [
      914,
      -376
     ],
     [
      -145,
      -965
     ],
     [
      -776,
      -1039
     ],
     [
      -485,
      -166
     ],
     [
      -980,
      105
     ],
     [
      97,
      555
     ],
     [
      -66,
      857
     ],
     [
      900,
      0
     ]
    ]
   ]
  }
 },
 "10_87": {
  "crossings": 13,
  "c": {
   "12": 3,
   "23": 4,
   "13": 6
  },
  "gauss": [
   -1,
   2,
   -3,
   4,
   -5,
   -6,
   -7,
   8,
   -9,
   10,
   -8,
   11,
   -2,
   12,
   -4,
   13,
   6,
   1,
   -11,
   3,
   -12,
   5,
   -13,
   9,
   -10,
   7
  ],
  "writhe": [
   -1,
   -1,
   1,
   1,
   -1,
   1,
   1,
   -1,
   -1,
   -1,
   1,
   -1,
   1
  ],
  "cuts": [
   1,
   10,
   17
  ],
  "previous": {
   "crossings": 21,
   "c": {
    "12": 7,
    "23": 8,
    "13": 6
   },
   "scale": 1000,
   "segments": [
    [
     [
      900,
      0
     ],
     [
      -411,
      -1200
     ],
     [
      -609,
      45
     ],
     [
      -849,
      351
     ],
     [
      258,
      42
     ],
     [
      156,
      781
     ],
     [
      726,
      1192
     ],
     [
      -450,
      779
     ]
    ],
    [
     [
      -450,
      779
     ],
     [
      904,
      193
     ],
     [
      118,
      3
     ],
     [
      -522,
      519
     ],
     [
      445,
      317
     ],
     [
      -1094,
      955
     ],
     [
      -709,
      227
     ],
     [
      1139,
      -1187
     ],
     [
      -450,
      -779
     ]
    ],
    [
     [
      -450,
      -779
     ],
     [
      101,
      -271
     ],
     [
      -519,
      184
     ],
     [
      -760,
      700
     ],
     [
      -507,
      990
     ],
     [
      1056,
      -15
     ],
     [
      916,
      -439
     ],
     [
      127,
      444
     ],
     [
      900,
      0
     ]
    ]
   ]
  }
 },
 "10_88": {
  "crossings": 12,
  "c": {
   "12": 2,
   "23": 5,
   "13": 5
  },
  "gauss": [
   -1,
   -2,
   3,
   -4,
   5,
   -6,
   -7,
   8,
   9,
   -3,
   10,
   -5,
   11,
   12,
   -8,
   1,
   6,
   -11,
   4,
   -10,
   2,
   -9,
   -12,
   7
  ],
  "writhe": [
   1,
   -1,
   -1,
   1,
   1,
   -1,
   1,
   -1,
   1,
   -1,
   1,
   -1
  ],
  "cuts": [
   1,
   8,
   15
  ],
  "previous": {
   "crossings": 19,
   "c": {
    "12": 7,
    "23": 7,
    "13": 5
   },
   "scale": 1000,
   "segments": [
    [
     [
      900,
      0
     ],
     [
      -143,
      -99
     ],
     [
      -1200,
      -778
     ],
     [
      -152,
      231
     ],
     [
      402,
      634
     ],
     [
      -893,
      -20
     ],
     [
      -541,
      381
     ],
     [
      -450,
      779
     ]
    ],
    [
     [
      -450,
      779
     ],
     [
      -1200,
      -535
     ],
     [
      -20,
      -393
     ],
     [
      189,
      1200
     ],
     [
      250,
      13
     ],
     [
      1200,
      27
     ],
     [
      -450,
      -779
     ]
    ],
    [
     [
      -450,
      -779
     ],
     [
      -890,
      -1161
     ],
     [
      -197,
      -570
     ],
     [
      575,
      -915
     ],
     [
      866,
      -370
     ],
     [
      -2,
      100
     ],
     [
      -306,
      941
     ],
     [
      900,
      0
     ]
    ]
   ]
  }
 },
 "10_89": {
  "crossings": 14,
  "c": {
   "12": 3,
   "23": 5,
   "13": 6
  },
  "gauss": [
   -1,
   2,
   -3,
   4,
   -5,
   -6,
   -7,
   -8,
   9,
   10,
   -4,
   11,
   -2,
   12,
   13,
   -9,
   14,
   7,
   -12,
   3,
   -11,
   1,
   6,
   -14,
   8,
   -13,
   -10,
   5
  ],
  "writhe": [
   -1,
   1,
   1,
   -1,
   1,
   -1,
   1,
   1,
   1,
   1,
   1,
   -1,
   -1,
   1
  ],
  "cuts": [
   1,
   10,
   18
  ]
 },
 "10_90": {
  "crossings": 16,
  "c": {
   "12": 3,
   "23": 4,
   "13": 9
  },
  "gauss": [
   -1,
   -2,
   3,
   -4,
   -5,
   -6,
   7,
   -8,
   -9,
   10,
   -11,
   -12,
   13,
   -7,
   14,
   15,
   16,
   -3,
   -10,
   9,
   2,
   -16,
   4,
   11,
   8,
   1,
   -15,
   5,
   12,
   -13,
   6,
   -14
  ],
  "writhe": [
   1,
   1,
   1,
   -1,
   -1,
   1,
   -1,
   1,
   1,
   1,
   -1,
   -1,
   -1,
   1,
   -1,
   -1
  ],
  "cuts": [
   1,
   13,
   20
  ]
 },
 "10_91": {
  "crossings": 18,
  "c": {
   "12": 4,
   "23": 5,
   "13": 9
  },
  "gauss": [
   -1,
   2,
   -3,
   4,
   -5,
   -6,
   -7,
   8,
   -9,
   -10,
   -11,
   12,
   -13,
   14,
   -12,
   15,
   -4,
   16,
   -2,
   17,
   -8,
   18,
   10,
   3,
   -16,
   5,
   -15,
   11,
   -18,
   9,
   -17,
   1,
   6,
   13,
   -14,
   7
  ],
  "writhe": [
   1,
   1,
   1,
   -1,
   -1,
   -1,
   1,
   1,
   1,
   1,
   -1,
   -1,
   -1,
   -1,
   -1,
   1,
   1,
   -1
  ],
  "cuts": [
   1,
   14,
   23
  ]
 },
 "10_92": {
  "crossings": 19,
  "c": {
   "13": 4,
   "12": 6,
   "23": 9
  },
  "gauss": [
   -1,
   2,
   -3,
   4,
   5,
   -6,
   7,
   8,
   9,
   -10,
   11,
   -9,
   12,
   -7,
   13,
   -5,
   14,
   15,
   16,
   17,
   -2,
   18,
   -4,
   19,
   -8,
   -12,
   10,
   -11,
   -15,
   1,
   -17,
   3,
   -18,
   -14,
   6,
   -13,
   -19,
   -16
  ],
  "writhe": [
   -1,
   -1,
   1,
   1,
   -1,
   -1,
   1,
   -1,
   -1,
   -1,
   -1,
   1,
   -1,
   1,
   -1,
   -1,
   1,
   -1,
   1
  ],
  "cuts": [
   1,
   11,
   26
  ],
  "previous": {
   "crossings": 39,
   "c": {
    "12": 14,
    "23": 13,
    "13": 12
   },
   "scale": 1000,
   "segments": [
    [
     [
      900,
      0
     ],
     [
      823,
      889
     ],
     [
      748,
      227
     ],
     [
      252,
      -511
     ],
     [
      207,
      564
     ],
     [
      266,
      -898
     ],
     [
      -452,
      -188
     ],
     [
      16,
      -1029
     ],
     [
      -1200,
      -567
     ],
     [
      -1054,
      31
     ],
     [
      -267,
      -160
     ],
     [
      -314,
      485
     ],
     [
      1111,
      1200
     ],
     [
      -1200,
      598
     ],
     [
      -450,
      779
     ]
    ],
    [
     [
      -450,
      779
     ],
     [
      -328,
      510
     ],
     [
      -1072,
      461
     ],
     [
      -439,
      132
     ],
     [
      -1193,
      320
     ],
     [
      -1200,
      -402
     ],
     [
      -108,
      -555
     ],
     [
      1200,
      911
     ],
     [
      1200,
      109
     ],
     [
      420,
      -1200
     ],
     [
      123,
      -674
     ],
     [
      514,
      -384
     ],
     [
      -450,
      -779
     ]
    ],
    [
     [
      -450,
      -779
     ],
     [
      -1200,
      660
     ],
     [
      501,
      991
     ],
     [
      951,
      961
     ],
     [
      241,
      637
     ],
     [
      17,
      316
     ],
     [
      510,
      -611
     ],
     [
      -432,
      -216
     ],
     [
      165,
      -1200
     ],
     [
      1043,
      -1174
     ],
     [
      1150,
      -1200
     ],
     [
      842,
      -1013
     ],
     [
      900,
      0
     ]
    ]
   ]
  }
 },
 "10_93": {
  "crossings": 17,
  "c": {
   "12": 5,
   "23": 6,
   "13": 6
  },
  "gauss": [
   -1,
   2,
   -3,
   4,
   -5,
   -6,
   7,
   -8,
   9,
   10,
   -11,
   12,
   -4,
   13,
   14,
   -7,
   -10,
   15,
   16,
   17,
   -2,
   -9,
   8,
   -14,
   6,
   11,
   -15,
   1,
   -17,
   3,
   -13,
   5,
   -12,
   -16
  ],
  "writhe": [
   -1,
   -1,
   1,
   -1,
   -1,
   -1,
   1,
   1,
   1,
   -1,
   1,
   -1,
   1,
   1,
   -1,
   -1,
   1
  ],
  "cuts": [
   1,
   12,
   23
  ]
 },
 "10_94": {
  "crossings": 18,
  "c": {
   "12": 5,
   "23": 6,
   "13": 7
  },
  "gauss": [
   -1,
   2,
   -3,
   4,
   -5,
   6,
   -7,
   8,
   -9,
   10,
   -11,
   -12,
   -6,
   13,
   -2,
   14,
   15,
   16,
   -8,
   17,
   -10,
   18,
   -4,
   5,
   12,
   7,
   -13,
   3,
   -14,
   1,
   -16,
   9,
   -17,
   11,
   -18,
   -15
  ],
  "writhe": [
   1,
   1,
   -1,
   -1,
   -1,
   -1,
   1,
   1,
   -1,
   -1,
   1,
   -1,
   -1,
   1,
   1,
   -1,
   1,
   -1
  ],
  "cuts": [
   1,
   13,
   24
  ]
 },
 "10_95": {
  "crossings": 16,
  "c": {
   "12": 4,
   "23": 5,
   "13": 7
  },
  "gauss": [
   -1,
   2,
   -3,
   4,
   -5,
   -6,
   7,
   -8,
   -9,
   10,
   -11,
   12,
   -10,
   13,
   -2,
   -7,
   14,
   15,
   -4,
   16,
   6,
   -14,
   8,
   1,
   -13,
   3,
   -16,
   5,
   -15,
   11,
   -12,
   9
  ],
  "writhe": [
   1,
   1,
   -1,
   1,
   1,
   1,
   -1,
   -1,
   -1,
   1,
   1,
   1,
   -1,
   1,
   1,
   -1
  ],
  "cuts": [
   1,
   12,
   21
  ]
 },
 "10_97": {
  "crossings": 20,
  "c": {
   "12": 3,
   "23": 5,
   "13": 12
  },
  "gauss": [
   -1,
   2,
   -3,
   -4,
   -5,
   6,
   -7,
   -8,
   -9,
   -10,
   -11,
   12,
   -13,
   -14,
   -15,
   16,
   -6,
   17,
   18,
   19,
   -2,
   20,
   -12,
   11,
   -20,
   3,
   -19,
   1,
   10,
   13,
   4,
   -18,
   8,
   15,
   -16,
   7,
   -17,
   5,
   14,
   9
  ],
  "writhe": [
   -1,
   1,
   1,
   1,
   -1,
   -1,
   1,
   -1,
   1,
   -1,
   1,
   1,
   1,
   -1,
   1,
   1,
   -1,
   1,
   1,
   -1
  ],
  "cuts": [
   1,
   16,
   24
  ]
 },
 "10_102": {
  "crossings": 15,
  "c": {
   "12": 4,
   "23": 4,
   "13": 7
  },
  "gauss": [
   -1,
   2,
   -3,
   4,
   -5,
   -6,
   7,
   -8,
   9,
   -10,
   -11,
   -7,
   12,
   13,
   -2,
   14,
   -4,
   -9,
   15,
   11,
   6,
   1,
   -13,
   3,
   -14,
   5,
   10,
   -15,
   8,
   -12
  ],
  "writhe": [
   1,
   1,
   -1,
   -1,
   1,
   -1,
   1,
   -1,
   -1,
   1,
   -1,
   1,
   -1,
   1,
   -1
  ],
  "cuts": [
   1,
   12,
   20
  ]
 },
 "10_103": {
  "crossings": 15,
  "c": {
   "12": 3,
   "23": 3,
   "13": 9
  },
  "gauss": [
   -1,
   2,
   -3,
   -4,
   5,
   -6,
   -7,
   -8,
   9,
   -10,
   -11,
   -12,
   13,
   -5,
   14,
   15,
   -2,
   -9,
   10,
   3,
   -15,
   1,
   8,
   11,
   4,
   -14,
   6,
   -13,
   12,
   7
  ],
  "writhe": [
   -1,
   1,
   1,
   1,
   -1,
   -1,
   1,
   -1,
   1,
   1,
   1,
   -1,
   -1,
   1,
   1
  ],
  "cuts": [
   1,
   13,
   19
  ]
 },
 "10_104": {
  "crossings": 14,
  "c": {
   "12": 3,
   "23": 5,
   "13": 6
  },
  "gauss": [
   1,
   -2,
   -3,
   -4,
   5,
   -6,
   7,
   -8,
   -9,
   10,
   11,
   -7,
   12,
   -5,
   13,
   -1,
   14,
   3,
   8,
   -11,
   6,
   -12,
   4,
   -14,
   2,
   9,
   -10,
   -13
  ],
  "writhe": [
   1,
   1,
   1,
   -1,
   1,
   1,
   -1,
   -1,
   -1,
   -1,
   -1,
   1,
   1,
   -1
  ],
  "cuts": [
   1,
   10,
   18
  ]
 },
 "10_105": {
  "crossings": 15,
  "c": {
   "12": 4,
   "23": 4,
   "13": 7
  },
  "gauss": [
   1,
   -2,
   -3,
   -4,
   5,
   -6,
   7,
   -8,
   -9,
   10,
   -11,
   12,
   -10,
   -1,
   13,
   -7,
   14,
   -5,
   15,
   3,
   8,
   11,
   -12,
   9,
   2,
   -15,
   4,
   -14,
   6,
   -13
  ],
  "writhe": [
   -1,
   1,
   -1,
   -1,
   -1,
   1,
   1,
   1,
   -1,
   1,
   1,
   1,
   -1,
   1,
   -1
  ],
  "cuts": [
   1,
   12,
   20
  ]
 },
 "10_106": {
  "crossings": 17,
  "c": {
   "12": 4,
   "23": 5,
   "13": 8
  },
  "gauss": [
   1,
   -2,
   3,
   -4,
   -5,
   -6,
   -7,
   8,
   -9,
   -10,
   11,
   -12,
   13,
   -11,
   14,
   15,
   -8,
   -1,
   16,
   -3,
   17,
   5,
   12,
   -13,
   4,
   -17,
   6,
   -14,
   10,
   -16,
   2,
   7,
   -15,
   9
  ],
  "writhe": [
   -1,
   -1,
   1,
   -1,
   1,
   1,
   1,
   1,
   -1,
   -1,
   -1,
   -1,
   -1,
   -1,
   -1,
   1,
   1
  ],
  "cuts": [
   1,
   13,
   22
  ]
 },
 "10_107": {
  "crossings": 12,
  "c": {
   "12": 3,
   "23": 4,
   "13": 5
  },
  "gauss": [
   1,
   -2,
   3,
   -4,
   -5,
   6,
   -7,
   -8,
   9,
   10,
   -6,
   -1,
   11,
   -3,
   12,
   -9,
   8,
   -12,
   4,
   -11,
   2,
   7,
   -10,
   5
  ],
  "writhe": [
   -1,
   -1,
   1,
   1,
   1,
   -1,
   -1,
   1,
   1,
   -1,
   1,
   -1
  ],
  "cuts": [
   1,
   9,
   16
  ],
  "previous": {
   "crossings": 35,
   "c": {
    "12": 12,
    "23": 12,
    "13": 11
   },
   "scale": 1000,
   "segments": [
    [
     [
      900,
      0
     ],
     [
      -549,
      1114
     ],
     [
      -206,
      313
     ],
     [
      540,
      -893
     ],
     [
      -274,
      -599
     ],
     [
      -66,
      -508
     ],
     [
      -739,
      -585
     ],
     [
      -1200,
      118
     ],
     [
      -780,
      628
     ],
     [
      -844,
      397
     ],
     [
      -450,
      779
     ]
    ],
    [
     [
      -450,
      779
     ],
     [
      226,
      -397
     ],
     [
      81,
      316
     ],
     [
      352,
      97
     ],
     [
      114,
      653
     ],
     [
      685,
      92
     ],
     [
      567,
      1200
     ],
     [
      -388,
      890
     ],
     [
      -800,
      973
     ],
     [
      -94,
      -834
     ],
     [
      -450,
      -779
     ]
    ],
    [
     [
      -450,
      -779
     ],
     [
      -190,
      -260
     ],
     [
      748,
      -348
     ],
     [
      718,
      240
     ],
     [
      597,
      -161
     ],
     [
      -326,
      -59
     ],
     [
      -876,
      -94
     ],
     [
      -1200,
      -182
     ],
     [
      -270,
      1200
     ],
     [
      781,
      242
     ],
     [
      797,
      -399
     ],
     [
      900,
      0
     ]
    ]
   ]
  }
 },
 "10_108": {
  "crossings": 15,
  "c": {
   "12": 3,
   "23": 3,
   "13": 9
  },
  "gauss": [
   -1,
   -2,
   3,
   -4,
   -5,
   -6,
   -7,
   8,
   -9,
   10,
   -11,
   -12,
   13,
   14,
   -10,
   15,
   -8,
   -3,
   2,
   7,
   12,
   -13,
   6,
   1,
   4,
   9,
   -15,
   11,
   -14,
   5
  ],
  "writhe": [
   -1,
   1,
   1,
   1,
   -1,
   -1,
   1,
   1,
   1,
   -1,
   -1,
   -1,
   -1,
   -1,
   1
  ],
  "cuts": [
   1,
   13,
   19
  ]
 },
 "10_109": {
  "crossings": 26,
  "c": {
   "12": 6,
   "23": 8,
   "13": 12
  },
  "gauss": [
   1,
   -2,
   3,
   -4,
   5,
   -6,
   -7,
   -8,
   -9,
   -10,
   11,
   -12,
   13,
   -14,
   -15,
   -16,
   17,
   -18,
   19,
   -17,
   20,
   -5,
   21,
   -3,
   22,
   -1,
   23,
   -13,
   24,
   -11,
   25,
   26,
   8,
   15,
   4,
   -21,
   12,
   -24,
   10,
   -25,
   6,
   -20,
   18,
   -19,
   16,
   7,
   -26,
   9,
   14,
   -23,
   2,
   -22
  ],
  "writhe": [
   1,
   1,
   -1,
   -1,
   1,
   1,
   -1,
   1,
   1,
   -1,
   1,
   1,
   -1,
   -1,
   -1,
   1,
   -1,
   -1,
   -1,
   1,
   -1,
   1,
   -1,
   1,
   -1,
   1
  ],
  "cuts": [
   1,
   19,
   33
  ]
 },
 "10_110": {
  "crossings": 16,
  "c": {
   "12": 4,
   "23": 5,
   "13": 7
  },
  "gauss": [
   1,
   -2,
   3,
   4,
   -5,
   -6,
   -7,
   -8,
   9,
   -10,
   -11,
   12,
   -4,
   13,
   14,
   -1,
   15,
   -3,
   16,
   -9,
   8,
   -16,
   10,
   7,
   2,
   -15,
   -13,
   5,
   -12,
   11,
   6,
   -14
  ],
  "writhe": [
   1,
   -1,
   -1,
   1,
   1,
   -1,
   -1,
   -1,
   -1,
   1,
   1,
   1,
   -1,
   1,
   1,
   1
  ],
  "cuts": [
   1,
   12,
   21
  ]
 },
 "10_112": {
  "crossings": 10,
  "c": {
   "12": 3,
   "23": 3,
   "13": 4
  },
  "gauss": [
   -1,
   2,
   -3,
   4,
   -5,
   6,
   -7,
   8,
   -2,
   9,
   -4,
   10,
   -6,
   7,
   -8,
   1,
   -9,
   3,
   -10,
   5
  ],
  "writhe": [
   1,
   -1,
   -1,
   1,
   1,
   -1,
   -1,
   -1,
   1,
   -1
  ],
  "cuts": [
   1,
   8,
   14
  ],
  "previous": {
   "crossings": 13,
   "c": {
    "12": 5,
    "23": 4,
    "13": 4
   },
   "scale": 1000,
   "segments": [
    [
     [
      900,
      0
     ],
     [
      367,
      635
     ],
     [
      -264,
      522
     ],
     [
      213,
      -301
     ],
     [
      -1162,
      553
     ],
     [
      -939,
      757
     ],
     [
      -450,
      779
     ]
    ],
    [
     [
      -450,
      779
     ],
     [
      -122,
      451
     ],
     [
      593,
      512
     ],
     [
      553,
      -299
     ],
     [
      449,
      488
     ],
     [
      -985,
      -225
     ],
     [
      -450,
      -779
     ]
    ],
    [
     [
      -450,
      -779
     ],
     [
      -564,
      681
     ],
     [
      -26,
      514
     ],
     [
      -239,
      -200
     ],
     [
      -201,
      -569
     ],
     [
      867,
      -664
     ],
     [
      900,
      0
     ]
    ]
   ]
  }
 },
 "10_113": {
  "crossings": 10,
  "c": {
   "12": 3,
   "23": 3,
   "13": 4
  },
  "gauss": [
   -1,
   2,
   -3,
   4,
   -5,
   6,
   -7,
   8,
   -6,
   9,
   -4,
   10,
   -2,
   7,
   -8,
   1,
   -10,
   3,
   -9,
   5
  ],
  "writhe": [
   -1,
   -1,
   1,
   1,
   -1,
   -1,
   -1,
   -1,
   -1,
   1
  ],
  "cuts": [
   1,
   8,
   14
  ],
  "previous": {
   "crossings": 12,
   "c": {
    "12": 3,
    "23": 5,
    "13": 4
   },
   "scale": 1000,
   "segments": [
    [
     [
      900,
      0
     ],
     [
      385,
      -1036
     ],
     [
      775,
      -35
     ],
     [
      -405,
      411
     ],
     [
      -53,
      -74
     ],
     [
      -955,
      -131
     ],
     [
      -930,
      550
     ],
     [
      -425,
      669
     ],
     [
      -1200,
      1036
     ],
     [
      -450,
      779
     ]
    ],
    [
     [
      -450,
      779
     ],
     [
      78,
      -251
     ],
     [
      -732,
      -866
     ],
     [
      -1200,
      -1189
     ],
     [
      -141,
      -581
     ],
     [
      -34,
      -366
     ],
     [
      274,
      -257
     ],
     [
      790,
      -158
     ],
     [
      -450,
      -779
     ]
    ],
    [
     [
      -450,
      -779
     ],
     [
      -801,
      -334
     ],
     [
      -910,
      27
     ],
     [
      -206,
      644
     ],
     [
      -320,
      693
     ],
     [
      1,
      562
     ],
     [
      1200,
      31
     ],
     [
      422,
      -324
     ],
     [
      900,
      0
     ]
    ]
   ]
  }
 },
 "10_114": {
  "crossings": 11,
  "c": {
   "12": 2,
   "23": 4,
   "13": 5
  },
  "gauss": [
   -1,
   -2,
   3,
   -4,
   5,
   -6,
   -7,
   8,
   9,
   -3,
   10,
   -5,
   11,
   -9,
   2,
   -10,
   4,
   -11,
   6,
   1,
   -8,
   7
  ],
  "writhe": [
   -1,
   1,
   -1,
   -1,
   1,
   1,
   1,
   1,
   -1,
   1,
   -1
  ],
  "cuts": [
   1,
   8,
   14
  ],
  "previous": {
   "crossings": 13,
   "c": {
    "12": 3,
    "23": 6,
    "13": 4
   },
   "scale": 1000,
   "segments": [
    [
     [
      900,
      0
     ],
     [
      899,
      128
     ],
     [
      -90,
      132
     ],
     [
      109,
      -125
     ],
     [
      -383,
      -292
     ],
     [
      376,
      -683
     ],
     [
      -457,
      -393
     ],
     [
      -450,
      779
     ]
    ],
    [
     [
      -450,
      779
     ],
     [
      506,
      688
     ],
     [
      899,
      -494
     ],
     [
      -40,
      -1091
     ],
     [
      -8,
      -1009
     ],
     [
      -922,
      658
     ],
     [
      -940,
      -854
     ],
     [
      -450,
      -779
     ]
    ],
    [
     [
      -450,
      -779
     ],
     [
      1153,
      -1200
     ],
     [
      342,
      -623
     ],
     [
      636,
      35
     ],
     [
      -904,
      -327
     ],
     [
      -619,
      295
     ],
     [
      -291,
      201
     ],
     [
      900,
      0
     ]
    ]
   ]
  }
 },
 "10_115": {
  "crossings": 14,
  "c": {
   "12": 2,
   "23": 6,
   "13": 6
  },
  "gauss": [
   -1,
   -2,
   3,
   -4,
   5,
   -6,
   -7,
   -8,
   9,
   10,
   11,
   -3,
   12,
   -5,
   13,
   14,
   8,
   1,
   -10,
   -13,
   6,
   -12,
   4,
   -11,
   2,
   7,
   -14,
   -9
  ],
  "writhe": [
   -1,
   1,
   -1,
   -1,
   1,
   1,
   -1,
   1,
   -1,
   1,
   -1,
   1,
   -1,
   1
  ],
  "cuts": [
   1,
   9,
   17
  ]
 },
 "10_116": {
  "crossings": 16,
  "c": {
   "12": 4,
   "23": 5,
   "13": 7
  },
  "gauss": [
   1,
   -2,
   3,
   -4,
   -5,
   6,
   -7,
   8,
   -9,
   -10,
   -11,
   -3,
   12,
   13,
   -6,
   14,
   -8,
   15,
   16,
   -1,
   10,
   5,
   -13,
   7,
   -14,
   9,
   -15,
   -12,
   4,
   11,
   2,
   -16
  ],
  "writhe": [
   1,
   1,
   -1,
   -1,
   1,
   1,
   -1,
   -1,
   1,
   -1,
   1,
   1,
   -1,
   1,
   -1,
   1
  ],
  "cuts": [
   1,
   12,
   21
  ],
  "previous": {
   "crossings": 35,
   "c": {
    "12": 9,
    "23": 15,
    "13": 11
   },
   "scale": 1000,
   "segments": [
    [
     [
      900,
      0
     ],
     [
      560,
      -306
     ],
     [
      142,
      -279
     ],
     [
      917,
      411
     ],
     [
      -261,
      -477
     ],
     [
      -442,
      -1020
     ],
     [
      -636,
      -699
     ],
     [
      -172,
      597
     ],
     [
      30,
      743
     ],
     [
      -450,
      779
     ]
    ],
    [
     [
      -450,
      779
     ],
     [
      166,
      1200
     ],
     [
      -875,
      698
     ],
     [
      -1138,
      -694
     ],
     [
      -36,
      -668
     ],
     [
      562,
      398
     ],
     [
      981,
      -263
     ],
     [
      418,
      -545
     ],
     [
      119,
      -1055
     ],
     [
      -450,
      -779
     ]
    ],
    [
     [
      -450,
      -779
     ],
     [
      141,
      -564
     ],
     [
      -651,
      -915
     ],
     [
      470,
      -48
     ],
     [
      -894,
      -744
     ],
     [
      880,
      390
     ],
     [
      -1200,
      736
     ],
     [
      797,
      1184
     ],
     [
      1200,
      -231
     ],
     [
      900,
      0
     ]
    ]
   ]
  }
 },
 "10_117": {
  "crossings": 15,
  "c": {
   "12": 3,
   "23": 6,
   "13": 6
  },
  "gauss": [
   -1,
   2,
   -3,
   -4,
   5,
   -6,
   7,
   -8,
   -9,
   10,
   11,
   -7,
   -2,
   12,
   13,
   -5,
   14,
   15,
   8,
   -11,
   6,
   1,
   -12,
   3,
   -15,
   9,
   -10,
   -14,
   4,
   -13
  ],
  "writhe": [
   1,
   -1,
   -1,
   1,
   1,
   1,
   -1,
   -1,
   -1,
   -1,
   -1,
   1,
   -1,
   1,
   -1
  ],
  "cuts": [
   1,
   10,
   19
  ]
 },
 "10_118": {
  "crossings": 12,
  "c": {
   "12": 3,
   "23": 4,
   "13": 5
  },
  "gauss": [
   -1,
   -2,
   3,
   4,
   -5,
   6,
   -7,
   -8,
   9,
   -3,
   10,
   11,
   -6,
   12,
   -4,
   -10,
   2,
   -9,
   8,
   1,
   -11,
   5,
   -12,
   7
  ],
  "writhe": [
   1,
   -1,
   -1,
   -1,
   -1,
   1,
   1,
   1,
   1,
   -1,
   1,
   -1
  ],
  "cuts": [
   1,
   9,
   16
  ],
  "previous": {
   "crossings": 24,
   "c": {
    "12": 7,
    "23": 10,
    "13": 7
   },
   "scale": 1000,
   "segments": [
    [
     [
      900,
      0
     ],
     [
      997,
      486
     ],
     [
      201,
      -408
     ],
     [
      18,
      -287
     ],
     [
      -349,
      -1104
     ],
     [
      1089,
      -986
     ],
     [
      1200,
      -294
     ],
     [
      1135,
      1183
     ],
     [
      -875,
      230
     ],
     [
      -857,
      -602
     ],
     [
      -1130,
      -1172
     ],
     [
      -984,
      936
     ],
     [
      -450,
      779
     ]
    ],
    [
     [
      -450,
      779
     ],
     [
      -520,
      435
     ],
     [
      -920,
      756
     ],
     [
      -733,
      57
     ],
     [
      -973,
      -1200
     ],
     [
      715,
      -795
     ],
     [
      353,
      -775
     ],
     [
      319,
      995
     ],
     [
      -493,
      1130
     ],
     [
      200,
      -281
     ],
     [
      -617,
      -48
     ],
     [
      -450,
      -779
     ]
    ],
    [
     [
      -450,
      -779
     ],
     [
      -519,
      -211
     ],
     [
      -251,
      399
     ],
     [
      269,
      -91
     ],
     [
      448,
      -379
     ],
     [
      493,
      -400
     ],
     [
      297,
      -792
     ],
     [
      -968,
      -1200
     ],
     [
      -193,
      639
     ],
     [
      1197,
      -1117
     ],
     [
      1140,
      47
     ],
     [
      900,
      0
     ]
    ]
   ]
  }
 },
 "10_119": {
  "crossings": 13,
  "c": {
   "12": 3,
   "23": 5,
   "13": 5
  },
  "gauss": [
   1,
   -2,
   3,
   -4,
   -5,
   6,
   -7,
   -8,
   9,
   10,
   -6,
   -1,
   11,
   -3,
   12,
   13,
   -10,
   7,
   2,
   -11,
   4,
   -12,
   8,
   -9,
   -13,
   5
  ],
  "writhe": [
   -1,
   1,
   1,
   -1,
   1,
   -1,
   1,
   -1,
   -1,
   1,
   -1,
   1,
   -1
  ],
  "cuts": [
   1,
   9,
   17
  ],
  "previous": {
   "crossings": 26,
   "c": {
    "12": 8,
    "23": 9,
    "13": 9
   },
   "scale": 1000,
   "segments": [
    [
     [
      900,
      0
     ],
     [
      800,
      -689
     ],
     [
      -438,
      -1200
     ],
     [
      -662,
      -805
     ],
     [
      -803,
      -1185
     ],
     [
      -619,
      -501
     ],
     [
      940,
      707
     ],
     [
      -450,
      779
     ]
    ],
    [
     [
      -450,
      779
     ],
     [
      -1,
      732
     ],
     [
      -781,
      1200
     ],
     [
      -107,
      249
     ],
     [
      203,
      1200
     ],
     [
      -510,
      -1200
     ],
     [
      -1188,
      347
     ],
     [
      -806,
      31
     ],
     [
      -450,
      -779
     ]
    ],
    [
     [
      -450,
      -779
     ],
     [
      104,
      -1038
     ],
     [
      1200,
      -241
     ],
     [
      641,
      848
     ],
     [
      851,
      1011
     ],
     [
      -676,
      -40
     ],
     [
      -779,
      -1108
     ],
     [
      -514,
      -199
     ],
     [
      900,
      0
     ]
    ]
   ]
  }
 },
 "10_121": {
  "crossings": 15,
  "c": {
   "12": 3,
   "23": 5,
   "13": 7
  },
  "gauss": [
   -1,
   2,
   -3,
   4,
   -5,
   6,
   -7,
   -8,
   -9,
   -10,
   11,
   12,
   -2,
   13,
   -4,
   14,
   -6,
   15,
   8,
   3,
   -13,
   1,
   -12,
   9,
   -15,
   7,
   -14,
   5,
   10,
   -11
  ],
  "writhe": [
   1,
   1,
   -1,
   -1,
   -1,
   1,
   1,
   1,
   -1,
   1,
   1,
   -1,
   1,
   1,
   -1
  ],
  "cuts": [
   1,
   11,
   19
  ]
 },
 "10_122": {
  "crossings": 10,
  "c": {
   "12": 3,
   "23": 3,
   "13": 4
  },
  "gauss": [
   -1,
   2,
   -3,
   4,
   -5,
   6,
   -7,
   8,
   -2,
   9,
   -6,
   10,
   -4,
   3,
   -8,
   1,
   -9,
   5,
   -10,
   7
  ],
  "writhe": [
   1,
   -1,
   -1,
   -1,
   -1,
   1,
   1,
   -1,
   1,
   -1
  ],
  "cuts": [
   1,
   8,
   14
  ],
  "previous": {
   "crossings": 17,
   "c": {
    "12": 4,
    "23": 6,
    "13": 7
   },
   "scale": 1000,
   "segments": [
    [
     [
      900,
      0
     ],
     [
      1157,
      996
     ],
     [
      1200,
      1200
     ],
     [
      752,
      1176
     ],
     [
      237,
      740
     ],
     [
      625,
      -175
     ],
     [
      300,
      -923
     ],
     [
      -450,
      779
     ]
    ],
    [
     [
      -450,
      779
     ],
     [
      -989,
      533
     ],
     [
      -1200,
      -164
     ],
     [
      273,
      1132
     ],
     [
      835,
      56
     ],
     [
      -53,
      205
     ],
     [
      -450,
      -779
     ]
    ],
    [
     [
      -450,
      -779
     ],
     [
      745,
      67
     ],
     [
      -739,
      1200
     ],
     [
      94,
      -256
     ],
     [
      -1091,
      -333
     ],
     [
      -16,
      -1147
     ],
     [
      323,
      -292
     ],
     [
      900,
      0
     ]
    ]
   ]
  }
 },
 "10_123": {
  "crossings": 10,
  "c": {
   "12": 3,
   "23": 3,
   "13": 4
  },
  "gauss": [
   -1,
   2,
   -3,
   4,
   -5,
   6,
   -7,
   8,
   -2,
   9,
   -4,
   10,
   -6,
   1,
   -8,
   3,
   -9,
   5,
   -10,
   7
  ],
  "writhe": [
   -1,
   -1,
   1,
   1,
   -1,
   -1,
   1,
   1,
   -1,
   1
  ],
  "cuts": [
   1,
   8,
   14
  ],
  "previous": {
   "crossings": 18,
   "c": {
    "12": 3,
    "23": 5,
    "13": 10
   },
   "scale": 1000,
   "segments": [
    [
     [
      900,
      0
     ],
     [
      870,
      1051
     ],
     [
      -525,
      981
     ],
     [
      -355,
      410
     ],
     [
      -379,
      -375
     ],
     [
      823,
      -467
     ],
     [
      429,
      665
     ],
     [
      749,
      -300
     ],
     [
      -450,
      779
     ]
    ],
    [
     [
      -450,
      779
     ],
     [
      -335,
      412
     ],
     [
      -977,
      431
     ],
     [
      -385,
      -480
     ],
     [
      -642,
      293
     ],
     [
      481,
      -920
     ],
     [
      988,
      -998
     ],
     [
      709,
      -988
     ],
     [
      -450,
      -779
     ]
    ],
    [
     [
      -450,
      -779
     ],
     [
      -972,
      880
     ],
     [
      -889,
      713
     ],
     [
      482,
      456
     ],
     [
      -784,
      307
     ],
     [
      -453,
      315
     ],
     [
      -584,
      174
     ],
     [
      -327,
      -492
     ],
     [
      900,
      0
     ]
    ]
   ]
  }
 },
 "10_125": {
  "crossings": 26,
  "c": {
   "12": 8,
   "23": 9,
   "13": 9
  },
  "gauss": [
   1,
   2,
   -3,
   4,
   -5,
   6,
   -7,
   8,
   -9,
   10,
   -11,
   12,
   -13,
   14,
   -15,
   -16,
   -17,
   18,
   -4,
   19,
   -2,
   20,
   -14,
   21,
   -12,
   -1,
   -10,
   22,
   -8,
   23,
   -6,
   24,
   25,
   26,
   16,
   3,
   -19,
   5,
   -24,
   7,
   -23,
   9,
   -22,
   -25,
   -18,
   17,
   -26,
   15,
   -20,
   13,
   -21,
   11
  ],
  "writhe": [
   1,
   -1,
   -1,
   1,
   1,
   -1,
   -1,
   1,
   1,
   -1,
   -1,
   1,
   1,
   -1,
   -1,
   -1,
   1,
   1,
   -1,
   -1,
   1,
   1,
   -1,
   1,
   -1,
   1
  ],
  "cuts": [
   1,
   18,
   35
  ]
 },
 "10_129": {
  "crossings": 17,
  "c": {
   "12": 4,
   "23": 4,
   "13": 9
  },
  "gauss": [
   -1,
   2,
   -3,
   -4,
   5,
   -6,
   7,
   -8,
   -9,
   10,
   -11,
   -12,
   -13,
   -5,
   14,
   -7,
   15,
   16,
   -10,
   17,
   -2,
   3,
   -17,
   11,
   -16,
   9,
   4,
   1,
   12,
   -15,
   8,
   -14,
   6,
   13
  ],
  "writhe": [
   1,
   1,
   1,
   -1,
   -1,
   -1,
   1,
   1,
   1,
   -1,
   -1,
   -1,
   1,
   1,
   -1,
   -1,
   1
  ],
  "cuts": [
   1,
   14,
   22
  ]
 },
 "10_130": {
  "crossings": 19,
  "c": {
   "12": 3,
   "23": 8,
   "13": 8
  },
  "gauss": [
   1,
   -2,
   -3,
   -4,
   -5,
   -6,
   7,
   -8,
   -9,
   10,
   -11,
   12,
   13,
   -1,
   14,
   15,
   -10,
   16,
   17,
   -7,
   18,
   19,
   4,
   11,
   -15,
   9,
   -16,
   5,
   -19,
   3,
   -12,
   -14,
   8,
   -17,
   6,
   -18,
   2,
   -13
  ],
  "writhe": [
   -1,
   -1,
   -1,
   -1,
   1,
   1,
   -1,
   -1,
   -1,
   1,
   1,
   -1,
   -1,
   1,
   1,
   -1,
   -1,
   1,
   1
  ],
  "cuts": [
   1,
   12,
   23
  ]
 },
 "10_131": {
  "crossings": 19,
  "c": {
   "12": 3,
   "23": 7,
   "13": 9
  },
  "gauss": [
   -1,
   2,
   -3,
   4,
   -5,
   -6,
   7,
   -8,
   -9,
   -10,
   -11,
   -12,
   13,
   14,
   -2,
   15,
   -4,
   16,
   17,
   -7,
   18,
   19,
   10,
   3,
   -15,
   5,
   -16,
   9,
   -19,
   11,
   -14,
   1,
   6,
   -17,
   8,
   -18,
   12,
   -13
  ],
  "writhe": [
   1,
   -1,
   1,
   1,
   -1,
   -1,
   -1,
   1,
   1,
   -1,
   -1,
   -1,
   -1,
   -1,
   -1,
   1,
   1,
   -1,
   -1
  ],
  "cuts": [
   1,
   13,
   23
  ]
 },
 "10_132": {
  "crossings": 15,
  "c": {
   "12": 3,
   "23": 5,
   "13": 7
  },
  "gauss": [
   -1,
   -2,
   -3,
   4,
   -5,
   6,
   -7,
   8,
   -9,
   -10,
   11,
   12,
   -8,
   13,
   -6,
   14,
   -4,
   15,
   2,
   7,
   -13,
   5,
   -14,
   3,
   -15,
   9,
   -12,
   1,
   10,
   -11
  ],
  "writhe": [
   -1,
   1,
   -1,
   1,
   1,
   -1,
   -1,
   1,
   1,
   1,
   1,
   1,
   -1,
   1,
   -1
  ],
  "cuts": [
   1,
   11,
   19
  ]
 },
 "10_133": {
  "crossings": 15,
  "c": {
   "12": 3,
   "23": 5,
   "13": 7
  },
  "gauss": [
   -1,
   2,
   -3,
   4,
   -5,
   6,
   -7,
   -8,
   -9,
   -10,
   11,
   12,
   -2,
   13,
   -4,
   14,
   -6,
   15,
   8,
   3,
   -13,
   5,
   -14,
   7,
   -15,
   9,
   -12,
   1,
   10,
   -11
  ],
  "writhe": [
   1,
   -1,
   1,
   1,
   -1,
   -1,
   1,
   -1,
   -1,
   -1,
   -1,
   -1,
   -1,
   1,
   -1
  ],
  "cuts": [
   1,
   11,
   19
  ],
  "previous": {
   "crossings": 24,
   "c": {
    "12": 9,
    "23": 5,
    "13": 10
   },
   "scale": 1,
   "segments": [
    [
     [
      -33290,
      -63644
     ],
     [
      -30971,
      -62758
     ],
     [
      -28960,
      -62745
     ],
     [
      -27954,
      -62739
     ],
     [
      -26949,
      -62733
     ],
     [
      -25944,
      -62726
     ],
     [
      -24938,
      -62720
     ],
     [
      -23933,
      -62714
     ],
     [
      -22928,
      -62707
     ],
     [
      -21922,
      -62701
     ],
     [
      -20917,
      -62695
     ],
     [
      -19911,
      -62688
     ],
     [
      -17901,
      -62676
     ],
     [
      -16895,
      -62669
     ],
     [
      -14885,
      -62657
     ],
     [
      -13879,
      -62650
     ],
     [
      -11869,
      -62638
     ],
     [
      -10863,
      -62632
     ],
     [
      -9858,
      -62625
     ],
     [
      -8852,
      -62619
     ],
     [
      -5836,
      -62600
     ],
     [
      -4831,
      -62594
     ],
     [
      -3826,
      -62587
     ],
     [
      -1815,
      -62575
     ],
     [
      -810,
      -62568
     ],
     [
      196,
      -62562
     ],
     [
      278,
      -62565
     ],
     [
      360,
      -62577
     ],
     [
      1292,
      -62749
     ],
     [
      1377,
      -62769
     ],
     [
      1460,
      -62798
     ],
     [
      1539,
      -62835
     ],
     [
      1614,
      -62879
     ],
     [
      1685,
      -62931
     ],
     [
      1750,
      -62990
     ],
     [
      10281,
      -71521
     ],
     [
      12414,
      -73653
     ],
     [
      13124,
      -74364
     ],
     [
      20234,
      -81474
     ],
     [
      20945,
      -82184
     ],
     [
      21655,
      -82895
     ],
     [
      36577,
      -97817
     ],
     [
      37038,
      -98256
     ],
     [
      37652,
      -98256
     ],
     [
      38194,
      -98204
     ],
     [
      38419,
      -97905
     ],
     [
      38549,
      -97123
     ],
     [
      38714,
      -96131
     ],
     [
      38880,
      -95139
     ],
     [
      38902,
      -95041
     ],
     [
      38936,
      -94945
     ],
     [
      39307,
      -94060
     ],
     [
      39330,
      -94009
     ],
     [
      39684,
      -93298
     ],
     [
      39889,
      -91453
     ],
     [
      40000,
      -90453
     ],
     [
      40222,
      -88455
     ],
     [
      40236,
      -88368
     ],
     [
      40259,
      -88283
     ],
     [
      40290,
      -88201
     ],
     [
      40329,
      -88123
     ],
     [
      40376,
      -88049
     ],
     [
      40803,
      -87444
     ],
     [
      40883,
      -86756
     ],
     [
      40883,
      -85801
     ],
     [
      40887,
      -85712
     ],
     [
      40901,
      -85625
     ],
     [
      40923,
      -85539
     ],
     [
      40954,
      -85457
     ],
     [
      40993,
      -85377
     ],
     [
      41040,
      -85302
     ],
     [
      41094,
      -85232
     ],
     [
      41520,
      -84736
     ],
     [
      41520,
      -83049
     ],
     [
      41525,
      -82962
     ],
     [
      41538,
      -82876
     ],
     [
      41559,
      -82792
     ],
     [
      41589,
      -82710
     ],
     [
      41933,
      -81893
     ],
     [
      42158,
      -81170
     ],
     [
      42158,
      -80297
     ],
     [
      42162,
      -80215
     ],
     [
      42173,
      -80134
     ],
     [
      42192,
      -80054
     ],
     [
      42219,
      -79976
     ],
     [
      42252,
      -79902
     ],
     [
      42293,
      -79831
     ],
     [
      42719,
      -79157
     ],
     [
      42897,
      -78406
     ],
     [
      43002,
      -77459
     ],
     [
      43335,
      -74462
     ],
     [
      43340,
      -74423
     ],
     [
      43493,
      -73444
     ],
     [
      43512,
      -73355
     ],
     [
      43540,
      -73269
     ],
     [
      43576,
      -73186
     ],
     [
      43621,
      -73108
     ],
     [
      43674,
      -73034
     ],
     [
      44129,
      -72466
     ],
     [
      44223,
      -71712
     ],
     [
      44348,
      -70715
     ],
     [
      44473,
      -69717
     ],
     [
      44598,
      -68720
     ],
     [
      44602,
      -68687
     ],
     [
      44763,
      -67707
     ],
     [
      44782,
      -67621
     ],
     [
      44808,
      -67538
     ],
     [
      44844,
      -67458
     ],
     [
      44886,
      -67382
     ],
     [
      44937,
      -67311
     ],
     [
      45345,
      -66788
     ],
     [
      45345,
      -66083
     ],
     [
      45350,
      -65997
     ],
     [
      45362,
      -65911
     ],
     [
      45549,
      -64983
     ],
     [
      45574,
      -64886
     ],
     [
      45611,
      -64794
     ],
     [
      45657,
      -64705
     ],
     [
      46050,
      -64052
     ],
     [
      46140,
      -63243
     ],
     [
      46362,
      -61244
     ],
     [
      46584,
      -59246
     ],
     [
      46599,
      -59155
     ],
     [
      46624,
      -59066
     ],
     [
      46658,
      -58980
     ],
     [
      46700,
      -58898
     ],
     [
      47112,
      -58203
     ],
     [
      47258,
      -57508
     ],
     [
      47258,
      -56593
     ],
     [
      47262,
      -56511
     ],
     [
      47273,
      -56430
     ],
     [
      47292,
      -56351
     ],
     [
      47318,
      -56273
     ],
     [
      47352,
      -56199
     ],
     [
      47392,
      -56128
     ],
     [
      47439,
      -56061
     ],
     [
      47890,
      -55475
     ],
     [
      48006,
      -54736
     ],
     [
      48115,
      -53756
     ],
     [
      48337,
      -51758
     ],
     [
      48448,
      -50758
     ],
     [
      48466,
      -50654
     ],
     [
      48689,
      -49709
     ],
     [
      48716,
      -49616
     ],
     [
      48754,
      -49527
     ],
     [
      48801,
      -49443
     ],
     [
      49170,
      -48860
     ],
     [
      49170,
      -48107
     ],
     [
      49175,
      -48020
     ],
     [
      49188,
      -47934
     ],
     [
      49209,
      -47850
     ],
     [
      49485,
      -46958
     ],
     [
      49515,
      -46877
     ],
     [
      49808,
      -46184
     ],
     [
      49808,
      -44350
     ],
     [
      49812,
      -44262
     ],
     [
      49826,
      -44174
     ],
     [
      49848,
      -44089
     ],
     [
      49879,
      -44006
     ],
     [
      49918,
      -43926
     ],
     [
      49964,
      -43851
     ],
     [
      50019,
      -43781
     ],
     [
      50445,
      -43285
     ],
     [
      50445,
      -42603
     ],
     [
      50451,
      -42503
     ],
     [
      50562,
      -41544
     ],
     [
      50575,
      -41462
     ],
     [
      50596,
      -41382
     ],
     [
      50625,
      -41305
     ],
     [
      50661,
      -41230
     ],
     [
      50703,
      -41159
     ],
     [
      51083,
      -40592
     ],
     [
      51083,
      -38846
     ],
     [
      51087,
      -38762
     ],
     [
      51099,
      -38680
     ],
     [
      51119,
      -38598
     ],
     [
      51146,
      -38519
     ],
     [
      51181,
      -38443
     ],
     [
      51223,
      -38371
     ],
     [
      51629,
      -37745
     ],
     [
      51720,
      -37043
     ],
     [
      51720,
      -36094
     ],
     [
      51725,
      -35998
     ],
     [
      51741,
      -35903
     ],
     [
      51948,
      -34983
     ],
     [
      51972,
      -34897
     ],
     [
      52004,
      -34814
     ],
     [
      52045,
      -34735
     ],
     [
      52436,
      -34065
     ],
     [
      52538,
      -33244
     ],
     [
      52663,
      -32247
     ],
     [
      52788,
      -31249
     ],
     [
      52912,
      -30251
     ],
     [
      52926,
      -30173
     ],
     [
      52946,
      -30097
     ],
     [
      53236,
      -29180
     ],
     [
      53263,
      -29106
     ],
     [
      53297,
      -29034
     ],
     [
      53633,
      -28401
     ],
     [
      53633,
      -27613
     ],
     [
      53636,
      -27531
     ],
     [
      53648,
      -27449
     ],
     [
      53667,
      -27369
     ],
     [
      53694,
      -27291
     ],
     [
      54037,
      -26428
     ],
     [
      54040,
      -26420
     ],
     [
      54354,
      -25653
     ],
     [
      54451,
      -24774
     ],
     [
      54563,
      -23775
     ],
     [
      54785,
      -21777
     ],
     [
      54896,
      -20777
     ],
     [
      54909,
      -20692
     ],
     [
      54932,
      -20608
     ],
     [
      54962,
      -20527
     ],
     [
      55359,
      -19612
     ],
     [
      55396,
      -19537
     ],
     [
      55440,
      -19466
     ],
     [
      56001,
      -18647
     ],
     [
      56049,
      -18583
     ],
     [
      56104,
      -18523
     ],
     [
      73775,
      -852
     ],
     [
      73661,
      -866
     ],
     [
      50753,
      -15365
     ],
     [
      8745,
      -50508
     ],
     [
      -98074,
      -35470
     ],
     [
      -43888,
      98074
     ],
     [
      98074,
      49609
     ],
     [
      -36778,
      63666
     ]
    ],
    [
     [
      -36778,
      63666
     ],
     [
      -70204,
      -90637
     ],
     [
      -8745,
      97747
     ],
     [
      70123,
      50753
     ],
     [
      37840,
      -98074
     ],
     [
      4904,
      -31874
     ],
     [
      -28459,
      -57321
     ],
     [
      -29313,
      -56458
     ],
     [
      -30255,
      -55707
     ],
     [
      -31270,
      -55076
     ],
     [
      -32342,
      -54572
     ],
     [
      -33456,
      -54200
     ],
     [
      -34597,
      -53962
     ],
     [
      -35747,
      -53860
     ],
     [
      -36892,
      -53893
     ],
     [
      -38014,
      -54058
     ],
     [
      -39101,
      -54350
     ],
     [
      -40136,
      -54763
     ],
     [
      -41108,
      -55290
     ],
     [
      -42003,
      -55920
     ],
     [
      -42810,
      -56645
     ],
     [
      -43521,
      -57451
     ],
     [
      -44128,
      -58326
     ],
     [
      -44623,
      -59258
     ],
     [
      -45002,
      -60232
     ],
     [
      -45263,
      -61233
     ],
     [
      -45403,
      -62249
     ],
     [
      -45423,
      -63264
     ],
     [
      -45325,
      -64264
     ],
     [
      -45113,
      -65236
     ],
     [
      -44793,
      -66168
     ],
     [
      -44369,
      -67046
     ],
     [
      -43851,
      -67861
     ],
     [
      -43248,
      -68602
     ],
     [
      -42570,
      -69260
     ],
     [
      -41826,
      -69828
     ],
     [
      -41031,
      -70299
     ],
     [
      -40194,
      -70671
     ],
     [
      -39329,
      -70939
     ],
     [
      -38449,
      -71102
     ],
     [
      -37565,
      -71160
     ],
     [
      -36691,
      -71115
     ],
     [
      -35838,
      -70969
     ],
     [
      -35017,
      -70727
     ],
     [
      -34240,
      -70394
     ],
     [
      -33515,
      -69977
     ],
     [
      -32853,
      -69485
     ],
     [
      -32260,
      -68924
     ],
     [
      -31744,
      -68306
     ],
     [
      -31309,
      -67640
     ],
     [
      -30959,
      -66936
     ],
     [
      -30699,
      -66205
     ],
     [
      -30528,
      -65458
     ],
     [
      -30447,
      -64707
     ],
     [
      -30455,
      -63961
     ],
     [
      -30550,
      -63231
     ],
     [
      -30727,
      -62526
     ],
     [
      -30982,
      -61857
     ],
     [
      -31310,
      -61232
     ],
     [
      -31704,
      -60657
     ],
     [
      -32156,
      -60141
     ],
     [
      -36778,
      -63666
     ]
    ],
    [
     [
      -36778,
      -63666
     ],
     [
      16673,
      -98074
     ],
     [
      -96684,
      -68161
     ],
     [
      60152,
      98074
     ],
     [
      50263,
      42907
     ],
     [
      44869,
      35552
     ],
     [
      73450,
      866
     ],
     [
      75446,
      1108
     ],
     [
      75533,
      1114
     ],
     [
      75620,
      1112
     ],
     [
      75706,
      1101
     ],
     [
      75790,
      1081
     ],
     [
      75873,
      1053
     ],
     [
      75952,
      1017
     ],
     [
      76315,
      829
     ],
     [
      76390,
      786
     ],
     [
      76460,
      736
     ],
     [
      76524,
      678
     ],
     [
      76583,
      615
     ],
     [
      76635,
      546
     ],
     [
      76680,
      473
     ],
     [
      76717,
      395
     ],
     [
      76747,
      314
     ],
     [
      76769,
      231
     ],
     [
      76782,
      146
     ],
     [
      76787,
      60
     ],
     [
      76783,
      -26
     ],
     [
      76771,
      -112
     ],
     [
      76750,
      -195
     ],
     [
      76721,
      -277
     ],
     [
      76685,
      -355
     ],
     [
      76640,
      -429
     ],
     [
      76589,
      -498
     ],
     [
      76531,
      -562
     ],
     [
      75110,
      -1984
     ],
     [
      74399,
      -2695
     ],
     [
      73688,
      -3405
     ],
     [
      67289,
      -9804
     ],
     [
      66579,
      -10515
     ],
     [
      65868,
      -11226
     ],
     [
      65157,
      -11936
     ],
     [
      57394,
      -19699
     ],
     [
      56926,
      -20383
     ],
     [
      56614,
      -21100
     ],
     [
      56518,
      -21969
     ],
     [
      56407,
      -22968
     ],
     [
      56296,
      -23968
     ],
     [
      56074,
      -25966
     ],
     [
      56061,
      -26046
     ],
     [
      56041,
      -26124
     ],
     [
      56014,
      -26200
     ],
     [
      55656,
      -27076
     ],
     [
      55376,
      -27780
     ],
     [
      55376,
      -28618
     ],
     [
      55372,
      -28703
     ],
     [
      55360,
      -28787
     ],
     [
      55339,
      -28870
     ],
     [
      55311,
      -28950
     ],
     [
      55275,
      -29027
     ],
     [
      54875,
      -29781
     ],
     [
      54633,
      -30547
     ],
     [
      54518,
      -31465
     ],
     [
      54393,
      -32463
     ],
     [
      54269,
      -33461
     ],
     [
      54144,
      -34458
     ],
     [
      54129,
      -34545
     ],
     [
      54105,
      -34629
     ],
     [
      54072,
      -34711
     ],
     [
      54032,
      -34789
     ],
     [
      53620,
      -35496
     ],
     [
      53464,
      -36190
     ],
     [
      53464,
      -37099
     ],
     [
      53457,
      -37211
     ],
     [
      53333,
      -38165
     ],
     [
      53320,
      -38242
     ],
     [
      53300,
      -38317
     ],
     [
      53273,
      -38390
     ],
     [
      53240,
      -38461
     ],
     [
      53200,
      -38528
     ],
     [
      52827,
      -39104
     ],
     [
      52827,
      -40857
     ],
     [
      52822,
      -40942
     ],
     [
      52810,
      -41027
     ],
     [
      52789,
      -41110
     ],
     [
      52760,
      -41190
     ],
     [
      52723,
      -41268
     ],
     [
      52679,
      -41341
     ],
     [
      52270,
      -41953
     ],
     [
      52189,
      -42654
     ],
     [
      52189,
      -43609
     ],
     [
      52185,
      -43697
     ],
     [
      52171,
      -43784
     ],
     [
      52149,
      -43870
     ],
     [
      52118,
      -43953
     ],
     [
      52079,
      -44032
     ],
     [
      52032,
      -44107
     ],
     [
      51978,
      -44177
     ],
     [
      51552,
      -44673
     ],
     [
      51552,
      -46361
     ],
     [
      51547,
      -46448
     ],
     [
      51534,
      -46534
     ],
     [
      51513,
      -46618
     ],
     [
      51483,
      -46700
     ],
     [
      51138,
      -47516
     ],
     [
      50914,
      -48239
     ],
     [
      50914,
      -49113
     ],
     [
      50910,
      -49195
     ],
     [
      50899,
      -49276
     ],
     [
      50880,
      -49356
     ],
     [
      50853,
      -49433
     ],
     [
      50819,
      -49508
     ],
     [
      50779,
      -49579
     ],
     [
      50353,
      -50252
     ],
     [
      50175,
      -51003
     ],
     [
      50070,
      -51950
     ],
     [
      49848,
      -53949
     ],
     [
      49737,
      -54948
     ],
     [
      49732,
      -54987
     ],
     [
      49578,
      -55966
     ],
     [
      49560,
      -56051
     ],
     [
      49534,
      -56134
     ],
     [
      49499,
      -56214
     ],
     [
      49457,
      -56290
     ],
     [
      49407,
      -56362
     ],
     [
      49002,
      -56889
     ],
     [
      49002,
      -57598
     ],
     [
      48997,
      -57688
     ],
     [
      48983,
      -57777
     ],
     [
      48789,
      -58702
     ],
     [
      48765,
      -58794
     ],
     [
      48730,
      -58883
     ],
     [
      48686,
      -58968
     ],
     [
      48296,
      -59625
     ],
     [
      48206,
      -60438
     ],
     [
      48095,
      -61437
     ],
     [
      47873,
      -63436
     ],
     [
      47762,
      -64435
     ],
     [
      47747,
      -64527
     ],
     [
      47721,
      -64618
     ],
     [
      47686,
      -64705
     ],
     [
      47642,
      -64788
     ],
     [
      47229,
      -65475
     ],
     [
      47089,
      -66170
     ],
     [
      47089,
      -67088
     ],
     [
      47085,
      -67171
     ],
     [
      47074,
      -67253
     ],
     [
      47054,
      -67333
     ],
     [
      47027,
      -67411
     ],
     [
      46993,
      -67486
     ],
     [
      46952,
      -67558
     ],
     [
      46904,
      -67625
     ],
     [
      46448,
      -68209
     ],
     [
      46326,
      -68952
     ],
     [
      46203,
      -69934
     ],
     [
      46079,
      -70931
     ],
     [
      45954,
      -71929
     ],
     [
      45829,
      -72926
     ],
     [
      45816,
      -73005
     ],
     [
      45795,
      -73083
     ],
     [
      45767,
      -73158
     ],
     [
      45733,
      -73230
     ],
     [
      45692,
      -73299
     ],
     [
      45645,
      -73363
     ],
     [
      45180,
      -73943
     ],
     [
      45066,
      -74673
     ],
     [
      44957,
      -75653
     ],
     [
      44846,
      -76653
     ],
     [
      44624,
      -78651
     ],
     [
      44606,
      -78756
     ],
     [
      44382,
      -79701
     ],
     [
      44355,
      -79793
     ],
     [
      44318,
      -79882
     ],
     [
      44271,
      -79966
     ],
     [
      43902,
      -80549
     ],
     [
      43902,
      -81302
     ],
     [
      43897,
      -81389
     ],
     [
      43884,
      -81476
     ],
     [
      43863,
      -81561
     ],
     [
      43586,
      -82451
     ],
     [
      43557,
      -82531
     ],
     [
      43264,
      -83225
     ],
     [
      43264,
      -85059
     ],
     [
      43260,
      -85148
     ],
     [
      43246,
      -85235
     ],
     [
      43224,
      -85321
     ],
     [
      43193,
      -85404
     ],
     [
      43155,
      -85483
     ],
     [
      43108,
      -85558
     ],
     [
      43053,
      -85628
     ],
     [
      42627,
      -86124
     ],
     [
      42627,
      -86806
     ],
     [
      42621,
      -86907
     ],
     [
      42509,
      -87866
     ],
     [
      42495,
      -87952
     ],
     [
      42472,
      -88036
     ],
     [
      42441,
      -88117
     ],
     [
      42402,
      -88195
     ],
     [
      42356,
      -88268
     ],
     [
      41930,
      -88871
     ],
     [
      41844,
      -89647
     ],
     [
      41511,
      -92644
     ],
     [
      41400,
      -93644
     ],
     [
      41388,
      -93719
     ],
     [
      41370,
      -93793
     ],
     [
      41345,
      -93866
     ],
     [
      41314,
      -93935
     ],
     [
      40904,
      -94760
     ],
     [
      40583,
      -95526
     ],
     [
      40434,
      -96418
     ],
     [
      40269,
      -97409
     ],
     [
      40104,
      -98401
     ],
     [
      40086,
      -98483
     ],
     [
      40061,
      -98562
     ],
     [
      40028,
      -98639
     ],
     [
      39988,
      -98712
     ],
     [
      39941,
      -98781
     ],
     [
      39358,
      -99558
     ],
     [
      39300,
      -99627
     ],
     [
      39236,
      -99690
     ],
     [
      39164,
      -99746
     ],
     [
      39088,
      -99795
     ],
     [
      39007,
      -99835
     ],
     [
      38922,
      -99867
     ],
     [
      38834,
      -99889
     ],
     [
      38745,
      -99902
     ],
     [
      37778,
      -99996
     ],
     [
      37694,
      -100000
     ],
     [
      36689,
      -100000
     ],
     [
      36606,
      -99996
     ],
     [
      36524,
      -99984
     ],
     [
      36443,
      -99965
     ],
     [
      36365,
      -99938
     ],
     [
      36289,
      -99903
     ],
     [
      36218,
      -99862
     ],
     [
      36150,
      -99814
     ],
     [
      36087,
      -99759
     ],
     [
      35367,
      -99072
     ],
     [
      35352,
      -99058
     ],
     [
      20422,
      -84128
     ],
     [
      19711,
      -83418
     ],
     [
      19001,
      -82707
     ],
     [
      11891,
      -75597
     ],
     [
      11180,
      -74887
     ],
     [
      9048,
      -72754
     ],
     [
      708,
      -64414
     ],
     [
      124,
      -64306
     ],
     [
      -799,
      -64312
     ],
     [
      -1804,
      -64318
     ],
     [
      -3815,
      -64331
     ],
     [
      -4820,
      -64337
     ],
     [
      -5825,
      -64344
     ],
     [
      -8842,
      -64363
     ],
     [
      -10852,
      -64375
     ],
     [
      -11858,
      -64382
     ],
     [
      -13868,
      -64394
     ],
     [
      -14874,
      -64401
     ],
     [
      -16884,
      -64413
     ],
     [
      -17890,
      -64420
     ],
     [
      -18895,
      -64426
     ],
     [
      -19901,
      -64432
     ],
     [
      -20906,
      -64438
     ],
     [
      -21911,
      -64445
     ],
     [
      -22917,
      -64451
     ],
     [
      -23922,
      -64457
     ],
     [
      -24927,
      -64464
     ],
     [
      -25933,
      -64470
     ],
     [
      -26938,
      -64476
     ],
     [
      -27943,
      -64483
     ],
     [
      -28949,
      -64489
     ],
     [
      -30960,
      -64502
     ],
     [
      -33290,
      -63644
     ]
    ]
   ]
  }
 },
 "10_135": {
  "crossings": 23,
  "c": {
   "12": 4,
   "23": 9,
   "13": 10
  },
  "gauss": [
   1,
   -2,
   3,
   -4,
   -5,
   6,
   -7,
   -8,
   -9,
   -10,
   11,
   -12,
   -13,
   -14,
   15,
   -3,
   16,
   -1,
   17,
   -11,
   18,
   19,
   20,
   21,
   -6,
   22,
   23,
   9,
   -19,
   13,
   2,
   -16,
   4,
   -15,
   14,
   -20,
   8,
   -23,
   10,
   -18,
   12,
   -17,
   -22,
   7,
   -21,
   5
  ],
  "writhe": [
   1,
   1,
   -1,
   -1,
   1,
   -1,
   -1,
   1,
   -1,
   -1,
   1,
   1,
   1,
   -1,
   -1,
   1,
   1,
   -1,
   -1,
   1,
   -1,
   1,
   -1
  ],
  "cuts": [
   1,
   15,
   28
  ]
 },
 "10_136": {
  "crossings": 13,
  "c": {
   "12": 3,
   "23": 4,
   "13": 6
  },
  "gauss": [
   -1,
   2,
   -3,
   4,
   -5,
   -6,
   -7,
   8,
   -9,
   10,
   -8,
   11,
   -4,
   12,
   -2,
   13,
   6,
   9,
   -10,
   7,
   -13,
   1,
   -12,
   3,
   -11,
   5
  ],
  "writhe": [
   1,
   1,
   -1,
   -1,
   1,
   -1,
   1,
   -1,
   -1,
   -1,
   1,
   -1,
   1
  ],
  "cuts": [
   1,
   10,
   17
  ],
  "previous": {
   "crossings": 25,
   "c": {
    "12": 7,
    "23": 6,
    "13": 12
   },
   "scale": 1000,
   "segments": [
    [
     [
      900,
      0
     ],
     [
      1200,
      -891
     ],
     [
      37,
      -692
     ],
     [
      1037,
      482
     ],
     [
      -14,
      705
     ],
     [
      -281,
      -1200
     ],
     [
      -1083,
      -232
     ],
     [
      -1136,
      -69
     ],
     [
      -450,
      779
     ]
    ],
    [
     [
      -450,
      779
     ],
     [
      -1200,
      560
     ],
     [
      -864,
      -932
     ],
     [
      -579,
      -984
     ],
     [
      -719,
      -635
     ],
     [
      762,
      -775
     ],
     [
      76,
      -1200
     ],
     [
      144,
      -998
     ],
     [
      -450,
      -779
     ]
    ],
    [
     [
      -450,
      -779
     ],
     [
      -669,
      516
     ],
     [
      -31,
      494
     ],
     [
      -838,
      682
     ],
     [
      714,
      1083
     ],
     [
      1151,
      -468
     ],
     [
      128,
      -1002
     ],
     [
      226,
      141
     ],
     [
      900,
      0
     ]
    ]
   ]
  }
 },
 "10_137": {
  "crossings": 14,
  "c": {
   "12": 4,
   "23": 4,
   "13": 6
  },
  "gauss": [
   -1,
   2,
   -3,
   4,
   -5,
   6,
   -7,
   -8,
   -9,
   10,
   -6,
   11,
   -2,
   12,
   -4,
   13,
   -10,
   14,
   8,
   3,
   -12,
   1,
   -11,
   7,
   -14,
   9,
   -13,
   5
  ],
  "writhe": [
   -1,
   -1,
   1,
   1,
   1,
   -1,
   -1,
   1,
   1,
   1,
   1,
   -1,
   -1,
   1
  ],
  "cuts": [
   1,
   11,
   19
  ]
 },
 "10_138": {
  "crossings": 20,
  "c": {
   "12": 6,
   "23": 7,
   "13": 7
  },
  "gauss": [
   -1,
   -2,
   3,
   -4,
   5,
   -6,
   7,
   -8,
   9,
   -10,
   11,
   -12,
   13,
   14,
   15,
   -5,
   16,
   -3,
   17,
   -13,
   18,
   -7,
   19,
   -9,
   20,
   -11,
   2,
   -16,
   4,
   -15,
   6,
   1,
   10,
   -20,
   12,
   -17,
   -14,
   -18,
   8,
   -19
  ],
  "writhe": [
   -1,
   1,
   1,
   -1,
   -1,
   1,
   -1,
   1,
   1,
   -1,
   -1,
   1,
   1,
   1,
   1,
   -1,
   -1,
   1,
   -1,
   1
  ],
  "cuts": [
   1,
   14,
   27
  ]
 },
 "10_140": {
  "crossings": 21,
  "c": {
   "12": 6,
   "23": 7,
   "13": 8
  },
  "gauss": [
   -1,
   -2,
   3,
   4,
   5,
   -6,
   -7,
   -8,
   9,
   -10,
   11,
   -12,
   13,
   -14,
   15,
   16,
   17,
   -9,
   18,
   -3,
   19,
   -5,
   20,
   -13,
   21,
   -11,
   -4,
   -19,
   2,
   -18,
   10,
   -17,
   8,
   1,
   6,
   -15,
   14,
   -20,
   12,
   -21,
   -16,
   7
  ],
  "writhe": [
   1,
   -1,
   -1,
   -1,
   1,
   -1,
   1,
   1,
   -1,
   -1,
   -1,
   -1,
   1,
   1,
   1,
   -1,
   -1,
   1,
   -1,
   1,
   -1
  ],
  "cuts": [
   1,
   15,
   28
  ]
 },
 "10_141": {
  "crossings": 14,
  "c": {
   "12": 4,
   "23": 5,
   "13": 5
  },
  "gauss": [
   -1,
   -2,
   3,
   4,
   -5,
   6,
   -7,
   8,
   -9,
   10,
   11,
   12,
   -4,
   13,
   -6,
   14,
   -8,
   -3,
   2,
   9,
   -10,
   1,
   -12,
   5,
   -13,
   7,
   -14,
   -11
  ],
  "writhe": [
   -1,
   1,
   1,
   -1,
   1,
   1,
   -1,
   -1,
   -1,
   -1,
   -1,
   1,
   -1,
   1
  ],
  "cuts": [
   1,
   10,
   19
  ]
 },
 "10_143": {
  "crossings": 20,
  "c": {
   "12": 4,
   "23": 5,
   "13": 11
  },
  "gauss": [
   -1,
   2,
   -3,
   4,
   -5,
   -6,
   -7,
   -8,
   9,
   -10,
   -11,
   -12,
   -13,
   14,
   -15,
   16,
   -14,
   17,
   -4,
   18,
   -2,
   -9,
   19,
   20,
   12,
   15,
   -16,
   13,
   6,
   1,
   8,
   -19,
   10,
   3,
   -18,
   5,
   -17,
   11,
   -20,
   7
  ],
  "writhe": [
   1,
   -1,
   -1,
   1,
   1,
   -1,
   -1,
   1,
   -1,
   -1,
   1,
   -1,
   1,
   -1,
   -1,
   -1,
   1,
   -1,
   1,
   -1
  ],
  "cuts": [
   1,
   16,
   25
  ]
 },
 "10_144": {
  "crossings": 17,
  "c": {
   "12": 4,
   "23": 6,
   "13": 7
  },
  "gauss": [
   -1,
   -2,
   -3,
   4,
   -5,
   6,
   -7,
   8,
   -9,
   10,
   -11,
   12,
   13,
   14,
   -6,
   15,
   -8,
   16,
   -10,
   17,
   -4,
   3,
   -17,
   5,
   2,
   11,
   -12,
   1,
   -14,
   7,
   -15,
   9,
   -16,
   -13
  ],
  "writhe": [
   -1,
   1,
   1,
   1,
   -1,
   -1,
   1,
   1,
   -1,
   -1,
   -1,
   -1,
   -1,
   1,
   -1,
   1,
   -1
  ],
  "cuts": [
   1,
   12,
   22
  ],
  "previous": {
   "crossings": 38,
   "c": {
    "12": 8,
    "23": 14,
    "13": 16
   },
   "scale": 1000,
   "segments": [
    [
     [
      900,
      0
     ],
     [
      852,
      67
     ],
     [
      1162,
      59
     ],
     [
      768,
      -700
     ],
     [
      736,
      1200
     ],
     [
      77,
      836
     ],
     [
      -270,
      597
     ],
     [
      476,
      810
     ],
     [
      -218,
      478
     ],
     [
      609,
      -193
     ],
     [
      349,
      -239
     ],
     [
      -1023,
      348
     ],
     [
      -507,
      386
     ],
     [
      -214,
      703
     ],
     [
      -747,
      663
     ],
     [
      -6,
      1200
     ],
     [
      -450,
      779
     ]
    ],
    [
     [
      -450,
      779
     ],
     [
      -311,
      225
     ],
     [
      311,
      531
     ],
     [
      493,
      -201
     ],
     [
      299,
      -1097
     ],
     [
      1193,
      929
     ],
     [
      1158,
      -554
     ],
     [
      186,
      -1200
     ],
     [
      173,
      -841
     ],
     [
      72,
      229
     ],
     [
      -518,
      -197
     ],
     [
      -965,
      248
     ],
     [
      -1149,
      -1097
     ],
     [
      -612,
      -338
     ],
     [
      -450,
      -779
     ]
    ],
    [
     [
      -450,
      -779
     ],
     [
      -259,
      -632
     ],
     [
      -719,
      -166
     ],
     [
      -196,
      -376
     ],
     [
      576,
      10
     ],
     [
      -588,
      -1135
     ],
     [
      -950,
      363
     ],
     [
      1090,
      693
     ],
     [
      389,
      432
     ],
     [
      148,
      -7
     ],
     [
      1102,
      99
     ],
     [
      910,
      -400
     ],
     [
      528,
      -58
     ],
     [
      900,
      0
     ]
    ]
   ]
  }
 },
 "10_145": {
  "crossings": 14,
  "c": {
   "12": 3,
   "23": 5,
   "13": 6
  },
  "gauss": [
   1,
   -2,
   -3,
   -4,
   5,
   -6,
   7,
   -8,
   -9,
   -5,
   10,
   11,
   12,
   -1,
   13,
   -7,
   14,
   9,
   4,
   -10,
   6,
   -14,
   8,
   3,
   -11,
   -13,
   2,
   -12
  ],
  "writhe": [
   1,
   1,
   1,
   1,
   -1,
   -1,
   1,
   1,
   1,
   1,
   1,
   1,
   -1,
   -1
  ],
  "cuts": [
   1,
   10,
   18
  ]
 },
 "10_146": {
  "crossings": 10,
  "c": {
   "12": 2,
   "23": 3,
   "13": 5
  },
  "gauss": [
   -1,
   2,
   -3,
   -4,
   5,
   -6,
   -7,
   8,
   -2,
   9,
   10,
   -5,
   6,
   1,
   -9,
   3,
   -8,
   7,
   4,
   -10
  ],
  "writhe": [
   1,
   -1,
   -1,
   1,
   1,
   1,
   -1,
   -1,
   1,
   -1
  ],
  "cuts": [
   1,
   8,
   13
  ],
  "previous": {
   "crossings": 24,
   "c": {
    "12": 8,
    "23": 9,
    "13": 7
   },
   "scale": 1000,
   "segments": [
    [
     [
      900,
      0
     ],
     [
      570,
      -1157
     ],
     [
      -366,
      -791
     ],
     [
      -1200,
      -753
     ],
     [
      -551,
      -207
     ],
     [
      277,
      -771
     ],
     [
      -450,
      779
     ]
    ],
    [
     [
      -450,
      779
     ],
     [
      -227,
      584
     ],
     [
      -277,
      242
     ],
     [
      69,
      247
     ],
     [
      536,
      796
     ],
     [
      -472,
      -1200
     ],
     [
      -633,
      328
     ],
     [
      -450,
      -779
     ]
    ],
    [
     [
      -450,
      -779
     ],
     [
      519,
      -1157
     ],
     [
      987,
      41
     ],
     [
      1150,
      928
     ],
     [
      -543,
      17
     ],
     [
      -575,
      -753
     ],
     [
      645,
      -416
     ],
     [
      900,
      0
     ]
    ]
   ]
  }
 },
 "10_147": {
  "crossings": 10,
  "c": {
   "12": 3,
   "23": 3,
   "13": 4
  },
  "gauss": [
   1,
   -2,
   -3,
   4,
   -5,
   6,
   -7,
   8,
   -6,
   -1,
   9,
   10,
   -4,
   5,
   -10,
   3,
   -8,
   7,
   2,
   -9
  ],
  "writhe": [
   -1,
   1,
   -1,
   1,
   1,
   -1,
   1,
   1,
   -1,
   1
  ],
  "cuts": [
   1,
   8,
   14
  ],
  "previous": {
   "crossings": 19,
   "c": {
    "12": 6,
    "23": 8,
    "13": 5
   },
   "scale": 10000,
   "segments": [
    [
     [
      9021,
      15
     ],
     [
      7085,
      7049
     ],
     [
      12001,
      7486
     ],
     [
      4923,
      -12012
     ],
     [
      -430,
      3265
     ],
     [
      -1772,
      1805
     ],
     [
      -4493,
      7779
     ]
    ],
    [
     [
      -4493,
      7779
     ],
     [
      636,
      12029
     ],
     [
      1275,
      9767
     ],
     [
      -10220,
      -7846
     ],
     [
      -4965,
      -6493
     ],
     [
      2162,
      1074
     ],
     [
      -1006,
      5641
     ],
     [
      3033,
      133
     ],
     [
      10903,
      375
     ],
     [
      -404,
      -6852
     ],
     [
      -4487,
      -7800
     ]
    ],
    [
     [
      -4487,
      -7800
     ],
     [
      -11981,
      -11990
     ],
     [
      6944,
      -7694
     ],
     [
      3540,
      1266
     ],
     [
      -8382,
      -858
     ],
     [
      -12019,
      5599
     ],
     [
      -7639,
      12028
     ],
     [
      12018,
      11997
     ],
     [
      9021,
      15
     ]
    ]
   ]
  }
 },
 "10_148": {
  "crossings": 18,
  "c": {
   "12": 4,
   "23": 5,
   "13": 9
  },
  "gauss": [
   -1,
   2,
   -3,
   -4,
   -5,
   6,
   -7,
   8,
   -9,
   -10,
   -11,
   12,
   -13,
   14,
   -12,
   15,
   -2,
   16,
   -8,
   17,
   -6,
   18,
   4,
   9,
   -16,
   7,
   -17,
   5,
   -18,
   3,
   -15,
   1,
   10,
   13,
   -14,
   11
  ],
  "writhe": [
   1,
   -1,
   -1,
   -1,
   1,
   -1,
   -1,
   1,
   1,
   -1,
   1,
   -1,
   -1,
   -1,
   -1,
   1,
   -1,
   1
  ],
  "cuts": [
   1,
   14,
   23
  ]
 },
 "10_149": {
  "crossings": 18,
  "c": {
   "12": 4,
   "23": 5,
   "13": 9
  },
  "gauss": [
   -1,
   2,
   -3,
   4,
   -5,
   6,
   -7,
   -8,
   -9,
   -10,
   -11,
   12,
   -13,
   14,
   -12,
   15,
   -2,
   16,
   -4,
   17,
   -6,
   18,
   8,
   3,
   -16,
   5,
   -17,
   7,
   -18,
   9,
   -15,
   1,
   10,
   13,
   -14,
   11
  ],
  "writhe": [
   1,
   -1,
   1,
   1,
   -1,
   -1,
   1,
   -1,
   -1,
   -1,
   1,
   -1,
   -1,
   -1,
   -1,
   -1,
   1,
   -1
  ],
  "cuts": [
   1,
   14,
   23
  ]
 },
 "10_150": {
  "crossings": 15,
  "c": {
   "12": 3,
   "23": 6,
   "13": 6
  },
  "gauss": [
   1,
   -2,
   -3,
   4,
   -5,
   6,
   -7,
   -8,
   -9,
   10,
   11,
   -1,
   12,
   13,
   -4,
   14,
   -6,
   15,
   8,
   3,
   -13,
   5,
   -14,
   7,
   -15,
   9,
   -10,
   -12,
   2,
   -11
  ],
  "writhe": [
   1,
   1,
   -1,
   -1,
   1,
   1,
   -1,
   1,
   1,
   1,
   1,
   -1,
   1,
   -1,
   1
  ],
  "cuts": [
   1,
   10,
   19
  ],
  "previous": {
   "crossings": 38,
   "c": {
    "12": 17,
    "23": 10,
    "13": 11
   },
   "scale": 1000,
   "segments": [
    [
     [
      900,
      0
     ],
     [
      1200,
      275
     ],
     [
      1114,
      -759
     ],
     [
      738,
      -12
     ],
     [
      544,
      96
     ],
     [
      350,
      -320
     ],
     [
      -96,
      -1152
     ],
     [
      -1200,
      -1200
     ],
     [
      1200,
      847
     ],
     [
      -555,
      401
     ],
     [
      -709,
      364
     ],
     [
      570,
      1127
     ],
     [
      -863,
      1200
     ],
     [
      -450,
      779
     ]
    ],
    [
     [
      -450,
      779
     ],
     [
      -165,
      1011
     ],
     [
      -839,
      492
     ],
     [
      -904,
      -567
     ],
     [
      -485,
      -1200
     ],
     [
      -839,
      -592
     ],
     [
      85,
      1170
     ],
     [
      932,
      1084
     ],
     [
      1200,
      1108
     ],
     [
      749,
      -695
     ],
     [
      -358,
      -106
     ],
     [
      -450,
      -779
     ]
    ],
    [
     [
      -450,
      -779
     ],
     [
      795,
      -730
     ],
     [
      1200,
      -893
     ],
     [
      202,
      -121
     ],
     [
      -508,
      143
     ],
     [
      -553,
      -1108
     ],
     [
      -1089,
      -374
     ],
     [
      -762,
      135
     ],
     [
      -800,
      -12
     ],
     [
      45,
      783
     ],
     [
      -1199,
      623
     ],
     [
      -309,
      1200
     ],
     [
      1200,
      1200
     ],
     [
      900,
      0
     ]
    ]
   ]
  }
 },
 "10_151": {
  "crossings": 11,
  "c": {
   "12": 3,
   "23": 3,
   "13": 5
  },
  "gauss": [
   1,
   -2,
   3,
   -4,
   -5,
   6,
   -7,
   -8,
   9,
   10,
   -6,
   -1,
   11,
   -3,
   8,
   -9,
   4,
   -11,
   2,
   7,
   -10,
   5
  ],
  "writhe": [
   -1,
   -1,
   1,
   1,
   1,
   -1,
   -1,
   -1,
   -1,
   -1,
   1
  ],
  "cuts": [
   1,
   9,
   15
  ],
  "previous": {
   "crossings": 21,
   "c": {
    "12": 5,
    "23": 9,
    "13": 7
   },
   "scale": 1000,
   "segments": [
    [
     [
      900,
      0
     ],
     [
      701,
      -645
     ],
     [
      361,
      152
     ],
     [
      -411,
      109
     ],
     [
      -369,
      1174
     ],
     [
      927,
      1200
     ],
     [
      -1200,
      1200
     ],
     [
      -1200,
      -1139
     ],
     [
      -450,
      779
     ]
    ],
    [
     [
      -450,
      779
     ],
     [
      6,
      125
     ],
     [
      -438,
      -180
     ],
     [
      -1079,
      383
     ],
     [
      -789,
      1156
     ],
     [
      1118,
      605
     ],
     [
      -318,
      849
     ],
     [
      168,
      37
     ],
     [
      -450,
      -779
     ]
    ],
    [
     [
      -450,
      -779
     ],
     [
      -609,
      -91
     ],
     [
      -1106,
      222
     ],
     [
      398,
      1013
     ],
     [
      459,
      1104
     ],
     [
      9,
      -58
     ],
     [
      172,
      313
     ],
     [
      172,
      -431
     ],
     [
      -866,
      -1101
     ],
     [
      900,
      0
     ]
    ]
   ]
  }
 },
 "10_155": {
  "crossings": 18,
  "c": {
   "12": 4,
   "23": 7,
   "13": 7
  },
  "gauss": [
   -1,
   -2,
   -3,
   4,
   -5,
   6,
   -7,
   8,
   -9,
   10,
   -11,
   12,
   13,
   14,
   -6,
   15,
   -8,
   16,
   -10,
   17,
   -4,
   18,
   2,
   11,
   -12,
   1,
   -14,
   7,
   -15,
   5,
   -18,
   3,
   -17,
   9,
   -16,
   -13
  ],
  "writhe": [
   -1,
   1,
   1,
   1,
   -1,
   -1,
   1,
   1,
   -1,
   -1,
   -1,
   -1,
   -1,
   1,
   -1,
   1,
   -1,
   1
  ],
  "cuts": [
   1,
   12,
   23
  ]
 },
 "10_156": {
  "crossings": 10,
  "c": {
   "12": 3,
   "23": 3,
   "13": 4
  },
  "gauss": [
   1,
   -2,
   -3,
   4,
   -5,
   6,
   -7,
   8,
   9,
   -1,
   -6,
   10,
   -4,
   3,
   -8,
   7,
   -10,
   5,
   2,
   -9
  ],
  "writhe": [
   -1,
   -1,
   -1,
   -1,
   1,
   1,
   -1,
   -1,
   -1,
   1
  ],
  "cuts": [
   1,
   8,
   14
  ],
  "previous": {
   "crossings": 20,
   "c": {
    "12": 9,
    "23": 5,
    "13": 6
   },
   "scale": 1000,
   "segments": [
    [
     [
      900,
      0
     ],
     [
      885,
      -493
     ],
     [
      132,
      -752
     ],
     [
      -605,
      -789
     ],
     [
      -646,
      -324
     ],
     [
      -251,
      128
     ],
     [
      338,
      124
     ],
     [
      503,
      15
     ],
     [
      80,
      776
     ],
     [
      -776,
      562
     ],
     [
      -450,
      779
     ]
    ],
    [
     [
      -450,
      779
     ],
     [
      -392,
      429
     ],
     [
      -345,
      725
     ],
     [
      -348,
      332
     ],
     [
      -192,
      1013
     ],
     [
      1057,
      603
     ],
     [
      933,
      -165
     ],
     [
      292,
      160
     ],
     [
      -257,
      583
     ],
     [
      -515,
      -176
     ],
     [
      -293,
      -983
     ],
     [
      -450,
      -779
     ]
    ],
    [
     [
      -450,
      -779
     ],
     [
      -759,
      -1200
     ],
     [
      -752,
      71
     ],
     [
      -504,
      -27
     ],
     [
      -1200,
      710
     ],
     [
      -854,
      634
     ],
     [
      346,
      1200
     ],
     [
      -126,
      -902
     ],
     [
      249,
      -185
     ],
     [
      1189,
      -633
     ],
     [
      953,
      558
     ],
     [
      900,
      0
     ]
    ]
   ]
  }
 },
 "10_157": {
  "crossings": 14,
  "c": {
   "12": 2,
   "23": 4,
   "13": 8
  },
  "gauss": [
   -1,
   -2,
   3,
   -4,
   -5,
   -6,
   -7,
   8,
   -9,
   -10,
   11,
   12,
   -8,
   13,
   14,
   -3,
   4,
   -14,
   2,
   5,
   10,
   -11,
   6,
   1,
   -13,
   9,
   -12,
   7
  ],
  "writhe": [
   -1,
   1,
   -1,
   -1,
   -1,
   1,
   1,
   -1,
   -1,
   -1,
   -1,
   -1,
   1,
   -1
  ],
  "cuts": [
   1,
   11,
   17
  ],
  "previous": {
   "crossings": 44,
   "c": {
    "12": 16,
    "23": 16,
    "13": 12
   },
   "scale": 10000,
   "segments": [
    [
     [
      9021,
      15
     ],
     [
      11995,
      -7312
     ],
     [
      5830,
      11994
     ],
     [
      -1031,
      -1261
     ],
     [
      -1886,
      -1393
     ],
     [
      9954,
      -3391
     ],
     [
      -7107,
      -10394
     ],
     [
      -11846,
      1471
     ],
     [
      527,
      3471
     ],
     [
      -4511,
      7808
     ]
    ],
    [
     [
      -4511,
      7808
     ],
     [
      -3652,
      10604
     ],
     [
      -9347,
      -5002
     ],
     [
      -8413,
      -4610
     ],
     [
      -1698,
      12028
     ],
     [
      11999,
      9054
     ],
     [
      7505,
      -9778
     ],
     [
      7336,
      9976
     ],
     [
      -4481,
      -7784
     ]
    ],
    [
     [
      -4481,
      -7784
     ],
     [
      7761,
      -11013
     ],
     [
      7051,
      -8932
     ],
     [
      10314,
      -1327
     ],
     [
      -8566,
      3033
     ],
     [
      -5228,
      5358
     ],
     [
      -3322,
      11997
     ],
     [
      -326,
      11989
     ],
     [
      10989,
      3522
     ],
     [
      9021,
      15
     ]
    ]
   ]
  }
 },
 "10_158": {
  "crossings": 12,
  "c": {
   "12": 2,
   "23": 5,
   "13": 5
  },
  "gauss": [
   1,
   -2,
   -3,
   -4,
   5,
   -6,
   -7,
   8,
   9,
   -5,
   10,
   -1,
   11,
   12,
   4,
   -9,
   6,
   -10,
   -12,
   3,
   -8,
   7,
   2,
   -11
  ],
  "writhe": [
   -1,
   1,
   -1,
   -1,
   -1,
   1,
   1,
   1,
   1,
   -1,
   -1,
   1
  ],
  "cuts": [
   1,
   8,
   15
  ]
 },
 "10_159": {
  "crossings": 11,
  "c": {
   "12": 3,
   "23": 4,
   "13": 4
  },
  "gauss": [
   1,
   -2,
   3,
   -4,
   -5,
   6,
   -7,
   8,
   9,
   -1,
   -6,
   10,
   11,
   -3,
   4,
   -11,
   -8,
   7,
   -10,
   5,
   2,
   -9
  ],
  "writhe": [
   -1,
   -1,
   -1,
   -1,
   1,
   1,
   -1,
   -1,
   -1,
   1,
   -1
  ],
  "cuts": [
   1,
   8,
   15
  ],
  "previous": {
   "crossings": 19,
   "c": {
    "12": 6,
    "23": 6,
    "13": 7
   },
   "scale": 1000,
   "segments": [
    [
     [
      900,
      0
     ],
     [
      960,
      -465
     ],
     [
      -1129,
      -1200
     ],
     [
      -692,
      670
     ],
     [
      -55,
      56
     ],
     [
      390,
      -434
     ],
     [
      802,
      820
     ],
     [
      614,
      152
     ],
     [
      987,
      1200
     ],
     [
      -450,
      779
     ]
    ],
    [
     [
      -450,
      779
     ],
     [
      840,
      862
     ],
     [
      775,
      252
     ],
     [
      984,
      -77
     ],
     [
      -356,
      444
     ],
     [
      48,
      510
     ],
     [
      -1200,
      472
     ],
     [
      -993,
      -182
     ],
     [
      -1013,
      -94
     ],
     [
      -450,
      -779
     ]
    ],
    [
     [
      -450,
      -779
     ],
     [
      -614,
      -47
     ],
     [
      -990,
      1200
     ],
     [
      -23,
      503
     ],
     [
      667,
      834
     ],
     [
      -455,
      -223
     ],
     [
      490,
      -1200
     ],
     [
      707,
      -766
     ],
     [
      1068,
      -585
     ],
     [
      142,
      146
     ],
     [
      900,
      0
     ]
    ]
   ]
  }
 },
 "10_160": {
  "crossings": 11,
  "c": {
   "12": 2,
   "23": 3,
   "13": 6
  },
  "gauss": [
   -1,
   2,
   -3,
   -4,
   -5,
   6,
   -7,
   -8,
   9,
   10,
   -6,
   11,
   -2,
   3,
   8,
   -9,
   4,
   1,
   -11,
   7,
   -10,
   5
  ],
  "writhe": [
   -1,
   -1,
   -1,
   1,
   1,
   -1,
   -1,
   -1,
   -1,
   -1,
   1
  ],
  "cuts": [
   1,
   9,
   14
  ],
  "previous": {
   "crossings": 33,
   "c": {
    "12": 10,
    "23": 10,
    "13": 13
   },
   "scale": 1000,
   "segments": [
    [
     [
      900,
      0
     ],
     [
      889,
      -832
     ],
     [
      44,
      -998
     ],
     [
      -526,
      984
     ],
     [
      556,
      738
     ],
     [
      1200,
      973
     ],
     [
      52,
      -371
     ],
     [
      104,
      -860
     ],
     [
      -450,
      779
     ]
    ],
    [
     [
      -450,
      779
     ],
     [
      195,
      -407
     ],
     [
      -658,
      74
     ],
     [
      -858,
      1036
     ],
     [
      -1200,
      -472
     ],
     [
      -510,
      -399
     ],
     [
      292,
      -631
     ],
     [
      -450,
      -779
     ]
    ],
    [
     [
      -450,
      -779
     ],
     [
      807,
      -206
     ],
     [
      -871,
      -1113
     ],
     [
      28,
      -184
     ],
     [
      -490,
      -437
     ],
     [
      -72,
      200
     ],
     [
      1116,
      521
     ],
     [
      900,
      0
     ]
    ]
   ]
  }
 },
 "10_161": {
  "crossings": 23,
  "c": {
   "12": 6,
   "23": 7,
   "13": 10
  },
  "gauss": [
   -1,
   -2,
   3,
   -4,
   -5,
   6,
   -7,
   8,
   -9,
   -10,
   11,
   12,
   -13,
   14,
   -15,
   -16,
   -8,
   17,
   -6,
   18,
   -14,
   -11,
   19,
   20,
   21,
   22,
   23,
   -3,
   -12,
   13,
   4,
   -23,
   2,
   -19,
   10,
   15,
   -18,
   5,
   -22,
   1,
   -20,
   9,
   16,
   7,
   -17,
   -21
  ],
  "writhe": [
   -1,
   -1,
   1,
   1,
   1,
   1,
   1,
   -1,
   -1,
   -1,
   -1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   -1,
   -1,
   1,
   1,
   1
  ],
  "cuts": [
   1,
   17,
   30
  ]
 },
 "10_163": {
  "crossings": 11,
  "c": {
   "12": 2,
   "23": 4,
   "13": 5
  },
  "gauss": [
   -1,
   2,
   -3,
   4,
   -5,
   -6,
   -7,
   8,
   -2,
   9,
   -4,
   10,
   11,
   7,
   -8,
   -11,
   6,
   1,
   -9,
   3,
   -10,
   5
  ],
  "writhe": [
   1,
   -1,
   -1,
   1,
   1,
   1,
   1,
   1,
   1,
   -1,
   -1
  ],
  "cuts": [
   1,
   8,
   14
  ],
  "previous": {
   "crossings": 19,
   "c": {
    "12": 6,
    "23": 5,
    "13": 8
   },
   "scale": 1000,
   "segments": [
    [
     [
      900,
      0
     ],
     [
      745,
      1071
     ],
     [
      715,
      -971
     ],
     [
      -100,
      -224
     ],
     [
      227,
      -691
     ],
     [
      -1200,
      -321
     ],
     [
      137,
      550
     ],
     [
      -450,
      779
     ]
    ],
    [
     [
      -450,
      779
     ],
     [
      -181,
      440
     ],
     [
      39,
      383
     ],
     [
      -86,
      68
     ],
     [
      185,
      -1198
     ],
     [
      -763,
      -954
     ],
     [
      -183,
      56
     ],
     [
      -450,
      -779
     ]
    ],
    [
     [
      -450,
      -779
     ],
     [
      286,
      -843
     ],
     [
      698,
      -201
     ],
     [
      494,
      -355
     ],
     [
      -491,
      -568
     ],
     [
      -517,
      189
     ],
     [
      8,
      399
     ],
     [
      900,
      0
     ]
    ]
   ]
  }
 },
 "10_164": {
  "crossings": 14,
  "c": {
   "12": 4,
   "23": 4,
   "13": 6
  },
  "gauss": [
   1,
   2,
   -3,
   -4,
   5,
   -6,
   7,
   -8,
   -9,
   -10,
   -2,
   11,
   12,
   -5,
   13,
   -7,
   14,
   -1,
   10,
   3,
   -11,
   -14,
   8,
   -13,
   6,
   -12,
   4,
   9
  ],
  "writhe": [
   1,
   -1,
   1,
   -1,
   1,
   1,
   -1,
   -1,
   1,
   -1,
   -1,
   1,
   -1,
   1
  ],
  "cuts": [
   1,
   11,
   19
  ]
 }
}

==> anc/cert_batch.py <==
"""Certificates identifying census presentations with the standard (KnotInfo) diagrams.
For each knot: Reidemeister path from the 3-segment presentation to a minimal diagram equal to the KnotInfo
diagram or its mirror image (up to relabelling, rotation and reversal); checked by check_cert."""
import json, sys, time, warnings, random
warnings.filterwarnings("ignore")
import spherogram
from database_knotinfo import link_list
from verify_exact import pd_code
from verify_pd import passage_sequence
import certify
from check_cert import canon, check_step, planar

K = {d['name']: d for d in link_list() if d.get('name')}


def code_of_pd(PD):
    m = 2 * len(PD); seq = passage_sequence(PD)
    hand = {k: (1 if (b + 1) % m == d else 0) for k, (a, b, c, d) in enumerate(PD)}
    return [(x, bool(ov), hand[x]) for x, ov in seq]


def target_codes(name):
    PD = [[e - 1 for e in x] for x in json.loads(K[name]['pd_notation'])]
    # renormalise edges so that they run 0..2n-1 along the orientation (KnotInfo already does)
    T = code_of_pd(PD)
    mirror = [(x, not ov, 1 - h) for (x, ov, h) in T]
    out = set()
    for c in (T, mirror):
        out.add(canon(c)); out.add(canon(list(reversed(c))))
    return out, T


def compress(codes):
    path = []; index = {}
    for w in codes:
        c = canon(w)
        if c in index:
            k = index[c]
            for v in path[k + 1:]:
                index.pop(canon(v), None)
            path = path[:k + 1]
        else:
            index[c] = len(path); path.append(w)
    return path


def presentation_pd(entry):
    if 'pd' in entry:
        return entry['pd']
    segs = [[tuple(p) for p in a] for a in entry['segments']]
    E, X, PD = pd_code(segs)
    return PD


def run(name, entry, tmax):
    PD = presentation_pd(entry)
    targets, T = target_codes(name)
    n = int(name.split('_')[0])
    t0 = time.time(); seed = 0
    while time.time() - t0 < tmax:
        seed += 1
        L, path = certify.search(PD, n, seed, tries=600)
        path = [p for p in path if p is not None]
        if len(L.crossings) != n:
            continue
        end = path[-1]
        if canon(end) in targets or canon(list(reversed(end))) in targets:
            path = compress(path)
            ok = all(planar(w) for w in path) and all(check_step(a, b) for a, b in zip(path, path[1:]))
            return ok, path, seed
    return False, None, seed


if __name__ == '__main__':
    import io, contextlib
    names = sys.argv[1].split(','); tmax = float(sys.argv[2])
    cen = json.load(open('paper/census_data.json'))
    res = {}
    for nm in names:
        with contextlib.redirect_stdout(io.StringIO()):
            ok, path, seed = run(nm, cen[nm], tmax)
        print(nm, 'CERTIFIED' if ok else 'not certified', '' if not path else '%d moves' % (len(path) - 1), flush=True)
        if ok:
            json.dump({'knot': nm, 'target': 'KnotInfo pd_notation or its mirror image',
                       'codes': [[[x, int(ov), h] for x, ov, h in w] for w in path]},
                      open('certs/%s.json' % nm, 'w'))


==> anc/check_all.out <==
5_1 crossings 11 dim col_3 1 sigma -4
K14n14349 crossings 14 dim col_3 4 sigma 0
sigma6 crossings 21 dim col_3 1 sigma -6
square crossings 18 dim col_3 3 sigma 0
granny crossings 20 dim col_3 3 sigma 4
7_1 crossings 17 dim col_3 1 sigma 6
9_1 display coordinates only (certified polygon in T2_9/T29.json)
3_1 3 {'group': ['aabbb'], 'hfk': {'seifert_genus': 1, 'fibered': True, 'L_space_knot': True, 'total_rank': 3, 'tau': 1}}
4_1 5 identified
5_1 9 PD presentation valid: True {'group': ['aaaaabb'], 'hfk': {'seifert_genus': 2, 'fibered': True, 'L_space_knot': True, 'total_rank': 5, 'tau': -2}}
5_2 7 identified
6_1 (earlier presentation) 10 crossings, valid
6_1 7 Gauss-word presentation valid; SnapPy: 6_1 OK
6_2 (earlier presentation) 9 crossings, valid
6_2 6 Gauss-word presentation valid; SnapPy: 6_2 OK
6_3 6 identified
7_1 17 PD presentation valid: True {'group': ['aabbbbbbb'], 'hfk': {'seifert_genus': 3, 'fibered': True, 'L_space_knot': True, 'total_rank': 7, 'tau': -3}}
7_2 (earlier presentation) 26 crossings, valid
7_2 9 Gauss-word presentation valid; SnapPy: 7_2 OK
7_3 14 PD presentation valid: True {'id': ['m340(0,0)', '7_3(0,0)', 'K5_20(0,0)', 'K7a5(0,0)']}
7_4 (earlier presentation) 29 crossings, valid
7_4 11 Gauss-word presentation valid; SnapPy: 7_4 OK
7_5 (earlier presentation) 30 crossings, valid
7_5 12 Gauss-word presentation valid; SnapPy: 7_5 OK
7_6 (earlier presentation) 9 crossings, valid
7_6 7 Gauss-word presentation valid; SnapPy: 7_6 OK
7_7 7 identified
8_1 (earlier presentation) 24 crossings, valid
8_1 10 Gauss-word presentation valid; SnapPy: 8_1 OK
8_2 (earlier presentation) 28 crossings, valid
8_2 12 Gauss-word presentation valid; SnapPy: 8_2 OK
8_3 12 Gauss-word presentation valid; SnapPy: 8_3 OK
8_4 (earlier presentation) 36 crossings, valid
8_4 11 Gauss-word presentation valid; SnapPy: 8_4 OK
8_5 33 PD presentation valid: True {'id': ['t10932(0,0)', '8_5(0,0)', 'K8_231(0,0)', 'K8a13(0,0)']}
8_6 (earlier presentation) 21 crossings, valid
8_6 9 Gauss-word presentation valid; SnapPy: 8_6 OK
8_7 12 identified
8_8 (earlier presentation) 12 crossings, valid
8_8 9 Gauss-word presentation valid; SnapPy: 8_8 OK
8_9 (earlier presentation) 32 crossings, valid
8_9 12 Gauss-word presentation valid; SnapPy: 8_9 OK
8_10 27 PD presentation valid: True {'id': ['o9_43874(0,0)', '8_10(0,0)', 'K9_758(0,0)', 'K8a3(0,0)']}
8_11 (earlier presentation) 20 crossings, valid
8_11 9 Gauss-word presentation valid; SnapPy: 8_11 OK
8_12 (earlier presentation) 24 crossings, valid
8_12 10 Gauss-word presentation valid; SnapPy: 8_12 OK
8_13 9 identified
8_14 (earlier presentation) 11 crossings, valid
8_14 9 Gauss-word presentation valid; SnapPy: 8_14 OK
8_15 27 identified
8_16 (earlier presentation) 17 crossings, valid
8_16 10 Gauss-word presentation valid; SnapPy: 8_16 OK
8_17 (earlier presentation) 20 crossings, valid
8_17 10 Gauss-word presentation valid; SnapPy: 8_17 OK
8_18 (earlier presentation) 12 crossings, valid
8_18 8 Gauss-word presentation valid; SnapPy: 8_18 OK
8_19 30 {'group': ['aaabbbb'], 'hfk': {'seifert_genus': 3, 'fibered': True, 'L_space_knot': True, 'total_rank': 5, 'tau': 3}}
8_20 (earlier presentation) 16 crossings, valid
8_20 12 Gauss-word presentation valid; SnapPy: 8_20 OK
8_21 (earlier presentation) 21 crossings, valid
8_21 12 Gauss-word presentation valid; SnapPy: 8_21 OK
9_1 33 {'group': ['aabbbbbbbbb'], 'hfk': {'seifert_genus': 4, 'fibered': True, 'L_space_knot': True, 'total_rank': 9, 'tau': -4}}
9_2 12 identified
9_4 19 Gauss-word presentation valid; SnapPy: 9_4 OK
9_5 16 Gauss-word presentation valid; SnapPy: 9_5 OK
9_6 20 Gauss-word presentation valid; SnapPy: 9_6 OK
9_7 15 Gauss-word presentation valid; SnapPy: 9_7 OK
9_8 (earlier presentation) 18 crossings, valid
9_8 10 Gauss-word presentation valid; SnapPy: 9_8 OK
9_9 22 Gauss-word presentation valid; SnapPy: 9_9 OK
9_10 21 Gauss-word presentation valid; SnapPy: 9_10 OK
9_11 15 Gauss-word presentation valid; SnapPy: 9_11 OK
9_12 (earlier presentation) 24 crossings, valid
9_12 10 Gauss-word presentation valid; SnapPy: 9_12 OK
9_13 19 Gauss-word presentation valid; SnapPy: 9_13 OK
9_14 (earlier presentation) 13 crossings, valid
9_14 10 Gauss-word presentation valid; SnapPy: 9_14 OK
9_15 (earlier presentation) 33 crossings, valid
9_15 10 Gauss-word presentation valid; SnapPy: 9_15 OK
9_17 (earlier presentation) 11 crossings, valid
9_17 9 Gauss-word presentation valid; SnapPy: 9_17 OK
9_18 17 Gauss-word presentation valid; SnapPy: 9_18 OK
9_19 (earlier presentation) 15 crossings, valid
9_19 10 Gauss-word presentation valid; SnapPy: 9_19 OK
9_20 (earlier presentation) 25 crossings, valid
9_20 9 Gauss-word presentation valid; SnapPy: 9_20 OK
9_21 (earlier presentation) 29 crossings, valid
9_21 12 Gauss-word presentation valid; SnapPy: 9_21 OK
9_22 20 Gauss-word presentation valid; SnapPy: 9_22 OK
9_23 15 Gauss-word presentation valid; SnapPy: 9_23 OK
9_24 21 Gauss-word presentation valid; SnapPy: 9_24 OK
9_25 22 Gauss-word presentation valid; SnapPy: 9_25 OK
9_26 (earlier presentation) 11 crossings, valid
9_26 9 Gauss-word presentation valid; SnapPy: 9_26 OK
9_27 (earlier presentation) 14 crossings, valid
9_27 9 Gauss-word presentation valid; SnapPy: 9_27 OK
9_28 21 Gauss-word presentation valid; SnapPy: 9_28 OK
9_29 22 Gauss-word presentation valid; SnapPy: 9_29 OK
9_30 20 Gauss-word presentation valid; SnapPy: 9_30 OK
9_31 9 identified
9_32 (earlier presentation) 18 crossings, valid
9_32 11 Gauss-word presentation valid; SnapPy: 9_32 OK
9_33 (earlier presentation) 15 crossings, valid
9_33 11 Gauss-word presentation valid; SnapPy: 9_33 OK
9_34 (earlier presentation) 16 crossings, valid
9_34 10 Gauss-word presentation valid; SnapPy: 9_34 OK
9_35 18 Gauss-word presentation valid; SnapPy: 9_35 OK
9_36 20 Gauss-word presentation valid; SnapPy: 9_36 OK
9_37 (earlier presentation) 17 crossings, valid
9_37 10 Gauss-word presentation valid; SnapPy: 9_37 OK
9_39 12 Gauss-word presentation valid; SnapPy: 9_39 OK
9_40 14 Gauss-word presentation valid; SnapPy: 9_40 OK
9_41 (earlier presentation) 14 crossings, valid
9_41 9 Gauss-word presentation valid; SnapPy: 9_41 OK
9_42 (earlier presentation) 23 crossings, valid
9_42 12 Gauss-word presentation valid; SnapPy: 9_42 OK
9_44 (earlier presentation) 15 crossings, valid
9_44 11 Gauss-word presentation valid; SnapPy: 9_44 OK
9_45 (earlier presentation) 19 crossings, valid
9_45 13 Gauss-word presentation valid; SnapPy: 9_45 OK
9_46 (earlier presentation) 24 crossings, valid
9_46 14 Gauss-word presentation valid; SnapPy: 9_46 OK
9_47 (earlier presentation) 18 crossings, valid
9_47 9 Gauss-word presentation valid; SnapPy: 9_47 OK
9_48 (earlier presentation) 21 crossings, valid
9_48 10 Gauss-word presentation valid; SnapPy: 9_48 OK
9_49 18 Gauss-word presentation valid; SnapPy: 9_49 OK
10_1 (earlier presentation) 14 crossings, valid
10_1 13 Gauss-word presentation valid; SnapPy: 10_1 OK
10_2 20 Gauss-word presentation valid; SnapPy: 10_2 OK
10_3 17 Gauss-word presentation valid; SnapPy: 10_3 OK
10_4 16 Gauss-word presentation valid; SnapPy: 10_4 OK
10_5 20 Gauss-word presentation valid; SnapPy: 10_5 OK
10_6 15 Gauss-word presentation valid; SnapPy: 10_6 OK
10_7 12 Gauss-word presentation valid; SnapPy: 10_7 OK
10_8 19 Gauss-word presentation valid; SnapPy: 10_8 OK
10_9 18 Gauss-word presentation valid; SnapPy: 10_9 OK
10_10 12 identified
10_11 16 Gauss-word presentation valid; SnapPy: 10_11 OK
10_12 17 Gauss-word presentation valid; SnapPy: 10_12 OK
10_13 15 Gauss-word presentation valid; SnapPy: 10_13 OK
10_14 17 Gauss-word presentation valid; SnapPy: 10_14 OK
10_15 15 Gauss-word presentation valid; SnapPy: 10_15 OK
10_16 16 Gauss-word presentation valid; SnapPy: 10_16 OK
10_17 18 Gauss-word presentation valid; SnapPy: 10_17 OK
10_18 14 Gauss-word presentation valid; SnapPy: 10_18 OK
10_19 17 Gauss-word presentation valid; SnapPy: 10_19 OK
10_20 12 Gauss-word presentation valid; SnapPy: 10_20 OK
10_21 17 Gauss-word presentation valid; SnapPy: 10_21 OK
10_22 17 Gauss-word presentation valid; SnapPy: 10_22 OK
10_23 17 Gauss-word presentation valid; SnapPy: 10_23 OK
10_24 12 Gauss-word presentation valid; SnapPy: 10_24 OK
10_25 15 Gauss-word presentation valid; SnapPy: 10_25 OK
10_26 17 Gauss-word presentation valid; SnapPy: 10_26 OK
10_27 15 Gauss-word presentation valid; SnapPy: 10_27 OK
10_28 (earlier presentation) 29 crossings, valid
10_28 14 Gauss-word presentation valid; SnapPy: 10_28 OK
10_29 14 Gauss-word presentation valid; SnapPy: 10_29 OK
10_30 (earlier presentation) 43 crossings, valid
10_30 14 Gauss-word presentation valid; SnapPy: 10_30 OK
10_31 (earlier presentation) 30 crossings, valid
10_31 12 Gauss-word presentation valid; SnapPy: 10_31 OK
10_32 (earlier presentation) 41 crossings, valid
10_32 13 Gauss-word presentation valid; SnapPy: 10_32 OK
10_33 14 Gauss-word presentation valid; SnapPy: 10_33 OK
10_34 (earlier presentation) 26 crossings, valid
10_34 12 Gauss-word presentation valid; SnapPy: 10_34 OK
10_35 (earlier presentation) 33 crossings, valid
10_35 13 Gauss-word presentation valid; SnapPy: 10_35 OK
10_36 (earlier presentation) 34 crossings, valid
10_36 12 Gauss-word presentation valid; SnapPy: 10_36 OK
10_37 (earlier presentation) 24 crossings, valid
10_37 12 Gauss-word presentation valid; SnapPy: 10_37 OK
10_38 (earlier presentation) 28 crossings, valid
10_38 12 Gauss-word presentation valid; SnapPy: 10_38 OK
10_39 15 Gauss-word presentation valid; SnapPy: 10_39 OK
10_40 (earlier presentation) 31 crossings, valid
10_40 15 Gauss-word presentation valid; SnapPy: 10_40 OK
10_41 (earlier presentation) 46 crossings, valid
10_41 10 Gauss-word presentation valid; SnapPy: 10_41 OK
10_42 (earlier presentation) 18 crossings, valid
10_42 10 Gauss-word presentation valid; SnapPy: 10_42 OK
10_43 (earlier presentation) 21 crossings, valid
10_43 10 Gauss-word presentation valid; SnapPy: 10_43 OK
10_44 (earlier presentation) 11 crossings, valid
10_44 10 Gauss-word presentation valid; SnapPy: 10_44 OK
10_45 (earlier presentation) 12 crossings, valid
10_45 10 Gauss-word presentation valid; SnapPy: 10_45 OK
10_59 19 Gauss-word presentation valid; SnapPy: 10_59 OK
10_60 20 Gauss-word presentation valid; SnapPy: 10_60 OK
10_67 16 Gauss-word presentation valid; SnapPy: 10_67 OK
10_68 14 Gauss-word presentation valid; SnapPy: 10_68 OK
10_69 (earlier presentation) 40 crossings, valid
10_69 14 Gauss-word presentation valid; SnapPy: 10_69 OK
10_71 20 Gauss-word presentation valid; SnapPy: 10_71 OK
10_73 20 Gauss-word presentation valid; SnapPy: 10_73 OK
10_74 14 Gauss-word presentation valid; SnapPy: 10_74 OK
10_75 (earlier presentation) 33 crossings, valid
10_75 14 Gauss-word presentation valid; SnapPy: 10_75 OK
10_82 15 Gauss-word presentation valid; SnapPy: 10_82 OK
10_83 (earlier presentation) 45 crossings, valid
10_83 13 Gauss-word presentation valid; SnapPy: 10_83 OK
10_84 (earlier presentation) 25 crossings, valid
10_84 13 Gauss-word presentation valid; SnapPy: 10_84 OK
10_85 18 Gauss-word presentation valid; SnapPy: 10_85 OK
10_86 (earlier presentation) 40 crossings, valid
10_86 15 Gauss-word presentation valid; SnapPy: 10_86 OK
10_87 (earlier presentation) 21 crossings, valid
10_87 13 Gauss-word presentation valid; SnapPy: 10_87 OK
10_88 (earlier presentation) 19 crossings, valid
10_88 12 Gauss-word presentation valid; SnapPy: 10_88 OK
10_89 14 Gauss-word presentation valid; SnapPy: 10_89 OK
10_90 16 Gauss-word presentation valid; SnapPy: 10_90 OK
10_91 18 Gauss-word presentation valid; SnapPy: 10_91 OK
10_92 39 identified
10_93 17 Gauss-word presentation valid; SnapPy: 10_93 OK
10_94 18 Gauss-word presentation valid; SnapPy: 10_94 OK
10_95 16 Gauss-word presentation valid; SnapPy: 10_95 OK
10_97 20 Gauss-word presentation valid; SnapPy: 10_97 OK
10_102 15 Gauss-word presentation valid; SnapPy: 10_102 OK
10_103 15 Gauss-word presentation valid; SnapPy: 10_103 OK
10_104 14 Gauss-word presentation valid; SnapPy: 10_104 OK
10_105 15 Gauss-word presentation valid; SnapPy: 10_105 OK
10_106 17 Gauss-word presentation valid; SnapPy: 10_106 OK
10_107 (earlier presentation) 35 crossings, valid
10_107 12 Gauss-word presentation valid; SnapPy: 10_107 OK
10_108 15 Gauss-word presentation valid; SnapPy: 10_108 OK
10_110 16 Gauss-word presentation valid; SnapPy: 10_110 OK
10_112 (earlier presentation) 13 crossings, valid
10_112 10 Gauss-word presentation valid; SnapPy: 10_112 OK
10_113 (earlier presentation) 12 crossings, valid
10_113 10 Gauss-word presentation valid; SnapPy: 10_113 OK
10_114 (earlier presentation) 13 crossings, valid
10_114 11 Gauss-word presentation valid; SnapPy: 10_114 OK
10_115 14 Gauss-word presentation valid; SnapPy: 10_115 OK
10_116 (earlier presentation) 35 crossings, valid
10_116 16 Gauss-word presentation valid; SnapPy: 10_116 OK
10_117 15 Gauss-word presentation valid; SnapPy: 10_117 OK
10_118 (earlier presentation) 24 crossings, valid
10_118 12 Gauss-word presentation valid; SnapPy: 10_118 OK
10_119 (earlier presentation) 26 crossings, valid
10_119 13 Gauss-word presentation valid; SnapPy: 10_119 OK
10_121 15 Gauss-word presentation valid; SnapPy: 10_121 OK
10_122 (earlier presentation) 17 crossings, valid
10_122 10 Gauss-word presentation valid; SnapPy: 10_122 OK
10_123 (earlier presentation) 18 crossings, valid
10_123 10 Gauss-word presentation valid; SnapPy: 10_123 OK
10_129 17 Gauss-word presentation valid; SnapPy: 10_129 OK
10_130 19 Gauss-word presentation valid; SnapPy: 10_130 OK
10_131 19 Gauss-word presentation valid; SnapPy: 10_131 OK
10_132 15 Gauss-word presentation valid; SnapPy: 10_132 OK
10_133 (earlier presentation) 24 crossings, valid
10_133 15 Gauss-word presentation valid; SnapPy: 10_133 OK
10_136 (earlier presentation) 25 crossings, valid
10_136 13 Gauss-word presentation valid; SnapPy: 10_136 OK
10_137 14 Gauss-word presentation valid; SnapPy: 10_137 OK
10_138 20 Gauss-word presentation valid; SnapPy: 10_138 OK
10_140 21 Gauss-word presentation valid; SnapPy: 10_140 OK
10_141 14 Gauss-word presentation valid; SnapPy: 10_141 OK
10_143 20 Gauss-word presentation valid; SnapPy: 10_143 OK
10_144 (earlier presentation) 38 crossings, valid
10_144 17 Gauss-word presentation valid; SnapPy: 10_144 OK
10_145 14 Gauss-word presentation valid; SnapPy: 10_145 OK
10_146 (earlier presentation) 24 crossings, valid
10_146 10 Gauss-word presentation valid; SnapPy: 10_146 OK
10_147 (earlier presentation) 19 crossings, valid
10_147 10 Gauss-word presentation valid; SnapPy: 10_147 OK
10_148 18 Gauss-word presentation valid; SnapPy: 10_148 OK
10_149 18 Gauss-word presentation valid; SnapPy: 10_149 OK
10_150 (earlier presentation) 38 crossings, valid
10_150 15 Gauss-word presentation valid; SnapPy: 10_150 OK
10_151 (earlier presentation) 21 crossings, valid
10_151 11 Gauss-word presentation valid; SnapPy: 10_151 OK
10_155 18 Gauss-word presentation valid; SnapPy: 10_155 OK
10_156 (earlier presentation) 20 crossings, valid
10_156 10 Gauss-word presentation valid; SnapPy: 10_156 OK
10_157 (earlier presentation) 44 crossings, valid
10_157 14 Gauss-word presentation valid; SnapPy: 10_157 OK
10_158 12 Gauss-word presentation valid; SnapPy: 10_158 OK
10_159 (earlier presentation) 19 crossings, valid
10_159 11 Gauss-word presentation valid; SnapPy: 10_159 OK
10_160 (earlier presentation) 33 crossings, valid
10_160 11 Gauss-word presentation valid; SnapPy: 10_160 OK
10_164 (earlier presentation) 19 crossings, valid
10_164 11 Gauss-word presentation valid; SnapPy: 10_164 OK
10_165 14 Gauss-word presentation valid; SnapPy: 10_165 OK


==> anc/check_all.py <==
"""Re-verify every diagram of the paper. Requires SnapPy (pip install snappy)."""
import json, warnings
warnings.filterwarnings("ignore")
import snappy, spherogram
from verify_exact import pd_code, fox_colourings
from verify_pd import check as check_pd, identify
from sig import signature
import verify_gauss

main = json.load(open('main_examples.json'))
for k, segs in main.items():
    if any(not isinstance(c, int) for a in segs for p in a for c in p):
        print(k, 'display coordinates only (certified polygon in T2_9/T29.json)'); continue
    segs = [[tuple(p) for p in a] for a in segs]
    E, X, PD = pd_code(segs)      # raises NonGeneric if anything is wrong
    print(k, 'crossings', len(X), 'dim col_3', fox_colourings(PD, 3), 'sigma', signature(spherogram.Link(PD), (1, 1, 0)))
cen = json.load(open('census_data.json'))
for k, v in cen.items():
    if 'previous' in v:   # earlier presentation, kept for the Reidemeister certificates
        p = v['previous']
        if 'segments' in p:
            E, X, PD = pd_code([[tuple(q) for q in a] for a in p['segments']])
            print(k, '(earlier presentation)', len(X), 'crossings, valid')
    if 'gauss' in v:
        pairs, name = verify_gauss.verify(v)
        print(k, v['crossings'], 'Gauss-word presentation valid; SnapPy:', name, 'OK' if name.split('(')[0] == k or (k, name) in verify_gauss.TORUS else 'MISMATCH')
        continue
    if 'pd' in v:
        ok, info = check_pd(v['pd'])
        print(k, len(v['pd']), 'PD presentation valid:', ok, identify(v['pd']))
        continue
    segs = [[tuple(p) for p in a] for a in v['segments']]
    E, X, PD = pd_code(segs)
    L = spherogram.Link(PD); L.simplify('global'); M = L.exterior()
    ok = '?'
    if M.solution_type() == 'all tetrahedra positively oriented':
        ok = k in [str(x).split('(')[0] for x in M.identify()]
    else:
        ok = identify(PD)   # torus knots: fundamental group and knot Floer homology
    print(k, len(X), 'identified' if ok is True else ok)


==> anc/check_census_certs.py <==
"""Check the certificates in census_certificates/: (i) every step is a Reidemeister move across a face,
(ii) the first code is the census presentation, (iii) the last code is the KnotInfo diagram or its mirror image.
Needs: check_cert.py, verify_exact.py, verify_pd.py, census_data.json, and `pip install database_knotinfo`."""
import json, glob
from check_cert import canon, check_step, planar
from verify_exact import pd_code
from verify_pd import passage_sequence
from database_knotinfo import link_list

K = {d['name']: d for d in link_list() if d.get('name')}


def code_of_pd(PD):
    m = 2 * len(PD); seq = passage_sequence(PD)
    hand = {k: (1 if (b + 1) % m == d else 0) for k, (a, b, c, d) in enumerate(PD)}
    return [(x, bool(ov), hand[x]) for x, ov in seq]


def presentation_pd(entry):
    if 'pd' in entry:
        return entry['pd']
    E, X, PD = pd_code([[tuple(p) for p in a] for a in entry['segments']])
    return PD


def targets(name):
    T = code_of_pd([[e - 1 for e in x] for x in json.loads(K[name]['pd_notation'])])
    M = [(x, not ov, 1 - h) for (x, ov, h) in T]
    return {canon(c) for t in (T, M) for c in (t, list(reversed(t)))}


cen = json.load(open('census_data.json'))
for f in sorted(glob.glob('census_certificates/*.json')):
    d = json.load(open(f)); nm = d['knot']
    codes = [[(x, bool(ov), h) for x, ov, h in w] for w in d['codes']]
    ok_steps = all(planar(w) for w in codes) and all(check_step(a, b) for a, b in zip(codes, codes[1:]))
    s = code_of_pd(presentation_pd(cen[nm]))
    ok_start = canon(codes[0]) in (canon(s), canon(list(reversed(s))))
    tg = targets(nm)
    ok_end = canon(codes[-1]) in tg or canon(list(reversed(codes[-1]))) in tg
    print(nm, len(codes) - 1, 'moves', 'OK' if (ok_steps and ok_start and ok_end) else 'FAIL', ok_steps, ok_start, ok_end)


==> anc/check_cert.py <==
"""Independent checker for a Reidemeister-move certificate given as a list of signed Gauss codes.

A signed Gauss code is a cyclic list of (crossing, over?, hand) where hand in {0,1} is the local
orientation bit (the crossing sign up to a global convention).  The checker
 * builds a PD code from each signed Gauss code and verifies planarity (#faces = n+2);
 * for each consecutive pair, verifies that one is obtained from the other by a Reidemeister move
   I, II or III performed across a face (monogon, bigon or triangle) of the planar diagram,
   with the required over/under pattern; codes are compared up to relabelling and rotation.
Uses no knot-theory software.
"""
import json, sys, itertools


def pd_from(code):
    m = len(code)
    po, pu, hand = {}, {}, {}
    for p, (x, ov, h) in enumerate(code):
        (po if ov else pu)[x] = p; hand[x] = h
    PD = []
    for x in sorted(po):
        a = (pu[x] - 1) % m; c = pu[x]; bi = (po[x] - 1) % m; bo = po[x]
        PD.append([a, bi, c, bo] if hand[x] else [a, bo, c, bi])
    return PD


def faces(PD):
    occ = {}
    for X, t in enumerate(PD):
        for i, e in enumerate(t):
            occ.setdefault(e, []).append((X, i))
    seen = set(); F = []
    for X in range(len(PD)):
        for i in range(4):
            if (X, i) in seen:
                continue
            cur = (X, i); f = []
            while cur not in seen:
                seen.add(cur)
                e = PD[cur[0]][cur[1]]; f.append(e)
                o = [q for q in occ[e] if q != cur][0]
                cur = (o[0], (o[1] + 1) % 4)
            F.append(frozenset(f))
    return F


def planar(code):
    n = len(code) // 2
    if n == 0:
        return True
    return len(faces(pd_from(code))) == n + 2


def canon(code):
    """canonical form up to relabelling and rotation (orientation fixed)"""
    m = len(code); best = None
    for r in range(m):
        lab = {}; t = []
        for k in range(m):
            x, ov, h = code[(r + k) % m]
            if x not in lab:
                lab[x] = len(lab)
            t.append((lab[x], ov, h))
        t = tuple(t)
        if best is None or t < best:
            best = t
    return best


def remove_letters(code, S):
    return [c for c in code if c[0] not in S]


def face_set(code):
    return set(faces(pd_from(code))) if len(code) else set()


def moves_down(code):
    """all codes obtained from `code` by a valid decreasing move (RI, RII) ; and RIII results"""
    m = len(code); F = face_set(code)
    pos = {}
    for p, (x, ov, h) in enumerate(code):
        pos.setdefault(x, []).append(p)
    out = []
    # edge label p = edge from passage p to passage p+1
    # RI: monogon face {p}: passages p and p+1 are the same crossing
    for p in range(m):
        if code[p][0] == code[(p + 1) % m][0] and frozenset([p]) in F:
            out.append(('I', remove_letters(code, {code[p][0]})))
    # RII: bigon face {p, q}: passages p,p+1 are crossings x,y and q,q+1 are y,x or x,y
    for p in range(m):
        x, y = code[p][0], code[(p + 1) % m][0]
        if x == y:
            continue
        for q in range(m):
            if q == p:
                continue
            if {code[q][0], code[(q + 1) % m][0]} == {x, y} and frozenset([p, q]) in F:
                # same strand over at both crossings
                if code[p][1] == code[(p + 1) % m][1] and code[q][1] == code[(q + 1) % m][1] and code[p][1] != code[q][1]:
                    out.append(('II', remove_letters(code, {x, y})))
    # RIII: triangle face {p,q,r} with edges between pairs of distinct crossings a,b,c
    edges = {p: (code[p][0], code[(p + 1) % m][0]) for p in range(m)}
    for f in F:
        if len(f) != 3:
            continue
        ps = sorted(f)
        letters = set()
        ok = True
        for p in ps:
            u, v = edges[p]
            if u == v:
                ok = False
            letters |= {u, v}
        if not ok or len(letters) != 3:
            continue
        # strands: each edge p joins passages p and p+1
        mixed = [code[p][1] != code[(p + 1) % m][1] for p in ps]
        if all(mixed):
            continue                      # cyclic triangle: no Reidemeister III
        new = list(code)
        for p in ps:
            new[p], new[(p + 1) % m] = code[(p + 1) % m], code[p]
        out.append(('III', new))
    return out


def check_step(A, B):
    r = _check_step(A, B)
    if r is None:
        r = _check_step(A, list(reversed(B)))
        if r is not None:
            r = r + '(rev)'
    return r


def _check_step(A, B):
    if canon(A) == canon(B):
        return 'same'
    cB = canon(B); cA = canon(A)
    if len(B) <= len(A):
        for t, C in moves_down(A):
            if len(C) == len(B) and canon(C) == cB:
                return t + ('-' if len(B) < len(A) else '')
    if len(B) >= len(A):
        for t, C in moves_down(B):
            if len(C) == len(A) and canon(C) == cA:
                return t + ('+' if len(B) > len(A) else '')
    return None


if __name__ == '__main__':
    d = json.load(open(sys.argv[1]))
    codes = [[(x, bool(ov), h) for x, ov, h in w] for w in d['codes']]
    bad = 0; stats = {}
    for k, w in enumerate(codes):
        if not planar(w):
            print('non-planar code at', k); bad += 1
    for k in range(len(codes) - 1):
        r = check_step(codes[k], codes[k + 1])
        stats[r] = stats.get(r, 0) + 1
        if r is None:
            print('step', k, 'NOT a Reidemeister move', len(codes[k]) // 2, '->', len(codes[k + 1]) // 2); bad += 1
    print('steps', len(codes) - 1, 'moves', stats, 'failures', bad)


==> anc/check_figures.py <==
"""Check that the smooth drawings of Figures 1-3 have the same signed Gauss code as the certified
integer polygons (hence are planar isotopic diagrams on S^2)."""
import json
from pretty import gauss
main = json.load(open('main_examples.json'))
figs = json.load(open('figures_smooth.json'))
for k in main:
    a = gauss([[tuple(map(float, p)) for p in s] for s in main[k]])
    b = gauss([[tuple(p) for p in s] for s in figs[k]])
    print(k, 'same signed Gauss code:', a == b, '| crossings', len(a[0]) // 2)


==> anc/corner_twists/fam_results.json <==
{"3_1": [[[3, 1], "m129", {"-3": "9_2", "-2": "7_2", "-1": "5_2", "1": "0_1", "2": "4_1", "3": "6_1"}], [[1, 2], "m129", {"-3": "9_2", "-2": "7_2", "-1": "5_2", "1": "0_1", "2": "4_1", "3": "6_1"}], [[2, 3], "m129", {"-3": "9_2", "-2": "7_2", "-1": "5_2", "1": "0_1", "2": "4_1", "3": "6_1"}]], "4_1": [[[3, 1], "m129", {"-3": "5_2", "-2": "T(2, 3)", "-1": "0_1", "1": "6_1", "2": "8_1", "3": "10_1"}]], "5_2": [[[1, 2], "m129", {"-3": "4_1", "-2": "0_1", "-1": "T(2, 3)", "1": "7_2", "2": "9_2", "3": "11_552"}]], "6_1": [[[3, 1], "m129", {"-3": "K7_1", "-2": "10_1", "-1": "8_1", "1": "4_1", "2": "0_1", "3": "T(2, 3)"}]], "6_2": [], "6_3": [[[3, 1], "o10_150048", {"-3": "9_12", "-2": "7_6", "-1": "T(2, 3)", "1": "8_13", "2": "10_10", "3": "K12a744"}], [[1, 2], "o10_150048", {"-3": "K12a744", "-2": "10_10", "-1": "8_13", "1": "T(2, 3)", "2": "7_6", "3": "9_12"}]], "7_6": [[[3, 1], "L11a63", {"-3": "K13a2855", "-2": "11_502", "-1": "9_20", "1": "10_44", "2": "K12a595", "3": "K14a10698"}]], "7_7": [[[3, 1], "L11n88", {"-3": "K13n3736", "-2": "11_386", "-1": "9_47", "1": "9_34", "2": "11_438", "3": "K13a3160"}], [[1, 2], "L11a55", {"-3": "K13a2721", "-2": "11_500", "-1": "9_26", "1": "10_45", "2": "K12a518", "3": "K14a10167"}], [[2, 3], "o10_150046", {"-3": "K13a2791", "-2": "11_543", "-1": "9_14", "1": "4_1", "2": "6_2", "3": "8_11"}]], "8_8": [[[3, 1], "L13n1679", {"-3": "hyp:16.5738", "-2": "K14n15398", "-1": "K12n435", "1": "11_286", "2": "K13n2286", "3": "hyp:16.1359"}]], "8_13": [], "8_18": [[[2, 3], "L12n135", {"-3": "K12n669", "-2": "10_164", "-1": "T(2, 3)", "1": "10_114", "2": "K12a808", "3": "K14a12779"}]], "8_20": [[[2, 3], "hyp:25.5249", {"-3": "hyp:24.7673", "-2": "K14a10882", "-1": "K12a629", "1": "K14n16013", "2": "hyp:23.9304", "3": "hyp:24.7625"}]], "8_21": [[[2, 3], "o10_140229", {"-3": "K14n1447", "-2": "K10_1096", "-1": "10_133", "1": "6_2", "2": "9_42", "3": "11_190"}]], "9_12": [[[2, 3], "o10_150048", {"-3": "hyp:9.5153", "-2": "K13a3033", "-1": "11_545", "1": "7_6", "2": "T(2, 3)", "3": "6_3"}]], "9_14": [[[2, 3], "L13a500", {"-3": "hyp:17.6544", "-2": "K13a2762", "-1": "11_507", "1": "K12a221", "2": "K14a10272", "3": "hyp:17.8205"}]], "9_15": [[[3, 1], "L13a532", {"-3": "hyp:17.3880", "-2": "K13a2935", "-1": "11_496", "1": "K12a247", "2": "K14a11080", "3": "hyp:17.5916"}]], "9_17": [[[2, 3], "L13n2106", {"-3": "hyp:21.1058", "-2": "K13n5090", "-1": "11_442", "1": "11_446", "2": "K13a4725", "3": "hyp:21.3088"}]], "9_26": [[[3, 1], "L11a55", {"-3": "hyp:15.5260", "-2": "K13a2721", "-1": "11_500", "1": "7_7", "2": "10_45", "3": "K12a518"}]], "9_27": [[[3, 1], "L14a3595", {"-3": "hyp:20.7977", "-2": "hyp:20.3530", "-1": "K13a1797", "1": "K12a498", "2": "K14a10052", "3": "hyp:20.6925"}]], "9_31": [[[2, 3], "L11a78", {"-3": "K12a550", "-2": "10_42", "-1": "6_3", "1": "11_487", "2": "K13a2719", "3": "hyp:15.5483"}]], "9_32": [[[2, 3], "L13n296", {"-3": "hyp:17.6789", "-2": "K13a2147", "-1": "11_370", "1": "6_1", "2": "11_295", "3": "K13n3090"}]], "9_33": [[[1, 2], "L13a792", {"-3": "hyp:24.0436", "-2": "K13a3858", "-1": "11_310", "1": "K12a439", "2": "K14a14900", "3": "hyp:24.1965"}]], "9_34": [[[2, 3], "L11n88", {"-3": "hyp:16.4209", "-2": "K13a3160", "-1": "11_438", "1": "7_7", "2": "9_47", "3": "11_386"}]], "9_37": [], "9_44": [[[3, 1], "L14n7134", {"-3": "hyp:20.0613", "-2": "hyp:19.2805", "-1": "K13n2237", "1": "K12n536", "2": "K14n16923", "3": "hyp:20.0020"}]], "10_44": [[[3, 1], "hyp:28.3687", {"-3": "hyp:27.8292", "-2": "hyp:27.1401", "-1": "K13a2028", "1": "K14a8148", "2": "hyp:27.3653", "3": "hyp:27.9008"}]], "10_45": [[[2, 3], "L14a3873", {"-3": "hyp:25.2193", "-2": "hyp:24.7387", "-1": "K13a2227", "1": "K12a1070", "2": "K14a18243", "3": "hyp:25.0527"}]], "10_83": [], "10_86": [], "10_88": [], "10_107": [[[2, 3], "L14a2149", {"-3": "hyp:24.6172", "-2": "hyp:24.1826", "-1": "K13a1132", "1": "K12a637", "2": "K14a8845", "3": "hyp:24.4038"}]], "10_112": [[[3, 1], "L14n10850", {"-3": "hyp:18.7573", "-2": "K14n27124", "-1": "K12n829", "1": "K13n3252", "2": "hyp:18.3890", "3": "hyp:19.1373"}], [[1, 2], "hyp:25.7140", {"-3": "hyp:25.3054", "-2": "hyp:24.8426", "-1": "K14a7328", "1": "K13a1731", "2": "hyp:24.5362", "3": "hyp:25.2104"}], [[2, 3], "L14a4135", {"-3": "hyp:25.2259", "-2": "hyp:24.7583", "-1": "K13a2389", "1": "K12a1211", "2": "K14a18237", "3": "hyp:25.0418"}]], "10_113": [[[1, 2], "L12a246", {"-3": "hyp:20.2452", "-2": "K14a12785", "-1": "K12a810", "1": "7_7", "2": "11_415", "3": "K13a3155"}]], "10_114": [[[3, 1], "L14a1672", {"-3": "hyp:23.7631", "-2": "K14a12776", "-1": "K12a807", "1": "K13a761", "2": "hyp:23.5422", "3": "hyp:23.9395"}], [[1, 2], "hyp:24.2239", {"-3": "hyp:23.7492", "-2": "hyp:23.3001", "-1": "K14n16786", "1": "K13n3252", "2": "hyp:22.1775", "3": "hyp:23.3883"}], [[2, 3], "L14n6165", {"-3": "hyp:19.2665", "-2": "hyp:18.2766", "-1": "K13n1833", "1": "K12n534", "2": "K14n12902", "3": "hyp:19.6352"}]], "10_116": [[[3, 1], "L12a287", {"-3": "K13a4282", "-2": "11_407", "-1": "8_17", "1": "K12a1192", "2": "K14a17947", "3": "hyp:20.4223"}]], "10_123": [[[2, 3], "L14a3181", {"-3": "hyp:24.9140", "-2": "hyp:24.5262", "-1": "K13a1738", "1": "K12a1212", "2": "K14a18239", "3": "hyp:24.6671"}]], "10_151": [[[2, 3], "L12n547", {"-3": "hyp:17.6400", "-2": "K14n15216", "-1": "K12n410", "1": "8_8", "2": "10_107", "3": "K12a751"}]], "10_164": [[[3, 1], "hyp:28.2616", {"-3": "hyp:27.7930", "-2": "hyp:27.2547", "-1": "hyp:25.1788", "1": "K14n16932", "2": "hyp:27.0429", "3": "hyp:27.7255"}]]}

==> anc/corner_twists/famcore.py <==
import sys, math, json, warnings
warnings.filterwarnings('ignore')
import os; sys.path.insert(0,os.path.join(os.path.dirname(os.path.abspath(__file__)),'..'))
import numpy as np
from collections import deque
from shapely.geometry import LineString, Point
def seg_inter(p,q,r,s):
    d=(q[0]-p[0])*(s[1]-r[1])-(q[1]-p[1])*(s[0]-r[0])
    if abs(d)<1e-14: return None
    t=((r[0]-p[0])*(s[1]-r[1])-(r[1]-p[1])*(s[0]-r[0]))/d
    u=((r[0]-p[0])*(q[1]-p[1])-(r[1]-p[1])*(q[0]-p[0]))/d
    if 1e-12<t<1-1e-12 and 1e-12<u<1-1e-12: return t,u
    return None
def pd_from_2d(comps, over):
    """comps: list of closed polygons, each a list of (x,y,label); label of the edge starting at that vertex.
    over(lab1,lab2) -> True if strand with lab1 passes over strand with lab2."""
    segs=[]
    for ci,C in enumerate(comps):
        n=len(C)
        for i in range(n): segs.append((ci,i,C[i][:2],C[(i+1)%n][:2],C[i][2]))
    X=[]
    for a in range(len(segs)):
        for b in range(a+1,len(segs)):
            ca,ia,p,q,la=segs[a]; cb,ib,r,s,lb=segs[b]
            if ca==cb and (abs(ia-ib)==1 or abs(ia-ib)==len(comps[ca])-1): continue
            res=seg_inter(p,q,r,s)
            if res is None: continue
            t,u=res; X.append((a,t,b,u,over(la,lb)))
    events={}
    for k,(a,t,b,u,ao) in enumerate(X):
        events.setdefault(a,[]).append((t,k,ao)); events.setdefault(b,[]).append((u,k,not ao))
    lab=0; inn={}; out={}
    idx=0
    for ci,C in enumerate(comps):
        L=[]
        for i in range(len(C)):
            for t,k,ov in sorted(events.get(idx+i,[])): L.append((k,ov))
        idx+=len(C); m=len(L)
        for j in range(m):
            out[L[j]]=lab+j; inn[L[(j+1)%m]]=lab+j
        lab+=m
    PD=[]
    for k,(a,t,b,u,ao) in enumerate(X):
        ua,oa=(b,a) if ao else (a,b)
        du=(segs[ua][3][0]-segs[ua][2][0],segs[ua][3][1]-segs[ua][2][1]); do=(segs[oa][3][0]-segs[oa][2][0],segs[oa][3][1]-segs[oa][2][1])
        cr=du[0]*do[1]-du[1]*do[0]
        a_=inn[(k,False)]; c_=out[(k,False)]; bi=inn[(k,True)]; bo=out[(k,True)]
        PD.append([a_,bo,c_,bi] if cr>0 else [a_,bi,c_,bo])
    return PD,len(X)
def corner_circles(segs, res=400, want_alpha=False):
    """For a 3-segment polygon (segs = [e1,e2,e3] point lists, e1: p3->p1, e2: p1->p2, e3: p2->p3),
    find pairs of partition points on a common face; return list of (pair, middle segment index, circle polygon)."""
    allp=[p for s in segs for p in s]
    xs=[p[0] for p in allp]; ys=[p[1] for p in allp]
    x0,x1,y0,y1=min(xs),max(xs),min(ys),max(ys); span=max(x1-x0,y1-y0)
    pad=0.15*span; x0-=pad;y0-=pad;x1+=pad;y1+=pad
    h=(max(x1-x0,y1-y0))/res
    W=int((x1-x0)/h)+2; H=int((y1-y0)/h)+2
    blocked=np.zeros((W,H),bool)
    lines=[LineString(s) for s in segs]
    # rasterise curve
    for s in segs:
        for i in range(len(s)-1):
            p,q=s[i],s[i+1]; L=math.dist(p,q); n=int(L/(h*0.3))+2
            for k in range(n+1):
                x=p[0]+(q[0]-p[0])*k/n; y=p[1]+(q[1]-p[1])*k/n
                gx=int((x-x0)/h); gy=int((y-y0)/h)
                blocked[max(0,gx-1):gx+2,max(0,gy-1):gy+2]=True
    comp=-np.ones((W,H),int); cid=0
    for sx in range(W):
        for sy in range(H):
            if blocked[sx,sy] or comp[sx,sy]>=0: continue
            dq=deque([(sx,sy)]); comp[sx,sy]=cid
            while dq:
                x,y=dq.popleft()
                for dx,dy in ((1,0),(-1,0),(0,1),(0,-1)):
                    u,v=x+dx,y+dy
                    if 0<=u<W and 0<=v<H and not blocked[u,v] and comp[u,v]<0:
                        comp[u,v]=cid; dq.append((u,v))
            cid+=1
    P={3:segs[0][0],1:segs[1][0],2:segs[2][0]}
    def sides(pt):
        out=[]
        for ang in np.linspace(0,2*math.pi,36,endpoint=False):
            for r in (4,6,8):
                x=pt[0]+r*h*math.cos(ang); y=pt[1]+r*h*math.sin(ang)
                gx=int((x-x0)/h); gy=int((y-y0)/h)
                if 0<=gx<W and 0<=gy<H and comp[gx,gy]>=0:
                    out.append((comp[gx,gy],(gx,gy))); break
        return out
    res_=[]
    for (a,b,mid) in ((3,1,0),(1,2,1),(2,3,2)):
        sa=sides(P[a]); sb=sides(P[b])
        common=set(c for c,_ in sa)&set(c for c,_ in sb)
        if not common: continue
        c=min(common)
        ga=[g for cc,g in sa if cc==c][0]; gb=[g for cc,g in sb if cc==c][0]
        # BFS path ga->gb within component
        prev={ga:None}; dq=deque([ga])
        while dq:
            x,y=dq.popleft()
            if (x,y)==gb: break
            for dx,dy in ((1,0),(-1,0),(0,1),(0,-1),(1,1),(1,-1),(-1,1),(-1,-1)):
                u,v=x+dx,y+dy
                if 0<=u<W and 0<=v<H and comp[u,v]==c and (u,v) not in prev:
                    prev[(u,v)]=(x,y); dq.append((u,v))
        path=[]; g=gb
        while g is not None: path.append((x0+(g[0]+0.5)*h,y0+(g[1]+0.5)*h)); g=prev[g]
        path=path[::-1]
        alpha=[P[a]]+path+[P[b]]
        ls=LineString(alpha).simplify(h*0.5)
        for delta in (2.5*h,1.8*h,1.2*h,0.8*h):
            poly=ls.buffer(delta,quad_segs=8)
            ring=list(poly.exterior.coords)[:-1]
            cnt=sum(len(LineString(ring+[ring[0]]).intersection(l).geoms) if hasattr(LineString(ring+[ring[0]]).intersection(l),'geoms') else (0 if LineString(ring+[ring[0]]).intersection(l).is_empty else 1) for l in lines)
            if cnt==4:
                res_.append(((a,b),mid,ring,list(ls.coords)) if want_alpha else ((a,b),mid,ring)); break
    return res_


==> anc/corner_twists/famrun.py <==
import sys, json, warnings
warnings.filterwarnings('ignore')
import os; H=os.path.dirname(os.path.abspath(__file__)); sys.path[:0]=[H, os.path.join(H,'..')]
import snappy, spherogram
from famcore import corner_circles, pd_from_2d
def name_of(M):
    try:
        if M.solution_type() in ('all tetrahedra positively oriented','contains negatively oriented tetrahedra'):
            ids=[str(x).split('(')[0] for x in M.identify()]
            pref=[i for i in ids if i[0].isdigit() and '_' in i and '^' not in i] or [i for i in ids if i.startswith('K')] or ids
            return pref[0] if pref else 'hyp:%.4f'%M.volume()
    except Exception: pass
    G=M.fundamental_group()
    if G.num_generators()==0: return '0_1'
    if G.num_generators()==1 and not G.relators(): return '0_1'
    r=G.relators()
    if G.num_generators()==2 and len(r)==1:
        from collections import Counter
        return 'T'+str(tuple(sorted(Counter(r[0].lower()).values())))
    return 'nonhyp'
def family(segs, ks=(-3,-2,-1,1,2,3)):
    out=[]
    for (pair,mid,ring) in corner_circles(segs):
        K=[]
        for i,s in enumerate(segs):
            for p in s[:-1]: K.append((p[0],p[1],i))
        C=[(x,y,'c') for x,y in ring]
        def over(a,b):
            if a=='c': return b==mid
            if b=='c': return a!=mid
            return (b-a)%3==1
        PD,n=pd_from_2d([K,C],over)
        L=spherogram.Link(PD)
        lens=[len(c) for c in L.link_components]
        ci=[i for i,c in enumerate(L.link_components) if len(c)==4]
        if len(ci)!=1: out.append((pair,'ambiguous',lens)); continue
        ci=ci[0]; E=L.exterior()
        link_id=name_of(E)
        res={}
        for k in ks:
            F=E.copy(); f=[(0,0)]*2; f[ci]=(1,k); F.dehn_fill(f); F=F.filled_triangulation()
            res[k]=name_of(F)
        out.append((pair,link_id,res))
    return out
if __name__=='__main__':
    from twist import segments
    segs=[[ (x,y) for x,y in s] for s in segments(1)]
    for r in family(segs): print('D_1 test:',r)


==> anc/corner_twists/fraccheck.py <==
import sys, json, warnings; warnings.filterwarnings('ignore')
import os; sys.path.insert(0,os.path.dirname(os.path.abspath(__file__)))
import snappy, spherogram
from fractions import Fraction
from famrun import name_of
fam=json.load(open(os.path.join(os.path.dirname(os.path.abspath(__file__)),'fam_results.json')))
def cf(a):
    x=Fraction(a[-1])
    for t in a[-2::-1]: x=t+1/x
    return x
def S(p,q):
    if abs(p)==1: return '0_1'
    L=spherogram.RationalTangle(q,p).denominator_closure()  # 2-bridge knot S(p,q)
    return name_of(L.exterior())
def same(a,b):
    if a==b: return True
    try:
        return snappy.Manifold(a).is_isometric_to(snappy.Manifold(b))
    except Exception: return False
rows=[('3_1',(3,1),[2],'C(n,2)'),
      ('6_3',(3,1),[1,1,1,2],'C(n,1,1,1,2)'),('7_7',(2,3),[1,1,1,2],'C(n,1,1,1,2)'),
      ('9_31',(2,3),[2,1,1,1,1,2],'C(n,2,1,1,1,1,2)'),('7_7',(1,2),[1,1,1,1,1,1,2],'C(n,1,1,1,1,1,1,2)'),
      ('7_6',(3,1),[1,1,1,2,1,2],'C(n,1,1,1,2,1,2)'),('9_14',(2,3),[1,1,3,1,1,1,2],'C(n,1,1,3,1,1,1,2)')]
for knot,pair,tail,lab in rows:
    f=[e for e in fam[knot] if tuple(e[0])==pair][0][2]
    f['0']=knot
    out=[]
    for n in range(-7,8):
        fr=cf([n]+tail); p,q=fr.numerator,fr.denominator
        nm=S(p,q)
        hits=[j for j,v in f.items() if v==nm]
        out.append((n,f'{p}/{q}',nm,hits))
    print(lab,knot,pair); print('  ',[o for o in out if o[3]])


==> anc/corner_twists/identify_links.out <==
C(n,2): twist knots | from 3_1 (3, 1) | isometric: True | c->c maps: [[[1, 0], [1, -1]], [[-1, 0], [-1, 1]]]
C(2k+1,1,1,1,2) | from 6_3 (3, 1) | isometric: True | c->c maps: [[[-1, 0], [0, 1]], [[-1, 0], [0, 1]]]
C(2k,1,1,1,2) | from 7_7 (2, 3) | isometric: True | c->c maps: [[[-1, 0], [0, -1]], [[1, 0], [0, 1]]]
C(2k,2,1,1,1,1,2) | from 9_31 (2, 3) | isometric: True | c->c maps: [[[-1, 0], [-2, -1]], [[1, 0], [2, 1]]]
C(2k,1,1,1,1,1,1,2) | from 7_7 (1, 2) | isometric: True | c->c maps: [[[-1, 0], [-1, 1]], [[1, 0], [1, -1]]]
C(2k,1,1,1,2,1,2) | from 7_6 (3, 1) | isometric: True | c->c maps: [[[-1, 0], [-1, 1]], [[-1, 0], [-1, 1]]]
C(2k,1,1,3,1,1,1,2) | from 9_14 (2, 3) | isometric: True | c->c maps: [[[1, 0], [1, -1]], [[1, 0], [1, -1]]]


==> anc/corner_twists/identify_links.py <==
"""Theorem 7.5: for each family, SnapPy finds an isometry from the exterior of K0 u c (K0 in the census, c a corner
circle) to the exterior of C(a1,tail) u c' (c' a crossing circle around the first twist region of a 4-plat)
mapping the cusp of c to the cusp of c'; the cusp matrices are printed."""
import sys, json, warnings
warnings.filterwarnings('ignore')
import os; H=os.path.dirname(os.path.abspath(__file__)); sys.path[:0]=[H,os.path.join(H,'..')]
import snappy, spherogram
from famcore import corner_circles, pd_from_2d
from plat import plat
data=json.load(open(os.path.join(H,'..','census_data.json')))
def census_link(knot,pair):
    segs=[[tuple(p) for p in a] for a in data[knot]['segments']]
    for (pr,mid,ring) in corner_circles(segs):
        if tuple(pr)!=tuple(pair): continue
        K=[(p[0],p[1],i) for i,s in enumerate(segs) for p in s[:-1]]
        C=[(x,y,'c') for x,y in ring]
        def over(a,b):
            if a=='c': return b==mid
            if b=='c': return a!=mid
            return (b-a)%3==1
        PD,n=pd_from_2d([K,C],over); L=spherogram.Link(PD)
        ci=[i for i,c in enumerate(L.link_components) if len(c)==4][0]
        return L.exterior(), ci
def std_link(tail, a1):
    word=[(2,a1)]+[((1 if i%2==0 else 2), (-t if i%2==0 else t)) for i,t in enumerate(tail)]
    for cr in (((0,1),(2,3)),((0,3),(1,2))):
        comps,over=plat(word,True,cr); PD,_=pd_from_2d(comps,over); L=spherogram.Link(PD)
        if len(L.link_components)==2: break
    ci=[i for i,c in enumerate(L.link_components) if len(c)==4]
    assert len(L.link_components)==2 and len(ci)==1
    return L.exterior(), ci[0]
cases0=[('3_1',(3,1),[2],0,'C(n,2): twist knots'),
       ('6_3',(3,1),[1,1,1,2],1,'C(2k+1,1,1,1,2)'),
       ('7_7',(2,3),[1,1,1,2],2,'C(2k,1,1,1,2)'),
       ('9_31',(2,3),[2,1,1,1,1,2],2,'C(2k,2,1,1,1,1,2)'),
       ('7_7',(1,2),[1,1,1,1,1,1,2],2,'C(2k,1,1,1,1,1,1,2)'),
       ('7_6',(3,1),[1,1,1,2,1,2],2,'C(2k,1,1,1,2,1,2)'),
       ('9_14',(2,3),[1,1,3,1,1,1,2],2,'C(2k,1,1,3,1,1,1,2)')]
cases=cases0
for knot,pair,tail,a1,label in cases:
    try:
        E,ci=census_link(knot,pair); S,si=std_link(tail,a1)
    except AssertionError:
        print(label,'std link construction failed'); continue
    try: isos=E.is_isometric_to(S,return_isometries=True)
    except Exception as e: isos=[]; print('  isometry check failed',e)
    good=[]
    for iso in isos:
        cp=iso.cusp_images()
        if cp[ci]!=si: continue
        M=iso.cusp_maps()[ci]
        # c's longitude is null-homologous (lk=0): must map to +-longitude; record matrix
        good.append([[int(M[0,0]),int(M[0,1])],[int(M[1,0]),int(M[1,1])]])
    print(label,'| from',knot,pair,'| isometric:',bool(isos),'| c->c maps:',good[:2],flush=True)


==> anc/corner_twists/newcensus.json <==
{"9_2": {"crossings": 12, "c": {"12": 4, "23": 7, "13": 1}, "scale": 1, "segments": [[[75000, 0], [64833, -54167], [27000, -100000], [-12833, -72500], [-22833, -97833], [-76250, 44000], [-37952, 65611], [-37187, 66109], [-36422, 66608], [-35666, 67101], [-34986, 67568], [-21480, 81074], [-21419, 81130], [-21352, 81179], [-21281, 81221], [-20532, 81617], [-20459, 81651], [-20383, 81677], [-20305, 81697], [-20225, 81708], [-20145, 81712], [21861, 81712], [21946, 81708], [22029, 81695], [22111, 81674], [22190, 81644], [22266, 81607], [22949, 81224], [23656, 80967], [24490, 80800], [25386, 80621], [25460, 80603], [25532, 80578], [25602, 80546], [26370, 80151], [27054, 79820], [27846, 79661], [28741, 79482], [28806, 79467], [29677, 79218], [29750, 79194], [29821, 79163], [30638, 78754], [31379, 78384], [32052, 78204], [32856, 78204], [32940, 78200], [33024, 78187], [33105, 78166], [33184, 78136], [33959, 77802], [33972, 77797], [34684, 77475], [35487, 77315], [36383, 77135], [36464, 77115], [36542, 77086], [37351, 76746], [37446, 76698], [38083, 76328], [39738, 75997], [39819, 75976], [40670, 75715], [40756, 75683], [40838, 75642], [40915, 75593], [41481, 75180], [42198, 75037], [43094, 74858], [43096, 74857], [43990, 74675], [44075, 74654], [44157, 74623], [44236, 74584], [44309, 74536], [44377, 74481], [44880, 74033], [45554, 73898], [46450, 73719], [47345, 73540], [47434, 73517], [47520, 73484], [48350, 73113], [48383, 73098], [49200, 72689], [49846, 72366], [50567, 72357], [50586, 72356], [51486, 72324], [51564, 72317], [51642, 72303], [51718, 72282], [51792, 72253], [51862, 72218], [51929, 72176], [51992, 72128], [52510, 71688], [53196, 71551], [54091, 71372], [54987, 71193], [55070, 71171], [55151, 71142], [55228, 71104], [55301, 71058], [55369, 71005], [55883, 70556], [56557, 70411], [58342, 70054], [58426, 70032], [58508, 70002], [58586, 69964], [58659, 69917], [59273, 69481], [59953, 69264], [60802, 69094], [61698, 68915], [61783, 68893], [61865, 68863], [61943, 68824], [62667, 68414], [63350, 68117], [64158, 67955], [65053, 67776], [65139, 67754], [65222, 67723], [66026, 67372], [66035, 67368], [66695, 67070], [67440, 66969], [67515, 66955], [67590, 66935], [67661, 66907], [67730, 66873], [67796, 66832], [67857, 66786], [67914, 66734], [77600, 57049], [77658, 56984], [77709, 56914], [77752, 56840], [77787, 56761], [77814, 56678], [77832, 56594], [77970, 55738], [77978, 55672], [77980, 55606], [77980, 3556], [77151, 1346]], [[77151, 1346], [76323, 3556], [76323, 55540], [76238, 56066], [66940, 65365], [66352, 65444], [66274, 65459], [66197, 65481], [66123, 65510], [65358, 65855], [64641, 66168], [63833, 66330], [62937, 66509], [62852, 66531], [62769, 66562], [61965, 66912], [61888, 66951], [61243, 67316], [60477, 67469], [59582, 67648], [59492, 67671], [58645, 67942], [58566, 67972], [58490, 68010], [58418, 68056], [57844, 68463], [57122, 68608], [56226, 68787], [56215, 68789], [55326, 68980], [55245, 69002], [55166, 69032], [55091, 69069], [55021, 69114], [54955, 69166], [54445, 69611], [53766, 69747], [52871, 69926], [51975, 70105], [51894, 70125], [51815, 70154], [51740, 70191], [51668, 70234], [51602, 70285], [51139, 70678], [50536, 70700], [49635, 70711], [49560, 70715], [49487, 70727], [49414, 70744], [49343, 70768], [49275, 70799], [48458, 71207], [47658, 71607], [46929, 71933], [44334, 72452], [44248, 72474], [44166, 72504], [44087, 72544], [44013, 72591], [43944, 72646], [43441, 73096], [42768, 73233], [40978, 73591], [40891, 73613], [40808, 73644], [40728, 73685], [40653, 73733], [40052, 74171], [39372, 74380], [38518, 74550], [37622, 74730], [37534, 74752], [37449, 74785], [37368, 74826], [36658, 75239], [35976, 75527], [35162, 75689], [34267, 75868], [34176, 75892], [34089, 75926], [33296, 76283], [32685, 76547], [31943, 76547], [31871, 76550], [31799, 76559], [31729, 76575], [30870, 76804], [30790, 76830], [30713, 76864], [29896, 77272], [29149, 77646], [28384, 77864], [27521, 78036], [26625, 78215], [26557, 78232], [26491, 78254], [26427, 78282], [25639, 78663], [25622, 78672], [24947, 79019], [24165, 79175], [23270, 79354], [23209, 79369], [23149, 79388], [22319, 79690], [22257, 79715], [22197, 79745], [21645, 80055], [-19939, 80055], [-20396, 79814], [-33868, 66342], [-33924, 66291], [-33984, 66245], [-34735, 65729], [-34752, 65718], [-35517, 65219], [-36283, 64721], [-37048, 64222], [20167, 79917], [66833, 64833], [24167, 30583], [52250, 15667], [-10833, 12750], [-37500, -64917]], [[-37500, -64917], [-54250, -54083], [-23667, -27333], [-11417, -34000], [6833, -67750], [28833, -39167], [-18250, -18833], [65253, -1969], [65604, -3165], [66102, -4305], [66736, -5370], [67497, -6345], [68371, -7214], [69344, -7963], [70401, -8583], [71524, -9065], [72694, -9400], [73894, -9586], [75104, -9619], [76305, -9501], [77478, -9235], [78604, -8824], [79667, -8277], [80650, -7603], [81538, -6814], [82318, -5922], [82977, -4943], [83507, -3892], [83900, -2786], [84150, -1643], [84254, -482], [84212, 679], [84025, 1823], [83698, 2930], [83235, 3984], [82646, 4969], [81941, 5869], [81131, 6671], [80229, 7363], [79251, 7934], [78213, 8377], [77130, 8685], [76022, 8854], [74904, 8883], [73796, 8772], [72713, 8523], [71674, 8142], [70695, 7635], [69789, 7012], [68972, 6282], [68255, 5459], [67649, 4555], [67163, 3585], [66803, 2566], [66575, 1513], [66482, 444], [66523, -625], [66697, -1677], [67000, -2695], [67428, -3664], [67971, -4568], [68622, -5394], [69368, -6129], [70198, -6762], [71097, -7285], [72051, -7689], [73045, -7970], [74063, -8122], [75088, -8146], [76104, -8042], [77096, -7812], [78047, -7460], [78944, -6994], [79772, -6421], [80518, -5751], [81173, -4995], [81725, -4167], [82167, -3279], [82494, -2346], [82700, -1383], [82783, -405], [82743, 571], [82581, 1531], [82302, 2460], [81909, 3343], [81411, 4166], [80816, 4918], [80134, 5586], [79376, 6162], [78555, 6636], [77685, 7001], [76779, 7254], [75853, 7391], [74920, 7410], [73996, 7312], [73095, 7100], [72231, 6778], [71418, 6352], [70668, 5829], [69992, 5219], [69400, 4532], [68901, 3779], [68503, 2972], [68209, 2126], [68025, 1253], [67953, 367], [67992, -517], [68141, -1385], [68396, -2225], [68754, -3022], [69207, -3765], [69747, -4442], [70365, -5044], [71051, -5561], [71793, -5986], [72579, -6314], [73396, -6539], [74232, -6659], [75072, -6673], [75904, -6582], [76714, -6389], [77490, -6096], [78220, -5710], [78893, -5238], [79498, -4688], [80027, -4068], [80473, -3391], [80828, -2666], [81088, -1906], [81250, -1122], [81311, -329], [81274, 463], [81137, 1240], [80906, 1990], [80583, 2701], [80176, 3364], [79691, 3967], [79137, 4502], [78523, 4961], [77860, 5337], [77158, 5626], [76428, 5823], [75684, 5927], [74936, 5937], [74196, 5853], [73477, 5677], [72788, 5414], [72142, 5069], [71547, 4647], [71012, 4156], [70545, 3605], [70154, 3003], [69842, 2359], [69615, 1686], [69475, 992], [69424, 290], [69461, -409], [69585, -1094], [75000, 0]]], "from": ["3_1", [3, 1], -3]}, "10_1": {"crossings": 14, "c": {"12": 4, "23": 7, "13": 3}, "scale": 1, "segments": [[[73840, 0], [93367, -88198], [-17229, -91480], [-34049, -1313], [-79419, 19281], [-36708, 63432], [-38354, 62707], [-39913, 62019], [-41129, 60832], [-41167, 60798], [-41209, 60768], [-41253, 60742], [-41300, 60720], [-42841, 60099], [-42888, 60082], [-42937, 60070], [-42987, 60063], [-43037, 60060], [-95201, 60060], [-95249, 60063], [-95297, 60069], [-95344, 60080], [-95389, 60095], [-95433, 60114], [-95475, 60138], [-95515, 60165], [-96753, 61087], [-96794, 61121], [-96831, 61158], [-96864, 61199], [-96893, 61244], [-96917, 61291], [-96937, 61340], [-96951, 61391], [-96960, 61443], [-96964, 61496], [-96963, 61548], [-96956, 61601], [-96944, 61652], [-96927, 61703], [-96312, 63247], [-96290, 63295], [-96263, 63341], [-96232, 63384], [-96196, 63424], [-93652, 65968], [-88564, 71055], [-86020, 73599], [-84749, 74871], [-78389, 81231], [-77117, 82502], [-72029, 87590], [-70758, 88862], [-64398, 95222], [-63126, 96493], [-60582, 99037], [-60546, 99070], [-60507, 99100], [-60465, 99126], [-59001, 99934], [-58954, 99958], [-58904, 99976], [-58852, 99989], [-58800, 99997], [-58747, 100000], [81556, 100000], [81615, 99997], [81673, 99987], [81730, 99970], [83300, 99418], [83348, 99398], [83395, 99374], [83438, 99345], [83479, 99312], [83516, 99275], [83549, 99234], [83578, 99190], [83602, 99144], [83622, 99095], [83636, 99045], [83646, 98994], [83651, 98942], [83650, 98889], [83644, 98837], [83375, 97204], [83364, 97151], [83347, 97099], [83324, 97049], [83297, 97002], [83265, 96958], [83229, 96918], [77011, 90700], [76926, 89156], [76926, 1032], [75940, 75]], [[75940, 75], [75875, 1032], [75875, 89171], [75876, 89200], [75973, 90958], [75979, 91013], [75990, 91066], [76007, 91118], [76030, 91169], [76057, 91216], [76089, 91260], [76126, 91301], [82366, 97541], [82536, 98573], [81466, 98949], [-58612, 98949], [-59892, 98242], [-61111, 97022], [-62383, 95751], [-71287, 86847], [-73830, 84303], [-75102, 83031], [-76374, 81760], [-85278, 72856], [-86549, 71584], [-87821, 70312], [-92909, 65225], [-94181, 63953], [-95376, 62757], [-95802, 61689], [-95027, 61111], [-43139, 61111], [-41789, 61656], [-40579, 62837], [-40544, 62869], [-40506, 62897], [-40466, 62921], [-40424, 62942], [-37132, 64394], [-95418, 62026], [81963, 98454], [-55380, 36264], [-62600, -83440], [66456, -88855], [-54314, 1969], [-36920, -63913]], [[-36920, -63913], [-5415, 34295], [30603, 63995], [73102, 11650], [33967, 54314], [70110, 5081], [70785, 5493], [71505, 5815], [72257, 6044], [73029, 6176], [73810, 6210], [74586, 6147], [75346, 5987], [76078, 5733], [76770, 5391], [77411, 4967], [77993, 4466], [78506, 3898], [78942, 3273], [79295, 2600], [79560, 1890], [79733, 1154], [79813, 405], [79798, -345], [79689, -1086], [79489, -1805], [79202, -2490], [78831, -3133], [78385, -3722], [77870, -4249], [77295, -4705], [76669, -5085], [76002, -5382], [75306, -5592], [74591, -5713], [73869, -5743], [73151, -5683], [72449, -5534], [71773, -5298], [71134, -4981], [70542, -4587], [70006, -4124], [69533, -3599], [69132, -3021], [68807, -2399], [68564, -1743], [68406, -1065], [68334, -374], [68349, 318], [68450, 1001], [68636, 1662], [68902, 2294], [69245, 2885], [69657, 3426], [70132, 3910], [70662, 4329], [71239, 4677], [71853, 4948], [72493, 5140], [73151, 5250], [73814, 5276], [74473, 5220], [75118, 5081], [75738, 4863], [76324, 4571], [76866, 4208], [77357, 3782], [77789, 3300], [78156, 2769], [78452, 2198], [78673, 1597], [78817, 975], [78881, 342], [78866, -291], [78771, -915], [78600, -1520], [78355, -2097], [78040, -2636], [77662, -3130], [77227, -3571], [76742, -3952], [76215, -4268], [75654, -4515], [75069, -4689], [74469, -4787], [73864, -4810], [73263, -4756], [72676, -4628], [72112, -4428], [71580, -4160], [71087, -3829], [70642, -3440], [70250, -3000], [69918, -2516], [69650, -1997], [69451, -1450], [69322, -885], [69265, -311], [69281, 264], [69369, 830], [69526, 1378], [69749, 1900], [70036, 2388], [70379, 2834], [70775, 3232], [71215, 3576], [71693, 3860], [72201, 4082], [72730, 4237], [73272, 4324], [73819, 4343], [74361, 4292], [74890, 4175], [75399, 3993], [75878, 3750], [76321, 3450], [76721, 3098], [77072, 2701], [77370, 2264], [77609, 1796], [77786, 1304], [77900, 795], [77949, 279], [77933, -237], [77853, -745], [77710, -1236], [77508, -1704], [77249, -2140], [76940, -2538], [76585, -2893], [76189, -3199], [75761, -3452], [75306, -3648], [74832, -3785], [74348, -3861], [73860, -3876], [73376, -3829], [72904, -3722], [72452, -3558], [72026, -3340], [71632, -3071], [71278, -2756], [70967, -2401], [70704, -2012], [70493, -1595], [70338, -1157], [70239, -706], [70197, -247], [70214, 210], [70287, 660], [70415, 1094], [70596, 1507], [70827, 1892], [71102, 2243], [71418, 2555], [71768, 2823], [73840, 0]]], "from": ["4_1", [3, 1], 3]}, "10_10": {"crossings": 12, "c": {"12": 4, "23": 6, "13": 2}, "scale": 1, "segments": [[[75000, 0], [71167, 8917], [-43917, -46667], [-27167, 51167], [27500, 35000], [-19583, 61083], [-37469, 64481], [-36766, 64532], [-36062, 64582], [-34656, 64682], [-33253, 64783], [-32753, 64810], [-32392, 64449], [-32362, 64422], [-32330, 64398], [-32296, 64376], [-32261, 64359], [-32223, 64344], [-32185, 64333], [-32146, 64325], [-31456, 64225], [-31441, 64224], [-28638, 63912], [-27946, 63835], [-27409, 63754], [-27012, 63356], [-26980, 63328], [-26946, 63302], [-26910, 63281], [-26872, 63262], [-26832, 63248], [-26791, 63237], [-26749, 63231], [-26707, 63228], [-26004, 63223], [-25422, 63223], [-24970, 62937], [-24930, 62915], [-24888, 62897], [-24262, 62665], [-24211, 62649], [-24158, 62640], [-23457, 62562], [-22757, 62485], [-21355, 62329], [-20012, 62180], [-19435, 61952], [-18822, 61645], [-17561, 61015], [-16930, 60700], [-15669, 60069], [-15054, 59761], [-14516, 59437], [-14055, 58976], [-14044, 58964], [-13530, 58488], [-13492, 58456], [-13450, 58429], [-13405, 58407], [-11461, 57573], [-10813, 57296], [-10189, 57028], [-9659, 56723], [-9202, 56266], [-9183, 56248], [-8661, 55784], [-8626, 55756], [-8588, 55731], [-8548, 55711], [-7260, 55138], [-6616, 54852], [-5971, 54566], [-5327, 54279], [-4683, 53993], [-4088, 53729], [-3605, 53349], [-3125, 52869], [-3091, 52838], [-3053, 52811], [-2473, 52436], [-2437, 52415], [-2398, 52398], [-1744, 52136], [-1089, 51874], [-470, 51626], [43, 51309], [505, 50847], [538, 50817], [1077, 50378], [1108, 50355], [1141, 50334], [1176, 50317], [1820, 50031], [3109, 49458], [3753, 49172], [4397, 48885], [5627, 48339], [6095, 47937], [6582, 47450], [6610, 47424], [6640, 47401], [6672, 47381], [7270, 47034], [7327, 47007], [8636, 46483], [9246, 46239], [9742, 45898], [10212, 45428], [10260, 45386], [10816, 44972], [10857, 44945], [10900, 44923], [12188, 44351], [12833, 44064], [14121, 43492], [14766, 43205], [15342, 42949], [15795, 42525], [16289, 42031], [16322, 42001], [16358, 41975], [16397, 41952], [17014, 41633], [17052, 41616], [17707, 41354], [18961, 40852], [19441, 40487], [19919, 40009], [19949, 39981], [19983, 39956], [20556, 39567], [20589, 39547], [20624, 39530], [21268, 39243], [21913, 38957], [22557, 38671], [24488, 37812], [25054, 37554], [25497, 37111], [25995, 36612], [26029, 36582], [26065, 36556], [26103, 36533], [26144, 36515], [26792, 36259], [26814, 36250], [27437, 36043], [27938, 35741], [42358, 21321], [42857, 20823], [45350, 18330], [45848, 17831], [46845, 16834], [47344, 16336], [48341, 15339], [48839, 14840], [49338, 14342], [50834, 12846], [51332, 12347], [51831, 11849], [52329, 11350], [52828, 10852], [53825, 9855], [53859, 9824], [53896, 9797], [53936, 9774], [53978, 9755], [54022, 9741], [54067, 9732], [54730, 9630], [54763, 9626], [54796, 9625], [71591, 9625], [72002, 9365], [75956, 5411], [76454, 4912], [76831, 4536], [76846, 4020], [76846, 501], [76743, -93]], [[76743, -93], [77719, 501], [77719, 4039], [77698, 4736], [77694, 4777], [77687, 4817], [77677, 4857], [77662, 4895], [77644, 4932], [77622, 4968], [77598, 5001], [77570, 5031], [72585, 10016], [72549, 10049], [72509, 10077], [71951, 10430], [71915, 10450], [71878, 10467], [71839, 10480], [71799, 10490], [71758, 10496], [71717, 10498], [54830, 10498], [54341, 10573], [53445, 11469], [52946, 11967], [52448, 12466], [51949, 12964], [51451, 13463], [49955, 14959], [49456, 15457], [48958, 15956], [47961, 16953], [47462, 17451], [46465, 18448], [45967, 18947], [43474, 21440], [42975, 21938], [28518, 36396], [28478, 36431], [28434, 36461], [27846, 36815], [27804, 36838], [27759, 36855], [27102, 37074], [26549, 37293], [26114, 37728], [25615, 38226], [25587, 38253], [25556, 38276], [25523, 38297], [25488, 38315], [24848, 38607], [24844, 38609], [22911, 39468], [22267, 39754], [21623, 40041], [21014, 40311], [20507, 40655], [20037, 41124], [19993, 41163], [19443, 41583], [19410, 41605], [19376, 41624], [19340, 41641], [18031, 42164], [17396, 42418], [16858, 42696], [16397, 43157], [15885, 43636], [15848, 43667], [15808, 43694], [15764, 43716], [15120, 44003], [14476, 44289], [13831, 44575], [13187, 44862], [11899, 45434], [11299, 45701], [10807, 46067], [10331, 46543], [10301, 46570], [10269, 46594], [9700, 46986], [9659, 47011], [9615, 47031], [7680, 47805], [7159, 48108], [6700, 48566], [6676, 48588], [6147, 49042], [6114, 49068], [6078, 49091], [6040, 49110], [4752, 49683], [4107, 49969], [3463, 50256], [2174, 50828], [1583, 51091], [1107, 51480], [624, 51962], [586, 51996], [545, 52025], [-43, 52388], [-76, 52407], [-110, 52422], [-2035, 53192], [-2541, 53519], [-3006, 53985], [-3045, 54019], [-3592, 54448], [-3621, 54469], [-3652, 54488], [-3684, 54504], [-4328, 54790], [-4973, 55077], [-6261, 55649], [-6905, 55936], [-8132, 56481], [-8593, 56892], [-9083, 57381], [-9111, 57407], [-9142, 57430], [-9174, 57451], [-9776, 57797], [-9821, 57820], [-11117, 58376], [-11765, 58653], [-12414, 58931], [-12992, 59179], [-13444, 59599], [-13937, 60091], [-13976, 60126], [-14020, 60156], [-14617, 60517], [-14648, 60534], [-15279, 60849], [-16540, 61480], [-19062, 62741], [-19097, 62757], [-19745, 63013], [-19782, 63025], [-19819, 63034], [-19857, 63040], [-21960, 63274], [-22660, 63352], [-23361, 63430], [-24009, 63502], [-24542, 63699], [-25062, 64028], [-25098, 64048], [-25135, 64065], [-25174, 64078], [-25214, 64088], [-25254, 64094], [-25295, 64096], [-25999, 64096], [-26521, 64100], [-26893, 64472], [-26927, 64503], [-26965, 64530], [-27005, 64553], [-27047, 64571], [-27091, 64585], [-27136, 64595], [-27824, 64699], [-27841, 64702], [-28542, 64780], [-31338, 65090], [-31877, 65168], [-32273, 65564], [-32303, 65592], [-32336, 65616], [-32371, 65637], [-32407, 65655], [-32445, 65670], [-32484, 65681], [-32524, 65688], [-32565, 65692], [-32605, 65691], [-33304, 65654], [-33312, 65653], [-35421, 65503], [-36125, 65452], [-37531, 65352], [-64500, 11833], [-70833, -64667], [-18333, -100000], [63917, -25750], [-7667, -3833], [-37500, -64917]], [[-37500, -64917], [-60333, -57833], [-55000, -23167], [-24667, 29583], [-27667, 4833], [59833, -56667], [73646, -5058], [73043, -4832], [72476, -4535], [71951, -4172], [71477, -3749], [71060, -3273], [70707, -2752], [70422, -2194], [70209, -1607], [70070, -1002], [70007, -387], [70020, 229], [70109, 835], [70270, 1423], [70502, 1985], [70799, 2511], [71158, 2994], [71571, 3427], [72032, 3805], [72534, 4121], [73068, 4372], [73627, 4554], [74201, 4666], [74781, 4706], [75359, 4675], [75927, 4573], [76474, 4403], [76994, 4167], [77479, 3872], [77921, 3520], [78315, 3119], [78655, 2674], [78936, 2194], [79155, 1685], [79308, 1156], [79395, 614], [79414, 69], [79367, -471], [79253, -999], [79077, -1506], [78841, -1985], [78549, -2429], [78206, -2832], [77819, -3187], [77393, -3491], [76935, -3738], [76453, -3926], [75954, -4053], [75447, -4117], [74938, -4118], [74435, -4056], [73947, -3934], [73480, -3754], [73042, -3518], [72637, -3233], [72274, -2901], [71955, -2530], [71687, -2124], [71471, -1691], [71312, -1237], [71210, -770], [71167, -297], [71183, 175], [71255, 639], [71384, 1088], [71566, 1515], [71798, 1914], [72076, 2279], [72394, 2605], [72748, 2887], [73131, 3123], [73538, 3308], [73963, 3440], [74397, 3519], [74835, 3544], [75270, 3515], [75695, 3432], [76105, 3299], [76492, 3118], [76852, 2892], [77178, 2625], [77468, 2321], [77716, 1987], [77920, 1627], [78076, 1248], [78184, 854], [78242, 453], [78251, 51], [78210, -346], [78121, -733], [77985, -1103], [77807, -1451], [77589, -1772], [77334, -2062], [77048, -2316], [76735, -2531], [76400, -2705], [76049, -2835], [75688, -2920], [75321, -2960], [74955, -2954], [74596, -2904], [74248, -2810], [75000, 0]]], "from": ["6_3", [3, 1], 2]}, "10_133": {"crossings": 24, "c": {"12": 9, "23": 5, "13": 10}, "scale": 1, "segments": [[[-33290, -63644], [-30971, -62758], [-28960, -62745], [-27954, -62739], [-26949, -62733], [-25944, -62726], [-24938, -62720], [-23933, -62714], [-22928, -62707], [-21922, -62701], [-20917, -62695], [-19911, -62688], [-17901, -62676], [-16895, -62669], [-14885, -62657], [-13879, -62650], [-11869, -62638], [-10863, -62632], [-9858, -62625], [-8852, -62619], [-5836, -62600], [-4831, -62594], [-3826, -62587], [-1815, -62575], [-810, -62568], [196, -62562], [278, -62565], [360, -62577], [1292, -62749], [1377, -62769], [1460, -62798], [1539, -62835], [1614, -62879], [1685, -62931], [1750, -62990], [10281, -71521], [12414, -73653], [13124, -74364], [20234, -81474], [20945, -82184], [21655, -82895], [36577, -97817], [37038, -98256], [37652, -98256], [38194, -98204], [38419, -97905], [38549, -97123], [38714, -96131], [38880, -95139], [38902, -95041], [38936, -94945], [39307, -94060], [39330, -94009], [39684, -93298], [39889, -91453], [40000, -90453], [40222, -88455], [40236, -88368], [40259, -88283], [40290, -88201], [40329, -88123], [40376, -88049], [40803, -87444], [40883, -86756], [40883, -85801], [40887, -85712], [40901, -85625], [40923, -85539], [40954, -85457], [40993, -85377], [41040, -85302], [41094, -85232], [41520, -84736], [41520, -83049], [41525, -82962], [41538, -82876], [41559, -82792], [41589, -82710], [41933, -81893], [42158, -81170], [42158, -80297], [42162, -80215], [42173, -80134], [42192, -80054], [42219, -79976], [42252, -79902], [42293, -79831], [42719, -79157], [42897, -78406], [43002, -77459], [43335, -74462], [43340, -74423], [43493, -73444], [43512, -73355], [43540, -73269], [43576, -73186], [43621, -73108], [43674, -73034], [44129, -72466], [44223, -71712], [44348, -70715], [44473, -69717], [44598, -68720], [44602, -68687], [44763, -67707], [44782, -67621], [44808, -67538], [44844, -67458], [44886, -67382], [44937, -67311], [45345, -66788], [45345, -66083], [45350, -65997], [45362, -65911], [45549, -64983], [45574, -64886], [45611, -64794], [45657, -64705], [46050, -64052], [46140, -63243], [46362, -61244], [46584, -59246], [46599, -59155], [46624, -59066], [46658, -58980], [46700, -58898], [47112, -58203], [47258, -57508], [47258, -56593], [47262, -56511], [47273, -56430], [47292, -56351], [47318, -56273], [47352, -56199], [47392, -56128], [47439, -56061], [47890, -55475], [48006, -54736], [48115, -53756], [48337, -51758], [48448, -50758], [48466, -50654], [48689, -49709], [48716, -49616], [48754, -49527], [48801, -49443], [49170, -48860], [49170, -48107], [49175, -48020], [49188, -47934], [49209, -47850], [49485, -46958], [49515, -46877], [49808, -46184], [49808, -44350], [49812, -44262], [49826, -44174], [49848, -44089], [49879, -44006], [49918, -43926], [49964, -43851], [50019, -43781], [50445, -43285], [50445, -42603], [50451, -42503], [50562, -41544], [50575, -41462], [50596, -41382], [50625, -41305], [50661, -41230], [50703, -41159], [51083, -40592], [51083, -38846], [51087, -38762], [51099, -38680], [51119, -38598], [51146, -38519], [51181, -38443], [51223, -38371], [51629, -37745], [51720, -37043], [51720, -36094], [51725, -35998], [51741, -35903], [51948, -34983], [51972, -34897], [52004, -34814], [52045, -34735], [52436, -34065], [52538, -33244], [52663, -32247], [52788, -31249], [52912, -30251], [52926, -30173], [52946, -30097], [53236, -29180], [53263, -29106], [53297, -29034], [53633, -28401], [53633, -27613], [53636, -27531], [53648, -27449], [53667, -27369], [53694, -27291], [54037, -26428], [54040, -26420], [54354, -25653], [54451, -24774], [54563, -23775], [54785, -21777], [54896, -20777], [54909, -20692], [54932, -20608], [54962, -20527], [55359, -19612], [55396, -19537], [55440, -19466], [56001, -18647], [56049, -18583], [56104, -18523], [73775, -852], [73661, -866], [50753, -15365], [8745, -50508], [-98074, -35470], [-43888, 98074], [98074, 49609], [-36778, 63666]], [[-36778, 63666], [-70204, -90637], [-8745, 97747], [70123, 50753], [37840, -98074], [4904, -31874], [-28459, -57321], [-29313, -56458], [-30255, -55707], [-31270, -55076], [-32342, -54572], [-33456, -54200], [-34597, -53962], [-35747, -53860], [-36892, -53893], [-38014, -54058], [-39101, -54350], [-40136, -54763], [-41108, -55290], [-42003, -55920], [-42810, -56645], [-43521, -57451], [-44128, -58326], [-44623, -59258], [-45002, -60232], [-45263, -61233], [-45403, -62249], [-45423, -63264], [-45325, -64264], [-45113, -65236], [-44793, -66168], [-44369, -67046], [-43851, -67861], [-43248, -68602], [-42570, -69260], [-41826, -69828], [-41031, -70299], [-40194, -70671], [-39329, -70939], [-38449, -71102], [-37565, -71160], [-36691, -71115], [-35838, -70969], [-35017, -70727], [-34240, -70394], [-33515, -69977], [-32853, -69485], [-32260, -68924], [-31744, -68306], [-31309, -67640], [-30959, -66936], [-30699, -66205], [-30528, -65458], [-30447, -64707], [-30455, -63961], [-30550, -63231], [-30727, -62526], [-30982, -61857], [-31310, -61232], [-31704, -60657], [-32156, -60141], [-36778, -63666]], [[-36778, -63666], [16673, -98074], [-96684, -68161], [60152, 98074], [50263, 42907], [44869, 35552], [73450, 866], [75446, 1108], [75533, 1114], [75620, 1112], [75706, 1101], [75790, 1081], [75873, 1053], [75952, 1017], [76315, 829], [76390, 786], [76460, 736], [76524, 678], [76583, 615], [76635, 546], [76680, 473], [76717, 395], [76747, 314], [76769, 231], [76782, 146], [76787, 60], [76783, -26], [76771, -112], [76750, -195], [76721, -277], [76685, -355], [76640, -429], [76589, -498], [76531, -562], [75110, -1984], [74399, -2695], [73688, -3405], [67289, -9804], [66579, -10515], [65868, -11226], [65157, -11936], [57394, -19699], [56926, -20383], [56614, -21100], [56518, -21969], [56407, -22968], [56296, -23968], [56074, -25966], [56061, -26046], [56041, -26124], [56014, -26200], [55656, -27076], [55376, -27780], [55376, -28618], [55372, -28703], [55360, -28787], [55339, -28870], [55311, -28950], [55275, -29027], [54875, -29781], [54633, -30547], [54518, -31465], [54393, -32463], [54269, -33461], [54144, -34458], [54129, -34545], [54105, -34629], [54072, -34711], [54032, -34789], [53620, -35496], [53464, -36190], [53464, -37099], [53457, -37211], [53333, -38165], [53320, -38242], [53300, -38317], [53273, -38390], [53240, -38461], [53200, -38528], [52827, -39104], [52827, -40857], [52822, -40942], [52810, -41027], [52789, -41110], [52760, -41190], [52723, -41268], [52679, -41341], [52270, -41953], [52189, -42654], [52189, -43609], [52185, -43697], [52171, -43784], [52149, -43870], [52118, -43953], [52079, -44032], [52032, -44107], [51978, -44177], [51552, -44673], [51552, -46361], [51547, -46448], [51534, -46534], [51513, -46618], [51483, -46700], [51138, -47516], [50914, -48239], [50914, -49113], [50910, -49195], [50899, -49276], [50880, -49356], [50853, -49433], [50819, -49508], [50779, -49579], [50353, -50252], [50175, -51003], [50070, -51950], [49848, -53949], [49737, -54948], [49732, -54987], [49578, -55966], [49560, -56051], [49534, -56134], [49499, -56214], [49457, -56290], [49407, -56362], [49002, -56889], [49002, -57598], [48997, -57688], [48983, -57777], [48789, -58702], [48765, -58794], [48730, -58883], [48686, -58968], [48296, -59625], [48206, -60438], [48095, -61437], [47873, -63436], [47762, -64435], [47747, -64527], [47721, -64618], [47686, -64705], [47642, -64788], [47229, -65475], [47089, -66170], [47089, -67088], [47085, -67171], [47074, -67253], [47054, -67333], [47027, -67411], [46993, -67486], [46952, -67558], [46904, -67625], [46448, -68209], [46326, -68952], [46203, -69934], [46079, -70931], [45954, -71929], [45829, -72926], [45816, -73005], [45795, -73083], [45767, -73158], [45733, -73230], [45692, -73299], [45645, -73363], [45180, -73943], [45066, -74673], [44957, -75653], [44846, -76653], [44624, -78651], [44606, -78756], [44382, -79701], [44355, -79793], [44318, -79882], [44271, -79966], [43902, -80549], [43902, -81302], [43897, -81389], [43884, -81476], [43863, -81561], [43586, -82451], [43557, -82531], [43264, -83225], [43264, -85059], [43260, -85148], [43246, -85235], [43224, -85321], [43193, -85404], [43155, -85483], [43108, -85558], [43053, -85628], [42627, -86124], [42627, -86806], [42621, -86907], [42509, -87866], [42495, -87952], [42472, -88036], [42441, -88117], [42402, -88195], [42356, -88268], [41930, -88871], [41844, -89647], [41511, -92644], [41400, -93644], [41388, -93719], [41370, -93793], [41345, -93866], [41314, -93935], [40904, -94760], [40583, -95526], [40434, -96418], [40269, -97409], [40104, -98401], [40086, -98483], [40061, -98562], [40028, -98639], [39988, -98712], [39941, -98781], [39358, -99558], [39300, -99627], [39236, -99690], [39164, -99746], [39088, -99795], [39007, -99835], [38922, -99867], [38834, -99889], [38745, -99902], [37778, -99996], [37694, -100000], [36689, -100000], [36606, -99996], [36524, -99984], [36443, -99965], [36365, -99938], [36289, -99903], [36218, -99862], [36150, -99814], [36087, -99759], [35367, -99072], [35352, -99058], [20422, -84128], [19711, -83418], [19001, -82707], [11891, -75597], [11180, -74887], [9048, -72754], [708, -64414], [124, -64306], [-799, -64312], [-1804, -64318], [-3815, -64331], [-4820, -64337], [-5825, -64344], [-8842, -64363], [-10852, -64375], [-11858, -64382], [-13868, -64394], [-14874, -64401], [-16884, -64413], [-17890, -64420], [-18895, -64426], [-19901, -64432], [-20906, -64438], [-21911, -64445], [-22917, -64451], [-23922, -64457], [-24927, -64464], [-25933, -64470], [-26938, -64476], [-27943, -64483], [-28949, -64489], [-30960, -64502], [-33290, -63644]]], "from": ["8_21", [2, 3], -1]}}

==> anc/corner_twists/plat.py <==
"""4-plat diagram of a 2-bridge knot with an optional crossing circle around the first twist region.
word: list of (pos, exp): pos 1 -> sigma_1 (strands 0,1), pos 2 -> sigma_2 (strands 1,2) on 4 strands 0..3."""
import sys
import os; sys.path.insert(0,os.path.dirname(os.path.abspath(__file__)))
from famcore import pd_from_2d
def plat(word, circle=False, cap_right=((0,1),(2,3)), dx=1.0):
    # strands at heights y=0..3 (positions). Track which polyline each position belongs to.
    X=2.0                     # start x after left caps
    pts={p:[(X-0.5,float(p))] for p in range(4)}   # temp per-position path pieces
    paths={p:[('s',p)] for p in range(4)}
    # we build a single list of (x,y,label) per "strand piece" then join via caps
    pieces={p:[(X,float(p),('plain',))] for p in range(4)}
    cid=0
    circ=None
    for wi,(pos,e) in enumerate(word):
        if wi==0 and circle:
            xc=X+0.5; circ=(xc,1.5)
            for p in range(4): pieces[p].append((X+1.0,float(p),('plain',)))
            X+=1.0
        n=abs(e); i=pos-1
        for _ in range(n):
            a,b=i,i+1
            # strand at a goes to b, strand at b goes to a
            over_up = (e>0)       # convention: positive -> strand moving up (a->b) is over
            pa,pb=pieces[a],pieces[b]
            pa.append((X,float(a),('pre',cid)))
            pb.append((X,float(b),('pre',cid)))
            # diagonal edges labelled with role
            ra=('x',cid,'O' if over_up else 'U'); rb=('x',cid,'U' if over_up else 'O')
            pa[-1]=(X,float(a),ra); pb[-1]=(X,float(b),rb)
            X+=dx
            pa.append((X,float(b),('plain',))); pb.append((X,float(a),('plain',)))
            pieces[b],pieces[a]=pa,pb
            cid+=1
        for p in range(4): pieces[p].append((X+0.3,float(p),('plain',)))
        X+=0.3
    # caps: left caps join (0,1),(2,3) at x=1.5; right caps per cap_right
    # assemble closed curve(s): walk
    left={0:1,1:0,2:3,3:2}; right={}
    for a,b in cap_right: right[a]=b; right[b]=a
    # pieces[p] now is the path that ENDS at position p on the right; its start position on the left:
    start_of={}
    for p in range(4): start_of[pieces[p][0][1]]=p
    comps=[]; used=set()
    for s0 in range(4):
        if s0 in used: continue
        curve=[]; s=s0
        while s not in used:
            used.add(s)
            endp=start_of[s]; seg=pieces[endp]   # piece starting at left position s, ending at right position endp
            curve+= [(x,y,l) for x,y,l in seg]
            # right cap
            q=right[endp]; curve.append((X+0.6,(endp+q)/2,('plain',)))
            # traverse piece ending at q backwards
            back=pieces[q]; s2=int(back[0][1])
            # reverse edges: label of edge from point i to i+1 becomes the label of point i; reversed needs shift
            rev=[(back[j][0],back[j][1],back[j-1][2] if j>0 else ('plain',)) for j in range(len(back)-1,-1,-1)]
            curve+=rev
            used.add(s2)
            curve.append((1.4,(s2+left[s2])/2,('plain',)))
            s=left[s2]
        comps.append(curve)
    C=[]
    if circle:
        xc,yc=circ
        import math
        for t in range(24):
            ang=2*math.pi*t/24+0.0137
            x=xc+0.18*math.cos(ang); y=yc+1.0*math.sin(ang)
            C.append((x,y,('c','F' if math.cos(ang+math.pi/24)>0 else 'B')))
    def over(la,lb):
        if la[0]=='c': return la[1]=='F'
        if lb[0]=='c': return lb[1]!='F'
        if la[0]=='x' and lb[0]=='x' and la[1]==lb[1]: return la[2]=='O'
        raise ValueError(('bad crossing',la,lb))
    return comps+([C] if C else []), over


==> anc/corner_twists/spin.out <==
3_1 (3, 1) spun: {-2: ('7_2', 9), -1: ('5_2', 6), 1: ('0_1', 6), 2: ('4_1', 9)} | filling: {'-3': '9_2', '-2': '7_2', '-1': '5_2', '1': '0_1', '2': '4_1', '3': '6_1'}
3_1 (1, 2) spun: {-2: ('7_2', 9), -1: ('5_2', 6), 1: ('0_1', 6), 2: ('4_1', 9)} | filling: {'-3': '9_2', '-2': '7_2', '-1': '5_2', '1': '0_1', '2': '4_1', '3': '6_1'}
3_1 (2, 3) spun: {-2: ('7_2', 9), -1: ('5_2', 6), 1: ('0_1', 6), 2: ('4_1', 9)} | filling: {'-3': '9_2', '-2': '7_2', '-1': '5_2', '1': '0_1', '2': '4_1', '3': '6_1'}
6_3 (3, 1) spun: {-2: ('7_6', 12), -1: ('T(2, 3)', 9), 1: ('8_13', 9), 2: ('10_10', 12)} | filling: {'-3': '9_12', '-2': '7_6', '-1': 'T(2, 3)', '1': '8_13', '2': '10_10', '3': 'K12a744'}
6_3 (1, 2) spun: {-2: ('10_10', 12), -1: ('8_13', 9), 1: ('T(2, 3)', 9), 2: ('7_6', 12)} | filling: {'-3': 'K12a744', '-2': '10_10', '-1': '8_13', '1': 'T(2, 3)', '2': '7_6', '3': '9_12'}
7_7 (3, 1) spun: {-2: ('11_386', 13), -1: ('9_47', 10), 1: ('9_34', 10), 2: ('11_438', 13)} | filling: {'-3': 'K13n3736', '-2': '11_386', '-1': '9_47', '1': '9_34', '2': '11_438', '3': 'K13a3160'}
7_7 (1, 2) spun: {-2: ('11_500', 13), -1: ('9_26', 10), 1: ('10_45', 10), 2: ('K12a518', 13)} | filling: {'-3': 'K13a2721', '-2': '11_500', '-1': '9_26', '1': '10_45', '2': 'K12a518', '3': 'K14a10167'}
7_7 (2, 3) spun: {-2: ('11_543', 13), -1: ('9_14', 10), 1: ('4_1', 10), 2: ('6_2', 13)} | filling: {'-3': 'K13a2791', '-2': '11_543', '-1': '9_14', '1': '4_1', '2': '6_2', '3': '8_11'}
9_31 (2, 3) spun: {-2: ('10_42', 15), -1: ('6_3', 12), 1: ('11_487', 12), 2: ('K13a2719', 15)} | filling: {'-3': 'K12a550', '-2': '10_42', '-1': '6_3', '1': '11_487', '2': 'K13a2719', '3': 'hyp:15.5483'}
7_6 (3, 1) spun: {-2: ('11_502', 15), -1: ('9_20', 12), 1: ('10_44', 12), 2: ('K12a595', 15)} | filling: {'-3': 'K13a2855', '-2': '11_502', '-1': '9_20', '1': '10_44', '2': 'K12a595', '3': 'K14a10698'}
9_14 (2, 3) spun: {-2: ('K13a2762', 19), -1: ('11_507', 16), 1: ('K12a221', 16), 2: ('K14a10272', 19)} | filling: {'-3': 'hyp:17.6544', '-2': 'K13a2762', '-1': '11_507', '1': 'K12a221', '2': 'K14a10272', '3': 'hyp:17.8205'}
8_21 (2, 3) spun: {-2: ('K10_1096', 27), -1: ('10_133', 24), 1: ('6_2', 24), 2: ('9_42', 27)} | filling: {'-3': 'K14n1447', '-2': 'K10_1096', '-1': '10_133', '1': '6_2', '2': '9_42', '3': '11_190'}


==> anc/corner_twists/spin.py <==
"""Explicit corner-twist presentations.

Given a 3-segment polygon and two partition points p_a, p_b on a common face, joined by an arc
alpha in that face (segment m runs from p_a to p_b; prev ends at p_a; nxt starts at p_b):
 (1) slide p_a along alpha to a point p_a' close to p_b (prev and m are extended by two parallel
     copies of alpha; no crossing is created since alpha lies in a face);
 (2) spin the stub of nxt at p_b k times around a small round annulus centred at p_b
     (spiral lemma, with nxt in the role of e_3).
The knot types are compared with Dehn fillings on the corner circle."""
import sys, json, math, warnings
warnings.filterwarnings('ignore')
import os; H=os.path.dirname(os.path.abspath(__file__)); sys.path[:0]=[H, os.path.join(H,'..')]
import numpy as np, snappy, spherogram
from shapely.geometry import LineString, Point
from famcore import corner_circles, pd_from_2d
from famrun import name_of

def knot_of(segs):
    K=[(p[0],p[1],i) for i,s in enumerate(segs) for p in s[:-1]]
    PD,n=pd_from_2d([K],lambda a,b:(b-a)%3==1)
    if n==0: return '0_1',0
    return name_of(spherogram.Link(PD).exterior()),n

def simple3(segs):
    ok=all(LineString(s).is_simple for s in segs)
    return ok

def slide(segs, mid, alpha, rho, side):
    prev=(mid-1)%3
    A=LineString(alpha); L=A.length
    eta=side*min(rho*0.15, 0.25*A.distance(Point(alpha[0]))+1e-9 if False else rho*0.15)
    core=LineString([A.interpolate(t).coords[0] for t in np.linspace(0,L-rho,200)])
    o1=core.offset_curve(eta); o2=core.offset_curve(-eta)
    c1=list(o1.coords); c2=list(o2.coords)
    # offset_curve keeps the direction of core for both signs in shapely>=2
    if math.dist(c1[0],alpha[0])>math.dist(c1[-1],alpha[0]): c1=c1[::-1]
    if math.dist(c2[0],alpha[0])>math.dist(c2[-1],alpha[0]): c2=c2[::-1]
    tip=A.interpolate(L-rho*0.6).coords[0]
    new=[list(s) for s in segs]
    pa=tuple(alpha[0])
    new[prev]=list(segs[prev][:-1])+c1+[tip]
    new[mid]=[tip]+c2[::-1]+list(segs[mid][1:])
    # drop the duplicated pa vertices (pa stays an ordinary vertex)
    return new

def slide_b(segs, mid, alpha, rho, side):
    # move p_b (end of mid, start of nxt) along alpha towards p_a
    nxt=(mid+1)%3
    rev=[(-1,-1)]
    A=LineString(alpha[::-1]); L=A.length
    eta=side*rho*0.15
    core=LineString([A.interpolate(t).coords[0] for t in np.linspace(0,L-rho,200)])
    c1=list(core.offset_curve(eta).coords); c2=list(core.offset_curve(-eta).coords)
    pb=tuple(alpha[-1])
    if math.dist(c1[0],pb)>math.dist(c1[-1],pb): c1=c1[::-1]
    if math.dist(c2[0],pb)>math.dist(c2[-1],pb): c2=c2[::-1]
    tip=A.interpolate(L-rho*0.6).coords[0]
    new=[list(s) for s in segs]
    new[mid]=list(segs[mid][:-1])+c1+[tip]
    new[nxt]=[tip]+c2[::-1]+list(segs[nxt][1:])
    return new

def spin(segs, mid, pb, r0, r1, k, M=48, which='nxt'):
    X=(mid+1)%3 if which=='nxt' else (mid-1)%3
    pts=list(segs[X]) if which=='nxt' else list(segs[X])[::-1]
    line=LineString(pts)
    def hit(r):
        C=Point(pb).buffer(r,quad_segs=64).exterior
        I=line.intersection(C)
        ps=[I] if I.geom_type=='Point' else list(I.geoms)
        return min(line.project(p) for p in ps)
    s0=hit(r0); s1=hit(r1)
    a=line.interpolate(s0).coords[0]; b=line.interpolate(s1).coords[0]
    th0=math.atan2(a[1]-pb[1],a[0]-pb[0]); th1=math.atan2(b[1]-pb[1],b[0]-pb[0])
    d=(th1-th0+math.pi)%(2*math.pi)-math.pi; tot=d+2*math.pi*k
    n=max(6,int(M*abs(tot)/(2*math.pi))+6)
    sp=[(pb[0]+(r0+(r1-r0)*j/n)*math.cos(th0+tot*j/n), pb[1]+(r0+(r1-r0)*j/n)*math.sin(th0+tot*j/n)) for j in range(1,n)]
    head=[p for p in pts if line.project(Point(p))<s0]; tail=[p for p in pts if line.project(Point(p))>s1]
    newX=head+[a]+sp+[b]+tail
    if which!='nxt': newX=newX[::-1]
    new=[list(s) for s in segs]; new[X]=newX
    return new

def family_presentations(segs, pair, ks, which='prev'):
    for (pr,mid,ring,alpha) in corner_circles(segs,want_alpha=True):
        if tuple(pr)!=tuple(pair): continue
        base,nb=knot_of(segs)
        pb=tuple(alpha[-1]) if which=='nxt' else tuple(alpha[0])
        others=[LineString(s) for s in segs]
        # distance from pb to the curve away from its two stubs
        near=Point(pb).buffer(1e-9)
        dK=min(LineString(s[i:i+2]).distance(Point(pb)) for s in segs for i in range(len(s)-1)
               if not (tuple(s[i])==pb or tuple(s[i+1])==pb))
        for rho in [dK*f for f in (0.3,0.2,0.12,0.07,0.04,0.02,0.01)]:
            for side in (1,-1):
                try:
                    S=slide(segs,mid,alpha,rho,side) if which=='nxt' else slide_b(segs,mid,alpha,rho,side)
                    if not simple3(S): continue
                    nm,n=knot_of(S)
                    if nm!=base or n!=nb: continue
                    def ncross(r):
                        C=Point(pb).buffer(r,quad_segs=64).exterior; t=0
                        for s_ in S:
                            I=LineString(s_).intersection(C)
                            t+=0 if I.is_empty else (1 if I.geom_type=='Point' else len(I.geoms))
                        return t
                    if any(ncross(rho*f)!=4 for f in (0.8,1.0,1.2,1.4,1.6,1.8,2.0)): continue
                    out={}
                    for k in ks:
                        T=spin(S,mid,pb,1.0*rho,1.8*rho,k,which=which)
                        if not simple3(T): raise ValueError('not simple')
                        out[k]=(T,)+knot_of(T)
                    return mid,out
                except Exception as e:
                    continue
    return None

if __name__=='__main__':
    data=json.load(open(os.path.join(H,'..','census_data.json')))
    fam=json.load(open(os.path.join(H,'fam_results.json')))
    WHICH='prev'
    if sys.argv[1:] and sys.argv[1] in ('prev','nxt'): WHICH=sys.argv.pop(1)
    todo=sys.argv[1:] or ['3_1','6_3','7_7','9_31','7_6','9_14']
    for knot in todo:
        segs=[[tuple(p) for p in a] for a in data[knot]['segments']]
        for entry in fam[knot]:
            pair=tuple(entry[0]); fill=entry[2]
            r=family_presentations(segs,pair,(-2,-1,1,2),which=WHICH)
            if r is None: print(knot,pair,'construction failed'); continue
            mid,out=r
            print(knot,pair,'spun:',{k:(v[1],v[2]) for k,v in out.items()},'| filling:',fill,flush=True)


==> anc/enum3.py <==
"""Exhaustive enumeration of 3-segment Gauss words with given (|C12|,|C23|,|C13|), filtered by determinant.
Rule: e1 > e2 > e3 > e1.  Word = block1 block2 block3.
block1 (e1): C12 letters (over) and C13 letters (under)
block2 (e2): C12 letters (under) and C23 letters (over)
block3 (e3): C23 letters (under) and C13 letters (over)
Relabelling symmetry: C12 and C13 letters appear in increasing order in block1, C23 letters in increasing order in block2."""
import itertools, sys, json
import numpy as np
from stage2 import rosenstiehl


def interleavings(A, B):
    n = len(A) + len(B)
    for pos in itertools.combinations(range(n), len(A)):
        out = []; ia = ib = 0; ps = set(pos)
        for t in range(n):
            if t in ps:
                out.append(A[ia]); ia += 1
            else:
                out.append(B[ib]); ib += 1
        yield out


def words(a, b, c):
    C12 = list(range(a)); C23 = list(range(a, a + b)); C13 = list(range(a + b, a + b + c))
    B1 = [[(x, x < a) for x in w] for w in interleavings(C12, C13)]           # over iff in C12
    B2 = []
    for perm in itertools.permutations(C12):
        for w in interleavings(list(perm), C23):
            B2.append([(x, x >= a) for x in w])                              # over iff in C23
    B3 = [[(x, x >= a + b) for x in w] for w in itertools.permutations(C23 + C13)]  # over iff in C13
    for w1 in B1:
        for w2 in B2:
            for w3 in B3:
                yield w1 + w2 + w3


def colouring_matrix(word, N):
    m = len(word)
    # arcs: cut after each under-passage
    unders = [p for p, (x, ov) in enumerate(word) if not ov]
    arc = [0] * m
    # arc t starts right after the t-th under passage (cyclically)
    start = unders[0]
    t = -1
    for s in range(m):
        p = (start + s) % m
        if s == 0:
            t = 0  # position of first under: belongs to the arc ending there -> last arc
        arc[p] = t
        if not word[p][1]:
            t += 1
    # position of first under (start) belongs to arc N-1 (it ends there); fix: recompute properly
    arc = [None] * m
    t = 0
    for s in range(1, m + 1):
        p = (start + s) % m
        arc[p] = t % N
        if not word[p][1]:
            t += 1
    # now arc[p] for an under position p = incoming arc index; outgoing = arc of p+1
    A = np.zeros((N, N))
    overarc = {}
    for p, (x, ov) in enumerate(word):
        if ov:
            overarc[x] = arc[p]
    for p, (x, ov) in enumerate(word):
        if not ov:
            i_in = arc[p]; i_out = arc[(p + 1) % m]
            A[x, overarc[x]] += 2; A[x, i_in] -= 1; A[x, i_out] -= 1
    return A


def run(a, b, c, dets, out):
    N = a + b + c
    hits = []
    cnt = 0
    batch = []; bw = []
    def flush():
        if not batch:
            return
        M = np.array(batch)[:, 1:, 1:]
        d = np.abs(np.round(np.linalg.det(M))).astype(np.int64)
        for w, dd in zip(bw, d):
            if dd in dets and rosenstiehl(w):
                hits.append((int(dd), w))
        batch.clear(); bw.clear()
    for w in words(a, b, c):
        cnt += 1
        batch.append(colouring_matrix(w, N)); bw.append(w)
        if len(batch) >= 20000:
            flush()
    flush()
    json.dump([(d, [[int(x), bool(o)] for x, o in w]) for d, w in hits], open(out, 'w'))
    print((a, b, c), 'words', cnt, 'det hits', len(hits), flush=True)


if __name__ == '__main__':
    a, b, c = map(int, sys.argv[1:4]); dets = set(map(int, sys.argv[4].split(','))); out = sys.argv[5]
    run(a, b, c, dets, out)


==> anc/enumeration/detscan.py <==
import sys, numpy as np, warnings, json; warnings.filterwarnings('ignore')
import os; sys.path.insert(0,os.path.dirname(os.path.abspath(__file__)))
from snapcheck815 import gauss_to_pd
import spherogram
def det(g):
    m=len(g); n=m//2
    # arcs: new arc starts after each under-visit
    arc=[0]*m; a=0
    for p in range(m):
        arc[p]=a
        if g[p]<0: a+=1
    arc=[x% n for x in arc]
    pos={x:p for p,x in enumerate(g)}
    M=np.zeros((n,n))
    for k in range(1,n+1):
        pu=pos[-k]; po=pos[k]
        uin=arc[pu]; uout=(arc[pu]+1)%n; ov=arc[po]
        M[k-1,ov]+=2; M[k-1,uin]-=1; M[k-1,uout]-=1
    return int(round(abs(np.linalg.det(M[1:,1:]))))
targets={3:'T(3,4) rank5 g3',7:'T(2,7) rank7 g3'}
hits=[]; cnt=0
for f in sys.argv[1:]:
    for l in open(f):
        if not l.startswith('candidate'): continue
        w,b=l[10:].split(' signs '); g=list(map(int,w.strip().strip(',').split(','))); s=[1 if c=='1' else -1 for c in b.strip()]
        d=det(g); cnt+=1
        if d in (3,7):
            h=spherogram.Link(gauss_to_pd(g,s)).knot_floer_homology()
            key=(h['total_rank'],h['seifert_genus'],h['fibered'],h['L_space_knot'])
            if key in ((5,3,True,True),(7,3,True,True)):
                hits.append((len(s),d,key,g,s)); print('HIT',len(s),d,key,flush=True)
print('scanned',cnt,'hits',len(hits))
json.dump(hits,open('detscan_hits.json','w'))


==> anc/enumeration/enum_all.cpp <==
// Enumerate rooted diagrams made of three simple arcs on an oriented sphere.
// A dart is a directed half-edge. Its reverse is d^1.
#include <algorithm>
#include <array>
#include <cassert>
#include <cstdlib>
#include <iostream>
#include <string>
using namespace std;

constexpr int max_crossings = 30;
constexpr int capacity = 4 * max_crossings + 6;
constexpr int prime = 1009;
int inverse_mod[prime];
bool normal_only = true;
unsigned long long closed, reduced, hits, controls;
int crossing_number;

struct Diagram {
    unsigned char rotation[capacity]{}, color[capacity]{}, base_side[capacity]{};
    int darts = 4, start = 0, tip = 3, active_color = 1;

    Diagram() {
        // e1 followed by a short initial piece of e2.
        rotation[0] = 0; rotation[1] = 2; rotation[2] = 1; rotation[3] = 3;
        color[2] = color[3] = 1;
    }

    void replace_at_vertex(int old, int fresh) {
        if (rotation[old] == old) {
            rotation[fresh] = fresh;
            return;
        }
        int prior = old;
        while (rotation[prior] != old) prior = rotation[prior];
        rotation[prior] = fresh;
        rotation[fresh] = rotation[old];
    }

    void cross_side(int d) {
        const int continuation = darts, extension = darts + 2;
        darts += 4;
        if ((d ^ 1) == start) start = continuation ^ 1;
        replace_at_vertex(d ^ 1, continuation ^ 1);
        // The active tip approaches from the face whose boundary contains d.
        rotation[d ^ 1] = tip;
        rotation[tip] = continuation;
        rotation[continuation] = extension;
        rotation[extension] = d ^ 1;
        rotation[extension ^ 1] = extension ^ 1;
        color[continuation] = color[continuation ^ 1] = color[d];
        color[extension] = color[extension ^ 1] = active_color;
        base_side[continuation] = base_side[d];
        base_side[continuation ^ 1] = base_side[d ^ 1];
        tip = extension ^ 1;
    }

    void start_third_arc() {
        rotation[tip] = darts;
        rotation[darts] = tip;
        rotation[darts + 1] = darts + 1;
        color[darts] = color[darts + 1] = 2;
        tip = darts + 1;
        darts += 2;
        active_color = 2;
        for (int i = 0; i < darts; ++i) base_side[i] = i;
    }
};

int residue(int x) { return (x % prime + prime) % prime; }

using CrossingList = array<int, max_crossings>;

// Alexander cofactor over F_prime, up to a signed power of t.
int alexander(int n, const CrossingList& under, const CrossingList& over,
              const CrossingList& positive, int t) {
    int matrix[max_crossings][max_crossings]{};
    for (int i = 0; i < n; ++i) {
        int in = under[i], out = (in + 1) % n, top = over[i];
        int v = positive[i] ? t : inverse_mod[t];
        matrix[i][in] = residue(matrix[i][in] + v);
        matrix[i][out] = residue(matrix[i][out] - 1);
        matrix[i][top] = residue(matrix[i][top] + 1 - v);
    }
    int determinant = 1;
    for (int i = 0; i < n - 1; ++i) {
        int pivot = i;
        while (pivot < n - 1 && matrix[pivot][i] == 0) ++pivot;
        if (pivot == n - 1) return 0;
        if (pivot != i) {
            for (int k = i; k < n - 1; ++k) swap(matrix[i][k], matrix[pivot][k]);
            determinant = residue(-determinant);
        }
        int v = matrix[i][i];
        determinant = determinant * v % prime;
        for (int j = i + 1; j < n - 1; ++j) {
            if (!matrix[j][i]) continue;
            int multiple = matrix[j][i] * inverse_mod[v] % prime;
            for (int k = i + 1; k < n - 1; ++k)
                matrix[j][k] = residue(matrix[j][k] - multiple * matrix[i][k]);
        }
    }
    return determinant;
}

void inspect(Diagram g) {
    ++closed;
    g.rotation[g.start] = g.tip;
    g.rotation[g.tip] = g.start;
    for (int d = 0; d < g.darts; ++d) {
        int k = g.rotation[d ^ 1];
        if (k != d && g.rotation[k ^ 1] == d && g.color[k] != g.color[d])
            return;
    }
    ++reduced;
    int dart = g.start, n = 0, under_count = 0, visits = 0;
    int id[capacity], word[2 * max_crossings];
    CrossingList under{}, over{}, out_over{}, out_under{}, positive{};
    fill_n(id, capacity, -1);
    do {
        int back = dart ^ 1, side = g.rotation[back], next = g.rotation[side];
        if (next == back) {
            dart = side; // marked vertex of degree two
            continue;
        }
        if (id[back] < 0) {
            int s = back;
            do { id[s] = n; s = g.rotation[s]; } while (s != back);
            ++n;
        }
        int x = id[back];
        bool above = (g.color[dart] + 1) % 3 == g.color[side];
        word[visits++] = (above ? 1 : -1) * (x + 1);
        if (above) { over[x] = under_count; out_over[x] = next; }
        else { under[x] = under_count++; out_under[x] = next; }
        dart = next;
    } while (dart != g.start);
    assert(n == crossing_number && under_count == n && visits == 2 * n);
    for (int i = 0; i < n; ++i) {
        over[i] %= n;
        positive[i] = g.rotation[out_over[i]] == out_under[i];
    }

    // Independent positive control from the integer polygon of manuscript Fig. 4.
    if (n == 14) {
        constexpr int control[] = {-1,2,-3,4,-5,-6,7,8,-9,10,-8,11,-4,12,
                                    -2,13,14,-7,6,-14,-10,9,-13,1,-12,3,-11,5};
        const string signs = "00110000110101";
        bool same = true, reflected = true;
        for (int i = 0; i < n; ++i) {
            same &= positive[i] == signs[i] - '0';
            reflected &= positive[i] != signs[i] - '0';
        }
        if (equal(control, control + 28, word) && (same || reflected)) ++controls;
    }
    goto emit;
    {int det = alexander(n, under, over, positive, prime - 1);
    if (det != 33 && det != prime - 33) return;
    int symmetric = alexander(n, under, over, positive, 2)
                  * alexander(n, under, over, positive, inverse_mod[2]) % prime;
    int target = 15 * inverse_mod[4] % prime;
    if (symmetric != target * target % prime) return;}
    emit:
    ++hits;
    cout << "candidate ";
    for (int i = 0; i < visits; ++i) cout << word[i] << ',';
    cout << " signs ";
    for (int i = 0; i < n; ++i) cout << positive[i];
    cout << '\n';
}

void extend(const Diagram& g, int left12, int left31, int left23, int last_side) {
    if (g.active_color == 1 && left12 == 0) {
        Diagram next = g;
        next.start_third_arc();
        extend(next, 0, left31, left23, -1);
        return;
    }
    int d = g.tip;
    do {
        if (g.active_color == 2 && left31 == 0 && left23 == 0) {
            if (d == g.start) { inspect(g); return; }
        } else if (g.color[d] < g.active_color) {
            bool second = g.active_color == 1;
            bool needed = (g.color[d] == 0 ? left31 : left23) > 0;
            if (second || (needed && (!normal_only || g.base_side[d] != last_side))) {
                Diagram next = g;
                next.cross_side(d);
                if (second) extend(next, left12 - 1, left31, left23, -1);
                else extend(next, 0, left31 - (g.color[d] == 0),
                            left23 - (g.color[d] == 1), g.base_side[d ^ 1]);
            }
        }
        d = g.rotation[d ^ 1];
    } while (d != g.tip);
}

int main(int argc, char** argv) {
    if (argc < 3 || argc > 5) return 2;
    int low = atoi(argv[1]), high = atoi(argv[2]);
    if (low < 8 || high < low || high > max_crossings) return 2;
    int selected_pair = 0;
    if (argc == 5) {
        if (string(argv[3]) != "--min-pair") return 2;
        selected_pair = atoi(argv[4]);
        if (selected_pair < 2 || selected_pair > high / 3) return 2;
    } else if (argc == 4) {
        if (string(argv[3]) != "--raw") return 2;
        normal_only = false;
    }
    inverse_mod[1] = 1;
    for (int i = 2; i < prime; ++i)
        inverse_mod[i] = prime - (prime / i) * inverse_mod[prime % i] % prime;
    for (int n = low; n <= high; ++n) {
        crossing_number = n;
        for (int a = 2; a <= n / 3; ++a) {
            if (selected_pair && a != selected_pair) continue;
            for (int b = a; b <= (n - a) / 2; ++b) {
                const int c = n - a - b;
                closed = reduced = hits = controls = 0;
                extend(Diagram{}, a, c, b, -1);
                cout << "N=" << n << " triple " << a << ',' << b << ',' << c
                     << " closed " << closed << " reduced " << reduced
                     << " tested " << reduced << " hits " << hits << endl;
                if (n == 14 && a == 4 && b == 5) {
                    if (controls != 2) return 3;
                    cerr << "Recovered both planar orientations of the K14n14349 control.\n";
                }
            }
        }
    }
}


==> anc/enumeration/enum_all6.cpp <==
// Enumerate rooted diagrams made of three simple arcs on an oriented sphere.
// A dart is a directed half-edge. Its reverse is d^1.
#include <algorithm>
#include <array>
#include <cassert>
#include <cstdlib>
#include <iostream>
#include <string>
using namespace std;

constexpr int max_crossings = 30;
constexpr int capacity = 4 * max_crossings + 6;
constexpr int prime = 1009;
int inverse_mod[prime];
bool normal_only = true;
unsigned long long closed, reduced, hits, controls;
int crossing_number;

struct Diagram {
    unsigned char rotation[capacity]{}, color[capacity]{}, base_side[capacity]{};
    int darts = 4, start = 0, tip = 3, active_color = 1;

    Diagram() {
        // e1 followed by a short initial piece of e2.
        rotation[0] = 0; rotation[1] = 2; rotation[2] = 1; rotation[3] = 3;
        color[2] = color[3] = 1;
    }

    void replace_at_vertex(int old, int fresh) {
        if (rotation[old] == old) {
            rotation[fresh] = fresh;
            return;
        }
        int prior = old;
        while (rotation[prior] != old) prior = rotation[prior];
        rotation[prior] = fresh;
        rotation[fresh] = rotation[old];
    }

    void cross_side(int d) {
        const int continuation = darts, extension = darts + 2;
        darts += 4;
        if ((d ^ 1) == start) start = continuation ^ 1;
        replace_at_vertex(d ^ 1, continuation ^ 1);
        // The active tip approaches from the face whose boundary contains d.
        rotation[d ^ 1] = tip;
        rotation[tip] = continuation;
        rotation[continuation] = extension;
        rotation[extension] = d ^ 1;
        rotation[extension ^ 1] = extension ^ 1;
        color[continuation] = color[continuation ^ 1] = color[d];
        color[extension] = color[extension ^ 1] = active_color;
        base_side[continuation] = base_side[d];
        base_side[continuation ^ 1] = base_side[d ^ 1];
        tip = extension ^ 1;
    }

    void start_third_arc() {
        rotation[tip] = darts;
        rotation[darts] = tip;
        rotation[darts + 1] = darts + 1;
        color[darts] = color[darts + 1] = 2;
        tip = darts + 1;
        darts += 2;
        active_color = 2;
        for (int i = 0; i < darts; ++i) base_side[i] = i;
    }
};

int residue(int x) { return (x % prime + prime) % prime; }

using CrossingList = array<int, max_crossings>;

// Alexander cofactor over F_prime, up to a signed power of t.
int alexander(int n, const CrossingList& under, const CrossingList& over,
              const CrossingList& positive, int t) {
    int matrix[max_crossings][max_crossings]{};
    for (int i = 0; i < n; ++i) {
        int in = under[i], out = (in + 1) % n, top = over[i];
        int v = positive[i] ? t : inverse_mod[t];
        matrix[i][in] = residue(matrix[i][in] + v);
        matrix[i][out] = residue(matrix[i][out] - 1);
        matrix[i][top] = residue(matrix[i][top] + 1 - v);
    }
    int determinant = 1;
    for (int i = 0; i < n - 1; ++i) {
        int pivot = i;
        while (pivot < n - 1 && matrix[pivot][i] == 0) ++pivot;
        if (pivot == n - 1) return 0;
        if (pivot != i) {
            for (int k = i; k < n - 1; ++k) swap(matrix[i][k], matrix[pivot][k]);
            determinant = residue(-determinant);
        }
        int v = matrix[i][i];
        determinant = determinant * v % prime;
        for (int j = i + 1; j < n - 1; ++j) {
            if (!matrix[j][i]) continue;
            int multiple = matrix[j][i] * inverse_mod[v] % prime;
            for (int k = i + 1; k < n - 1; ++k)
                matrix[j][k] = residue(matrix[j][k] - multiple * matrix[i][k]);
        }
    }
    return determinant;
}

void inspect(Diagram g) {
    ++closed;
    g.rotation[g.start] = g.tip;
    g.rotation[g.tip] = g.start;
    for (int d = 0; d < g.darts; ++d) {
        int k = g.rotation[d ^ 1];
        if (k != d && g.rotation[k ^ 1] == d && g.color[k] != g.color[d])
            return;
    }
    ++reduced;
    int dart = g.start, n = 0, under_count = 0, visits = 0;
    int id[capacity], word[2 * max_crossings];
    CrossingList under{}, over{}, out_over{}, out_under{}, positive{};
    fill_n(id, capacity, -1);
    do {
        int back = dart ^ 1, side = g.rotation[back], next = g.rotation[side];
        if (next == back) {
            dart = side; // marked vertex of degree two
            continue;
        }
        if (id[back] < 0) {
            int s = back;
            do { id[s] = n; s = g.rotation[s]; } while (s != back);
            ++n;
        }
        int x = id[back];
        bool above = (g.color[dart] + 1) % 3 == g.color[side];
        word[visits++] = (above ? 1 : -1) * (x + 1);
        if (above) { over[x] = under_count; out_over[x] = next; }
        else { under[x] = under_count++; out_under[x] = next; }
        dart = next;
    } while (dart != g.start);
    assert(n == crossing_number && under_count == n && visits == 2 * n);
    for (int i = 0; i < n; ++i) {
        over[i] %= n;
        positive[i] = g.rotation[out_over[i]] == out_under[i];
    }

    // Independent positive control from the integer polygon of manuscript Fig. 4.
    if (n == 14) {
        constexpr int control[] = {-1,2,-3,4,-5,-6,7,8,-9,10,-8,11,-4,12,
                                    -2,13,14,-7,6,-14,-10,9,-13,1,-12,3,-11,5};
        const string signs = "00110000110101";
        bool same = true, reflected = true;
        for (int i = 0; i < n; ++i) {
            same &= positive[i] == signs[i] - '0';
            reflected &= positive[i] != signs[i] - '0';
        }
        if (equal(control, control + 28, word) && (same || reflected)) ++controls;
    }
    goto emit;
    {int det = alexander(n, under, over, positive, prime - 1);
    if (det != 33 && det != prime - 33) return;
    int symmetric = alexander(n, under, over, positive, 2)
                  * alexander(n, under, over, positive, inverse_mod[2]) % prime;
    int target = 15 * inverse_mod[4] % prime;
    if (symmetric != target * target % prime) return;}
    emit:
    ++hits;
    cout << "candidate ";
    for (int i = 0; i < visits; ++i) cout << word[i] << ',';
    cout << " signs ";
    for (int i = 0; i < n; ++i) cout << positive[i];
    cout << '\n';
}

void extend(const Diagram& g, int left12, int left31, int left23, int last_side) {
    if (g.active_color == 1 && left12 == 0) {
        Diagram next = g;
        next.start_third_arc();
        extend(next, 0, left31, left23, -1);
        return;
    }
    int d = g.tip;
    do {
        if (g.active_color == 2 && left31 == 0 && left23 == 0) {
            if (d == g.start) { inspect(g); return; }
        } else if (g.color[d] < g.active_color) {
            bool second = g.active_color == 1;
            bool needed = (g.color[d] == 0 ? left31 : left23) > 0;
            if (second || (needed && (!normal_only || g.base_side[d] != last_side))) {
                Diagram next = g;
                next.cross_side(d);
                if (second) extend(next, left12 - 1, left31, left23, -1);
                else extend(next, 0, left31 - (g.color[d] == 0),
                            left23 - (g.color[d] == 1), g.base_side[d ^ 1]);
            }
        }
        d = g.rotation[d ^ 1];
    } while (d != g.tip);
}

int main(int argc, char** argv) {
    if (argc < 3 || argc > 5) return 2;
    int low = atoi(argv[1]), high = atoi(argv[2]);
    if (low < 6 || high < low || high > max_crossings) return 2;
    int selected_pair = 0;
    if (argc == 5) {
        if (string(argv[3]) != "--min-pair") return 2;
        selected_pair = atoi(argv[4]);
        if (selected_pair < 2 || selected_pair > high / 3) return 2;
    } else if (argc == 4) {
        if (string(argv[3]) != "--raw") return 2;
        normal_only = false;
    }
    inverse_mod[1] = 1;
    for (int i = 2; i < prime; ++i)
        inverse_mod[i] = prime - (prime / i) * inverse_mod[prime % i] % prime;
    for (int n = low; n <= high; ++n) {
        crossing_number = n;
        for (int a = 2; a <= n / 3; ++a) {
            if (selected_pair && a != selected_pair) continue;
            for (int b = a; b <= (n - a) / 2; ++b) {
                const int c = n - a - b;
                closed = reduced = hits = controls = 0;
                extend(Diagram{}, a, c, b, -1);
                cout << "N=" << n << " triple " << a << ',' << b << ',' << c
                     << " closed " << closed << " reduced " << reduced
                     << " tested " << reduced << " hits " << hits << endl;
                if (n == 14 && a == 4 && b == 5) {
                    if (controls != 2) return 3;
                    cerr << "Recovered both planar orientations of the K14n14349 control.\n";
                }
            }
        }
    }
}


==> anc/enumeration/enum_summary.json <==
{
 "changes": {
  "new": [
   [
    "10_20",
    12
   ],
   [
    "10_24",
    12
   ],
   [
    "10_7",
    12
   ],
   [
    "10_158",
    12
   ],
   [
    "9_39",
    12
   ],
   [
    "10_115",
    14
   ],
   [
    "10_18",
    14
   ],
   [
    "10_33",
    14
   ],
   [
    "10_29",
    14
   ],
   [
    "9_40",
    14
   ],
   [
    "10_104",
    14
   ],
   [
    "10_89",
    14
   ],
   [
    "10_145",
    14
   ],
   [
    "10_165",
    14
   ],
   [
    "10_137",
    14
   ],
   [
    "10_74",
    14
   ],
   [
    "10_68",
    14
   ],
   [
    "10_141",
    14
   ],
   [
    "10_13",
    15
   ],
   [
    "9_7",
    15
   ],
   [
    "9_23",
    15
   ],
   [
    "10_108",
    15
   ],
   [
    "10_103",
    15
   ],
   [
    "9_11",
    15
   ],
   [
    "10_6",
    15
   ],
   [
    "10_25",
    15
   ],
   [
    "10_27",
    15
   ],
   [
    "10_15",
    15
   ],
   [
    "10_39",
    15
   ],
   [
    "10_132",
    15
   ],
   [
    "10_121",
    15
   ],
   [
    "10_117",
    15
   ],
   [
    "10_82",
    15
   ],
   [
    "10_105",
    15
   ],
   [
    "10_102",
    15
   ],
   [
    "9_5",
    16
   ],
   [
    "10_4",
    16
   ],
   [
    "10_67",
    16
   ],
   [
    "10_16",
    16
   ],
   [
    "10_90",
    16
   ],
   [
    "10_11",
    16
   ],
   [
    "10_110",
    16
   ],
   [
    "10_95",
    16
   ],
   [
    "10_3",
    17
   ],
   [
    "9_18",
    17
   ],
   [
    "10_23",
    17
   ],
   [
    "10_19",
    17
   ],
   [
    "10_12",
    17
   ],
   [
    "10_14",
    17
   ],
   [
    "10_21",
    17
   ],
   [
    "10_22",
    17
   ],
   [
    "10_26",
    17
   ],
   [
    "10_129",
    17
   ],
   [
    "10_106",
    17
   ],
   [
    "10_93",
    17
   ]
  ],
  "improved": [
   [
    "6_2",
    9,
    6
   ],
   [
    "6_1",
    10,
    7
   ],
   [
    "7_6",
    9,
    7
   ],
   [
    "8_18",
    12,
    8
   ],
   [
    "8_6",
    21,
    9
   ],
   [
    "8_11",
    20,
    9
   ],
   [
    "8_14",
    11,
    9
   ],
   [
    "8_8",
    12,
    9
   ],
   [
    "9_47",
    18,
    9
   ],
   [
    "7_2",
    26,
    9
   ],
   [
    "9_20",
    25,
    9
   ],
   [
    "9_27",
    14,
    9
   ],
   [
    "9_41",
    14,
    9
   ],
   [
    "9_26",
    11,
    9
   ],
   [
    "9_17",
    11,
    9
   ],
   [
    "8_12",
    24,
    10
   ],
   [
    "8_1",
    24,
    10
   ],
   [
    "9_19",
    15,
    10
   ],
   [
    "9_14",
    13,
    10
   ],
   [
    "10_146",
    24,
    10
   ],
   [
    "9_8",
    18,
    10
   ],
   [
    "8_16",
    17,
    10
   ],
   [
    "9_12",
    24,
    10
   ],
   [
    "9_15",
    33,
    10
   ],
   [
    "8_17",
    20,
    10
   ],
   [
    "9_34",
    16,
    10
   ],
   [
    "10_44",
    11,
    10
   ],
   [
    "10_122",
    17,
    10
   ],
   [
    "10_156",
    20,
    10
   ],
   [
    "10_45",
    12,
    10
   ],
   [
    "10_112",
    13,
    10
   ],
   [
    "10_123",
    18,
    10
   ],
   [
    "9_37",
    17,
    10
   ],
   [
    "10_147",
    19,
    10
   ],
   [
    "10_41",
    46,
    10
   ],
   [
    "10_43",
    21,
    10
   ],
   [
    "10_42",
    18,
    10
   ],
   [
    "10_113",
    12,
    10
   ],
   [
    "9_48",
    21,
    10
   ],
   [
    "7_4",
    29,
    11
   ],
   [
    "10_160",
    33,
    11
   ],
   [
    "10_114",
    13,
    11
   ],
   [
    "10_164",
    19,
    11
   ],
   [
    "8_4",
    36,
    11
   ],
   [
    "9_33",
    15,
    11
   ],
   [
    "9_32",
    18,
    11
   ],
   [
    "10_151",
    21,
    11
   ],
   [
    "9_44",
    15,
    11
   ],
   [
    "10_159",
    19,
    11
   ],
   [
    "8_3",
    14,
    12
   ],
   [
    "7_5",
    30,
    12
   ],
   [
    "9_21",
    29,
    12
   ],
   [
    "10_31",
    30,
    12
   ],
   [
    "10_36",
    34,
    12
   ],
   [
    "10_34",
    26,
    12
   ],
   [
    "10_38",
    28,
    12
   ],
   [
    "10_88",
    19,
    12
   ],
   [
    "10_37",
    24,
    12
   ],
   [
    "8_2",
    28,
    12
   ],
   [
    "10_118",
    24,
    12
   ],
   [
    "9_42",
    23,
    12
   ],
   [
    "8_20",
    16,
    12
   ],
   [
    "8_21",
    21,
    12
   ],
   [
    "10_107",
    35,
    12
   ],
   [
    "8_9",
    32,
    12
   ],
   [
    "10_35",
    33,
    13
   ],
   [
    "10_1",
    14,
    13
   ],
   [
    "10_83",
    45,
    13
   ],
   [
    "10_84",
    25,
    13
   ],
   [
    "10_87",
    21,
    13
   ],
   [
    "10_136",
    25,
    13
   ],
   [
    "9_45",
    19,
    13
   ],
   [
    "10_119",
    26,
    13
   ],
   [
    "10_32",
    41,
    13
   ],
   [
    "10_157",
    44,
    14
   ],
   [
    "9_46",
    24,
    14
   ],
   [
    "10_30",
    43,
    14
   ],
   [
    "10_28",
    29,
    14
   ],
   [
    "10_69",
    40,
    14
   ],
   [
    "10_75",
    33,
    14
   ],
   [
    "10_86",
    40,
    15
   ],
   [
    "10_40",
    31,
    15
   ],
   [
    "10_133",
    24,
    15
   ],
   [
    "10_150",
    38,
    15
   ],
   [
    "10_116",
    35,
    16
   ],
   [
    "10_144",
    38,
    17
   ]
  ]
 },
 "exact_c3": {
  "5_1": 9,
  "7_1": 17,
  "7_3": 14,
  "7_4": 11,
  "7_5": 12,
  "8_2": 12,
  "8_3": 12,
  "8_4": 11,
  "8_6": 9,
  "8_8": 9,
  "8_12": 10,
  "8_16": 10,
  "8_18": 8,
  "9_8": 10,
  "9_15": 10,
  "9_17": 9,
  "9_20": 9,
  "9_31": 9,
  "9_32": 11,
  "9_37": 10,
  "9_41": 9,
  "9_46": 14,
  "9_47": 9,
  "9_48": 10,
  "10_28": 14,
  "10_34": 12,
  "10_35": 13,
  "10_36": 12,
  "10_37": 12,
  "10_38": 12,
  "10_40": 15,
  "10_41": 10,
  "10_43": 10,
  "10_45": 10,
  "10_69": 14,
  "10_75": 14,
  "10_83": 13,
  "10_86": 15,
  "10_87": 13,
  "10_112": 10,
  "10_116": 16,
  "10_122": 10,
  "10_123": 10,
  "10_144": 17,
  "10_150": 15,
  "10_151": 11,
  "10_157": 14,
  "10_160": 11,
  "10_20": 12,
  "10_24": 12,
  "10_158": 12,
  "10_115": 14,
  "10_29": 14,
  "9_40": 14,
  "10_89": 14,
  "10_145": 14,
  "10_165": 14,
  "10_74": 14,
  "10_68": 14,
  "10_13": 15,
  "9_7": 15,
  "9_23": 15,
  "10_108": 15,
  "10_103": 15,
  "9_11": 15,
  "10_25": 15,
  "10_15": 15,
  "10_39": 15,
  "10_121": 15,
  "10_117": 15,
  "10_105": 15,
  "9_5": 16,
  "10_4": 16,
  "10_67": 16,
  "10_16": 16,
  "10_90": 16,
  "10_110": 16,
  "10_3": 17,
  "9_18": 17,
  "10_19": 17,
  "10_12": 17,
  "10_14": 17,
  "10_21": 17,
  "10_22": 17,
  "10_106": 17,
  "10_93": 17,
  "8_15": 27,
  "9_1": 27
 }
}

==> anc/enumeration/exactcheck.py <==
"""For every knot K with claimed exact c3=N_K: every enumerated diagram with fewer crossings whose
determinant and knot Floer data agree with K is re-identified carefully, to make sure it is not K."""
import sys, json, warnings; warnings.filterwarnings('ignore')
import os; sys.path[:0]=[os.path.dirname(os.path.abspath(__file__))]
import snappy, spherogram
from snapcheck815 import gauss_to_pd
from detscan import det
ex=json.load(open(os.path.join(os.path.dirname(os.path.abspath(__file__)),'enum_summary.json')))['exact_c3']
sig={}
for k,N in ex.items():
    L=snappy.Link(k if k not in ('5_1','7_1') else k); h=L.knot_floer_homology()
    d=abs(L.alexander_polynomial()(-1)) if False else None
    sig[k]=(N,(h['total_rank'],h['seifert_genus'],h['fibered']))
# determinants from KnotInfo
from database_knotinfo import link_list
KI={d['name']:d for d in link_list() if d.get('name')}
bydet={}
for k,(N,s) in sig.items(): bydet.setdefault(int(KI[k]['determinant']),[]).append((k,N,s))
maxN=max(N for N,_ in sig.values())
sus=[]; cnt=0
for f in ['all6_7.txt','all8_14.txt','all15_17.txt']:
    for l in open(f):
        if not l.startswith('candidate'): continue
        w,b=l[10:].split(' signs '); g=list(map(int,w.strip().strip(',').split(','))); s=[1 if c=='1' else -1 for c in b.strip()]
        n=len(s); d=det(g)
        cands=[(k,N,sg) for (k,N,sg) in bydet.get(d,[]) if n<N]
        if not cands: continue
        cnt+=1
        h=spherogram.Link(gauss_to_pd(g,s)).knot_floer_homology(); key=(h['total_rank'],h['seifert_genus'],h['fibered'])
        for k,N,sg in cands:
            if key==sg:
                # careful identification
                M=spherogram.Link(gauss_to_pd(g,s)).exterior(); ok=None
                for t in range(8):
                    try:
                        if M.solution_type().startswith('all tetra'):
                            ok=not M.is_isometric_to(snappy.Manifold(k)); break
                    except Exception: pass
                    M.randomize()
                sus.append((k,n,ok)); print('checked',k,n,'different' if ok else ('SAME/UNKNOWN' if ok is None or ok is False else ok),flush=True)
print('HFK computed for',cnt,'diagrams; suspicious matches',len(sus),'; unresolved',[x for x in sus if x[2] is not True])


==> anc/enumeration/extended/added_round2.json <==
[["9_4", 19, {"12": 2, "23": 4, "13": 13}], ["9_6", 20, {"12": 3, "23": 4, "13": 13}], ["9_9", 22, {"12": 3, "23": 4, "13": 15}], ["9_10", 21, {"12": 3, "23": 3, "13": 15}], ["9_13", 19, {"12": 3, "23": 3, "13": 13}], ["9_22", 20, {"12": 6, "23": 7, "13": 7}], ["9_24", 21, {"12": 5, "23": 8, "13": 8}], ["9_25", 22, {"12": 5, "23": 7, "13": 10}], ["9_28", 21, {"12": 6, "23": 7, "13": 8}], ["9_29", 22, {"12": 5, "23": 8, "13": 9}], ["9_30", 20, {"12": 5, "23": 6, "13": 9}], ["9_35", 18, {"12": 5, "23": 6, "13": 7}], ["9_36", 20, {"12": 6, "23": 7, "13": 7}], ["9_49", 18, {"12": 6, "23": 6, "13": 6}], ["10_2", 20, {"12": 4, "23": 4, "13": 12}], ["10_5", 20, {"12": 4, "23": 4, "13": 12}], ["10_8", 19, {"12": 3, "23": 6, "13": 10}], ["10_9", 18, {"12": 5, "23": 5, "13": 8}], ["10_17", 18, {"12": 5, "23": 5, "13": 8}], ["10_59", 19, {"12": 5, "23": 7, "13": 7}], ["10_60", 20, {"12": 6, "23": 7, "13": 7}], ["10_71", 20, {"12": 6, "23": 7, "13": 7}], ["10_73", 20, {"12": 6, "23": 7, "13": 7}], ["10_85", 18, {"12": 3, "23": 5, "13": 10}], ["10_91", 18, {"12": 4, "23": 5, "13": 9}], ["10_94", 18, {"12": 5, "23": 6, "13": 7}], ["10_97", 20, {"12": 3, "23": 5, "13": 12}], ["10_130", 19, {"12": 3, "23": 8, "13": 8}], ["10_131", 19, {"12": 3, "23": 7, "13": 9}], ["10_138", 20, {"12": 6, "23": 7, "13": 7}], ["10_140", 21, {"12": 6, "23": 7, "13": 8}], ["10_143", 20, {"12": 4, "23": 5, "13": 11}], ["10_148", 18, {"12": 4, "23": 5, "13": 9}], ["10_149", 18, {"12": 4, "23": 5, "13": 9}], ["10_155", 18, {"12": 4, "23": 7, "13": 7}]]

==> anc/enumeration/extended/found18_19.json <==
{"10_85": {"crossings": 18, "gauss": [-1, -2, -3, -4, 5, -6, 7, -8, -9, -10, -11, 12, -13, 14, -12, 15, 16, -7, 17, -5, 18, 3, 8, -16, 6, -17, 4, -18, 2, 9, -15, 1, 10, 13, -14, 11], "writhe": [1, 1, 1, -1, 1, 1, -1, -1, -1, -1, 1, -1, -1, -1, -1, -1, 1, -1], "cuts": [1, 14, 22]}, "10_148": {"crossings": 18, "gauss": [-1, 2, -3, -4, -5, 6, -7, 8, -9, -10, -11, 12, -13, 14, -12, 15, -2, 16, -8, 17, -6, 18, 4, 9, -16, 7, -17, 5, -18, 3, -15, 1, 10, 13, -14, 11], "writhe": [1, -1, -1, -1, 1, -1, -1, 1, 1, -1, 1, -1, -1, -1, -1, 1, -1, 1], "cuts": [1, 14, 23]}, "10_149": {"crossings": 18, "gauss": [-1, 2, -3, 4, -5, 6, -7, -8, -9, -10, -11, 12, -13, 14, -12, 15, -2, 16, -4, 17, -6, 18, 8, 3, -16, 5, -17, 7, -18, 9, -15, 1, 10, 13, -14, 11], "writhe": [1, -1, 1, 1, -1, -1, 1, -1, -1, -1, 1, -1, -1, -1, -1, -1, 1, -1], "cuts": [1, 14, 23]}, "10_91": {"crossings": 18, "gauss": [-1, 2, -3, 4, -5, -6, -7, 8, -9, -10, -11, 12, -13, 14, -12, 15, -4, 16, -2, 17, -8, 18, 10, 3, -16, 5, -15, 11, -18, 9, -17, 1, 6, 13, -14, 7], "writhe": [1, 1, 1, -1, -1, -1, 1, 1, 1, 1, -1, -1, -1, -1, -1, 1, 1, -1], "cuts": [1, 14, 23]}, "10_155": {"crossings": 18, "gauss": [-1, -2, -3, 4, -5, 6, -7, 8, -9, 10, -11, 12, 13, 14, -6, 15, -8, 16, -10, 17, -4, 18, 2, 11, -12, 1, -14, 7, -15, 5, -18, 3, -17, 9, -16, -13], "writhe": [-1, 1, 1, 1, -1, -1, 1, 1, -1, -1, -1, -1, -1, 1, -1, 1, -1, 1], "cuts": [1, 12, 23]}, "10_9": {"crossings": 18, "gauss": [1, -2, -3, -4, 5, -6, 7, -8, 9, -10, 11, -12, -13, -7, 14, -9, 15, -11, 16, -5, 17, -1, 18, 3, 10, -15, 12, -16, 4, -18, 2, -14, 8, 13, 6, -17], "writhe": [-1, -1, -1, 1, -1, 1, -1, -1, 1, -1, -1, 1, 1, 1, 1, -1, -1, 1], "cuts": [1, 14, 24]}, "10_17": {"crossings": 18, "gauss": [1, -2, -3, -4, 5, -6, 7, -8, 9, -10, 11, -12, -13, -7, 14, -5, 15, -11, 16, -9, 17, -1, 18, 3, 10, -16, 12, -15, 4, -18, 2, -17, 8, 13, 6, -14], "writhe": [-1, -1, -1, 1, 1, 1, -1, -1, -1, -1, 1, 1, 1, 1, 1, -1, -1, 1], "cuts": [1, 14, 24]}, "9_35": {"crossings": 18, "gauss": [-1, 2, 3, -4, 5, -6, -7, -8, 9, 10, -11, -12, 13, 14, -10, -3, 15, -5, 16, 17, 18, -9, -2, -15, 4, 11, -14, -18, 8, 1, 6, -16, 12, -13, -17, 7], "writhe": [1, -1, -1, -1, 1, -1, 1, 1, -1, -1, -1, -1, -1, -1, 1, 1, -1, -1], "cuts": [1, 13, 24]}, "10_94": {"crossings": 18, "gauss": [-1, 2, -3, 4, -5, 6, -7, 8, -9, 10, -11, -12, -6, 13, -2, 14, 15, 16, -8, 17, -10, 18, -4, 5, 12, 7, -13, 3, -14, 1, -16, 9, -17, 11, -18, -15], "writhe": [1, 1, -1, -1, -1, -1, 1, 1, -1, -1, 1, -1, -1, 1, 1, -1, 1, -1], "cuts": [1, 13, 24]}, "9_49": {"crossings": 18, "gauss": [1, 2, -3, -4, -5, 6, -7, 8, -9, 10, -11, 12, 13, 14, -8, -1, -6, 15, -12, 16, -10, 17, -2, 18, 4, 11, -16, -13, -15, 5, -18, 3, -17, 9, -14, 7], "writhe": [-1, -1, -1, -1, 1, 1, 1, -1, -1, -1, -1, 1, -1, -1, 1, -1, -1, 1], "cuts": [1, 13, 25]}, "9_4": {"crossings": 19, "gauss": [-1, -2, -3, 4, -5, -6, -7, -8, -9, -10, -11, 12, -13, -14, -15, 16, 17, 18, -12, 19, -4, 5, -19, 3, 6, 13, -18, 11, 2, 7, 14, -17, 10, 1, 8, 15, -16, 9], "writhe": [1, 1, 1, -1, -1, -1, -1, -1, 1, 1, 1, -1, -1, -1, -1, -1, -1, -1, -1], "cuts": [1, 16, 22]}, "9_13": {"crossings": 19, "gauss": [-1, -2, 3, -4, -5, -6, -7, -8, 9, -10, -11, -12, -13, 14, -15, -16, 17, 18, -14, -9, 19, -3, 4, -19, 2, 5, 10, 15, -18, 13, 8, 1, 6, 11, 16, -17, 12, 7], "writhe": [1, 1, -1, -1, -1, -1, 1, 1, -1, -1, -1, 1, 1, -1, -1, -1, -1, -1, -1], "cuts": [1, 17, 23]}, "10_8": {"crossings": 19, "gauss": [-1, -2, 3, -4, -5, -6, -7, -8, 9, -10, 11, -12, -13, 14, 15, -11, 16, 17, 18, -9, 19, -3, 4, -19, 2, 5, 10, -15, 12, -16, 6, 1, 8, -18, -14, 13, -17, 7], "writhe": [-1, 1, -1, -1, -1, 1, 1, -1, -1, -1, -1, 1, 1, 1, 1, -1, -1, 1, -1], "cuts": [1, 14, 23]}, "10_131": {"crossings": 19, "gauss": [-1, 2, -3, 4, -5, -6, 7, -8, -9, -10, -11, -12, 13, 14, -2, 15, -4, 16, 17, -7, 18, 19, 10, 3, -15, 5, -16, 9, -19, 11, -14, 1, 6, -17, 8, -18, 12, -13], "writhe": [1, -1, 1, 1, -1, -1, -1, 1, 1, -1, -1, -1, -1, -1, -1, 1, 1, -1, -1], "cuts": [1, 13, 23]}, "10_130": {"crossings": 19, "gauss": [1, -2, -3, -4, -5, -6, 7, -8, -9, 10, -11, 12, 13, -1, 14, 15, -10, 16, 17, -7, 18, 19, 4, 11, -15, 9, -16, 5, -19, 3, -12, -14, 8, -17, 6, -18, 2, -13], "writhe": [-1, -1, -1, -1, 1, 1, -1, -1, -1, 1, 1, -1, -1, 1, 1, -1, -1, 1, 1], "cuts": [1, 12, 23]}, "10_59": {"crossings": 19, "gauss": [1, -2, 3, -4, -5, -6, 7, -8, 9, -10, 11, -12, 13, -11, 14, -3, 15, -1, 16, 17, 18, -9, 19, -7, -17, -14, 12, -13, 4, -15, 2, -16, 6, -19, 8, -18, 10, 5], "writhe": [1, -1, -1, 1, 1, -1, -1, 1, 1, -1, -1, -1, -1, 1, -1, 1, -1, -1, 1], "cuts": [1, 13, 25]}}

==> anc/enumeration/extended/found20.json <==
{"9_6": {"crossings": 20, "gauss": [-1, -2, -3, 4, -5, -6, -7, -8, -9, -10, 11, -12, -13, -14, 15, -16, 17, -15, 18, -11, 19, 20, -4, 5, -20, 3, 6, -19, 2, 7, 12, -18, 10, 1, 8, 13, 16, -17, 14, 9], "writhe": [1, 1, 1, -1, -1, -1, -1, -1, 1, 1, -1, -1, -1, 1, -1, -1, -1, -1, -1, -1], "cuts": [1, 17, 24]}, "10_97": {"crossings": 20, "gauss": [-1, 2, -3, -4, -5, 6, -7, -8, -9, -10, -11, 12, -13, -14, -15, 16, -6, 17, 18, 19, -2, 20, -12, 11, -20, 3, -19, 1, 10, 13, 4, -18, 8, 15, -16, 7, -17, 5, 14, 9], "writhe": [-1, 1, 1, 1, -1, -1, 1, -1, 1, -1, 1, 1, 1, -1, 1, 1, -1, 1, 1, -1], "cuts": [1, 16, 24]}, "10_2": {"crossings": 20, "gauss": [-1, -2, 3, -4, 5, -6, -7, -8, -9, -10, 11, -12, -13, -14, 15, -16, 17, -15, 18, -11, 19, -3, 20, -5, 4, -20, 6, -19, 2, 7, 12, -18, 10, 1, 8, 13, 16, -17, 14, 9], "writhe": [1, 1, -1, 1, 1, -1, -1, -1, 1, 1, -1, -1, -1, 1, -1, -1, -1, -1, -1, -1], "cuts": [1, 17, 25]}, "10_5": {"crossings": 20, "gauss": [-1, -2, 3, -4, 5, -6, -7, -8, -9, -10, 11, -12, -13, -14, 15, -16, 17, -15, 18, -11, 19, -3, 20, -5, 6, -20, 4, -19, 2, 7, 12, -18, 10, 1, 8, 13, 16, -17, 14, 9], "writhe": [1, 1, -1, -1, 1, 1, -1, -1, 1, 1, -1, -1, -1, 1, -1, -1, -1, -1, -1, 1], "cuts": [1, 17, 25]}, "10_17": {"crossings": 20, "gauss": [-1, -2, 3, -4, -5, -6, -7, -8, 9, -10, 11, -12, -13, -14, 15, -16, 17, -15, 18, -11, 19, -9, 20, -3, 4, -20, 2, 5, 10, -19, 12, -18, 6, 1, 8, 13, 16, -17, 14, 7], "writhe": [1, -1, 1, 1, 1, -1, -1, 1, 1, 1, -1, -1, -1, 1, -1, -1, -1, -1, 1, 1], "cuts": [1, 17, 25]}, "10_149": {"crossings": 20, "gauss": [-1, -2, -3, 4, -5, 6, -7, -8, -9, 10, -11, -12, -13, 14, -15, 16, -14, 17, -10, 18, -4, 19, -6, 20, 8, 3, -18, 5, -19, 7, -20, 9, 2, 11, -17, 1, 12, 15, -16, 13], "writhe": [1, 1, 1, 1, -1, -1, 1, -1, -1, -1, -1, -1, 1, -1, -1, -1, -1, -1, 1, -1], "cuts": [1, 16, 25]}, "10_143": {"crossings": 20, "gauss": [-1, 2, -3, 4, -5, -6, -7, -8, 9, -10, -11, -12, -13, 14, -15, 16, -14, 17, -4, 18, -2, -9, 19, 20, 12, 15, -16, 13, 6, 1, 8, -19, 10, 3, -18, 5, -17, 11, -20, 7], "writhe": [1, -1, -1, 1, 1, -1, -1, 1, -1, -1, 1, -1, 1, -1, -1, -1, 1, -1, 1, -1], "cuts": [1, 16, 25]}, "10_155": {"crossings": 20, "gauss": [-1, -2, -3, -4, 5, -6, 7, -8, 9, -10, 11, -12, -13, -14, 15, -7, 16, -9, 17, -11, 18, -5, 19, 20, 2, 13, 8, -16, 6, -19, 4, -18, 10, -17, 12, 3, -20, 1, 14, -15], "writhe": [1, 1, -1, 1, 1, -1, -1, 1, 1, -1, -1, 1, -1, -1, -1, -1, 1, -1, 1, -1], "cuts": [1, 15, 25]}, "10_148": {"crossings": 20, "gauss": [-1, -2, -3, -4, 5, -6, 7, -8, 9, -10, -11, -12, 13, -14, 15, -13, 16, -9, 17, -7, 18, -5, 19, 20, 2, 11, 14, -15, 12, 3, -20, 1, 10, -16, 4, -19, 6, -18, 8, -17], "writhe": [-1, -1, 1, 1, -1, -1, 1, 1, -1, -1, -1, 1, -1, -1, -1, -1, 1, -1, 1, 1], "cuts": [1, 15, 25]}, "10_9": {"crossings": 20, "gauss": [1, -2, -3, -4, -5, -6, 7, -8, 9, -10, -11, -12, 13, -14, 15, -13, 16, -9, 17, -7, 18, -1, 19, 20, 4, 11, 14, -15, 12, 3, -20, 5, 10, -16, 2, -19, 6, -17, 8, -18], "writhe": [1, -1, -1, 1, 1, 1, 1, -1, -1, -1, -1, 1, -1, -1, -1, -1, -1, 1, 1, 1], "cuts": [1, 15, 25]}, "10_85": {"crossings": 20, "gauss": [1, -2, 3, -4, -5, -6, -7, 8, -9, 10, -11, -12, -13, 14, 15, -1, 16, -3, 17, 18, -10, 19, -8, 20, 6, 11, -18, 9, -19, 7, -20, 5, 12, -17, 4, 13, -14, -16, 2, -15], "writhe": [-1, -1, 1, 1, 1, 1, -1, 1, 1, -1, -1, -1, -1, -1, -1, 1, -1, -1, 1, -1], "cuts": [1, 14, 25]}, "9_30": {"crossings": 20, "gauss": [-1, -2, 3, -4, 5, -6, 7, -8, 9, -10, 11, -12, -13, -14, 15, -3, 16, -5, 17, -7, 18, -9, 19, -11, 20, 13, 4, -16, 2, -15, 14, -20, 12, -19, 10, 1, 6, -17, 8, -18], "writhe": [1, -1, -1, 1, 1, -1, -1, 1, 1, 1, -1, -1, -1, 1, 1, -1, 1, -1, -1, 1], "cuts": [1, 15, 26]}, "9_36": {"crossings": 20, "gauss": [1, -2, 3, -4, 5, -6, 7, -8, 9, -10, 11, -12, -13, -7, 14, -1, 15, -5, 16, -11, 17, -9, 18, 19, 20, -3, 4, -20, 2, -15, 6, 13, 8, -18, 10, -17, 12, -16, -19, -14], "writhe": [-1, 1, -1, -1, 1, -1, -1, 1, -1, -1, 1, 1, -1, -1, -1, 1, -1, 1, -1, -1], "cuts": [1, 14, 27]}, "10_73": {"crossings": 20, "gauss": [1, -2, 3, -4, 5, -6, 7, -8, 9, -10, 11, -12, -13, -7, 14, -1, 15, -5, 16, -11, 17, -9, 18, 19, 20, -3, 2, -20, 4, -15, 6, 13, 8, -18, 10, -17, 12, -16, -19, -14], "writhe": [-1, -1, -1, 1, 1, -1, -1, 1, -1, -1, 1, 1, -1, -1, -1, 1, -1, 1, -1, 1], "cuts": [1, 14, 27]}, "10_71": {"crossings": 20, "gauss": [1, -2, 3, -4, 5, -6, 7, -8, 9, -10, 11, -12, -13, -7, 14, -3, 15, -1, 16, -5, 17, -11, 18, -9, 19, 20, 4, -16, 6, 13, 8, -19, 10, -18, 12, -17, -20, -14, 2, -15], "writhe": [1, 1, -1, 1, 1, -1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -1, 1, -1, 1, -1], "cuts": [1, 14, 27]}, "10_60": {"crossings": 20, "gauss": [1, -2, 3, -4, 5, -6, 7, -8, 9, -10, 11, -12, -13, -7, 14, -3, 15, -1, 16, -5, 17, -11, 18, -9, 19, 20, 4, -15, 2, -14, -20, -17, 12, -18, 10, -19, 8, 13, 6, -16], "writhe": [1, -1, -1, 1, 1, 1, -1, -1, -1, 1, 1, -1, 1, 1, -1, 1, -1, 1, -1, 1], "cuts": [1, 14, 27]}, "10_59": {"crossings": 20, "gauss": [-1, -2, 3, -4, 5, -6, 7, -8, 9, -10, 11, -12, 13, 14, 15, -5, 16, -3, 17, -13, 18, -7, 19, -9, 20, -11, 12, -18, -14, -17, 2, -16, 4, -15, 6, 1, 10, -20, 8, -19], "writhe": [-1, 1, 1, -1, -1, 1, -1, 1, 1, -1, -1, -1, 1, -1, 1, -1, 1, -1, -1, 1], "cuts": [1, 14, 27]}, "10_138": {"crossings": 20, "gauss": [-1, -2, 3, -4, 5, -6, 7, -8, 9, -10, 11, -12, 13, 14, 15, -5, 16, -3, 17, -13, 18, -7, 19, -9, 20, -11, 2, -16, 4, -15, 6, 1, 10, -20, 12, -17, -14, -18, 8, -19], "writhe": [-1, 1, 1, -1, -1, 1, -1, 1, 1, -1, -1, 1, 1, 1, 1, -1, -1, 1, -1, 1], "cuts": [1, 14, 27]}, "9_22": {"crossings": 20, "gauss": [-1, -2, 3, -4, 5, -6, 7, -8, 9, -10, 11, -12, 13, 14, 15, -5, 16, -3, 17, -13, 18, -7, 19, -9, 20, -11, 10, -20, 12, 1, 6, -15, 4, -16, 2, -17, -14, -18, 8, -19], "writhe": [1, -1, 1, 1, -1, -1, -1, 1, 1, -1, -1, 1, 1, 1, -1, 1, -1, 1, -1, 1], "cuts": [1, 14, 27]}}

==> anc/enumeration/extended/found21.json <==
{"9_10": {"crossings": 21, "gauss": [-1, -2, 3, -4, -5, -6, -7, -8, -9, 10, -11, -12, -13, -14, -15, 16, -17, -18, 19, 20, -16, 21, -10, -3, 4, 11, -21, 9, 2, 5, 12, 17, -20, 15, 8, 1, 6, 13, 18, -19, 14, 7], "writhe": [1, 1, -1, -1, -1, -1, 1, 1, 1, -1, -1, -1, -1, 1, 1, -1, -1, -1, -1, -1, -1], "cuts": [1, 19, 25]}, "10_8": {"crossings": 21, "gauss": [-1, -2, 3, -4, -5, -6, -7, -8, 9, -10, -11, -12, -13, -14, 15, -16, -17, 18, 19, -15, 20, -9, 21, -3, 4, -21, 2, 5, 10, -20, 14, -19, 16, 11, 6, 1, 8, 13, -18, 17, 12, 7], "writhe": [-1, 1, -1, -1, -1, 1, 1, -1, -1, -1, 1, 1, -1, -1, -1, 1, 1, 1, 1, -1, -1], "cuts": [1, 18, 25]}, "10_131": {"crossings": 21, "gauss": [-1, 2, -3, -4, 5, -6, 7, -8, -9, -10, -11, -12, -13, 14, 15, 16, -2, 17, 18, -5, 19, -7, 20, 21, 10, 3, -17, 13, -14, 1, -16, 11, -21, 9, 4, -18, 6, -19, 8, -20, 12, -15], "writhe": [-1, -1, 1, 1, 1, -1, -1, 1, -1, -1, 1, -1, -1, -1, -1, 1, -1, -1, 1, -1, 1], "cuts": [1, 14, 25]}, "10_130": {"crossings": 21, "gauss": [-1, 2, -3, -4, 5, -6, -7, 8, -9, -10, 11, -12, -13, -14, -15, -5, 16, 17, -8, 18, 19, -11, 20, 21, -2, 13, -18, 9, -17, 7, 14, 3, -21, 1, 12, -19, 10, -16, 6, 15, 4, -20], "writhe": [-1, 1, 1, 1, -1, -1, -1, 1, 1, 1, -1, -1, -1, 1, 1, 1, 1, -1, -1, 1, 1], "cuts": [1, 16, 26]}, "9_4": {"crossings": 21, "gauss": [1, -2, 3, 4, -5, -6, -7, -8, -9, -10, 11, -12, -13, -14, 15, 16, 17, -11, 18, -3, 19, -1, -4, 20, 21, 7, 14, -15, 8, -21, 6, 13, -16, 9, -20, 5, 12, -17, 10, -18, 2, -19], "writhe": [-1, -1, 1, -1, -1, -1, -1, 1, 1, 1, -1, -1, -1, -1, -1, -1, -1, 1, -1, 1, 1], "cuts": [1, 15, 26]}, "9_13": {"crossings": 21, "gauss": [1, -2, 3, 4, -5, -6, -7, -8, 9, -10, -11, -12, -13, 14, -15, -16, 17, 18, -14, -9, 19, -3, 20, -1, -4, 21, 6, 11, 16, -17, 12, 7, -21, 5, 10, 15, -18, 13, 8, -19, 2, -20], "writhe": [-1, -1, 1, -1, -1, -1, 1, 1, -1, -1, -1, 1, 1, -1, -1, -1, -1, -1, 1, -1, 1], "cuts": [1, 17, 27]}, "10_59": {"crossings": 21, "gauss": [1, -2, 3, -4, -5, -6, 7, -8, 9, -10, -11, -12, 13, -14, 15, -13, 16, -3, 17, -1, 18, 19, 20, -9, 21, -7, -19, 11, 14, -15, 12, -16, 4, -17, 2, -18, 6, -21, 8, -20, 10, 5], "writhe": [1, -1, -1, 1, 1, -1, -1, 1, 1, -1, -1, 1, -1, -1, -1, 1, -1, 1, -1, -1, 1], "cuts": [1, 15, 27]}, "9_22": {"crossings": 21, "gauss": [-1, 2, -3, -4, -5, 6, -7, 8, -9, 10, -11, 12, -13, 14, -2, 15, 16, 17, -12, 18, -10, 19, -8, 20, -6, 21, 4, 13, -14, 3, -21, 5, -18, 11, -17, 1, -15, 7, -20, 9, -19, -16], "writhe": [1, -1, 1, -1, -1, -1, -1, 1, 1, -1, 1, 1, 1, 1, 1, -1, -1, 1, 1, -1, -1], "cuts": [1, 14, 27]}, "9_24": {"crossings": 21, "gauss": [-1, 2, -3, 4, -5, -6, -7, 8, -9, 10, -11, 12, -13, 14, -12, 15, -4, 16, -2, 17, 18, 19, -10, 20, -8, 21, 6, 11, -19, 1, -17, 3, -16, 9, -20, 7, -21, 5, -14, 13, -15, -18], "writhe": [-1, 1, 1, -1, -1, -1, 1, -1, -1, 1, 1, -1, 1, 1, -1, 1, -1, 1, 1, -1, 1], "cuts": [1, 14, 27]}, "9_30": {"crossings": 21, "gauss": [1, -2, 3, -4, 5, -6, 7, -8, 9, -10, -11, -12, 13, -14, -15, -3, 16, -9, 17, -7, 18, -5, 19, -13, 20, -1, 21, 11, 6, -18, 4, 15, 2, -16, 8, -17, 10, -21, 12, -19, 14, -20], "writhe": [-1, 1, -1, -1, 1, 1, -1, -1, 1, 1, -1, -1, -1, 1, 1, 1, -1, 1, 1, -1, -1], "cuts": [1, 16, 28]}, "10_140": {"crossings": 21, "gauss": [-1, -2, 3, 4, 5, -6, -7, -8, 9, -10, 11, -12, 13, -14, 15, 16, 17, -9, 18, -3, 19, -5, 20, -13, 21, -11, -4, -19, 2, -18, 10, -17, 8, 1, 6, -15, 14, -20, 12, -21, -16, 7], "writhe": [1, -1, -1, -1, 1, -1, 1, 1, -1, -1, -1, -1, 1, 1, 1, -1, -1, 1, -1, 1, -1], "cuts": [1, 15, 28]}, "9_28": {"crossings": 21, "gauss": [-1, 2, -3, 4, -5, 6, -7, 8, -9, 10, -11, 12, -13, -14, -6, 15, -4, 16, -2, 17, 18, 19, -12, 20, -10, 21, -8, 13, -16, 3, -17, 1, -19, 11, -20, 9, -21, 7, 14, 5, -15, -18], "writhe": [-1, -1, 1, 1, 1, -1, -1, 1, 1, -1, -1, 1, 1, 1, 1, 1, -1, -1, 1, -1, 1], "cuts": [1, 15, 28]}}

==> anc/enumeration/extended/found22.json <==
{"9_9": {"crossings": 22, "gauss": [-1, -2, -3, 4, -5, -6, -7, -8, -9, -10, -11, 12, -13, -14, -15, -16, 17, -18, 19, -17, 20, 21, -12, 22, -4, 5, -22, 3, 6, 13, -21, 11, 2, 7, 14, -20, 10, 1, 8, 15, 18, -19, 16, 9], "writhe": [1, 1, 1, -1, -1, -1, -1, -1, 1, 1, 1, -1, -1, -1, -1, 1, -1, -1, -1, -1, -1, -1], "cuts": [1, 19, 26]}, "10_85": {"crossings": 22, "gauss": [-1, -2, -3, -4, 5, -6, 7, -8, -9, -10, -11, -12, -13, 14, -15, 16, -14, 17, 18, 19, 20, -7, 21, -5, 22, 3, 8, -20, 6, -21, 4, -22, 2, 9, -19, 1, 10, -18, 12, 15, -16, 13, -17, 11], "writhe": [1, 1, 1, -1, 1, 1, -1, -1, -1, -1, 1, -1, 1, -1, -1, -1, 1, -1, -1, -1, 1, -1], "cuts": [1, 16, 26]}, "10_2": {"crossings": 22, "gauss": [-1, -2, 3, -4, -5, -6, -7, -8, 9, -10, -11, -12, 13, -14, -15, -16, 17, -18, 19, -17, 20, -13, 21, -9, 22, -3, 4, -22, 2, 5, 10, -21, 8, 1, 6, 11, 14, -20, 16, -19, 18, 15, 12, 7], "writhe": [1, 1, -1, -1, -1, -1, 1, 1, -1, -1, -1, 1, -1, -1, 1, -1, -1, 1, 1, -1, -1, -1], "cuts": [1, 19, 27]}, "10_9": {"crossings": 22, "gauss": [-1, -2, 3, -4, -5, -6, -7, -8, -9, -10, 11, -12, 13, -14, -15, -16, 17, -18, 19, -17, 20, -13, 21, -11, 22, -3, 4, -22, 10, -21, 12, 5, 2, 9, 14, -20, 6, 1, 8, 15, 18, -19, 16, 7], "writhe": [1, 1, 1, 1, -1, -1, -1, 1, 1, 1, 1, -1, -1, -1, -1, 1, -1, -1, -1, -1, -1, 1], "cuts": [1, 19, 27]}, "10_143": {"crossings": 22, "gauss": [-1, -2, 3, -4, 5, -6, -7, 8, -9, -10, -11, -12, 13, -14, -15, -16, -17, -18, -8, 19, 20, -5, 21, -3, 22, -13, 14, -22, 12, 15, 2, 7, -19, 9, 18, 1, 16, 11, 4, -21, 6, -20, 10, 17], "writhe": [1, -1, -1, -1, 1, 1, 1, -1, -1, -1, 1, -1, 1, 1, 1, -1, 1, 1, 1, 1, -1, 1], "cuts": [1, 19, 27]}, "10_155": {"crossings": 22, "gauss": [1, -2, 3, -4, -5, -6, -7, -8, -9, -10, 11, -12, 13, -14, -15, -16, 17, -1, 18, -3, 19, -13, 20, -11, 21, 22, 8, 15, 2, -18, 4, -19, 14, 9, -22, 7, 16, -17, 6, -21, 10, -20, 12, 5], "writhe": [-1, 1, 1, -1, 1, -1, 1, 1, -1, 1, 1, -1, -1, 1, -1, -1, -1, -1, 1, -1, 1, -1], "cuts": [1, 17, 27]}, "10_131": {"crossings": 22, "gauss": [1, -2, -3, 4, -5, 6, -7, -8, 9, -10, -11, -12, -13, -14, -15, -1, 16, 17, -4, 18, -6, 19, 20, -9, 21, 22, 12, 5, -18, 7, -19, 11, -22, 13, -17, 3, 8, -20, 10, -21, 14, -16, 2, 15], "writhe": [-1, -1, -1, 1, -1, -1, 1, 1, 1, -1, -1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 1, 1], "cuts": [1, 16, 27]}, "10_148": {"crossings": 22, "gauss": [-1, 2, -3, -4, -5, 6, -7, 8, -9, -10, -11, -12, -13, 14, -15, 16, -14, 17, 18, 19, -2, 20, -8, 21, -6, 22, 4, 9, -20, 7, -21, 5, -22, 3, -19, 1, 10, -18, 12, 15, -16, 13, -17, 11], "writhe": [1, -1, -1, -1, 1, -1, -1, 1, 1, -1, 1, -1, 1, -1, -1, -1, 1, -1, -1, 1, -1, 1], "cuts": [1, 16, 27]}, "10_149": {"crossings": 22, "gauss": [-1, 2, -3, 4, -5, 6, -7, -8, -9, -10, -11, -12, -13, 14, -15, 16, -14, 17, 18, 19, -2, 20, -4, 21, -6, 22, 8, 3, -20, 5, -21, 7, -22, 9, -19, 1, 10, -18, 12, 15, -16, 13, -17, 11], "writhe": [1, -1, 1, 1, -1, -1, 1, -1, -1, -1, 1, -1, 1, -1, -1, -1, 1, -1, -1, -1, 1, -1], "cuts": [1, 16, 27]}, "10_91": {"crossings": 22, "gauss": [-1, 2, -3, 4, -5, -6, -7, 8, -9, -10, -11, -12, -13, 14, -15, 16, -14, 17, 18, 19, -4, 20, -2, 21, -8, 22, 10, 3, -20, 5, -19, 11, -22, 9, -21, 1, 6, -18, 12, 15, -16, 13, -17, 7], "writhe": [1, 1, 1, -1, -1, -1, 1, 1, 1, 1, -1, -1, 1, -1, -1, -1, 1, -1, -1, 1, 1, -1], "cuts": [1, 16, 27]}, "9_35": {"crossings": 22, "gauss": [1, -2, -3, -4, -5, 6, -7, 8, -9, 10, -11, -12, -13, -14, 15, -16, -17, 18, 19, -15, -10, -1, -8, 20, -6, 21, 22, 3, 12, 17, -18, 13, 4, -22, 2, 11, 16, -19, 14, 5, -21, 7, -20, 9], "writhe": [-1, -1, -1, 1, 1, -1, -1, 1, 1, -1, -1, -1, 1, 1, -1, -1, -1, -1, -1, -1, 1, 1], "cuts": [1, 18, 28]}, "10_97": {"crossings": 22, "gauss": [1, -2, -3, 4, -5, -6, -7, 8, -9, -10, -11, -12, -13, 14, -15, 16, -17, 18, -16, 19, -14, 20, -8, -1, 21, 22, -4, 5, -22, 3, 6, 11, -18, 17, 12, 7, 2, -21, 10, 15, -19, 13, -20, 9], "writhe": [-1, 1, -1, 1, 1, 1, -1, 1, -1, 1, 1, -1, -1, 1, 1, -1, 1, 1, 1, -1, -1, 1], "cuts": [1, 18, 28]}, "9_6": {"crossings": 22, "gauss": [1, -2, 3, -4, 5, -6, -7, 8, -9, -10, -11, 12, -13, -14, -15, -16, -8, 17, 18, -1, 19, -3, 20, -5, 21, 22, -12, 13, -22, 11, 14, -21, 10, 15, 6, -20, 4, 9, 16, 7, -17, -19, 2, -18], "writhe": [1, 1, -1, -1, 1, 1, 1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 1, 1], "cuts": [1, 17, 28]}, "9_25": {"crossings": 22, "gauss": [-1, 2, -3, 4, -5, -6, 7, -8, -9, 10, -11, 12, -13, -14, -15, -7, 16, 17, -2, 18, -4, 19, -12, 20, -10, 21, 22, 3, -18, 5, 14, 9, -21, 11, -20, 13, -19, -22, -17, 1, 6, 15, 8, -16], "writhe": [1, -1, 1, 1, -1, -1, -1, 1, 1, -1, -1, 1, 1, -1, -1, -1, -1, -1, 1, -1, 1, -1], "cuts": [1, 16, 28]}, "10_59": {"crossings": 22, "gauss": [-1, 2, -3, 4, -5, -6, -7, -8, -9, 10, -11, 12, -13, 14, -15, 16, -14, 17, -4, 18, -2, 19, 20, 21, -12, 22, -10, -20, -17, 5, -18, 3, -19, 9, -22, 11, -21, 13, 8, 1, 6, 15, -16, 7], "writhe": [1, 1, -1, -1, 1, -1, 1, 1, -1, -1, 1, 1, -1, -1, -1, -1, 1, -1, 1, -1, -1, 1], "cuts": [1, 16, 28]}, "9_29": {"crossings": 22, "gauss": [1, -2, 3, -4, -5, -6, 7, -8, 9, -10, 11, -12, -13, -14, 15, -7, 16, -9, 17, -11, 18, -3, 19, -1, 20, 21, 22, 13, 8, -16, 6, -20, 2, -19, 4, -18, -21, -15, 14, -22, 12, -17, 10, 5], "writhe": [-1, -1, 1, 1, -1, -1, -1, 1, 1, 1, -1, -1, -1, 1, 1, -1, -1, 1, -1, 1, -1, 1], "cuts": [1, 15, 28]}, "10_138": {"crossings": 22, "gauss": [-1, 2, -3, 4, -5, 6, -7, 8, -9, 10, -11, -12, -13, 14, -15, -16, -6, 17, -2, 18, -4, 19, -14, 20, -8, 21, -10, 22, 12, 3, -18, 1, -17, 11, -22, 13, -19, 15, -20, 9, -21, 7, 16, 5], "writhe": [-1, -1, 1, 1, 1, -1, -1, -1, 1, 1, -1, 1, 1, 1, -1, 1, 1, -1, -1, 1, -1, 1], "cuts": [1, 17, 29]}, "10_17": {"crossings": 22, "gauss": [1, -2, 3, -4, 5, -6, 7, -8, -9, 10, -11, -12, 13, -14, -15, -16, -10, 17, 18, -1, 19, -3, 20, -5, 21, -7, 22, -13, 14, -22, 12, 15, 8, -21, 6, -20, 4, 9, 16, 11, -17, -19, 2, -18], "writhe": [-1, -1, 1, 1, -1, -1, 1, 1, -1, -1, 1, -1, 1, 1, 1, -1, -1, -1, 1, -1, 1, 1], "cuts": [1, 17, 29]}, "10_5": {"crossings": 22, "gauss": [1, -2, 3, -4, 5, -6, 7, -8, -9, 10, -11, -12, 13, -14, -15, -16, -10, 17, 18, -1, 19, -3, 20, -5, 21, -7, 22, -13, 14, -22, 12, 15, 8, -21, 6, 11, 16, 9, -17, -20, 4, -19, 2, -18], "writhe": [-1, -1, 1, 1, -1, -1, 1, 1, 1, -1, -1, -1, 1, 1, 1, 1, 1, -1, 1, -1, 1, 1], "cuts": [1, 17, 29]}, "9_22": {"crossings": 22, "gauss": [-1, -2, 3, -4, 5, -6, 7, -8, -9, -10, 11, -12, 13, -14, 15, 16, 17, -5, 18, -3, 19, -15, 20, -7, 21, -13, 22, -11, 10, -22, 12, 9, 14, 1, 6, -17, 4, -18, 2, -19, -16, -20, 8, -21], "writhe": [1, -1, 1, 1, -1, -1, -1, 1, -1, -1, -1, 1, 1, 1, 1, 1, -1, 1, -1, 1, -1, 1], "cuts": [1, 16, 29]}, "10_94": {"crossings": 22, "gauss": [-1, 2, -3, 4, -5, 6, -7, -8, -9, 10, 11, 12, -13, -14, -15, 16, -6, 17, -4, 18, -12, 19, -10, 20, 21, 22, -2, -11, -19, 13, -18, 3, -17, 5, 14, 9, -20, 1, -22, 7, -16, 15, 8, -21], "writhe": [1, 1, 1, 1, -1, -1, -1, 1, 1, -1, 1, 1, 1, -1, -1, -1, -1, 1, -1, 1, 1, -1], "cuts": [1, 16, 29]}, "9_36": {"crossings": 22, "gauss": [1, 2, -3, 4, -5, 6, -7, 8, -9, 10, -11, 12, -13, -14, -15, 16, 17, 18, -2, 19, -4, 20, -6, -1, -8, 21, -10, 22, -12, 13, -22, 11, 14, -17, -20, 5, -19, 3, -18, 9, -21, 15, -16, 7], "writhe": [1, -1, -1, 1, 1, -1, 1, 1, -1, -1, -1, 1, 1, 1, 1, 1, 1, -1, 1, -1, 1, 1], "cuts": [1, 16, 30]}, "10_73": {"crossings": 22, "gauss": [1, 2, -3, 4, -5, 6, -7, 8, -9, -10, -11, 12, -13, 14, -15, 16, 17, 18, -2, 19, -4, 20, -6, -1, -8, 21, -14, 22, -12, 11, -22, 13, 10, -17, -20, 5, -19, 3, -18, 9, -21, 15, -16, 7], "writhe": [1, -1, -1, 1, 1, -1, 1, 1, -1, 1, 1, 1, -1, -1, 1, 1, 1, -1, 1, -1, 1, -1], "cuts": [1, 16, 30]}}

==> anc/enumeration/extended/merge_new.py <==
import json, glob, sys, warnings; warnings.filterwarnings('ignore')
sys.path.insert(0,'/home/claude/u815chk')
import verify_gauss as vg
best={}
for f in sorted(glob.glob('found*.json')):
    try: d=json.load(open(f))
    except Exception: continue
    for k,v in d.items():
        if k not in best or v['crossings']<best[k]['crossings']: best[k]=v
cen=json.load(open('/home/claude/paper/census_data.json'))
added=[]
for k,v in sorted(best.items(), key=lambda kv: tuple(map(int,kv[0].split('_')))):
    if k in cen: continue
    pairs,name=vg.verify(v)
    assert name==k, (k,name)
    c={'12':pairs.get((0,1),0),'23':pairs.get((1,2),0),'13':pairs.get((2,0),0)}
    cen[k]={'crossings':v['crossings'],'c':c,'gauss':v['gauss'],'writhe':v['writhe'],'cuts':v['cuts']}
    added.append((k,v['crossings'],c))
key=lambda n: tuple(map(int,n.split('_')))
json.dump({k:cen[k] for k in sorted(cen,key=key)},open('/home/claude/paper/census_data.json','w'),indent=0)
json.dump(added,open('added_round2.json','w'))
print(len(added),'added; census now',len(cen)); print(added)


==> anc/enumeration/extended/missing.json <==
["9_3", "9_4", "9_6", "9_9", "9_10", "9_13", "9_16", "9_22", "9_24", "9_25", "9_28", "9_29", "9_30", "9_35", "9_36", "9_38", "9_43", "9_49", "10_2", "10_5", "10_8", "10_9", "10_17", "10_46", "10_47", "10_48", "10_49", "10_50", "10_51", "10_52", "10_53", "10_54", "10_55", "10_56", "10_57", "10_58", "10_59", "10_60", "10_61", "10_62", "10_63", "10_64", "10_65", "10_66", "10_70", "10_71", "10_72", "10_73", "10_76", "10_77", "10_78", "10_79", "10_80", "10_81", "10_85", "10_91", "10_94", "10_96", "10_97", "10_98", "10_99", "10_100", "10_101", "10_109", "10_111", "10_120", "10_124", "10_125", "10_126", "10_127", "10_128", "10_130", "10_131", "10_134", "10_135", "10_138", "10_139", "10_140", "10_142", "10_143", "10_148", "10_149", "10_152", "10_153", "10_154", "10_155", "10_161", "10_162", "10_163"]

==> anc/enumeration/extended/scan18_19.log <==
FOUND 10_85 18
FOUND 10_148 18
FOUND 10_149 18
FOUND 10_91 18
FOUND 10_155 18
FOUND 10_9 18
FOUND 10_17 18
FOUND 9_35 18
FOUND 10_94 18
FOUND 9_49 18
FOUND 9_4 19
FOUND 9_13 19
FOUND 10_8 19
FOUND 10_131 19
FOUND 10_130 19
FOUND 10_59 19
done 498172 8024 16


==> anc/enumeration/extended/scan20.log <==
FOUND 9_6 20
FOUND 10_97 20
FOUND 10_2 20
FOUND 10_5 20
FOUND 10_17 20
FOUND 10_149 20
FOUND 10_143 20
FOUND 10_155 20
FOUND 10_148 20
FOUND 10_9 20
FOUND 10_85 20
FOUND 9_30 20
FOUND 9_36 20
FOUND 10_73 20
FOUND 10_71 20
FOUND 10_60 20
FOUND 10_59 20
FOUND 10_138 20
FOUND 9_22 20
done 772196 11364 19


==> anc/enumeration/extended/scan21.log <==
FOUND 9_10 21
FOUND 10_8 21
FOUND 10_131 21
FOUND 10_130 21
FOUND 9_4 21
FOUND 9_13 21
FOUND 10_59 21
FOUND 9_22 21
FOUND 9_24 21
FOUND 9_30 21
FOUND 10_140 21
FOUND 9_28 21
done 2112216 20178 12


==> anc/enumeration/extended/scan22.log <==
FOUND 9_9 22
FOUND 10_85 22
FOUND 10_2 22
FOUND 10_9 22
FOUND 10_143 22
FOUND 10_155 22
FOUND 10_131 22
FOUND 10_148 22
FOUND 10_149 22
FOUND 10_91 22
FOUND 9_35 22
FOUND 10_97 22
FOUND 9_6 22
FOUND 9_25 22
FOUND 10_59 22
FOUND 9_29 22
FOUND 10_138 22
FOUND 10_17 22
FOUND 10_5 22
FOUND 9_22 22
FOUND 10_94 22
FOUND 9_36 22
FOUND 10_73 22
done 4302468 35648 23


==> anc/enumeration/extended/scan_missing.py <==
"""Stream enumerator output (signed Gauss words + writhe) and look for prime knots <= 10 crossings that are not yet
in the census.  Fingerprint: (|Delta(-1)|, round(Delta(2)*Delta(1/2))) from the Alexander matrix; matches are
identified with SnapPy.  The smallest diagram found for each knot is kept."""
import sys, json, re, warnings
import numpy as np
warnings.filterwarnings('ignore')

def alex_matrix(g, w, t):
    m = len(g); n = m // 2
    arc = [0] * m; a = 0
    for p in range(m):
        arc[p] = a
        if g[p] < 0: a += 1
    arc = [x % n for x in arc]
    pos = {x: p for p, x in enumerate(g)}
    M = np.zeros((n, n))
    for k in range(1, n + 1):
        pu = pos[-k]; po = pos[k]
        a_in = arc[pu]; b_out = (arc[pu] + 1) % n; o = arc[po]
        e = w[k - 1]; te = t if e > 0 else 1.0 / t
        M[k - 1, o] += 1 - te; M[k - 1, a_in] += te; M[k - 1, b_out] -= 1
    return M

def fingerprint(g, w):
    n = len(g) // 2
    if n < 3: return None
    d = abs(np.linalg.det(alex_matrix(g, w, -1.0)[1:, 1:]))
    p = np.linalg.det(alex_matrix(g, w, 2.0)[1:, 1:]) * np.linalg.det(alex_matrix(g, w, 0.5)[1:, 1:])
    return int(round(d)), int(round(abs(p) * 4)) / 4

def target_prints(names):
    from database_knotinfo import link_list
    import sympy as sp
    K = {d['name']: d for d in link_list() if d.get('name')}
    t = sp.symbols('t'); T = {}
    for k in names:
        P = sp.sympify(K[k]['alexander_polynomial'].replace('^', '**'), locals={'t': t})
        d = abs(int(P.subs(t, -1)))
        v = float(P.subs(t, 2) * P.subs(t, sp.Rational(1, 2)))
        T.setdefault((d, round(abs(v) * 4) / 4), []).append(k)
    return T

if __name__ == '__main__':
    missing = json.load(open(sys.argv[1]))
    T = target_prints(missing)
    import snappy, spherogram
    sys.path.insert(0, '/home/claude/u815chk')
    import verify_gauss as vg
    found = {}; n = 0; hits = 0
    out = sys.argv[2]
    pend = []
    def items():
        global pend
        for line in sys.stdin:
            if line.startswith('candidate '):
                wd, bits = line[10:].split(' signs ')
                pend.append((list(map(int, wd.strip().strip(',').split(','))), [1 if c == '1' else -1 for c in bits.strip()]))
            elif line.startswith('N='):
                N, a, b, c = map(int, re.match(r'N=(\d+) triple (\d+),(\d+),(\d+)', line).groups())
                for g, w in pend: yield g, w, [1, 1 + a + c, 1 + 2 * a + b + c]
                pend = []
    for g, w, cuts in items():
        n += 1
        fp = fingerprint(g, w)
        if fp is None or fp not in T: continue
        hits += 1
        try: nm = vg.identify(g, w)
        except Exception: continue
        if nm in T[fp] and (nm not in found or len(w) < found[nm]['crossings']):
            found[nm] = {'crossings': len(w), 'gauss': g, 'writhe': w, 'cuts': cuts}
            print('FOUND', nm, len(w), flush=True)
            json.dump(found, open(out, 'w'))
        if n % 200000 == 0: print('scanned', n, 'fingerprint hits', hits, flush=True)
    json.dump(found, open(out, 'w'))
    print('done', n, hits, len(found))


==> anc/enumeration/extended23_26/enum_target.cpp <==
#include <fstream>
#include <vector>
// Enumerate rooted diagrams made of three simple arcs on an oriented sphere.
// A dart is a directed half-edge. Its reverse is d^1.
#include <algorithm>
#include <array>
#include <cassert>
#include <cstdlib>
#include <iostream>
#include <string>
using namespace std;

constexpr int max_crossings = 30;
constexpr int capacity = 4 * max_crossings + 6;
constexpr int prime = 1009;
int inverse_mod[prime];
bool normal_only = true;
unsigned long long closed, reduced, hits, controls;
int crossing_number;

struct Diagram {
    unsigned char rotation[capacity]{}, color[capacity]{}, base_side[capacity]{};
    int darts = 4, start = 0, tip = 3, active_color = 1;

    Diagram() {
        // e1 followed by a short initial piece of e2.
        rotation[0] = 0; rotation[1] = 2; rotation[2] = 1; rotation[3] = 3;
        color[2] = color[3] = 1;
    }

    void replace_at_vertex(int old, int fresh) {
        if (rotation[old] == old) {
            rotation[fresh] = fresh;
            return;
        }
        int prior = old;
        while (rotation[prior] != old) prior = rotation[prior];
        rotation[prior] = fresh;
        rotation[fresh] = rotation[old];
    }

    void cross_side(int d) {
        const int continuation = darts, extension = darts + 2;
        darts += 4;
        if ((d ^ 1) == start) start = continuation ^ 1;
        replace_at_vertex(d ^ 1, continuation ^ 1);
        // The active tip approaches from the face whose boundary contains d.
        rotation[d ^ 1] = tip;
        rotation[tip] = continuation;
        rotation[continuation] = extension;
        rotation[extension] = d ^ 1;
        rotation[extension ^ 1] = extension ^ 1;
        color[continuation] = color[continuation ^ 1] = color[d];
        color[extension] = color[extension ^ 1] = active_color;
        base_side[continuation] = base_side[d];
        base_side[continuation ^ 1] = base_side[d ^ 1];
        tip = extension ^ 1;
    }

    void start_third_arc() {
        rotation[tip] = darts;
        rotation[darts] = tip;
        rotation[darts + 1] = darts + 1;
        color[darts] = color[darts + 1] = 2;
        tip = darts + 1;
        darts += 2;
        active_color = 2;
        for (int i = 0; i < darts; ++i) base_side[i] = i;
    }
};

vector<pair<int,int>> targets;
int residue(int x) { return (x % prime + prime) % prime; }

using CrossingList = array<int, max_crossings>;

// Alexander cofactor over F_prime, up to a signed power of t.
int alexander(int n, const CrossingList& under, const CrossingList& over,
              const CrossingList& positive, int t) {
    int matrix[max_crossings][max_crossings]{};
    for (int i = 0; i < n; ++i) {
        int in = under[i], out = (in + 1) % n, top = over[i];
        int v = positive[i] ? t : inverse_mod[t];
        matrix[i][in] = residue(matrix[i][in] + v);
        matrix[i][out] = residue(matrix[i][out] - 1);
        matrix[i][top] = residue(matrix[i][top] + 1 - v);
    }
    int determinant = 1;
    for (int i = 0; i < n - 1; ++i) {
        int pivot = i;
        while (pivot < n - 1 && matrix[pivot][i] == 0) ++pivot;
        if (pivot == n - 1) return 0;
        if (pivot != i) {
            for (int k = i; k < n - 1; ++k) swap(matrix[i][k], matrix[pivot][k]);
            determinant = residue(-determinant);
        }
        int v = matrix[i][i];
        determinant = determinant * v % prime;
        for (int j = i + 1; j < n - 1; ++j) {
            if (!matrix[j][i]) continue;
            int multiple = matrix[j][i] * inverse_mod[v] % prime;
            for (int k = i + 1; k < n - 1; ++k)
                matrix[j][k] = residue(matrix[j][k] - multiple * matrix[i][k]);
        }
    }
    return determinant;
}

void inspect(Diagram g) {
    ++closed;
    g.rotation[g.start] = g.tip;
    g.rotation[g.tip] = g.start;
    for (int d = 0; d < g.darts; ++d) {
        int k = g.rotation[d ^ 1];
        if (k != d && g.rotation[k ^ 1] == d && g.color[k] != g.color[d])
            return;
    }
    ++reduced;
    int dart = g.start, n = 0, under_count = 0, visits = 0;
    int id[capacity], word[2 * max_crossings];
    CrossingList under{}, over{}, out_over{}, out_under{}, positive{};
    fill_n(id, capacity, -1);
    do {
        int back = dart ^ 1, side = g.rotation[back], next = g.rotation[side];
        if (next == back) {
            dart = side; // marked vertex of degree two
            continue;
        }
        if (id[back] < 0) {
            int s = back;
            do { id[s] = n; s = g.rotation[s]; } while (s != back);
            ++n;
        }
        int x = id[back];
        bool above = (g.color[dart] + 1) % 3 == g.color[side];
        word[visits++] = (above ? 1 : -1) * (x + 1);
        if (above) { over[x] = under_count; out_over[x] = next; }
        else { under[x] = under_count++; out_under[x] = next; }
        dart = next;
    } while (dart != g.start);
    assert(n == crossing_number && under_count == n && visits == 2 * n);
    for (int i = 0; i < n; ++i) {
        over[i] %= n;
        positive[i] = g.rotation[out_over[i]] == out_under[i];
    }

    // Independent positive control from the integer polygon of manuscript Fig. 4.
    if (n == 14) {
        constexpr int control[] = {-1,2,-3,4,-5,-6,7,8,-9,10,-8,11,-4,12,
                                    -2,13,14,-7,6,-14,-10,9,-13,1,-12,3,-11,5};
        const string signs = "00110000110101";
        bool same = true, reflected = true;
        for (int i = 0; i < n; ++i) {
            same &= positive[i] == signs[i] - '0';
            reflected &= positive[i] != signs[i] - '0';
        }
        if (equal(control, control + 28, word) && (same || reflected)) ++controls;
    }
    {int det = alexander(n, under, over, positive, prime - 1);
    int sym = alexander(n, under, over, positive, 2)
              * alexander(n, under, over, positive, inverse_mod[2]) % prime;
    bool ok = false;
    for (auto& T : targets) if ((det == T.first || det == residue(-T.first)) && (sym == T.second || sym == residue(-T.second))) { ok = true; break; }
    if (!ok) return;}
    emit:
    ++hits;
    cout << "candidate ";
    for (int i = 0; i < visits; ++i) cout << word[i] << ',';
    cout << " signs ";
    for (int i = 0; i < n; ++i) cout << positive[i];
    cout << '\n';
}

void extend(const Diagram& g, int left12, int left31, int left23, int last_side) {
    if (g.active_color == 1 && left12 == 0) {
        Diagram next = g;
        next.start_third_arc();
        extend(next, 0, left31, left23, -1);
        return;
    }
    int d = g.tip;
    do {
        if (g.active_color == 2 && left31 == 0 && left23 == 0) {
            if (d == g.start) { inspect(g); return; }
        } else if (g.color[d] < g.active_color) {
            bool second = g.active_color == 1;
            bool needed = (g.color[d] == 0 ? left31 : left23) > 0;
            if (second || (needed && (!normal_only || g.base_side[d] != last_side))) {
                Diagram next = g;
                next.cross_side(d);
                if (second) extend(next, left12 - 1, left31, left23, -1);
                else extend(next, 0, left31 - (g.color[d] == 0),
                            left23 - (g.color[d] == 1), g.base_side[d ^ 1]);
            }
        }
        d = g.rotation[d ^ 1];
    } while (d != g.tip);
}

int main(int argc, char** argv) {
    if (argc < 3 || argc > 5) return 2;
    int low = atoi(argv[1]), high = atoi(argv[2]);
    if (low < 6 || high < low || high > max_crossings) return 2;
    int selected_pair = 0;
    if (argc == 5) {
        if (string(argv[3]) != "--min-pair") return 2;
        selected_pair = atoi(argv[4]);
        if (selected_pair < 2 || selected_pair > high / 3) return 2;
    } else if (argc == 4) {
        if (string(argv[3]) != "--raw") return 2;
        normal_only = false;
    }
    { ifstream f("targets_mod.txt"); int d, y; while (f >> d >> y) targets.push_back({d, y}); cerr << "targets " << targets.size() << endl; }
    inverse_mod[1] = 1;
    for (int i = 2; i < prime; ++i)
        inverse_mod[i] = prime - (prime / i) * inverse_mod[prime % i] % prime;
    for (int n = low; n <= high; ++n) {
        crossing_number = n;
        for (int a = 2; a <= n / 3; ++a) {
            if (selected_pair && a != selected_pair) continue;
            for (int b = a; b <= (n - a) / 2; ++b) {
                const int c = n - a - b;
                closed = reduced = hits = controls = 0;
                extend(Diagram{}, a, c, b, -1);
                cout << "N=" << n << " triple " << a << ',' << b << ',' << c
                     << " closed " << closed << " reduced " << reduced
                     << " tested " << reduced << " hits " << hits << endl;
                if (n == 14 && a == 4 && b == 5) {
                    if (controls != 2) return 3;
                    cerr << "Recovered both planar orientations of the K14n14349 control.\n";
                }
            }
        }
    }
}


==> anc/enumeration/extended23_26/found23.json <==
{"10_135": {"crossings": 23, "gauss": [1, -2, 3, -4, -5, 6, -7, -8, -9, -10, 11, -12, -13, -14, 15, -3, 16, -1, 17, -11, 18, 19, 20, 21, -6, 22, 23, 9, -19, 13, 2, -16, 4, -15, 14, -20, 8, -23, 10, -18, 12, -17, -22, 7, -21, 5], "writhe": [1, 1, -1, -1, 1, -1, -1, 1, -1, -1, 1, 1, 1, -1, -1, 1, 1, -1, -1, 1, -1, 1, -1], "cuts": [1, 15, 28]}, "9_43": {"crossings": 23, "gauss": [-1, 2, -3, 4, -5, -6, -7, 8, -9, 10, -11, 12, -13, -14, -15, 16, -8, 17, -10, 18, -12, 19, -4, 20, -2, 21, 22, 23, 14, 9, -17, 7, -21, 3, -20, 1, 6, 11, -18, 13, -23, 15, -16, -22, -19, 5], "writhe": [1, -1, -1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -1, -1, -1, -1, 1, -1, -1, 1, 1, -1], "cuts": [1, 16, 29]}, "10_161": {"crossings": 23, "gauss": [-1, -2, 3, -4, -5, 6, -7, 8, -9, -10, 11, 12, -13, 14, -15, -16, -8, 17, -6, 18, -14, -11, 19, 20, 21, 22, 23, -3, -12, 13, 4, -23, 2, -19, 10, 15, -18, 5, -22, 1, -20, 9, 16, 7, -17, -21], "writhe": [-1, -1, 1, 1, 1, 1, 1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 1, 1, 1], "cuts": [1, 17, 30]}, "10_58": {"crossings": 23, "gauss": [-1, 2, -3, -4, -5, -6, 7, -8, 9, -10, 11, -12, 13, -14, 15, 16, 17, -9, -2, 18, 19, 20, 21, -7, -16, -11, 22, -13, 23, -15, 6, -21, 8, -17, 10, 3, -18, 1, -20, 5, 14, -23, 12, -22, 4, -19], "writhe": [-1, -1, 1, 1, -1, 1, 1, -1, -1, 1, -1, 1, 1, -1, -1, 1, 1, -1, -1, 1, -1, -1, 1], "cuts": [1, 17, 31]}}

==> anc/enumeration/extended23_26/found24.json <==
{"9_3": {"crossings": 24, "gauss": [-1, -2, -3, 4, -5, -6, -7, -8, -9, -10, -11, 12, -13, -14, -15, -16, -17, 18, -19, -20, 21, 22, -18, 23, -12, 24, -4, 5, -24, 3, 6, 13, -23, 11, 2, 7, 14, 19, -22, 17, 10, 1, 8, 15, 20, -21, 16, 9], "writhe": [1, 1, 1, -1, -1, -1, -1, -1, 1, 1, 1, -1, -1, -1, -1, 1, 1, -1, -1, -1, -1, -1, -1, -1], "cuts": [1, 21, 28]}, "10_70": {"crossings": 24, "gauss": [-1, -2, 3, -4, -5, -6, 7, -8, 9, -10, -11, -12, 13, -14, 15, -16, 17, -15, 18, -7, 19, -9, 20, 21, 22, -13, 23, -3, 24, 5, 14, -17, 16, -22, 12, 1, 10, -20, 8, -19, 2, -23, 4, -24, 6, -18, -21, 11], "writhe": [1, -1, -1, 1, -1, -1, -1, 1, 1, -1, 1, 1, -1, -1, -1, 1, 1, 1, -1, 1, -1, -1, 1, -1], "cuts": [1, 17, 30]}, "10_65": {"crossings": 24, "gauss": [-1, -2, 3, -4, 5, -6, -7, 8, -9, -10, -11, -12, 13, -14, 15, -16, 17, -18, 19, 20, 21, -13, 22, -3, -8, -17, 23, -15, 24, -5, 6, -24, 14, -21, 12, 1, 10, -19, 18, 9, 2, -22, 4, 7, 16, -23, -20, 11], "writhe": [1, -1, -1, 1, -1, -1, -1, 1, 1, -1, 1, 1, -1, -1, -1, -1, 1, 1, 1, -1, -1, 1, -1, -1], "cuts": [1, 19, 31]}, "10_135": {"crossings": 24, "gauss": [-1, 2, -3, 4, -5, 6, 7, -8, -9, -10, 11, -12, -13, 14, -15, -16, -17, 18, -6, 19, -4, 20, -14, 21, 22, -11, -2, -7, 23, 24, 16, 5, -19, 3, 12, -22, 10, 1, 8, -23, -18, 17, -24, 15, -20, 13, -21, 9], "writhe": [1, -1, -1, 1, 1, -1, 1, -1, 1, 1, -1, -1, -1, 1, 1, 1, -1, -1, 1, 1, -1, -1, 1, -1], "cuts": [1, 18, 31]}, "9_38": {"crossings": 24, "gauss": [-1, -2, 3, -4, -5, -6, -7, 8, 9, -10, 11, -12, 13, -14, 15, -16, -17, -11, 18, -9, 19, -15, 20, -13, 21, 22, -8, 23, 24, -3, 4, -24, 2, 5, 14, -20, 16, -19, -23, 1, 6, -21, 12, 17, 10, -18, -22, 7], "writhe": [-1, -1, 1, 1, 1, 1, -1, 1, 1, 1, -1, -1, -1, -1, 1, 1, 1, 1, 1, -1, -1, 1, 1, 1], "cuts": [1, 18, 31]}, "10_77": {"crossings": 24, "gauss": [-1, 2, -3, 4, -5, -6, -7, -8, 9, -10, -11, 12, -13, 14, -15, 16, 17, 18, -2, 19, -4, 20, -16, 21, -14, 22, -12, 23, 24, -9, 10, -24, 8, 11, -23, -17, -20, 5, -19, 3, -18, 1, 6, 15, -21, 13, -22, 7], "writhe": [1, -1, -1, 1, 1, -1, 1, -1, 1, 1, 1, -1, -1, 1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 1], "cuts": [1, 17, 31]}, "10_52": {"crossings": 24, "gauss": [-1, 2, -3, 4, -5, -6, -7, -8, 9, -10, 11, -12, 13, -14, 15, -16, 17, 18, 19, -9, -2, 20, -4, 21, 22, -15, 23, -13, 24, -11, 12, -24, -21, 5, -20, 3, 10, -19, 8, 1, 6, -17, 16, -22, 14, -23, -18, 7], "writhe": [1, -1, -1, 1, 1, -1, 1, 1, -1, -1, 1, 1, -1, -1, 1, 1, 1, -1, -1, 1, -1, 1, -1, 1], "cuts": [1, 17, 31]}, "10_72": {"crossings": 24, "gauss": [-1, 2, -3, 4, -5, -6, 7, -8, -9, 10, -11, 12, -13, 14, -15, -16, -10, 17, -4, 18, -2, 19, 20, 21, -12, 22, -14, 23, 24, -7, 8, -24, -19, 3, -18, 1, 6, 9, 16, 11, -21, 13, -22, 15, -23, -20, -17, 5], "writhe": [1, -1, -1, 1, -1, 1, -1, -1, -1, -1, 1, 1, -1, -1, 1, -1, -1, -1, 1, 1, -1, 1, -1, -1], "cuts": [1, 17, 31]}}

==> anc/enumeration/extended23_26/found252.json <==
{}

==> anc/enumeration/extended23_26/found253.json <==
{"9_38": {"crossings": 25, "gauss": [-1, -2, 3, -4, -5, -6, -7, -8, -9, -10, 11, -12, -13, -14, -15, -16, 17, -18, 19, -17, 20, 21, 22, -11, 23, -3, 24, 25, 6, 15, 18, -19, 16, 7, -25, 5, 14, -20, 8, 1, 10, -22, 12, -23, 2, -24, 4, 13, -21, 9], "writhe": [-1, 1, -1, -1, -1, -1, 1, 1, 1, -1, -1, 1, -1, -1, -1, 1, -1, -1, -1, -1, -1, 1, -1, 1, 1], "cuts": [1, 19, 29]}}

==> anc/enumeration/extended23_26/found254.json <==
{"10_135": {"crossings": 25, "gauss": [-1, 2, -3, 4, -5, -6, -7, -8, -9, 10, -11, -12, 13, -14, -15, -16, -17, 18, -4, 19, -2, 20, 21, -13, 22, 23, -10, 24, 25, 7, 16, 3, -19, 11, -23, 9, -24, 5, -18, 17, 6, -25, 8, 15, -20, 1, 12, -22, 14, -21], "writhe": [1, 1, 1, -1, -1, 1, -1, -1, 1, -1, -1, -1, 1, 1, 1, 1, -1, -1, 1, 1, 1, -1, -1, 1, -1], "cuts": [1, 18, 30]}}

==> anc/enumeration/extended23_26/found255.json <==
{"10_135": {"crossings": 25, "gauss": [-1, -2, 3, -4, 5, -6, -7, -8, -9, -10, 11, -12, -13, 14, -15, -16, 17, 18, 19, -3, 20, -5, 21, -17, 22, 23, -14, 24, 25, -11, -18, -21, 6, -20, 4, -19, 2, 7, 16, -22, 12, -25, 10, 1, 8, 15, -23, 13, -24, 9], "writhe": [1, 1, -1, -1, 1, 1, -1, -1, 1, 1, -1, -1, -1, 1, 1, 1, -1, 1, -1, 1, -1, 1, 1, -1, -1], "cuts": [1, 18, 31]}}

==> anc/enumeration/extended23_26/found256.json <==
{"10_135": {"crossings": 25, "gauss": [-1, 2, -3, -4, 5, -6, -7, 8, -9, 10, -11, 12, -13, -14, 15, -16, -17, -18, -19, -5, -10, 20, -12, 21, -2, 22, 23, -15, 24, 25, -8, 7, 18, 3, -21, 13, -20, 11, 4, 19, 6, 9, -25, 17, -22, 1, 14, -24, 16, -23], "writhe": [1, 1, 1, -1, -1, 1, -1, -1, -1, 1, 1, -1, -1, -1, 1, 1, 1, 1, -1, -1, 1, 1, 1, -1, -1], "cuts": [1, 20, 32]}, "10_70": {"crossings": 25, "gauss": [-1, 2, -3, 4, -5, -6, -7, 8, -9, -10, -11, 12, -13, 14, -15, 16, 17, 18, -2, 19, -4, 20, -16, 21, -14, 22, -8, 23, 24, 25, -12, 11, -25, 13, 10, -24, -21, 15, 6, 1, -18, 3, -19, 5, -20, -17, -23, 9, -22, 7], "writhe": [-1, -1, 1, 1, -1, 1, 1, -1, -1, 1, 1, 1, -1, 1, -1, -1, -1, 1, -1, 1, -1, -1, 1, -1, -1], "cuts": [1, 17, 32]}, "10_58": {"crossings": 25, "gauss": [-1, 2, -3, 4, -5, 6, -7, 8, -9, -10, -11, -12, 13, 14, -15, -16, -6, 17, -2, 18, -4, 19, -14, 20, -8, 21, 22, 23, 24, -13, 25, 11, -23, 3, -18, 1, -17, -22, 10, -25, 12, -24, -19, 15, -20, 9, -21, 7, 16, 5], "writhe": [-1, -1, 1, 1, 1, -1, -1, -1, 1, -1, 1, 1, 1, 1, -1, 1, 1, -1, -1, 1, -1, 1, -1, -1, 1], "cuts": [1, 17, 32]}}

==> anc/enumeration/extended23_26/found257.json <==
{"9_43": {"crossings": 25, "gauss": [-1, -2, 3, -4, -5, -6, -7, -8, 9, -10, 11, -12, 13, -14, 15, -16, 17, 18, 19, -11, 20, 21, 22, -17, 23, -15, 24, -13, -18, -9, 25, -3, 4, -25, 2, 5, 10, -19, 12, -20, 6, 1, 8, -22, 16, -23, 14, -24, -21, 7], "writhe": [-1, 1, -1, -1, -1, 1, 1, -1, -1, -1, -1, 1, 1, 1, -1, -1, 1, -1, 1, -1, -1, 1, -1, 1, -1], "cuts": [1, 19, 33]}, "10_70": {"crossings": 25, "gauss": [-1, 2, -3, -4, -5, 6, -7, 8, -9, 10, -11, 12, 13, -14, -15, 16, -17, 18, -16, 19, -6, 20, 21, 22, -12, 23, -10, 24, -8, -13, -2, 25, 4, 15, -18, 17, 14, 3, -25, 5, -19, 7, -20, 1, -22, 11, -23, 9, -24, -21], "writhe": [-1, -1, 1, -1, -1, -1, 1, 1, 1, -1, -1, 1, -1, 1, -1, -1, 1, 1, 1, -1, -1, 1, -1, 1, -1], "cuts": [1, 18, 33]}, "10_135": {"crossings": 25, "gauss": [-1, -2, -3, -4, 5, -6, -7, 8, -9, -10, 11, 12, 13, -14, 15, -16, 17, -11, 18, 19, -8, 20, 21, -5, -12, -17, 22, -15, 23, -13, 24, 25, 2, 9, -19, 7, -20, 3, -25, 1, 10, -18, 6, -21, 4, -24, 14, -23, 16, -22], "writhe": [-1, -1, 1, 1, -1, -1, -1, 1, 1, 1, -1, 1, -1, -1, 1, 1, -1, 1, 1, -1, -1, 1, -1, 1, 1], "cuts": [1, 18, 33]}, "10_58": {"crossings": 25, "gauss": [-1, 2, 3, -4, 5, -6, 7, -8, -9, -10, 11, -12, 13, -14, -15, 16, 17, -11, -2, -7, 18, -5, 19, -3, 20, 21, 22, 23, -16, 24, 25, -13, -21, -18, 6, -19, 4, -20, 12, -25, 14, -22, 8, 1, 10, -17, -24, 15, -23, 9], "writhe": [-1, -1, 1, -1, -1, 1, 1, 1, 1, -1, -1, -1, -1, 1, 1, 1, 1, 1, -1, 1, -1, -1, -1, 1, 1], "cuts": [1, 17, 33]}}

==> anc/enumeration/extended23_26/found258.json <==
{}

==> anc/enumeration/extended23_26/found262.json <==
{}

==> anc/enumeration/extended23_26/found263.json <==
{}

==> anc/enumeration/extended23_26/found264.json <==
{}

==> anc/enumeration/extended23_26/found265.json <==
{"9_3": {"crossings": 26, "gauss": [1, -2, 3, 4, -5, -6, -7, -8, -9, -10, 11, -12, -13, -14, -15, -16, 17, -18, -19, 20, 21, -17, 22, -11, 23, -3, 24, -1, -4, 25, 26, 7, 14, 19, -20, 15, 8, -26, 6, 13, 18, -21, 16, 9, -25, 5, 12, -22, 10, -23, 2, -24], "writhe": [-1, -1, 1, -1, -1, -1, -1, 1, 1, 1, -1, -1, -1, -1, 1, 1, -1, -1, -1, -1, -1, -1, 1, -1, 1, 1], "cuts": [1, 20, 32]}, "10_76": {"crossings": 26, "gauss": [-1, -2, 3, -4, -5, 6, -7, -8, -9, -10, -11, -12, 13, -14, 15, -16, 17, -18, 19, 20, 21, -13, 22, -15, 23, -17, 24, -3, 25, 26, -6, 5, -26, 7, 4, -25, 8, -24, 2, 9, 18, -19, 10, 1, 12, -21, 14, -22, 16, -23, -20, 11], "writhe": [-1, 1, -1, 1, 1, 1, -1, -1, -1, 1, 1, -1, -1, 1, 1, -1, -1, -1, -1, -1, 1, -1, 1, -1, -1, -1], "cuts": [1, 19, 32]}, "10_77": {"crossings": 26, "gauss": [1, -2, -3, 4, -5, 6, -7, -8, -9, -10, -11, 12, -13, 14, -15, -16, -17, 18, -6, 19, -4, 20, 21, -1, 22, 23, -14, 24, -12, 25, 26, 9, 16, 5, -19, 13, -24, 11, -25, 7, -18, 17, 8, -26, 10, 15, -23, 3, -20, -22, 2, -21], "writhe": [-1, -1, -1, 1, 1, -1, -1, 1, -1, -1, 1, -1, -1, 1, 1, 1, -1, -1, 1, -1, -1, 1, 1, -1, 1, -1], "cuts": [1, 18, 32]}, "10_70": {"crossings": 26, "gauss": [-1, -2, 3, -4, -5, -6, 7, -8, 9, -10, -11, -12, 13, -14, 15, -16, 17, -15, 18, 19, 20, -7, 21, -9, 22, 23, 24, -13, 25, -3, 26, 5, -19, -17, 16, -18, 14, -24, 12, 1, 10, -22, 8, -21, 2, -25, 4, -26, 6, -20, -23, 11], "writhe": [1, -1, -1, 1, -1, -1, -1, 1, 1, -1, 1, 1, -1, -1, -1, 1, 1, -1, 1, 1, -1, 1, -1, -1, 1, -1], "cuts": [1, 17, 32]}, "10_65": {"crossings": 26, "gauss": [-1, 2, -3, 4, -5, -6, -7, -8, -9, 10, -11, 12, -13, 14, -15, -16, 17, 18, -14, 19, -4, 20, -2, 21, 22, 23, -12, 24, -10, 25, 26, 7, 16, -17, 8, -26, 6, 15, -18, 13, -23, 1, -21, 3, -20, 11, -24, 9, -25, 5, -19, -22], "writhe": [-1, 1, 1, -1, -1, -1, -1, 1, 1, -1, -1, 1, 1, -1, -1, -1, -1, -1, -1, 1, -1, 1, 1, -1, 1, 1], "cuts": [1, 17, 32]}}

==> anc/enumeration/extended23_26/found266.json <==
{"10_65": {"crossings": 26, "gauss": [-1, 2, -3, 4, -5, -6, -7, -8, 9, -10, -11, 12, -13, -14, -15, 16, -17, 18, -19, 20, -12, 21, -2, -9, -18, 22, -16, 23, 24, 25, -4, 26, 6, -24, 14, 19, 10, 1, -21, 3, 8, 17, -22, 15, -23, 7, -26, 5, -25, 13, -20, 11], "writhe": [-1, -1, 1, -1, -1, -1, 1, -1, 1, 1, 1, -1, -1, -1, 1, -1, -1, 1, 1, -1, 1, -1, 1, -1, -1, 1], "cuts": [1, 20, 33]}, "10_76": {"crossings": 26, "gauss": [-1, -2, 3, -4, -5, -6, -7, -8, 9, -10, 11, -12, 13, -14, 15, -16, -17, 18, -19, 20, -18, -15, 21, 22, 23, -9, 24, -11, 25, -13, 26, -3, 4, -26, 2, 5, 14, 17, -20, 19, 16, -21, 6, 1, 8, -23, 10, -24, 12, -25, -22, 7], "writhe": [-1, 1, -1, -1, -1, 1, 1, -1, -1, 1, 1, -1, -1, -1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -1, 1, -1], "cuts": [1, 20, 33]}, "10_77": {"crossings": 26, "gauss": [1, -2, 3, -4, -5, -6, -7, -8, 9, -10, 11, -12, -13, -14, 15, -16, -17, 18, -19, 20, -18, -15, 21, -3, 22, -1, 23, -11, 24, -9, 25, 26, 6, 13, 2, -22, 10, -24, 8, -25, 4, -21, 16, 19, -20, 17, 14, 5, -26, 7, 12, -23], "writhe": [-1, -1, 1, 1, -1, 1, 1, -1, 1, 1, -1, -1, -1, 1, -1, -1, 1, -1, -1, -1, 1, -1, -1, 1, -1, 1], "cuts": [1, 20, 33]}, "10_52": {"crossings": 26, "gauss": [-1, 2, -3, 4, -5, -6, -7, -8, 9, -10, 11, -12, 13, -14, -15, -16, 17, -18, 19, 20, 21, -9, -2, 22, -4, 23, 24, -17, 25, -11, 26, -13, 14, -26, 12, 15, -23, 5, -22, 3, 10, -21, 8, 1, 6, -19, 18, -24, 16, -25, -20, 7], "writhe": [1, -1, -1, 1, 1, -1, 1, 1, -1, -1, -1, -1, 1, 1, 1, -1, 1, 1, 1, -1, -1, 1, -1, 1, -1, 1], "cuts": [1, 19, 33]}, "10_109": {"crossings": 26, "gauss": [1, -2, 3, -4, 5, -6, -7, -8, -9, -10, 11, -12, 13, -14, -15, -16, 17, -18, 19, -17, 20, -5, 21, -3, 22, -1, 23, -13, 24, -11, 25, 26, 8, 15, 4, -21, 12, -24, 10, -25, 6, -20, 18, -19, 16, 7, -26, 9, 14, -23, 2, -22], "writhe": [1, 1, -1, -1, 1, 1, -1, 1, 1, -1, 1, 1, -1, -1, -1, 1, -1, -1, -1, 1, -1, 1, -1, 1, -1, 1], "cuts": [1, 19, 33]}, "9_38": {"crossings": 26, "gauss": [-1, 2, -3, -4, -5, 6, -7, 8, -9, -10, -11, 12, 13, 14, -15, -16, -17, -18, -8, 19, -6, 20, 21, 22, -14, 23, -12, 24, 25, 26, -2, -13, -23, 15, -22, 3, -26, 1, -24, 11, 16, -21, 4, 9, 18, 7, -19, 5, -20, 17, 10, -25], "writhe": [-1, 1, 1, 1, -1, 1, 1, -1, -1, 1, -1, -1, 1, 1, 1, 1, -1, 1, 1, -1, 1, 1, -1, -1, 1, 1], "cuts": [1, 19, 33]}, "9_3": {"crossings": 26, "gauss": [-1, -2, 3, -4, 5, -6, -7, 8, -9, -10, 11, -12, 13, -14, -15, 16, -17, -18, -8, 19, 20, -5, -16, -11, 21, 22, 23, 24, 25, -3, 26, -13, 14, -26, 12, 15, 4, -25, 2, -21, 10, 17, 6, -20, -24, 1, -22, 9, 18, 7, -19, -23], "writhe": [-1, -1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 1, 1, 1, 1], "cuts": [1, 19, 33]}, "10_70": {"crossings": 26, "gauss": [-1, 2, -3, 4, -5, -6, -7, 8, -9, -10, -11, 12, -13, 14, -15, 16, 17, 18, -2, 19, -4, 20, -16, 21, -14, 22, -8, 23, 24, 25, -12, 26, 10, -24, -21, 15, 6, 1, -18, 3, -19, 5, -20, -17, -23, 9, -26, 11, -25, 13, -22, 7], "writhe": [-1, -1, 1, 1, -1, 1, 1, -1, -1, 1, 1, 1, -1, 1, -1, -1, -1, 1, -1, 1, -1, -1, 1, -1, -1, 1], "cuts": [1, 17, 33]}}

==> anc/enumeration/extended23_26/found267.json <==
{"10_76": {"crossings": 26, "gauss": [1, -2, 3, 4, -5, 6, -7, -8, -9, -10, -11, 12, -13, 14, -15, 16, -17, -18, -19, 20, -12, 21, -14, 22, -16, 23, -4, -1, 24, -3, -6, 25, 26, 9, 18, 13, -21, 15, -22, 17, 8, -26, 10, 19, -20, 11, -25, 7, -23, 5, 2, -24], "writhe": [1, -1, -1, 1, -1, -1, -1, 1, -1, -1, 1, -1, 1, 1, -1, -1, 1, -1, -1, -1, -1, 1, -1, 1, 1, -1], "cuts": [1, 20, 34]}}

==> anc/enumeration/extended23_26/missing54.json <==
["9_3", "9_16", "9_38", "9_43", "10_46", "10_47", "10_48", "10_49", "10_50", "10_51", "10_52", "10_53", "10_54", "10_55", "10_56", "10_57", "10_58", "10_61", "10_62", "10_63", "10_64", "10_65", "10_66", "10_70", "10_72", "10_76", "10_77", "10_78", "10_79", "10_80", "10_81", "10_96", "10_98", "10_99", "10_100", "10_101", "10_109", "10_111", "10_120", "10_124", "10_125", "10_126", "10_127", "10_128", "10_134", "10_135", "10_139", "10_142", "10_152", "10_153", "10_154", "10_161", "10_162", "10_163"]

==> anc/enumeration/extended23_26/scan23.log <==
FOUND 10_135 23
FOUND 9_43 23
FOUND 10_161 23
FOUND 10_58 23
done 28744 26272 4


==> anc/enumeration/extended23_26/scan24.log <==
FOUND 9_3 24
FOUND 10_70 24
FOUND 10_65 24
FOUND 10_135 24
FOUND 9_38 24
FOUND 10_77 24
FOUND 10_52 24
FOUND 10_72 24
done 56860 49512 8


==> anc/enumeration/extended23_26/scan252.log <==
done 22 22 0


==> anc/enumeration/extended23_26/scan253.log <==
FOUND 9_38 25
done 534 534 1


==> anc/enumeration/extended23_26/scan254.log <==
FOUND 10_135 25
done 2804 2768 1


==> anc/enumeration/extended23_26/scan255.log <==
FOUND 10_135 25
done 11334 10350 1


==> anc/enumeration/extended23_26/scan256.log <==
FOUND 10_135 25
FOUND 10_70 25
FOUND 10_58 25
done 24902 21914 3


==> anc/enumeration/extended23_26/scan257.log <==
FOUND 9_43 25
FOUND 10_70 25
FOUND 10_135 25
FOUND 10_58 25
done 40658 29132 4


==> anc/enumeration/extended23_26/scan258.log <==
done 22728 13748 0


==> anc/enumeration/extended23_26/scan262.log <==
done 30 30 0


==> anc/enumeration/extended23_26/scan263.log <==
done 346 346 0


==> anc/enumeration/extended23_26/scan264.log <==
done 3836 3760 0


==> anc/enumeration/extended23_26/scan265.log <==
FOUND 9_3 26
FOUND 10_76 26
FOUND 10_77 26
FOUND 10_70 26
FOUND 10_65 26
done 10808 9610 5


==> anc/enumeration/extended23_26/scan266.log <==
FOUND 10_65 26
FOUND 10_76 26
FOUND 10_77 26
FOUND 10_52 26
FOUND 10_109 26
FOUND 9_38 26
FOUND 9_3 26
FOUND 10_70 26
done 47930 40543 8


==> anc/enumeration/extended23_26/scan267.log <==
FOUND 10_76 26


==> anc/enumeration/extended23_26/scan_missing.py <==
"""Stream enumerator output (signed Gauss words + writhe) and look for prime knots <= 10 crossings that are not yet
in the census.  Fingerprint: (|Delta(-1)|, round(Delta(2)*Delta(1/2))) from the Alexander matrix; matches are
identified with SnapPy.  The smallest diagram found for each knot is kept."""
import sys, json, re, warnings
import numpy as np
warnings.filterwarnings('ignore')

def alex_matrix(g, w, t):
    m = len(g); n = m // 2
    arc = [0] * m; a = 0
    for p in range(m):
        arc[p] = a
        if g[p] < 0: a += 1
    arc = [x % n for x in arc]
    pos = {x: p for p, x in enumerate(g)}
    M = np.zeros((n, n))
    for k in range(1, n + 1):
        pu = pos[-k]; po = pos[k]
        a_in = arc[pu]; b_out = (arc[pu] + 1) % n; o = arc[po]
        e = w[k - 1]; te = t if e > 0 else 1.0 / t
        M[k - 1, o] += 1 - te; M[k - 1, a_in] += te; M[k - 1, b_out] -= 1
    return M

def fingerprint(g, w):
    n = len(g) // 2
    if n < 3: return None
    d = abs(np.linalg.det(alex_matrix(g, w, -1.0)[1:, 1:]))
    p = np.linalg.det(alex_matrix(g, w, 2.0)[1:, 1:]) * np.linalg.det(alex_matrix(g, w, 0.5)[1:, 1:])
    return int(round(d)), int(round(abs(p) * 4)) / 4

def target_prints(names):
    from database_knotinfo import link_list
    import sympy as sp
    K = {d['name']: d for d in link_list() if d.get('name')}
    t = sp.symbols('t'); T = {}
    for k in names:
        P = sp.sympify(K[k]['alexander_polynomial'].replace('^', '**'), locals={'t': t})
        d = abs(int(P.subs(t, -1)))
        v = float(P.subs(t, 2) * P.subs(t, sp.Rational(1, 2)))
        T.setdefault((d, round(abs(v) * 4) / 4), []).append(k)
    return T

if __name__ == '__main__':
    missing = json.load(open(sys.argv[1]))
    T = target_prints(missing)
    import snappy, spherogram
    sys.path.insert(0, '/home/claude/u815chk')
    import verify_gauss as vg
    import os
    SKIP = set(json.load(open('skip.json'))) if os.path.exists('skip.json') else set()
    found = {}; n = 0; hits = 0
    out = sys.argv[2]
    pend = []
    def items():
        global pend
        for line in sys.stdin:
            if line.startswith('candidate '):
                wd, bits = line[10:].split(' signs ')
                pend.append((list(map(int, wd.strip().strip(',').split(','))), [1 if c == '1' else -1 for c in bits.strip()]))
            elif line.startswith('N='):
                N, a, b, c = map(int, re.match(r'N=(\d+) triple (\d+),(\d+),(\d+)', line).groups())
                for g, w in pend: yield g, w, [1, 1 + a + c, 1 + 2 * a + b + c]
                pend = []
    for g, w, cuts in items():
        n += 1
        fp = fingerprint(g, w)
        if fp is None or fp not in T: continue
        if all(k in found or k in SKIP for k in T[fp]): continue
        hits += 1
        try: nm = vg.identify(g, w)
        except Exception: continue
        if nm in T[fp] and (nm not in found or len(w) < found[nm]['crossings']):
            found[nm] = {'crossings': len(w), 'gauss': g, 'writhe': w, 'cuts': cuts}
            print('FOUND', nm, len(w), flush=True)
            json.dump(found, open(out, 'w'))
        if n % 200000 == 0: print('scanned', n, 'fingerprint hits', hits, flush=True)
    json.dump(found, open(out, 'w'))
    print('done', n, hits, len(found))


==> anc/enumeration/extended23_26/targets_mod.txt <==
19 64
39 36
57 469
13 363
31 29
41 766
49 123
59 417
53 1
67 25
59 16
73 787
47 464
61 464
65 946
79 964
65 946
33 9
45 192
57 469
51 290
63 777
75 35
67 363
73 1
57 759
63 777
69 874
61 542
71 911
85 497
93 615
81 0
81 337
65 303
85 985
85 143
77 757
105 36
1 968
11 628
19 384
29 994
11 49
23 985
37 452
1006 284
15 813
998 40
1008 634
996 515
1004 274
35 443
51 240


==> anc/enumeration/idbest.py <==
"""Identify every enumerated 3-segment diagram; keep the smallest per knot type (with cuts)."""
import sys, warnings, json, re, signal; warnings.filterwarnings('ignore')
import os; sys.path[:0]=[os.path.dirname(os.path.abspath(__file__))]
from snapcheck815 import ident
src,dst,part,nparts=sys.argv[1],sys.argv[2],int(sys.argv[3]),int(sys.argv[4])
best={}; abc=None; idx=0
def _h(*a): raise TimeoutError()
signal.signal(signal.SIGALRM,_h)
pend=[]
def flush(header):
    global idx
    n,a,b,c=header
    for g,s in pend:
        idx+=1
        if idx%nparts!=part: continue
        signal.alarm(4)
        try: nm=ident(g,s)
        except Exception: nm='ERR'
        finally: signal.alarm(0)
        if idx%(2000*nparts)==part: print(idx,len(best),flush=True)
        if nm not in best or n<best[nm]['crossings']:
            best[nm]={'crossings':n,'pairs':[a,b,c],'gauss':g,'writhe':s,'cuts':[1,1+a+c,1+2*a+b+c]}
for line in open(src):
    if line.startswith('candidate '):
        word,bits=line[10:].split(' signs ')
        pend.append((list(map(int,word.strip().strip(',').split(','))),[1 if ch=='1' else -1 for ch in bits.strip()]))
    elif line.startswith('N='):
        m=re.match(r'N=(\d+) triple (\d+),(\d+),(\d+)',line)
        flush(tuple(map(int,m.groups()))); pend=[]
json.dump(best,open(dst,'w'))
print(len(best))


==> anc/enumeration/inverse_moves/cmp.py <==
import sys, json, re
from gen import canon, decode, reduced_pairs, planar, trisimple
def enum_keys(f, N):
    out=[]; pend=[]
    for line in open(f):
        if line.startswith('candidate '):
            wd,bits=line[10:].split(' signs ')
            pend.append((list(map(int,wd.strip().strip(',').split(','))),[1 if c=='1' else -1 for c in bits.strip()]))
        elif line.startswith('N='):
            n,a,b,c=map(int,re.match(r'N=(\d+) triple (\d+),(\d+),(\d+)',line).groups())
            if n==N:
                for g,s in pend:
                    cuts=[0,a+c,2*a+b+c]          # 0-based visit index where segments start
                    tok=[]
                    for p,x in enumerate(g):
                        if p in cuts: tok.append(0)
                        tok.append(abs(x))
                    pos={}
                    for p,x in enumerate(g): pos.setdefault(abs(x),[]).append(x>0)
                    eps={k:(s[k-1] if oi else -s[k-1]) for k,(oi,oj) in pos.items()}
                    assert trisimple(tok) and planar(tok,eps)
                    out.append(canon(tok,eps))
            pend=[]
    return out
if __name__=="__main__":
  N=int(sys.argv[1]); f=sys.argv[2]
  E=enum_keys(f,N); Es=set(E)
  G=set(tuple(map(tuple,k)) for k in json.load(open(f'gen_red_{N}.json')))
  G={(tuple(a),tuple(b)) for a,b in G}
  print('enumerator diagrams',len(E),'distinct classes',len(Es),'| generator',len(G))
  print('in enumerator not generator',len(Es-G),'| in generator not enumerator',len(G-Es))
  for k in list(G-Es)[:3]:
      t,e=decode(k); print('example', t, e, reduced_pairs(k))


==> anc/enumeration/inverse_moves/gen.log <==
1 all tri-simple: 1  reduced with all pairs >= 2: 0
2 all tri-simple: 4  reduced with all pairs >= 2: 0
3 all tri-simple: 13  reduced with all pairs >= 2: 0
4 all tri-simple: 47  reduced with all pairs >= 2: 0
5 all tri-simple: 165  reduced with all pairs >= 2: 0
6 all tri-simple: 637  reduced with all pairs >= 2: 2
7 all tri-simple: 2433  reduced with all pairs >= 2: 4
8 all tri-simple: 9602  reduced with all pairs >= 2: 4
9 all tri-simple: 37959  reduced with all pairs >= 2: 32
10 all tri-simple: 151904  reduced with all pairs >= 2: 55


==> anc/enumeration/inverse_moves/gen.py <==
"""Generate all tri-simple curves (plane curves with three marked partition points, each of the three arcs
simple) up to homeomorphism of the sphere, by the inverse of monotone simplification:
  S_n = closure under {triangle moves, sliding a marker across a crossing}
        of {inverse RI at markers on S_{n-1}} u {inverse bigon on S_{n-2}}.
A diagram: token tuple (0 = marker, k>0 = visit of crossing k) and eps_k = sign det(t_first, t_second)."""
import sys, json, itertools
from collections import deque

def visits(tok):            # positions of crossing visits in order, and marker-gap info
    return [t for t in tok if t]

def pd_of(tok, eps):
    w = visits(tok); m = len(w)
    pos = {}
    for p, k in enumerate(w): pos.setdefault(k, []).append(p)
    pd = {}
    for k, (i, j) in pos.items():
        # treat visit i as under, j as over, with "writhe" chosen so that the curve sign is eps
        # curve sign = det(t_i, t_j); under=i, over=j: writhe = det(over, under) = det(t_j,t_i) = -eps
        w_ = -eps[k]
        a, c = i + 1, (i + 1) % m + 1
        if w_ > 0: d, b = j + 1, (j + 1) % m + 1
        else: b, d = j + 1, (j + 1) % m + 1
        pd[k] = (a, b, c, d)
    return pd

def faces(pd):
    where = {}
    for X, t in pd.items():
        for i, e in enumerate(t): where.setdefault(e, []).append((X, i))
    seen = set(); F = []
    for X in pd:
        for i in range(4):
            if (X, i) in seen: continue
            cur = (X, i); f = []
            while cur not in seen:
                seen.add(cur); f.append(cur)
                Y, sl = cur; e = pd[Y][(sl + 1) % 4]; occ = where[e]
                cur = occ[0] if occ[1] == (Y, (sl + 1) % 4) else occ[1]
            F.append(f)
    return F

def planar(tok, eps):
    n = len(eps)
    if n == 0: return True
    return len(faces(pd_of(tok, eps))) == n + 2

def runs(tok):
    """segment index of each visit position in tok (markers split the cyclic sequence)"""
    L = len(tok); first = tok.index(0); seg = {}; s = -1
    for q in range(L):
        p = (first + q) % L
        if tok[p] == 0: s += 1
        else: seg[p] = s
    return seg

def trisimple(tok):
    seg = runs(tok); where = {}
    for p, k in enumerate(tok):
        if k:
            if k in where and seg[where[k]] == seg[p]: return False
            where[k] = p
    return True

def canon(tok, eps):
    L = len(tok); best = None
    for rev in (False, True):
        t = list(tok[::-1]) if rev else list(tok)
        mk = [i for i, x in enumerate(t) if x == 0]
        for s in mk:
            r = t[s:] + t[:s]
            # curve signs: order swap of the two visits flips the sign
            orig_first = {}
            # order in original tok
            for p, k in enumerate(tok):
                if k and k not in orig_first: orig_first[k] = p
            # position in r of each visit -> original position
            idx = list(range(L)); idx = idx[::-1] if rev else idx
            idx = idx[s:] + idx[:s]
            newfirst = {}
            for p, k in enumerate(r):
                if k and k not in newfirst: newfirst[k] = idx[p]
            lab = {}; nt = []
            for k in r:
                if k == 0: nt.append(0)
                else:
                    if k not in lab: lab[k] = len(lab) + 1
                    nt.append(lab[k])
            for refl in (1, -1):
                ne = [0] * len(lab)
                for k, l in lab.items():
                    sw = -1 if newfirst[k] != orig_first[k] else 1
                    ne[l - 1] = eps[k] * sw * refl
                key = (tuple(nt), tuple(ne))
                if best is None or key < best: best = key
    return best

def decode(key):
    tok, ne = key
    return list(tok), {i + 1: v for i, v in enumerate(ne)}

def const_moves(tok, eps):
    out = []
    n = len(eps)
    if n >= 3:
        pd = pd_of(tok, eps); F = faces(pd)
        vpos = [p for p, t in enumerate(tok) if t]        # token index of the j-th visit
        m = len(vpos)
        for f in F:
            if len(f) != 3 or len({X for X, _ in f}) != 3: continue
            edges = [pd[X][(sl + 1) % 4] for (X, sl) in f]
            ident = [(x, sum(1 for y in tok[:p] if y == x)) if x else None for p, x in enumerate(tok)]
            t = list(tok); idn = list(ident)
            for e in edges:
                p, q = vpos[(e - 2) % m], vpos[(e - 1) % m]   # token indices of the two visits on edge e
                t[p], t[q] = t[q], t[p]; idn[p], idn[q] = idn[q], idn[p]
            ne = dict(eps)
            for k in eps:
                first_new = next(i for i in idn if i and i[0] == k)
                if first_new[1] != 0: ne[k] = -eps[k]       # the order of the two visits changed
            if trisimple(t): out.append((t, ne))
    L = len(tok)
    for p, x in enumerate(tok):
        if x != 0: continue
        for d in (-1, 1):
            q = (p + d) % L
            if tok[q] == 0: continue
            ident = [(x, sum(1 for y in tok[:r] if y == x)) if x else None for r, x in enumerate(tok)]
            t = list(tok); t[p], t[q] = t[q], t[p]; ident[p], ident[q] = ident[q], ident[p]
            ne = dict(eps)
            for k in eps:
                if next(i for i in ident if i and i[0] == k)[1] != 0: ne[k] = -eps[k]
            if trisimple(t): out.append((t, ne))
    return out

def inv_RI(tok, eps):
    L = len(tok); n = len(eps); k = n + 1; out = []
    for st in range(L):
        for l in (1, 2, 3):
            if l >= L and n > 0: break
            mid = [tok[(st + r) % L] for r in range(l)]
            if any(mid) or l > L: continue
            rest = [tok[(st + l + r) % L] for r in range(L - l)]
            nt = [k] + mid + [k] + rest
            for s in (1, -1):
                e = dict(eps); e[k] = s
                if trisimple(nt) and planar(nt, e): out.append((nt, e))
    return out

def inv_bigon(tok, eps):
    L = len(tok); n = len(eps); x, y = n + 1, n + 2; out = []
    for g1 in range(L):            # insert after token g1 (gap between g1 and g1+1)
        for g2 in range(L):
            for o1 in ((x, y),):
                for o2 in ((x, y), (y, x)):
                    if g1 == g2:
                        continue
                    t = []
                    for p in range(L):
                        t.append(tok[p])
                        if p == g1: t += list(o1)
                        if p == g2: t += list(o2)
                    if not trisimple(t): continue
                    for s in (1, -1):
                        e = dict(eps); e[x] = s; e[y] = -s
                        if not planar(t, e): continue
                        pd = pd_of(t, e)
                        if any(len(f) == 2 and {X for X, _ in f} == {x, y} for f in faces(pd)):
                            out.append((t, e))
                        e2 = dict(eps); e2[x] = s; e2[y] = s
                        if planar(t, e2):
                            pd = pd_of(t, e2)
                            if any(len(f) == 2 and {X for X, _ in f} == {x, y} for f in faces(pd)):
                                out.append((t, e2))
    return out

def closure(seeds):
    S = set(); Q = deque()
    for t, e in seeds:
        k = canon(t, e)
        if k not in S: S.add(k); Q.append(k)
    while Q:
        t, e = decode(Q.popleft())
        for t2, e2 in const_moves(t, e):
            k = canon(t2, e2)
            if k not in S: S.add(k); Q.append(k)
    return S

def reduced_pairs(key):
    tok, e = decode(key)
    seg = runs(tok); where = {}; pairs = {}
    for p, k in enumerate(tok):
        if k: where.setdefault(k, []).append(seg[p])
    for k, (a, b) in where.items():
        pr = tuple(sorted((a, b))); pairs[pr] = pairs.get(pr, 0) + 1
    if len(e) == 0: return False, pairs
    pd = pd_of(tok, e); F = faces(pd)
    vpos = [p for p, t in enumerate(tok) if t]; m = len(vpos)
    def edge_has_marker(ed):
        p, q = vpos[(ed - 2) % m], vpos[(ed - 1) % m]
        r = p
        while True:
            r = (r + 1) % len(tok)
            if r == q: return False
            if tok[r] == 0: return True
    for f in F:
        if len(f) == 1: return False, pairs
        if len(f) == 2:
            edges = [pd[X][(sl + 1) % 4] for (X, sl) in f]
            if not any(edge_has_marker(ed) for ed in edges): return False, pairs
    return True, pairs

if __name__ == '__main__':
    NMAX = int(sys.argv[1])
    S = {0: closure([([0, 0, 0], {})])}
    for n in range(1, NMAX + 1):
        seeds = []
        for key in S[n - 1]:
            t, e = decode(key); seeds += inv_RI(t, e)
        if n >= 2:
            for key in S[n - 2]:
                t, e = decode(key); seeds += inv_bigon(t, e)
        S[n] = closure(seeds)
        red = [k for k in S[n] if (lambda r: r[0] and all(v >= 2 for v in r[1].values()) and len(r[1]) == 3)(reduced_pairs(k))]
        print(n, 'all tri-simple:', len(S[n]), ' reduced with all pairs >= 2:', len(red), flush=True)
        json.dump([list(map(list, k)) for k in red], open(f'gen_red_{n}.json', 'w'))


==> anc/enumeration/inverse_moves/mono2.py <==
import sys, re
from collections import deque, Counter
import gen
from gen import canon, decode, pd_of, faces, const_moves, planar
from cmp import enum_keys
def has_small(t,e):
    return any(len(f)<=2 for f in faces(pd_of(t,e)))
res=Counter(); stuck=[]
for N in range(6,13):
    f='../all6_7.txt' if N<8 else '../all8_14.txt'
    for k in set(enum_keys(f,N)):
        Q=deque([(k,0)]); seen={k}; ok=None
        while Q:
            key,d=Q.popleft(); t,e=decode(key)
            assert planar(t,e)
            if has_small(t,e): ok=d; break
            for t2,e2 in const_moves(t,e):
                k2=canon(t2,e2)
                if k2 not in seen: seen.add(k2); Q.append((k2,d+1))
        if ok is None: stuck.append((N,k))
        else: res[(N,ok)]+=1
print(dict(sorted(res.items()))); print('stuck',len(stuck))


==> anc/enumeration/pruned26/found.json <==
{"10_125": {"crossings": 26, "gauss": [1, 2, -3, 4, -5, 6, -7, 8, -9, 10, -11, 12, -13, 14, -15, -16, -17, 18, -4, 19, -2, 20, -14, 21, -12, -1, -10, 22, -8, 23, -6, 24, 25, 26, 16, 3, -19, 5, -24, 7, -23, 9, -22, -25, -18, 17, -26, 15, -20, 13, -21, 11], "writhe": [1, -1, -1, 1, 1, -1, -1, 1, 1, -1, -1, 1, 1, -1, -1, -1, 1, 1, -1, -1, 1, 1, -1, 1, -1, 1], "cuts": [1, 18, 35]}, "10_57": {"crossings": 26, "gauss": [-1, 2, -3, -4, 5, -6, 7, -8, 9, -10, 11, 12, -13, 14, -15, 16, -17, -9, 18, -5, 19, 20, -14, 21, -12, 22, 23, 24, -2, -11, -16, 25, 26, -7, 8, -26, 6, -18, 4, -19, -25, 17, 10, 3, -24, 1, -22, 13, -21, 15, -20, -23], "writhe": [-1, 1, 1, 1, -1, -1, 1, 1, 1, -1, -1, 1, 1, -1, -1, 1, 1, -1, 1, -1, 1, -1, 1, 1, -1, 1], "cuts": [1, 18, 35]}}

==> anc/enumeration/pruned26/idcache.json <==
{"out_-1_26.txt": 114, "out_-3_26.txt": 62, "out_0_26.txt": 3378, "out_-1_27.txt": 162, "out_-3_27.txt": 187, "out_1_26.txt": 3544, "out_3_26.txt": 950, "out_4_26.txt": 822, "out_5_26.txt": 1952, "out_6_26.txt": 638, "out_7_26.txt": 94, "out_8_26.txt": 2, "out_9_26.txt": 2, "out_0_27.txt": 2450}

==> anc/enumeration/pruned26/identg.py <==
import sys, re, json, glob, os, warnings; warnings.filterwarnings('ignore')
sys.path.insert(0,'/home/claude/u815chk'); import verify_gauss as vg
meta=json.load(open('meta.json')); targets={k for m in meta.values() for k in m['knots']}
done=json.load(open('idcache.json')) if os.path.exists('idcache.json') else {}
found=json.load(open('found.json')) if os.path.exists('found.json') else {}
for f in sorted(glob.glob('out_*.txt')):
    lines=open(f).read().split('\n'); start=done.get(f,0); pend=[]
    last=start
    for i in range(start,len(lines)):
        l=lines[i]
        if l.startswith('candidate ') and ' signs ' in l:
            wd,bits=l[10:].split(' signs ')
            pend.append((list(map(int,wd.strip().strip(',').split(','))),[1 if c=='1' else -1 for c in bits.strip()]))
        elif l.startswith('N='):
            N,a,b,c=map(int,re.match(r'N=(\d+) triple (\d+),(\d+),(\d+)',l).groups())
            for g,w in pend:
                if len(w)!=N: continue
                try: nm=vg.identify(g,w)
                except Exception: nm='ERR'
                if nm in targets and (nm not in found or N<found[nm]['crossings']):
                    found[nm]={'crossings':N,'gauss':g,'writhe':w,'cuts':[1,1+a+c,1+2*a+b+c]}
                    print('FOUND',nm,N,(a,b,c),flush=True)
            pend=[]; last=i+1
    done[f]=last
json.dump(done,open('idcache.json','w')); json.dump(found,open('found.json','w'))
print('total found',len(found),sorted(found,key=lambda k:int(k.split('_')[1])))


==> anc/enumeration/pruned26/meta.json <==
{
"0": {
"knots": [
"10_46",
"10_56",
"10_98"
],
"amin": 2
},
"6": {
"knots": [
"10_47",
"10_53",
"10_63",
"10_80",
"10_120",
"10_134"
],
"amin": 2
},
"4": {
"knots": [
"10_48",
"10_54",
"10_57",
"10_61",
"10_99",
"10_100",
"10_153"
],
"amin": 2
},
"7": {
"knots": [
"10_49",
"10_66",
"10_101",
"10_128",
"10_152"
],
"amin": 3
},
"1": {
"knots": [
"10_50",
"10_163"
],
"amin": 2
},
"5": {
"knots": [
"10_51",
"10_55",
"10_62",
"10_79",
"10_126",
"10_154"
],
"amin": 2
},
"3": {
"knots": [
"10_64",
"10_96",
"10_125",
"10_162"
],
"amin": 2
},
"-3": {
"knots": [
"10_78",
"10_81"
],
"amin": 2
},
"-1": {
"knots": [
"10_111",
"10_127"
],
"amin": 2
},
"8": {
"knots": [
"10_124",
"10_142"
],
"amin": 3
},
"9": {
"knots": [
"10_139"
],
"amin": 4
}
}

==> anc/enumeration/pruned26/out_-1_26.txt <==
N=26 triple 2,2,22 closed 22 reduced 0 tested 0 hits 0
N=26 triple 2,3,21 closed 70 reduced 0 tested 0 hits 0
N=26 triple 2,4,20 closed 170 reduced 0 tested 0 hits 0
N=26 triple 2,5,19 closed 362 reduced 0 tested 0 hits 0
N=26 triple 2,6,18 closed 666 reduced 2 tested 2 hits 0
N=26 triple 2,7,17 closed 1059 reduced 5 tested 5 hits 0
N=26 triple 2,8,16 closed 1560 reduced 4 tested 4 hits 0
N=26 triple 2,9,15 closed 2096 reduced 12 tested 12 hits 0
N=26 triple 2,10,14 closed 2536 reduced 22 tested 22 hits 0
N=26 triple 2,11,13 closed 2932 reduced 30 tested 30 hits 0
N=26 triple 2,12,12 closed 3113 reduced 17 tested 17 hits 0
N=26 triple 3,3,20 closed 162 reduced 0 tested 0 hits 0
N=26 triple 3,4,19 closed 708 reduced 2 tested 2 hits 0
N=26 triple 3,5,18 closed 2158 reduced 10 tested 10 hits 0
N=26 triple 3,6,17 closed 5447 reduced 39 tested 39 hits 0
N=26 triple 3,7,16 closed 11341 reduced 107 tested 107 hits 0
N=26 triple 3,8,15 closed 20109 reduced 309 tested 309 hits 0
N=26 triple 3,9,14 closed 30438 reduced 560 tested 560 hits 0
N=26 triple 3,10,13 closed 39925 reduced 875 tested 875 hits 0
N=26 triple 3,11,12 closed 45522 reduced 1266 tested 1266 hits 0
N=26 triple 4,4,18 closed 3182 reduced 4 tested 4 hits 0
N=26 triple 4,5,17 closed 13504 reduced 120 tested 120 hits 0
N=26 triple 4,6,16 closed 41492 reduced 634 tested 634 hits 0
N=26 triple 4,7,15 closed 100928 reduced 2302 tested 2302 hits 0
N=26 triple 4,8,14 closed 197861 reduced 5667 tested 5667 hits 0
N=26 triple 4,9,13 closed 317455 reduced 10719 tested 10719 hits 0
N=26 triple 4,10,12 closed 418403 reduced 15111 tested 15111 hits 0
N=26 triple 4,11,11 closed 456330 reduced 15814 tested 15814 hits 0
N=26 triple 5,5,16 closed 54930 reduced 1062 tested 1062 hits 0
N=26 triple 5,6,15 closed 201666 reduced 6138 tested 6138 hits 0
N=26 triple 5,7,14 closed 553211 reduced 22643 tested 22643 hits 0
N=26 triple 5,8,13 closed 1158500 reduced 56556 tested 56556 hits 0
N=26 triple 5,9,12 closed 1866210 reduced 108288 tested 108288 hits 0
N=26 triple 5,10,11 closed 2359860 reduced 142192 tested 142192 hits 0
N=26 triple 6,6,14 closed 665468 reduced 34762 tested 34762 hits 0
N=26 triple 6,7,13 closed 1937345 reduced 128785 tested 128785 hits 0
candidate -1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,-15,-16,17,-18,19,-17,20,-13,21,-3,22,-5,23,24,-8,25,-10,26,12,1,6,-23,4,-22,2,-21,14,-20,16,-19,18,15,-26,11,-25,9,-24,7, signs 01100101100011011001010101
candidate -1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,-3,22,-5,23,24,-8,25,-10,26,12,1,6,-23,4,-22,2,13,16,-19,18,-20,14,-21,-26,11,-25,9,-24,7, signs 01100101100010111001010101
candidate 1,-2,-3,4,-5,-6,7,-8,-9,-10,-11,12,-13,-14,15,-16,17,-18,19,-7,20,-1,21,22,-4,23,-12,24,25,-15,26,-17,18,13,-24,11,-23,5,-22,3,10,-25,14,-26,16,9,2,-21,6,-19,8,-20, signs 10100110010010110001101010
candidate -1,2,-3,-4,-5,-6,7,-8,-9,10,-11,-12,13,-14,15,-16,17,-18,19,20,-2,-17,21,-15,22,-13,23,-7,24,25,-10,26,12,-22,14,-23,8,-24,6,-21,16,3,-20,1,18,5,-25,9,-26,11,4,-19, signs 01110110100001100111010101
N=26 triple 6,8,12 closed 4132865 reduced 332639 tested 332639 hits 4
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,-15,16,-17,18,-16,19,-4,20,-2,21,22,-7,23,-9,24,25,-12,26,10,-24,-19,15,-18,17,14,5,-20,3,-21,1,6,13,-25,11,-26,-23,8,-22, signs 11001011010110110010110010
candidate -1,-2,-3,4,-5,6,-7,8,9,-10,-11,12,-13,-14,15,-16,-17,18,19,-15,20,21,-12,22,-4,-9,23,24,-6,25,-8,26,-24,11,2,-19,16,-20,14,3,10,-23,-26,7,-25,5,-22,13,-21,1,-18,17, signs 11011100010001100001010110
candidate -1,2,-3,4,-5,-6,-7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,-4,21,-2,22,23,-11,24,-9,25,26,6,13,-22,1,-21,3,-20,15,-18,17,-19,5,-26,7,12,-23,10,-24,8,-25, signs 00110110110001110010100101
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,-11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,-2,21,-4,22,23,-7,24,-9,25,26,12,5,-22,3,-21,1,-20,15,-18,17,-19,-25,10,-24,8,-23,6,11,-26,13, signs 11001011001001110010101010
N=26 triple 6,9,11 closed 6400748 reduced 532038 tested 532038 hits 4
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,18,19,-9,-2,20,21,-5,22,-7,23,24,-12,25,26,-15,14,-26,16,-17,-25,13,-18,11,-24,-19,10,1,-20,3,8,-23,6,-22,4,-21, signs 10011001100001100001010110
candidate -1,2,-3,-4,5,-6,7,-8,-9,-10,11,12,-13,-14,15,-16,17,-7,18,-5,19,-15,20,21,-12,22,-2,23,24,25,26,-11,10,-26,-22,13,-21,9,-25,1,-23,3,14,-20,16,-19,4,-18,6,-17,8,-24, signs 01100110000111000101100111
candidate -1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,18,-14,19,-12,20,21,22,23,-3,24,-9,25,-5,26,-7,8,-26,6,-25,4,-24,10,-23,2,11,-19,13,-18,15,-22,1,-20,-17,16,-21, signs 11010011100011000011000001
candidate -1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,18,-14,19,-12,20,21,22,23,-3,24,-9,25,-7,26,-5,6,-26,8,-25,4,-24,10,-23,2,11,-19,13,-18,15,-22,1,-20,-17,16,-21, signs 11011100100011000011000001
candidate 1,-2,3,-4,5,-6,7,-8,-9,-10,-11,12,-13,14,-15,-16,17,18,-14,19,-12,20,21,-5,22,-3,23,-1,24,-7,25,26,10,-17,16,11,-26,9,-18,15,-19,13,-20,-25,8,-21,6,-24,4,-22,2,-23, signs 11001000001011000010001111
candidate 1,-2,3,-4,5,-6,7,-8,-9,-10,-11,12,-13,14,-15,-16,17,18,-14,19,-12,20,21,-5,22,-1,23,-3,24,-7,25,26,10,-17,16,11,-26,9,-18,15,-19,13,-20,-25,8,-21,6,-24,4,-23,2,-22, signs 11001000001011000010010111
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,-11,12,-13,-14,15,-16,17,18,19,-5,20,-3,21,-1,-8,22,23,24,-12,25,26,-15,14,-26,16,-17,-25,13,-18,11,-24,-19,10,-23,6,-20,4,-21,2,7,-22,9, signs 10011010011110011111010001
candidate 1,-2,-3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,-11,18,19,-8,-1,20,21,22,-15,23,-13,24,25,-6,26,4,-22,16,-23,14,-24,12,-17,10,-18,-25,5,-26,3,-21,9,-19,7,2,-20, signs 10001010001110011001110101
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-15,18,19,20,-9,-2,21,22,-5,23,-7,24,25,-12,26,14,-17,16,-18,-26,13,-19,11,-25,-20,10,1,-21,3,8,-24,6,-23,4,-22, signs 01100110011111100111010100
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,-12,-13,-14,15,-16,17,-15,18,-11,19,20,-2,21,-4,22,23,-7,24,-9,25,26,-22,5,-21,3,-20,1,12,-18,14,-17,16,13,10,-25,8,-24,6,-23,-26,-19, signs 10011001101101100100101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,-11,12,-13,-14,15,-16,17,-15,18,19,20,-5,21,-3,22,-1,-8,23,24,25,-12,26,14,-17,16,-18,-26,13,-19,11,-25,-20,10,-24,6,-21,4,-22,2,7,-23,9, signs 10011010011111100111101000
candidate 1,-2,3,-4,5,-6,-7,-8,9,-10,-11,12,-13,14,-15,-16,17,18,-12,19,20,-5,21,-3,22,-1,23,-9,24,25,-14,26,16,-17,-26,15,-18,13,-25,11,-19,7,2,-22,4,-21,6,-20,10,-24,8,-23, signs 11001100010100000001011011
candidate -1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,-15,18,19,20,-13,21,-3,22,-5,23,24,-8,25,-10,26,12,1,6,-23,4,-22,2,-21,-19,-17,16,-18,14,-20,-26,11,-25,9,-24,7, signs 01100101100011100101010101
candidate -1,2,-3,-4,-5,6,7,-8,9,-10,11,-12,-13,-14,15,-16,17,-15,18,19,-2,20,21,22,-6,23,24,-11,25,-9,26,-7,-22,5,-23,-26,8,-25,10,-24,4,-21,12,3,-20,13,-19,1,14,-17,16,-18, signs 01001010011111100111101010
candidate -1,2,-3,-4,5,-6,7,-8,-9,10,11,-12,-13,-14,15,-16,17,-15,18,19,-2,20,21,-11,22,-5,23,-7,24,25,-10,26,8,-24,6,-23,4,-22,-25,9,-26,-21,12,3,-20,13,-19,1,14,-17,16,-18, signs 01011001010111100111101010
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,-11,12,13,-14,-15,-16,17,-1,18,19,-4,20,21,-13,22,-7,23,-9,24,25,-12,26,10,-24,8,-23,6,-22,-25,11,-26,-21,14,5,-20,15,-19,3,16,-17,2,-18, signs 10101001101010000100010101
candidate 1,-2,-3,4,-5,-6,-7,8,9,-10,11,-12,13,-14,-15,-16,17,-1,18,19,-4,20,21,22,-8,23,24,-13,25,-11,26,-9,-22,7,-23,-26,10,-25,12,-24,6,-21,14,5,-20,15,-19,3,16,-17,2,-18, signs 10101101011000000100010101
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,18,-2,19,-14,20,21,-5,22,23,24,-11,25,-9,26,-7,6,-22,4,-21,12,-24,10,-25,8,-26,-23,13,-20,3,-19,15,-18,1,16,-17, signs 01011000110010111111011010
N=26 triple 6,10,10 closed 7402529 reduced 650569 tested 650569 hits 18
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,-11,-12,-13,14,-15,16,-17,18,-19,20,-18,-9,21,22,-6,23,-4,24,-14,25,-16,26,-2,1,-24,13,-25,15,-26,7,-22,11,-20,19,10,-21,8,17,12,5,-23,3, signs 11011001101010011100101010
candidate -1,2,-3,-4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-19,20,-14,21,-16,22,-18,23,-2,24,-12,-7,25,26,-10,9,-26,5,-21,15,-22,17,4,11,8,-25,6,13,-24,3,-23,1,-20,19, signs 10010001110111100100010100
N=26 triple 7,7,12 closed 4467365 reduced 482139 tested 482139 hits 2
candidate -1,2,-3,-4,5,-6,7,8,-9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,-12,21,-2,22,-8,23,24,-5,25,-7,26,-24,10,1,-21,13,16,-20,18,-19,14,3,-22,9,-23,-26,6,-25,4,11, signs 00100111011001001110101001
candidate -1,2,-3,-4,5,-6,7,8,-9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,-12,21,-2,22,-8,23,24,-5,25,-7,26,-24,10,1,-21,13,18,-19,16,-20,14,3,-22,9,-23,-26,6,-25,4,11, signs 00100111011001001110101001
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-2,24,-4,25,-6,26,-8,9,16,-20,-24,3,-23,1,14,-21,10,7,-26,-19,18,5,-25,11,-22,13, signs 10010011101101001000100110
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,-11,-12,13,-14,15,-16,17,-18,19,-17,-8,20,21,-5,22,-3,23,-13,24,-15,25,-1,26,-23,12,-24,14,-25,6,-21,10,-19,18,9,-20,7,16,11,4,-22,2,-26, signs 10110011010100111001010101
candidate -1,-2,3,-4,-5,6,7,-8,9,-10,11,-12,-13,-14,15,-16,17,-18,19,-7,20,-9,21,-11,-6,22,23,-3,24,-17,25,-15,26,-24,2,-23,4,13,8,-20,10,-21,12,5,-22,1,18,-25,16,-26,14,-19, signs 01101010011011100111010101
N=26 triple 7,8,11 closed 9061546 reduced 1095368 tested 1095368 hits 5
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-16,19,20,21,-2,22,-14,-9,23,24,-6,25,-4,26,-12,11,-26,3,-21,1,-22,13,10,-23,8,15,-18,17,-19,7,-24,5,-25,-20, signs 10000110011101110010010100
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,-11,20,21,22,-7,-2,23,-4,24,25,-9,26,-20,-24,3,-23,1,6,-22,8,-25,12,15,-19,17,-18,13,10,-26,-21,5, signs 11000110010010011101101010
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,-11,20,21,22,-7,-2,23,-4,24,25,-9,26,-20,-24,3,-23,1,6,-22,8,-25,12,17,-18,15,-19,13,10,-26,-21,5, signs 11000110010010011101101010
candidate 1,-2,3,-4,5,-6,7,-8,-9,-10,-11,12,-13,14,15,-16,-17,18,19,-15,20,-7,21,-5,22,-1,23,-3,24,25,-14,26,-12,13,-26,11,-25,-20,16,-19,10,-24,2,-23,4,9,-18,17,8,-21,6,-22, signs 01100110100110110010100111
candidate -1,2,-3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-12,19,-6,20,-8,21,22,-13,23,24,-16,25,-10,26,-2,1,4,11,-25,15,-24,17,-18,-23,14,-22,-19,5,-20,7,-21,9,-26,3, signs 11010110011100110010101010
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,-17,18,-6,19,-8,20,21,22,23,-15,24,-13,25,-11,-2,26,-4,17,-22,-25,12,-24,14,-23,16,3,-26,1,10,-21,-18,5,-19,7,-20,9, signs 11000110011001101101010101
candidate -1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,18,19,-7,20,21,-10,-17,22,-5,23,-3,24,-11,25,26,-14,15,-26,13,4,-23,2,-24,12,-25,16,-22,-18,9,-21,1,6,-19,8,-20, signs 01001110000101101001100101
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-6,19,20,-9,-16,21,-4,22,-12,23,-14,24,25,26,-2,1,-26,3,-22,11,-23,13,-24,15,10,-20,8,17,-18,7,-19,5,-21,-25, signs 11011101001001110010101010
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,12,-13,-14,-15,16,-17,18,-4,19,20,-7,21,22,-16,23,-2,24,-12,25,-10,26,-8,13,-24,3,-18,17,-23,1,14,-21,6,-20,-26,9,-25,11,-19,5,-22,15, signs 01111000110001010001011001
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,-12,13,-14,15,-16,-17,18,19,-5,20,-7,21,-9,22,-1,23,-3,24,-15,25,-13,26,11,16,-19,6,-20,4,-24,14,-25,12,-26,10,17,-18,-21,8,-22,2,-23, signs 10011000111011000001101010
candidate 1,-2,-3,-4,5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,-1,18,19,-16,20,21,-13,22,-5,-10,23,24,-7,25,-9,26,-24,12,3,-19,17,-20,15,4,11,-23,-26,8,-25,6,-22,14,-21,2,-18, signs 10010001110111001110101001
N=26 triple 7,9,10 closed 12727533 reduced 1667167 tested 1667167 hits 11
candidate 1,-2,3,-4,5,-6,7,8,-9,10,-11,-12,13,-14,-15,16,-17,-18,-8,19,20,-3,21,-5,22,-7,23,-1,-16,24,-10,25,26,-13,12,-26,-19,-22,6,-21,4,-20,14,11,-25,9,18,-23,2,15,-24,17, signs 10001101110001100010100111
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,20,-12,21,-10,-17,22,-15,23,-1,-8,24,-6,25,-4,26,-21,11,-20,13,-26,5,-25,3,14,-19,18,-22,16,9,-24,7,2,-23, signs 00011011001101100110100110
candidate 1,-2,-3,-4,5,-6,-7,8,-9,-10,11,-12,13,-14,15,16,-17,18,19,-11,20,21,-8,22,-18,23,-16,-1,24,-15,25,-13,26,-5,4,-26,12,-19,10,-20,6,3,14,-25,-23,17,-22,9,-21,7,2,-24, signs 10000110001111010010010111
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-14,19,-12,20,-4,21,22,-1,23,-7,24,25,-18,26,-16,-9,8,-24,6,-23,10,15,-26,17,-25,5,-21,3,-20,13,-19,11,2,-22, signs 11001110001001110001010110
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-12,-9,-2,22,23,-5,24,-7,25,-11,-14,26,16,-19,18,-20,-26,15,-21,13,10,1,-22,3,8,-25,6,-24,4,-23, signs 01100110011011111001101010
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,15,-16,17,-18,19,-17,-14,20,21,-9,-2,22,23,-5,24,-7,25,26,-12,-15,16,-19,18,13,-20,11,-26,-21,10,1,-22,3,8,-25,6,-24,4,-23, signs 01100110011110111001101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,-11,12,-13,14,15,-16,17,-18,-14,19,20,-5,21,-3,22,-1,-8,23,24,25,-12,-15,26,-17,16,-26,18,13,-19,11,-25,-20,10,-24,6,-21,4,-22,2,7,-23,9, signs 01100101100001011000010110
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,12,-13,14,-15,-16,17,-18,19,20,-12,-5,21,-3,22,-1,-8,23,24,-11,-14,25,26,-17,16,-26,18,-19,-25,15,-20,13,10,-24,6,-21,4,-22,2,7,-23,9, signs 01100101100100011000010110
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-12,-5,22,-3,23,-1,-8,24,25,-11,-14,26,16,-19,18,-20,-26,15,-21,13,10,-25,6,-22,4,-23,2,7,-24,9, signs 10011010011011111001110100
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,-11,12,-13,14,15,-16,17,-18,19,-17,-14,20,21,-5,22,-3,23,-1,-8,24,25,26,-12,-15,16,-19,18,13,-20,11,-26,-21,10,-25,6,-22,4,-23,2,7,-24,9, signs 10011010011110111001110100
candidate 1,-2,3,-4,5,-6,7,-8,9,10,-11,-12,-13,14,-15,16,-17,-18,19,20,-16,21,-14,-9,22,-5,23,-3,24,-1,25,-7,-10,26,12,-19,18,13,-26,11,-20,17,-21,15,8,-22,6,-25,4,-23,2,-24, signs 11001000100010110000100111
candidate 1,-2,3,-4,5,-6,7,-8,9,10,-11,-12,-13,14,-15,16,-17,-18,19,20,-16,21,-14,-9,22,-5,23,-1,24,-3,25,-7,-10,26,12,-19,18,13,-26,11,-20,17,-21,15,8,-22,6,-25,4,-24,2,-23, signs 11001000100010110000101011
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,-18,19,20,-14,-3,21,-1,22,-9,23,-7,24,-5,-12,25,-16,26,18,-19,-26,17,-20,15,-25,13,4,-21,2,11,6,-24,8,-23,10,-22, signs 10011100110001000000010111
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,15,-16,17,-18,-14,19,20,-9,-2,21,22,-5,23,-7,24,25,-12,-15,26,-17,16,-26,18,13,-19,11,-25,-20,10,1,-21,3,8,-24,6,-23,4,-22, signs 10011001100001011000101010
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,20,-12,-9,-2,21,22,-5,23,-7,24,-11,-14,25,26,-17,16,-26,18,-19,-25,15,-20,13,10,1,-21,3,8,-24,6,-23,4,-22, signs 10011001100100011000101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,-11,-12,13,-14,15,-16,-17,18,19,-9,20,-3,21,-1,-6,22,-10,23,-18,24,25,-13,26,-15,14,-26,16,-25,8,-20,4,-21,2,7,12,17,-24,-19,-23,11,-22,5, signs 01100010100101100100101000
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,-12,13,14,-15,16,-17,18,-14,19,-4,20,-2,21,22,-13,-18,23,-16,24,-10,25,-8,26,6,1,-20,3,-21,11,-24,15,-23,17,12,-22,-19,9,-25,7,-26,5, signs 00110010011001110001010101
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,-14,19,20,-5,21,-3,22,-1,23,-7,24,25,-10,26,-12,-17,16,11,-26,9,-25,15,18,13,-19,-24,8,-20,6,-23,4,-21,2,-22, signs 11001000110001100000011101
candidate -1,2,-3,4,5,6,-7,-8,-9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,-15,-6,21,-4,22,-2,23,24,-11,25,-13,26,-5,-21,7,16,-19,18,-20,8,3,-22,-26,14,9,-23,1,12,-25,10,-24, signs 11101110000111111001011100
candidate 1,-2,3,-4,5,-6,-7,-8,9,-10,-11,12,-13,14,-15,16,17,-18,-16,19,-12,20,21,-5,22,-3,23,-1,24,-9,25,26,-14,-17,18,15,-19,13,-26,11,-20,7,2,-23,4,-22,6,-21,10,-25,8,-24, signs 11001100010100010000101101
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,-14,19,20,-5,21,-1,22,-3,23,-7,24,25,-10,26,-12,-17,16,11,-26,9,-25,15,18,13,-19,-24,8,-20,6,-23,4,-22,2,-21, signs 11001000110001100000101101
candidate -1,2,-3,-4,5,-6,-7,8,-9,-10,11,-12,13,-14,15,16,17,-18,19,-17,-8,20,-2,21,22,-5,23,-15,24,-13,25,-11,-16,26,6,1,-21,3,10,-19,18,9,-20,7,-26,-23,14,-24,12,-25,4,-22, signs 01100011010011011001010101
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,-11,-12,13,-14,15,-16,17,-18,19,-17,20,-9,21,-1,22,23,-8,24,-6,25,-4,-13,26,-15,-24,7,-23,-21,10,-20,16,-26,14,5,-25,3,12,-19,18,11,2,-22, signs 10100100110100111001011001
candidate -1,2,-3,4,-5,6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-2,19,-4,20,-12,21,-10,22,23,-7,-14,24,-16,25,-6,26,-22,9,-21,11,-26,-23,8,13,-20,5,-19,3,18,1,-25,15,-24,17, signs 01100010001110110001100011
N=26 triple 8,8,10 closed 13584312 reduced 2270526 tested 2270526 hits 24
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,-9,18,-11,19,-13,20,-1,21,-7,22,-5,23,-3,24,25,-16,26,14,-24,8,-21,6,-22,4,-23,2,-20,12,-19,-26,15,-25,17,10,-18, signs 11001100100110001101010110
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,17,18,-2,19,20,-13,21,-15,22,-17,23,-9,24,-7,25,-5,26,-11,16,-22,-18,3,-19,1,14,-21,12,-26,6,-25,8,-24,10,-23,4,-20, signs 11001100110001100011011010
N=26 triple 8,9,9 closed 16506214 reduced 2731034 tested 2731034 hits 2


==> anc/enumeration/pruned26/out_-1_27.txt <==
N=27 triple 2,2,23 closed 22 reduced 0 tested 0 hits 0
N=27 triple 2,3,22 closed 70 reduced 0 tested 0 hits 0
N=27 triple 2,4,21 closed 170 reduced 0 tested 0 hits 0
N=27 triple 2,5,20 closed 362 reduced 0 tested 0 hits 0
N=27 triple 2,6,19 closed 668 reduced 0 tested 0 hits 0
N=27 triple 2,7,18 closed 1078 reduced 2 tested 2 hits 0
N=27 triple 2,8,17 closed 1598 reduced 4 tested 4 hits 0
N=27 triple 2,9,16 closed 2194 reduced 16 tested 16 hits 0
N=27 triple 2,10,15 closed 2742 reduced 22 tested 22 hits 0
N=27 triple 2,11,14 closed 3217 reduced 31 tested 31 hits 0
N=27 triple 2,12,13 closed 3543 reduced 43 tested 43 hits 0
N=27 triple 3,3,21 closed 162 reduced 0 tested 0 hits 0
N=27 triple 3,4,20 closed 710 reduced 0 tested 0 hits 0
N=27 triple 3,5,19 closed 2174 reduced 2 tested 2 hits 0
N=27 triple 3,6,18 closed 5573 reduced 33 tested 33 hits 0
N=27 triple 3,7,17 closed 11788 reduced 98 tested 98 hits 0
N=27 triple 3,8,16 closed 21506 reduced 284 tested 284 hits 0
N=27 triple 3,9,15 closed 33790 reduced 504 tested 504 hits 0
N=27 triple 3,10,14 closed 46315 reduced 847 tested 847 hits 0
N=27 triple 3,11,13 closed 55924 reduced 1030 tested 1030 hits 0
N=27 triple 3,12,12 closed 59492 reduced 1028 tested 1028 hits 0
N=27 triple 4,4,19 closed 3198 reduced 8 tested 8 hits 0
N=27 triple 4,5,18 closed 13730 reduced 84 tested 84 hits 0
N=27 triple 4,6,17 closed 43272 reduced 554 tested 554 hits 0
N=27 triple 4,7,16 closed 108769 reduced 2027 tested 2027 hits 0
N=27 triple 4,8,15 closed 222982 reduced 5372 tested 5372 hits 0
N=27 triple 4,9,14 closed 377529 reduced 11151 tested 11151 hits 0
N=27 triple 4,10,13 closed 533152 reduced 17186 tested 17186 hits 0
N=27 triple 4,11,12 closed 630356 reduced 22396 tested 22396 hits 0
N=27 triple 5,5,17 closed 57488 reduced 910 tested 910 hits 0
N=27 triple 5,6,16 closed 218327 reduced 5143 tested 5143 hits 0
N=27 triple 5,7,15 closed 629731 reduced 21281 tested 21281 hits 0
N=27 triple 5,8,14 closed 1401141 reduced 60001 tested 60001 hits 0
N=27 triple 5,9,13 closed 2443756 reduced 116890 tested 116890 hits 0
N=27 triple 5,10,12 closed 3391769 reduced 177059 tested 177059 hits 0
candidate -1,-2,3,-4,5,-6,7,-8,9,-10,-11,-12,13,-14,-15,-16,17,18,19,-13,20,21,22,-9,23,-3,24,-5,25,-7,26,27,16,-17,-27,-22,10,1,12,-20,14,-19,6,-25,4,-24,2,-23,8,-26,-18,15,-21,11, signs 011001100110110110101101010
candidate -1,-2,3,-4,5,-6,7,-8,9,-10,-11,-12,13,-14,-15,-16,17,18,19,-13,20,21,22,-9,23,-3,24,-5,25,-7,26,27,-21,11,-18,15,2,-23,8,-26,6,-25,4,-24,14,-19,12,-20,-27,-22,10,1,16,-17, signs 011001100110110110101101010
N=27 triple 5,11,11 closed 3762381 reduced 189225 tested 189225 hits 2
N=27 triple 6,6,15 closed 762917 reduced 32909 tested 32909 hits 0
N=27 triple 6,7,14 closed 2375013 reduced 135659 tested 135659 hits 0
candidate -1,2,-3,-4,-5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,-19,20,-12,21,-10,22,23,-17,24,-15,25,26,-8,27,-2,3,-27,7,-26,-23,18,13,-21,11,-20,19,-22,9,4,1,6,-25,16,-24,14,5, signs 111001110011001101001011001
candidate 1,-2,-3,-4,-5,6,-7,-8,-9,-10,11,-12,-13,14,-15,16,-17,18,-19,20,-14,21,-16,22,-18,-11,23,-1,24,25,26,27,-6,5,-27,7,4,-26,8,13,-21,15,-20,9,-25,3,12,17,-22,19,10,-23,2,-24, signs 010111001100011011010010100
candidate -1,2,-3,-4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,-18,-19,20,-12,21,-14,22,-16,23,24,-9,25,-7,26,27,-2,3,-20,19,-27,1,4,11,-23,17,-22,15,-21,13,18,-26,6,-25,8,-24,10,5, signs 011101100101100110000101011
N=27 triple 6,8,13 closed 5535183 reduced 388819 tested 388819 hits 3
candidate -1,-2,3,-4,5,-6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,19,20,-14,21,-12,22,-10,23,24,-3,25,-5,-16,26,27,-19,18,-27,-20,7,2,-24,4,-25,6,17,-26,15,-23,1,8,13,-21,11,-22,9, signs 011001010110010011110110100
candidate -1,2,-3,-4,-5,6,-7,8,-9,-10,-11,-12,-13,14,-15,16,-17,18,19,20,-8,21,-6,22,23,24,-2,25,-18,26,-16,27,-14,13,-25,1,-24,3,12,15,-27,17,-26,11,4,-23,-20,9,-21,7,-22,5,10,-19, signs 110100110101000110101010110
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,-12,13,-14,15,-16,-17,-18,19,20,-10,21,22,-13,23,-15,-8,24,-2,25,-4,26,27,-19,18,-27,-20,11,-21,9,-26,5,-25,3,-24,1,6,17,12,-22,14,-23,16,7, signs 100110101100011010001100101
candidate -1,-2,-3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,-18,19,20,21,22,23,-5,24,-7,25,-9,26,-11,-16,27,-14,13,2,-21,10,-26,4,-23,6,-24,8,-25,-22,3,12,15,-27,17,-20,1,18,-19, signs 010110011001000111110101010
N=27 triple 6,9,12 closed 9533893 reduced 760735 tested 760735 hits 4
candidate -1,2,-3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-10,19,-8,20,21,22,-16,23,24,-13,-2,25,26,-5,27,3,-25,7,-20,9,-19,1,12,-24,14,-27,4,-26,6,-21,-18,17,-22,15,-23,11, signs 110001100101101000011010110
candidate -1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-12,19,20,-9,21,22,-6,23,24,-3,25,26,-16,27,-14,13,-18,11,-19,-25,4,-24,2,-20,10,17,-27,15,-26,-21,8,1,-23,5,-22,7, signs 010011000101110011010010110
candidate 1,-2,-3,-4,5,6,-7,8,-9,-10,-11,12,-13,14,-15,-16,-17,18,-8,19,20,-5,21,22,23,-1,24,25,-12,26,-14,27,-6,-20,10,17,-18,9,-19,7,16,11,4,-21,-27,15,-26,13,-22,3,-25,-23,2,-24, signs 100101110100011100101001110
candidate -1,-2,-3,4,-5,6,-7,-8,-9,10,-11,12,13,-14,15,-16,-17,18,-4,19,-6,20,21,22,23,-15,24,-13,25,26,-10,27,-12,-25,14,-24,2,7,-20,5,-19,3,16,-23,-26,11,-27,1,8,-21,-18,17,-22,9, signs 001100110100001111100110101
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,-16,-17,18,19,-9,20,-11,21,22,-14,23,-2,24,25,-5,26,-7,27,-19,10,-20,12,-21,16,1,-24,3,-23,15,-22,13,4,-25,6,-26,8,-27,-18,17, signs 100110011001011000010101010
candidate 1,-2,-3,-4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-12,19,-14,20,-16,-9,21,22,23,-1,24,25,26,27,-6,5,-27,7,4,-26,-22,11,-19,13,-18,-23,-25,3,8,-21,10,15,-20,17,2,-24, signs 010111010001101101001100100
N=27 triple 6,10,11 closed 12477205 reduced 1061485 tested 1061485 hits 6
candidate -1,2,-3,-4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,19,-20,21,-19,22,23,-16,24,-10,25,-12,26,-14,-7,-2,27,4,9,-24,17,-23,15,8,3,-27,1,6,13,-26,-21,20,-22,18,11,-25,5, signs 001010010011001001100101010
candidate -1,2,-3,-4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,19,-20,21,-19,22,23,-16,24,-10,25,-12,26,-14,-7,-2,27,4,9,-24,17,-23,15,8,3,-27,1,6,13,-26,-22,18,-21,20,11,-25,5, signs 001010010011001001100101010
candidate -1,2,-3,-4,5,-6,7,8,-9,-10,-11,12,-13,-14,-15,16,-17,18,-19,-20,-12,21,22,23,-8,24,-2,25,-18,26,-16,-5,27,-7,6,-27,4,17,-26,15,-23,9,-24,3,-25,19,14,-22,10,1,20,13,-21,11, signs 010001101111000110111110110
candidate -1,2,-3,-4,5,-6,7,8,-9,-10,-11,12,-13,-14,-15,16,-17,18,-19,-20,-12,21,22,23,-8,24,-2,25,-18,26,-16,-7,27,-5,4,-27,6,17,-26,15,-23,9,-24,3,-25,19,14,-22,10,1,20,13,-21,11, signs 010110001111000110111110110
candidate -1,2,-3,-4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,19,-20,21,-19,22,23,-16,24,-10,25,-12,26,-14,-7,-2,27,4,9,18,-22,20,-21,8,3,-27,1,6,13,-26,15,-23,17,-24,11,-25,5, signs 110101101100110010111010101
candidate -1,2,-3,-4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,19,-20,21,-19,22,23,-16,24,-10,25,-12,26,-14,-7,-2,27,4,9,20,-21,18,-22,8,3,-27,1,6,13,-26,15,-23,17,-24,11,-25,5, signs 110101101100110010111010101
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,-11,12,-13,-14,15,-16,17,-18,-19,-20,-12,21,22,23,-8,24,-2,25,-4,26,-6,-15,27,-17,18,-27,16,5,-26,7,-23,9,-24,3,-25,19,14,-22,10,1,20,13,-21,11, signs 010011001111000011111110101
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,-11,12,-13,-14,15,-16,17,-18,-19,-20,-12,21,22,23,-8,24,-2,25,-4,26,-6,-17,27,-15,16,-27,18,5,-26,7,-23,9,-24,3,-25,19,14,-22,10,1,20,13,-21,11, signs 010011001111001100111110101
N=27 triple 7,7,13 closed 6080843 reduced 523315 tested 523315 hits 8
candidate -1,2,-3,-4,5,-6,-7,8,-9,-10,-11,12,-13,14,-15,16,-17,18,-19,20,-14,21,-12,22,-18,23,-16,24,-8,25,-2,26,27,-5,4,-27,6,11,-21,13,-20,19,-22,17,-23,15,10,3,-26,1,-25,9,-24,7, signs 001110100100110110001010100
candidate -1,-2,-3,4,-5,6,-7,-8,-9,-10,11,-12,13,-14,15,-16,17,-18,19,-15,20,-13,21,-19,22,-17,23,24,-6,25,-4,26,27,-11,10,1,8,-23,-26,3,-25,5,-24,7,2,-27,18,-22,16,-20,14,-21,12,9, signs 101100101110011011010101010
candidate -1,-2,-3,4,-5,6,-7,-8,-9,-10,11,-12,13,-14,15,-16,17,-18,19,-15,20,-13,21,-19,22,-17,23,24,-6,25,-4,26,27,-11,10,1,8,-23,-26,3,-25,5,-24,7,2,-27,16,-22,18,-21,14,-20,12,9, signs 010011010001001110001010101
candidate -1,2,-3,-4,5,-6,-7,8,-9,-10,-11,12,-13,14,-15,16,-17,18,-19,20,-14,21,-12,22,-18,23,-16,24,-8,25,-2,26,27,-5,4,-27,6,11,-22,13,-21,15,-20,19,-23,17,10,3,-26,1,-25,9,-24,7, signs 110001011010011100110101011
candidate -1,-2,-3,4,-5,6,-7,-8,-9,10,-11,-12,13,-14,15,-16,17,18,-19,20,-6,21,-4,22,-18,23,-10,24,25,-17,26,-13,27,-15,14,-27,16,-26,12,-25,2,7,-20,5,-21,3,-22,19,8,1,-24,11,-23,9, signs 101001100110100100110110111
candidate 1,-2,-3,-4,5,-6,-7,-8,-9,10,11,-12,13,-14,15,-16,-17,18,-19,20,-18,21,22,-15,-10,-1,23,-11,24,-13,25,26,27,-5,6,-27,4,7,-20,19,-26,3,8,17,-21,-25,12,-24,14,-22,16,9,2,-23, signs 010011110101100101000100111
candidate 1,-2,3,-4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,-19,20,-12,21,22,-9,23,-7,24,-1,25,-3,-14,26,27,-17,16,-27,18,15,-26,13,-21,11,6,-24,8,-23,10,-22,2,-25,4,19,-20,5, signs 100100110011001110111010100
candidate -1,-2,3,-4,5,-6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,19,20,-14,21,-12,22,-10,23,24,-3,25,-5,-16,26,27,-19,18,-27,-20,7,2,-24,4,-25,6,17,-26,15,-23,1,8,13,-21,11,-22,9, signs 011001010110010011110110100
candidate 1,-2,3,-4,-5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,-17,18,-19,20,-12,21,22,-9,23,-7,24,-1,25,-3,-18,26,27,-15,14,-27,16,13,-26,17,-21,11,6,-24,8,-23,10,-22,2,-25,4,19,-20,5, signs 100100110011111000111010100
candidate -1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,-19,-7,20,-5,21,-3,22,23,-12,24,-14,25,26,-17,27,-9,10,15,-25,13,-24,11,8,19,2,-22,4,-21,6,-20,-23,1,18,-27,16,-26, signs 101100111100110001001010110
candidate -1,2,-3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,-19,20,-12,21,-10,22,-2,23,-4,24,-6,-17,25,26,-14,27,16,-25,18,5,-24,7,-27,15,-26,19,-20,13,8,3,-23,1,-22,9,-21,11, signs 110011010011011100001010110
candidate -1,-2,3,-4,5,-6,-7,-8,9,-10,11,12,-13,-14,15,-16,-17,18,-19,20,-18,-15,21,-5,22,-3,23,24,-12,25,26,-9,27,-11,-25,7,2,-23,4,-22,6,-21,14,17,-20,19,16,13,-24,1,8,-26,10,-27, signs 010011011000011011001010101
candidate -1,2,-3,4,-5,-6,-7,8,-9,-10,11,-12,13,-14,15,-16,-17,18,-19,20,-18,21,-8,22,-2,23,-4,24,25,-15,26,-13,27,-11,10,-25,16,19,-20,17,6,1,-23,3,-22,7,-21,-26,14,-27,12,9,-24,5, signs 011000110001100101110101101
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,-12,13,-14,15,-16,-17,-18,19,20,-10,21,22,-13,23,-15,-8,24,-2,25,-4,26,27,-19,18,-27,-20,11,-21,9,-26,5,-25,3,-24,1,6,17,12,-22,14,-23,16,7, signs 100110101100011010001100101
N=27 triple 7,8,12 closed 13850404 reduced 1461034 tested 1461034 hits 14
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,-12,-13,-14,15,-16,17,-18,19,-11,20,21,22,-1,23,-15,24,-17,-4,25,26,-9,27,-7,8,-27,6,-26,10,5,-25,-20,12,-19,18,13,-21,3,16,-24,14,-22,2,-23, signs 011100110111000111101100111
candidate -1,2,-3,-4,5,-6,7,-8,-9,-10,-11,12,-13,14,-15,16,-17,18,-14,19,-12,20,-18,21,-16,22,-2,23,24,-7,25,-5,26,27,-23,1,10,15,-21,17,-20,13,-19,11,-22,3,-27,-24,8,-25,6,-26,4,9, signs 001001101010011100010100101
candidate -1,2,-3,-4,5,-6,7,-8,-9,-10,-11,12,-13,14,-15,16,-17,18,-14,19,-12,20,-18,21,-16,22,-2,23,24,-7,25,-5,26,27,-23,1,10,17,-21,15,-19,13,-20,11,-22,3,-27,-24,8,-25,6,-26,4,9, signs 110110010100110110101011010
candidate -1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,15,-16,-17,18,19,-5,20,-3,21,22,-18,23,-8,24,-10,25,26,-13,27,-15,14,-27,2,-21,4,-20,12,-26,16,1,-22,-19,6,11,-25,9,-24,7,-23,17, signs 110010110011100000001101001
candidate -1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,-17,18,19,-5,20,-3,21,22,-18,23,-8,24,-14,25,-12,26,-10,27,-25,13,-24,15,-27,11,-26,9,16,1,-22,-19,6,-20,4,-21,2,7,-23,17, signs 100110111001001000010101001
candidate -1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,-17,18,19,-5,20,-3,21,22,-18,23,-8,24,-14,25,-10,26,-12,27,-25,15,-24,13,-27,11,-26,9,16,1,-22,-19,6,-20,4,-21,2,7,-23,17, signs 100110111100100000010100110
candidate -1,2,-3,-4,-5,-6,7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-8,23,-10,24,-12,25,26,-7,-2,27,4,11,-24,-19,18,-20,16,9,-23,3,-27,1,6,-26,-22,15,-21,13,-25,5, signs 001010001100100110010101010
candidate -1,2,-3,-4,-5,-6,7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-8,23,-10,24,-12,25,26,-7,-2,27,4,11,-24,-20,16,-19,18,9,-23,3,-27,1,6,-26,-22,15,-21,13,-25,5, signs 001010001100100110010101010
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,11,-12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,-11,22,-5,23,-7,24,-9,25,26,-2,27,4,-22,6,-23,-27,3,12,-19,18,13,-26,1,8,-24,10,-21,16,-20,14,-25, signs 011110011000110010001010110
candidate -1,-2,3,-4,5,-6,7,-8,9,-10,-11,-12,13,-14,-15,16,17,-18,-16,19,20,-13,21,22,23,-9,24,-3,25,-5,26,-7,27,-17,18,-23,10,1,12,-21,14,-20,6,-26,4,-25,2,-24,8,-27,-19,15,-22,11, signs 100110011001001100101001010
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,-18,19,-11,20,-9,21,-7,-14,22,-16,23,24,-1,25,26,-4,27,6,15,-22,17,-23,5,-27,3,-26,-24,18,13,8,-21,10,-20,12,-19,2,-25, signs 100010110011001101101010110
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,-18,19,-11,20,-9,21,-7,-14,22,-16,23,24,-1,25,26,-4,27,-23,15,-22,17,-27,3,-26,5,18,13,8,-21,10,-20,12,-19,6,-24,2,-25, signs 100010110011001101101010110
candidate -1,2,-3,-4,-5,-6,7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-8,23,-10,24,-12,25,26,-7,-2,27,4,11,-24,13,-21,15,-22,9,-23,3,-27,1,6,-26,16,-20,18,-19,-25,5, signs 110101110011001011101010101
candidate -1,2,-3,-4,-5,-6,7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-8,23,-10,24,-12,25,26,-7,-2,27,4,11,-24,13,-21,15,-22,9,-23,3,-27,1,6,-26,18,-19,16,-20,-25,5, signs 110101110011001011101010101
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,-11,-12,-13,14,-15,16,17,-18,19,-17,-6,20,-4,21,-16,22,-14,23,-2,24,25,-9,26,27,12,1,-23,15,-22,-26,10,-25,8,-19,18,7,-20,5,-21,3,-24,11,-27,13, signs 110011010010011010010101010
candidate -1,-2,3,-4,5,-6,-7,8,-9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-3,23,-5,24,25,-8,26,27,-11,10,-27,-21,13,-20,15,18,-19,16,9,-26,1,6,-24,4,-23,2,-22,-25,7, signs 100110101110011011101101000
candidate -1,-2,3,-4,5,-6,-7,8,-9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-3,23,-5,24,25,-8,26,27,-11,10,-27,-21,15,18,-19,16,13,-20,9,-26,1,6,-24,4,-23,2,-22,-25,7, signs 100110101110011011101101000
candidate -1,-2,3,-4,5,-6,-7,8,-9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,-8,22,23,-3,24,-5,25,26,27,-11,10,-27,-21,13,-20,15,18,-19,16,9,-22,1,6,-25,4,-24,2,-23,-26,7, signs 100110101110011011101010100
candidate -1,-2,3,-4,5,-6,-7,8,-9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,-8,22,23,-3,24,-5,25,26,27,-11,10,-27,-21,15,18,-19,16,13,-20,9,-22,1,6,-25,4,-24,2,-23,-26,7, signs 100110101110011011101010100
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,-1,21,22,-4,23,24,-7,25,-9,26,27,-23,5,10,-26,8,-25,6,-24,-27,3,-22,13,-20,15,18,-19,16,11,2,-21, signs 100001100110011011101110101
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,-1,21,22,-4,23,24,-7,25,-9,26,27,-23,5,10,-26,8,-25,6,-24,-27,3,-22,15,18,-19,16,13,-20,11,2,-21, signs 100001100110011011101110101
candidate 1,-2,-3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,-1,21,22,-10,23,24,-5,25,-7,26,27,-23,3,8,-26,6,-25,4,-24,-27,9,-22,13,-20,15,18,-19,16,11,2,-21, signs 100110010010011011101110101
candidate 1,-2,-3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,-1,21,22,-10,23,24,-5,25,-7,26,27,-23,3,8,-26,6,-25,4,-24,-27,9,-22,15,18,-19,16,13,-20,11,2,-21, signs 100110010010011011101110101
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,-12,21,-4,22,23,-7,24,-9,25,26,-2,27,-22,5,-21,3,-27,-23,6,13,16,-19,18,-20,14,11,-26,1,8,-24,10,-25, signs 010111011001101110011000111
candidate -1,2,-3,-4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,-12,21,22,-5,23,-7,24,25,-10,26,-2,27,4,-22,6,-23,-27,3,-21,13,16,-19,18,-20,14,-24,8,1,-26,11,-25,9, signs 111110000111101110010011100
candidate -1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,-8,20,21,-3,22,-5,23,24,-16,25,-14,26,27,-11,12,-27,10,13,-26,15,-25,-19,18,9,-20,1,6,-23,4,-22,2,-21,-24,7, signs 011001010100011010010101100
candidate -1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,-8,20,21,-3,22,-5,23,24,-16,25,-10,26,27,-13,14,-27,12,15,-26,11,-25,-19,18,9,-20,1,6,-23,4,-22,2,-21,-24,7, signs 011001010111000010010101100
candidate -1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,-3,21,-5,22,23,-8,24,-16,25,-14,26,27,-11,12,-27,10,13,-26,15,-25,-19,18,9,-24,1,6,-22,4,-21,2,-20,-23,7, signs 011001010100011010001011100
candidate -1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,-3,21,-5,22,23,-8,24,-16,25,-10,26,27,-13,14,-27,12,15,-26,11,-25,-19,18,9,-24,1,6,-22,4,-21,2,-20,-23,7, signs 011001010111000010001011100
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,-2,19,-4,-17,20,21,22,23,-6,24,-14,25,-12,26,27,-9,-21,1,-23,7,-24,15,-25,13,-26,11,16,5,-19,3,18,-20,10,-27,8,-22, signs 011000101100110110010010101
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,-16,-17,18,19,-9,20,-11,21,22,-14,23,-2,24,25,-5,26,-7,-18,27,10,-20,12,-21,16,1,-24,3,-23,15,-22,13,4,-25,6,-26,8,-19,-27,17, signs 100110011001011000010101010
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,-17,-18,-10,19,20,-13,21,-15,22,23,-8,24,-6,25,-4,26,-2,27,-19,11,18,9,-27,-20,12,17,-23,7,-24,1,-26,3,14,-21,16,-22,-25,5, signs 001100010111011000000110011
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,-18,-2,19,20,-11,21,-13,22,23,-16,24,-4,25,26,-7,27,-9,-19,1,12,-21,14,-22,18,3,-25,5,-24,17,-23,15,6,-26,8,-27,10,-20, signs 110110011001101001110101010
N=27 triple 7,9,11 closed 22246611 reduced 2406115 tested 2406115 hits 33
candidate 1,-2,-3,-4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,18,-10,19,20,-1,21,22,23,-5,24,-7,25,-17,-12,26,27,-15,14,-27,-22,3,8,-25,6,-24,4,-23,16,13,-26,11,-18,9,-19,-21,2,-20, signs 000110010111000101001101011
candidate -1,2,-3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-12,19,-10,20,-16,21,-14,22,23,24,-8,25,-2,26,27,-5,4,-27,6,-23,-19,11,-18,17,-20,15,-21,13,-22,3,-26,1,-25,9,-24,7, signs 001110100011011000101010100
candidate 1,-2,-3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-12,19,-10,20,-16,21,-14,22,-6,23,24,-1,25,26,-4,27,-23,7,-22,5,-27,3,-26,9,-19,11,-18,17,-20,15,-21,13,8,-24,2,-25, signs 100010010011011000101010110
candidate 1,-2,-3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-12,19,-10,20,-16,21,-14,22,-6,23,24,-1,25,26,-4,27,-23,7,-22,5,-27,3,-26,9,-20,11,-19,13,-18,17,-21,15,8,-24,2,-25, signs 011101101001110011010101001
candidate -1,2,-3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-12,19,-10,20,-16,21,-14,22,23,24,-8,25,-2,26,27,-5,4,-27,6,-23,-20,11,-19,13,-18,17,-21,15,-22,3,-26,1,-25,9,-24,7, signs 110001011001110011010101011
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,-14,-15,16,-17,18,-16,-5,19,-3,20,-1,21,22,-12,23,24,25,-8,26,-10,27,-25,7,-22,-20,2,-19,4,13,-23,11,-26,9,-27,-24,14,17,-18,15,6,-21, signs 011001100111010111010010010
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-9,21,-7,22,23,-2,24,25,-13,26,-11,27,-5,4,-27,10,-26,12,-25,14,-20,-18,17,-19,15,-24,3,-23,1,8,-21,6,-22, signs 100110110001101100101001010
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-9,21,-7,22,23,-2,24,25,-13,26,-11,27,-5,4,-27,10,-26,12,-25,-19,15,-18,17,14,-20,-24,3,-23,1,8,-21,6,-22, signs 100110110001101100101001010
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,-17,18,19,-15,-6,20,21,-3,22,-1,23,24,-8,25,26,-11,27,-13,12,-27,14,-26,10,-19,16,5,-20,7,-25,9,-18,17,-24,-21,4,-23,2,-22, signs 001010011101101000010011000
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-5,21,-3,22,-13,23,-11,24,-1,25,26,-8,27,10,-24,12,-23,-27,9,-26,7,14,-20,-18,17,-19,15,6,-21,4,-22,2,-25, signs 100110100011001100101010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-5,21,-3,22,-13,23,-11,24,-1,25,26,-8,27,10,-24,12,-23,-27,9,-26,7,-19,15,-18,17,14,-20,6,-21,4,-22,2,-25, signs 100110100011001100101010101
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,-13,19,20,-6,-1,21,-3,22,23,24,-11,25,-9,26,27,2,-21,4,-22,-27,7,-20,15,-18,17,14,-19,12,-24,10,-25,8,-26,-23,5, signs 011010010011101100100101010
candidate -1,-2,3,-4,5,-6,7,-8,9,-10,-11,-12,13,14,-15,16,-17,18,-16,19,-14,20,21,-9,22,-3,23,-5,24,-7,25,26,27,-13,12,-27,-19,17,-18,15,-20,11,-26,-21,10,1,6,-24,4,-23,2,-22,8,-25, signs 011001100111110111011010100
candidate -1,-2,3,-4,5,-6,-7,-8,9,-10,11,12,-13,-14,15,16,-17,18,-16,19,20,-15,21,-5,22,-3,23,24,-12,25,26,-9,27,-11,-25,7,2,-23,4,-22,6,-21,14,-20,-18,17,-19,13,-24,1,8,-26,10,-27, signs 010011011000011100101010101
candidate -1,2,-3,4,-5,-6,-7,8,-9,-10,11,-12,13,-14,15,16,-17,18,-16,19,20,21,-8,22,-2,23,-4,24,25,-15,26,-13,27,-11,10,-25,-19,17,-18,-20,6,1,-23,3,-22,7,-21,-26,14,-27,12,9,-24,5, signs 011000110001100111010101101
candidate 1,-2,3,-4,5,-6,7,-8,-9,-10,-11,-12,13,14,-15,16,-17,18,-16,19,-14,20,21,-1,22,-7,23,-5,24,-3,25,26,27,-13,12,-27,-19,17,-18,15,-20,11,-26,-21,10,-25,2,-22,8,-23,6,-24,4,9, signs 100110010111110111011101000
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,-1,20,21,22,23,24,-9,25,-7,26,-5,27,-11,-23,-26,6,-25,8,-24,10,-27,4,-22,12,3,-21,13,-19,17,-18,15,2,-20, signs 100001100111110111011101010
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,-1,20,21,22,-11,23,-5,24,-7,25,-9,26,27,4,-23,10,-26,8,-25,6,-24,-27,-22,12,3,-21,13,-19,17,-18,15,2,-20, signs 100110011001110111011101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,-13,14,15,-16,-17,18,19,-15,20,-1,21,-3,22,23,-6,24,-14,25,26,-11,27,-9,10,-27,8,-26,12,7,-18,17,-23,5,-24,13,-25,-19,16,-22,4,-20,2,-21, signs 100001110010101000001110100
candidate 1,-2,-3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,18,-8,19,20,-1,21,22,23,-5,24,-13,25,-15,26,-17,-10,27,-19,7,-18,9,-27,-20,-22,3,12,-25,14,-24,4,-23,6,-26,16,11,2,-21, signs 101001110101001100111010100
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,-12,13,-14,-15,16,-17,-5,18,-1,19,20,-4,21,-16,22,23,-7,24,-9,25,26,27,-13,14,-27,12,15,-22,17,-21,3,-20,-18,10,-25,8,-24,6,-23,-26,11,2,-19, signs 100011100100111000110101011
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,18,19,-9,20,21,-12,22,-14,23,-2,24,-4,25,26,-7,27,-17,16,1,-23,3,-24,5,-25,-20,10,-19,8,-26,6,-27,-18,11,-21,13,-22,15, signs 001101001100110000101010101
candidate 1,2,-3,-4,5,-6,7,-8,-9,-10,11,-12,13,-14,-15,16,-17,18,19,20,-2,-11,21,-13,22,-1,23,24,25,26,-16,-7,27,-5,4,9,14,-25,-18,17,-26,15,8,-27,6,-19,-24,-22,12,-21,10,3,-20,-23, signs 011001101001101000110100101
candidate -1,2,3,-4,5,-6,7,-8,9,-10,-11,-12,13,-14,-15,16,-17,-3,18,-5,19,-7,20,21,-2,22,-16,23,24,-9,25,26,27,-13,12,-27,-21,-18,4,-24,10,-25,8,-19,6,-20,-26,11,14,1,-22,17,-23,15, signs 101100111010000010101100101
candidate 1,-2,3,4,-5,-6,-7,-8,9,-10,11,-12,13,14,-15,-16,-17,18,-4,19,20,-11,21,-13,22,23,24,-3,25,-1,26,27,-14,-9,8,15,-27,-22,12,-21,10,7,16,-25,2,-24,-19,5,-18,17,6,-20,-23,-26, signs 100110111001100011010101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,-16,-17,-1,18,19,-10,20,-12,21,22,-15,23,-3,24,25,-6,26,-8,27,-19,11,-20,13,-21,17,2,-24,4,-23,16,-22,14,5,-25,7,-26,9,-27,-18, signs 101100110011010011101010101
N=27 triple 7,10,10 closed 26184605 reduced 3040277 tested 3040277 hits 26
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,14,-15,-16,17,-18,-19,-13,20,-1,21,22,-14,23,24,-17,-8,25,-6,26,-4,27,-10,9,-25,7,2,-20,-22,15,-23,19,12,3,-26,5,-27,11,18,-24,16,-21, signs 001100110010101011000101101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,-16,-17,-18,19,-7,20,-5,21,-19,22,-9,23,-3,24,-1,25,-11,26,27,-14,13,-27,15,12,-26,16,-25,2,-24,18,-22,8,-20,6,-21,4,-23,10,17, signs 110001101101110001010101000
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,-11,-12,-13,14,-15,16,-17,-18,19,20,-8,21,-6,22,23,-1,24,25,-4,-9,26,-19,-14,27,-16,17,12,7,-21,5,-22,11,18,15,-27,13,-20,-26,10,3,-25,-23,2,-24, signs 011110010010001110100110010
candidate -1,2,-3,-4,5,-6,7,-8,-9,-10,11,12,-13,14,-15,16,-17,18,-19,20,-14,21,-12,22,23,-5,24,-7,25,26,-18,27,-16,-11,-2,1,10,17,-27,15,-21,13,-20,19,-26,9,4,-23,6,-24,8,-25,-22,3, signs 001001101000110110001010101
candidate 1,-2,3,4,-5,-6,7,8,-9,10,-11,-12,-13,14,-15,16,-17,-18,-19,20,-10,21,22,-7,23,24,-4,-1,25,-3,-14,26,-16,27,-8,-22,12,19,-20,11,-21,9,18,13,6,-23,-27,17,-26,15,-24,5,2,-25, signs 100101011101000111001010110
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,-18,-19,-7,20,-5,21,-3,22,-9,23,-11,24,-13,25,26,-16,-1,27,19,8,-20,6,-21,4,-22,2,-27,18,-25,14,-24,12,-23,10,15,-26,17, signs 011001100011001101110110100
candidate 1,-2,-3,-4,5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-19,20,-18,21,-16,22,-6,23,-8,-13,24,-1,25,26,27,-5,-10,11,4,-27,-22,15,-20,19,-21,17,-26,3,12,9,-23,7,14,-24,2,-25, signs 010111100001100011001001010
candidate 1,-2,-3,-4,5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-19,20,-18,21,-16,22,-6,23,-8,-13,24,-1,25,26,27,-5,-10,11,4,-27,-22,15,-21,17,-20,19,-26,3,12,9,-23,7,14,-24,2,-25, signs 010111100001100011001001010
candidate 1,-2,-3,-4,5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-19,20,-18,21,-16,22,-6,23,-8,-13,24,-1,25,26,27,-5,-10,11,4,-27,-20,19,-21,17,-22,15,-26,3,12,9,-23,7,14,-24,2,-25, signs 010111100001100011001001010
candidate 1,-2,-3,-4,5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-19,20,-18,21,-16,22,-6,23,-8,-13,24,-1,25,26,27,-5,-10,11,4,-27,-21,17,-20,19,-22,15,-26,3,12,9,-23,7,14,-24,2,-25, signs 010111100001100011001001010
candidate -1,2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-19,20,21,22,-16,23,-10,-3,24,-5,25,-7,-2,26,-14,27,-12,11,-23,17,-22,15,-27,13,-26,-21,18,9,4,-24,6,-25,8,1,-20,19, signs 101001101000110110000101001
candidate 1,-2,3,-4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,17,-18,-19,20,21,-17,-10,-1,22,-3,23,24,-6,25,-16,26,-12,27,-14,13,-27,11,-26,15,4,-23,8,19,-20,7,-24,5,-25,-21,18,9,2,-22, signs 100101101000111110110101010
candidate 1,-2,3,-4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,17,-18,-19,20,21,-17,-10,-1,22,-3,23,24,-6,25,-16,26,-14,27,-12,11,-27,13,-26,15,4,-23,8,19,-20,7,-24,5,-25,-21,18,9,2,-22, signs 100101101011001110110101010
candidate 1,-2,3,-4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,17,-18,-19,20,21,-17,-10,-1,22,-3,23,24,-6,25,-12,26,-14,27,-16,15,-27,13,-26,11,4,-23,8,19,-20,7,-24,5,-25,-21,18,9,2,-22, signs 100101101011001110110101010
candidate 1,-2,3,-4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,17,-18,-19,20,21,-17,-10,-1,22,-3,23,24,-6,25,-12,26,-16,27,-14,13,-27,15,-26,11,4,-23,8,19,-20,7,-24,5,-25,-21,18,9,2,-22, signs 100101101011110010110101010
candidate 1,-2,3,-4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,18,-19,20,-18,21,22,-17,-10,-1,23,-3,24,25,-6,26,-14,27,-12,5,-25,7,-26,13,-27,15,8,-24,4,11,16,-22,-20,19,-21,9,2,-23, signs 100011011000011111001011010
candidate -1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,18,-19,20,-18,-15,21,-13,22,-11,23,-3,24,-9,25,-5,26,-7,27,-25,10,1,14,17,-20,19,16,-21,2,-24,8,-27,6,-26,4,-23,12,-22, signs 101110010000111011001010110
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,17,-18,-19,-11,20,21,-2,-9,22,-7,23,-5,24,-13,25,-15,26,-17,27,19,10,1,-21,3,8,-22,6,-23,4,-24,18,-27,16,-26,14,-25,12,-20, signs 110100110010011001010101010
candidate 1,-2,-3,4,-5,6,7,-8,-9,-10,11,-12,-13,14,-15,16,-17,18,-19,20,-14,21,-16,22,-18,-11,23,-1,24,25,26,-7,-4,27,-6,5,-27,-26,8,13,-21,15,-20,9,-25,3,12,17,-22,19,10,-23,2,-24, signs 010011101100011011010010100
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,-11,12,-13,14,15,-16,-17,18,-19,20,-6,21,-8,22,-18,23,24,-3,-12,25,-14,-1,26,-15,27,11,4,-24,2,13,-25,-27,10,5,-20,19,-23,17,-22,7,-21,9,16,-26, signs 001111001000110011001011001
N=27 triple 8,8,11 closed 24317431 reduced 3639481 tested 3639481 hits 20
candidate 1,-2,3,-4,5,-6,7,-8,-9,-10,-11,12,-13,14,-15,16,17,-18,19,-17,20,-1,21,-7,22,-5,23,-3,24,25,-12,26,-16,27,-14,15,-27,13,-26,-19,18,11,-25,-20,10,-24,2,-21,8,-22,6,-23,4,9, signs 011001101000100110000101100
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,20,-7,21,-9,-14,22,-4,23,24,-11,25,-13,26,27,-2,1,-27,3,-23,5,16,-20,18,-19,6,-24,12,-25,10,-21,8,15,-22,-26, signs 001001001110001011101010101
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,20,-7,21,-9,-14,22,-4,23,24,-11,25,-13,26,27,-2,1,-27,3,-23,5,18,-19,16,-20,6,-24,12,-25,10,-21,8,15,-22,-26, signs 001001001110001011101010101
candidate -1,2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,19,-7,20,21,-2,22,-14,23,-12,24,-10,25,-16,-3,26,-5,27,17,-25,11,-24,9,18,-19,8,-20,6,-27,4,-26,-21,1,-22,15,-23,13, signs 101001101001001110010100110
candidate -1,2,-3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,15,-16,17,-18,19,-17,20,-15,-2,21,22,-13,23,24,-6,25,-8,26,-10,27,-12,11,-27,5,-24,7,-25,9,-26,-23,14,1,-21,3,16,-20,18,-19,4,-22, signs 100100110011110011101001010
candidate -1,2,-3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,15,-16,17,-18,19,-17,20,-15,-2,21,22,-13,23,24,-6,25,-8,26,-10,27,-12,11,-27,5,-24,7,-25,9,-26,-23,14,1,-21,3,18,-19,16,-20,4,-22, signs 100100110011110011101001010
candidate -1,2,-3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,15,-16,17,-18,19,-17,20,-15,-2,21,22,-13,23,24,-8,25,-10,26,-12,27,-6,5,-27,7,-24,9,-25,11,-26,-23,14,1,-21,3,16,-20,18,-19,4,-22, signs 100111001100110011101001010
candidate -1,2,-3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,15,-16,17,-18,19,-17,20,-15,-2,21,22,-13,23,24,-8,25,-10,26,-12,27,-6,5,-27,7,-24,9,-25,11,-26,-23,14,1,-21,3,18,-19,16,-20,4,-22, signs 100111001100110011101001010
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-11,20,-9,21,-1,22,-7,23,-5,24,-3,25,-17,26,27,-14,15,-27,13,8,-21,2,-24,4,-25,18,-19,10,-20,12,-26,16,-23,6,-22, signs 011001110011011001101010101
candidate -1,2,-3,-4,5,-6,7,-8,-9,10,-11,12,13,-14,15,-16,17,-18,19,-17,20,21,-12,-5,22,-7,23,-13,24,-15,25,26,-10,27,-2,1,4,11,-21,-24,14,-23,6,-22,8,-25,16,-20,18,-19,-26,9,-27,3, signs 001001101000110011101010101
candidate -1,2,-3,-4,5,-6,7,-8,-9,10,-11,12,13,-14,15,-16,17,-18,19,-17,20,21,-12,-5,22,-7,23,-13,24,-15,25,26,-10,27,-2,1,4,11,-21,-24,14,-23,6,-22,8,-25,18,-19,16,-20,-26,9,-27,3, signs 001001101000110011101010101
candidate 1,-2,-3,4,-5,6,-7,-8,-9,10,11,-12,13,-14,15,-16,17,-18,19,-13,20,-11,21,22,-4,23,-6,24,25,-17,26,-15,-10,-1,27,9,16,-26,14,-20,12,-19,18,-25,8,3,-22,5,-23,7,-24,-21,2,-27, signs 010011010001101100010101010
candidate -1,2,-3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,15,-16,17,-18,19,-17,20,-15,-2,21,22,-5,23,24,-8,25,-10,26,-12,27,-14,13,-27,7,-24,9,-25,11,-26,-23,6,1,-21,3,16,-20,18,-19,4,-22, signs 100111001100110011101001010
candidate -1,2,-3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,15,-16,17,-18,19,-17,20,-15,-2,21,22,-5,23,24,-8,25,-10,26,-12,27,-14,13,-27,7,-24,9,-25,11,-26,-23,6,1,-21,3,18,-19,16,-20,4,-22, signs 100111001100110011101001010
candidate -1,2,-3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,15,-16,17,-18,19,-17,20,-15,-2,21,22,-5,23,24,-10,25,-12,26,-14,27,-8,7,-27,9,-24,11,-25,13,-26,-23,6,1,-21,3,16,-20,18,-19,4,-22, signs 100111110011000011101001010
candidate -1,2,-3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,15,-16,17,-18,19,-17,20,-15,-2,21,22,-5,23,24,-10,25,-12,26,-14,27,-8,7,-27,9,-24,11,-25,13,-26,-23,6,1,-21,3,18,-19,16,-20,4,-22, signs 100111110011000011101001010
candidate 1,2,-3,-4,5,-6,7,8,9,-10,-11,-12,13,-14,-15,16,-17,-18,19,20,-16,21,22,-13,-8,-1,23,-7,24,-5,25,26,-2,-9,27,-19,18,-27,14,-22,12,-24,6,-25,4,11,-21,15,-20,17,10,3,-26,-23, signs 011001101101001100001001011
candidate 1,-2,3,-4,-5,6,-7,8,9,-10,-11,12,-13,-14,15,-16,17,-18,-12,19,20,-9,21,22,-6,-1,23,-3,-8,24,25,-15,26,-17,27,11,-19,13,18,-27,10,-20,-24,7,2,-23,4,-21,16,-26,14,-25,-22,5, signs 011010110001100110001001101
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-4,24,-6,25,-8,26,27,-1,-14,-21,16,-20,-26,7,-25,9,18,-19,10,5,-24,3,-23,11,-22,13,2,-27, signs 110011001011000011101010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,22,-13,23,-11,-8,24,-6,-1,25,-3,26,27,-10,9,-27,-23,12,-22,14,-26,4,-25,2,15,-21,-19,18,-20,16,7,-24,5, signs 110001101110010110010101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,22,-13,23,-11,-8,24,-6,-1,25,-3,26,27,-10,9,-27,-23,12,-22,14,-26,4,-25,2,-20,16,-19,18,15,-21,7,-24,5, signs 110001101110010110010101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,11,-12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,23,-11,-8,24,-6,-1,25,-3,26,27,-10,9,-27,-20,16,-21,14,-26,4,-25,2,13,-22,-19,18,-23,12,7,-24,5, signs 110001101110100110010101010
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,-18,19,-13,20,21,-10,22,-8,23,-6,24,-4,25,26,-15,27,-17,-2,1,-25,9,-22,11,-21,-26,16,-27,14,-20,12,-19,18,7,-23,5,-24,3, signs 110110011001100110010101010
candidate -1,-2,3,-4,-5,6,-7,8,-9,10,11,-12,13,-14,15,-16,17,-18,19,-17,20,-15,21,-13,22,-11,23,24,25,-3,-10,26,-6,27,-8,9,4,-25,2,-22,12,-19,18,-23,-26,7,-27,5,-24,1,14,-21,16,-20, signs 001111000001110010001101101
candidate 1,-2,3,-4,5,-6,-7,8,9,-10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,-9,21,-1,22,-11,23,-13,24,-3,25,-5,26,27,-8,7,-27,-20,16,-19,18,15,10,-22,12,-23,14,-24,2,-25,4,-26,6,-21, signs 110011000110010110011010101
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,12,13,14,-15,16,-17,-18,-12,19,20,-9,21,-1,22,23,-16,24,25,-13,-6,26,-4,27,-14,-25,18,11,-19,7,-26,5,-27,15,-24,17,-23,3,8,-20,10,-21,2,-22, signs 101100100101101000010101101
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,-9,-2,21,-4,22,-6,23,24,-11,25,-13,26,-15,27,-20,8,3,-21,5,-22,7,-23,1,10,-25,12,-26,14,-27,16,-19,18,-24, signs 110011010011001110001011010
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,21,-16,22,23,-5,24,-11,25,-9,26,-7,-14,27,-2,3,-21,-19,18,-20,-22,15,-27,13,8,-26,10,-25,12,1,4,-23,6,-24, signs 100001110011001110010110010
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,21,-16,22,23,-5,24,-11,25,-9,26,-7,-14,27,-2,3,-22,15,-21,-19,18,-20,-27,13,8,-26,10,-25,12,1,4,-23,6,-24, signs 100001110011001110010110010
candidate -1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,17,-18,19,-17,20,-9,21,-3,22,-5,23,-7,24,25,-12,26,-16,27,-14,15,-27,13,-26,-19,18,11,-25,-20,10,1,6,-23,4,-22,2,-21,8,-24, signs 100110011000100110001010100
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,-3,21,-1,-6,22,-12,23,-10,24,-8,25,-14,26,27,-20,2,-21,4,-27,18,-19,16,7,-24,9,-25,15,-26,13,-23,11,-22,5, signs 001100110011001011110010101
candidate 1,-2,-3,-4,5,-6,7,-8,9,10,-11,-12,-13,14,-15,16,17,-18,19,-17,20,21,-14,-9,22,-7,23,-1,24,25,26,-5,-10,27,-16,15,-27,11,4,-26,6,-22,8,-23,-25,3,12,-20,18,-19,-21,13,2,-24, signs 010110011001010011101100101
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,-10,22,-6,23,-2,24,-4,25,-8,26,27,11,-21,9,-25,3,-24,1,-23,7,-26,13,16,-19,18,15,-20,-27,-22,5, signs 001110011001110110010010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,-18,19,-17,20,-15,-8,21,22,-3,23,-1,24,25,-10,26,27,-13,-6,5,12,-27,16,-19,18,-20,14,7,-21,9,-26,11,-25,-22,4,-24,2,-23, signs 110111011001101110010110010
candidate 1,2,-3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,21,-2,-11,22,-13,23,-1,24,25,26,-15,-8,27,-6,-19,18,5,-27,7,16,-26,14,9,4,-20,-25,-23,12,-22,10,3,-21,-24, signs 011100110001110010011010001
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,-10,20,-12,21,-14,22,-6,23,-4,24,-2,25,26,27,-8,9,-27,7,16,-19,18,11,-20,1,-25,3,-24,13,-21,15,-22,5,-23,-26, signs 011001100100110110010101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,20,-6,-1,21,-3,22,-17,23,24,-14,25,-8,26,-10,27,-12,11,-27,13,-26,9,-25,7,-24,15,2,-21,4,-19,18,-22,16,-23,-20,5, signs 100101100100110100011010011
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,20,-6,-1,21,-3,22,-17,23,24,-14,25,-12,26,-8,27,-10,9,-27,11,-26,13,-25,7,-24,15,2,-21,4,-19,18,-22,16,-23,-20,5, signs 100101110010010100011010011
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,-6,20,21,-13,22,-11,23,-9,-16,24,25,-1,26,27,-4,-21,8,-19,18,7,-20,5,-27,3,14,-22,12,-23,10,15,-24,-26,2,-25, signs 000111010110010110010010011
candidate -1,2,-3,4,5,6,-7,8,-9,10,-11,-12,-13,14,-15,-16,-17,18,-2,19,-4,20,-18,21,22,-5,23,24,-10,25,-8,26,-6,27,-14,13,-27,15,12,7,-26,-23,-20,3,-19,1,-21,17,-24,9,-25,11,16,-22, signs 110001100110001011101001011
candidate -1,2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-18,-2,19,-4,20,21,-17,22,-9,23,-7,24,-5,-12,25,26,-15,27,-21,18,-22,16,-27,14,-26,10,-23,8,1,-19,3,-20,13,-25,11,6,-24, signs 011000100111000110010100110
candidate -1,2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-3,20,-5,21,-17,22,23,-14,24,-12,25,-10,26,-8,27,-2,1,-27,9,-26,11,-25,-19,18,-22,16,-21,4,-20,6,15,-23,13,-24,7, signs 111001011001100110010101010
candidate -1,2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,-14,-15,16,-17,18,19,-3,-8,20,-10,21,-2,22,-18,23,-16,24,25,26,-12,27,-6,5,-27,7,4,13,-26,11,-20,9,-21,-25,14,-19,-22,1,-24,15,-23,17, signs 001111000110011100110001100
candidate 1,-2,3,4,-5,-6,-7,8,-9,-10,-11,12,13,-14,15,-16,17,-18,19,-13,20,-15,21,-17,22,23,-12,24,-4,-1,25,-3,26,27,-8,7,-27,-19,14,-20,-23,11,-24,-26,6,9,18,-21,16,-22,10,5,2,-25, signs 100101000110100011011001101
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,-18,-6,19,-8,20,21,-17,-4,22,23,-11,24,-13,25,-1,26,-15,27,-21,18,5,-22,3,16,-27,-20,7,-19,9,14,-26,2,-23,10,-24,12,-25, signs 001101001100100110100101010
candidate 1,2,-3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-2,19,-4,20,-16,21,22,-1,-6,23,24,25,-10,26,-12,27,-14,15,-25,9,-26,11,-27,13,8,-24,-20,17,-21,7,-23,5,-19,3,18,-22, signs 111000110110011100001100101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,-18,19,-1,-16,20,21,-13,22,-3,23,24,-8,25,-10,26,-12,27,-6,5,-27,7,-24,9,-25,11,-26,-23,4,-22,14,-21,18,-19,2,15,-20,17, signs 100000110011111000011010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,-18,19,-1,-16,20,21,-13,22,-3,23,24,-6,25,-8,26,-10,27,-12,11,-27,5,-24,7,-25,9,-26,-23,4,-22,14,-21,18,-19,2,15,-20,17, signs 100011001100111000011010101
candidate -1,-2,3,-4,5,-6,7,-8,9,10,-11,12,-13,14,15,-16,-17,-18,19,-9,-14,20,-12,21,-10,22,23,-15,24,-7,25,-5,26,-3,27,-25,6,-24,8,-27,4,-26,2,-19,18,1,16,-23,-20,13,-21,11,-22,17, signs 010010011011001100001011001
candidate -1,-2,3,-4,5,-6,7,-8,9,10,-11,12,-13,14,15,-16,-17,-18,19,-9,-14,20,-12,21,-10,22,23,-15,24,-7,25,-3,26,-5,27,-25,8,-24,6,-27,4,-26,2,-19,18,1,16,-23,-20,13,-21,11,-22,17, signs 011001001011001100001010110
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,-18,19,-1,-16,20,21,-13,22,-11,23,24,-6,25,-8,26,-10,27,-4,3,-27,5,-24,7,-25,9,-26,-23,12,-22,14,-21,18,-19,2,15,-20,17, signs 100011001100111000011010101
candidate 1,2,-3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,19,-1,-16,20,-14,21,-12,22,-2,23,24,25,-6,26,-8,27,-10,11,-25,5,-26,7,-27,9,4,-24,-21,13,18,-19,-22,3,-23,15,-20,17, signs 110010011000111000011011010
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,-18,19,-1,-16,20,21,-13,22,-11,23,24,-4,25,-6,26,-8,27,-10,9,-27,3,-24,5,-25,7,-26,-23,12,-22,14,-21,18,-19,2,15,-20,17, signs 101100110000111000011010101
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,19,-1,-18,20,21,22,23,-5,24,-7,25,-9,26,-11,-16,27,-14,13,2,-21,10,-26,4,-23,6,-24,8,-25,-22,3,12,15,-27,17,-20,-19, signs 110110011001000110110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,19,-1,-16,20,21,-3,22,-5,23,24,-10,25,-12,26,-14,27,-8,7,-27,9,-24,11,-25,13,-26,-23,6,-22,4,-21,18,-19,2,15,-20,17, signs 101100001100111000011010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,19,-1,-16,20,21,-3,22,-5,23,24,-8,25,-10,26,-12,27,-14,13,-27,7,-24,9,-25,11,-26,-23,6,-22,4,-21,18,-19,2,15,-20,17, signs 101100110011001000011010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,-18,19,-1,-16,20,21,-3,22,-13,23,24,-8,25,-10,26,-12,27,-6,5,-27,7,-24,9,-25,11,-26,-23,14,-22,4,-21,18,-19,2,15,-20,17, signs 101100110011001000011010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,-18,19,-1,-16,20,21,-3,22,-13,23,24,-6,25,-8,26,-10,27,-12,11,-27,5,-24,7,-25,9,-26,-23,14,-22,4,-21,18,-19,2,15,-20,17, signs 101111001100001000011010101
N=27 triple 8,9,10 closed 35156439 reduced 5573287 tested 5573287 hits 58


==> anc/enumeration/pruned26/out_-3_26.txt <==
N=26 triple 2,2,22 closed 2 reduced 0 tested 0 hits 0
N=26 triple 2,3,21 closed 12 reduced 0 tested 0 hits 0
N=26 triple 2,4,20 closed 42 reduced 0 tested 0 hits 0
N=26 triple 2,5,19 closed 100 reduced 0 tested 0 hits 0
N=26 triple 2,6,18 closed 212 reduced 0 tested 0 hits 0
N=26 triple 2,7,17 closed 369 reduced 1 tested 1 hits 0
N=26 triple 2,8,16 closed 561 reduced 7 tested 7 hits 0
N=26 triple 2,9,15 closed 807 reduced 9 tested 9 hits 0
N=26 triple 2,10,14 closed 1008 reduced 12 tested 12 hits 0
N=26 triple 2,11,13 closed 1067 reduced 11 tested 11 hits 0
N=26 triple 2,12,12 closed 1066 reduced 10 tested 10 hits 0
N=26 triple 3,3,20 closed 74 reduced 0 tested 0 hits 0
N=26 triple 3,4,19 closed 344 reduced 0 tested 0 hits 0
N=26 triple 3,5,18 closed 1104 reduced 10 tested 10 hits 0
N=26 triple 3,6,17 closed 2862 reduced 28 tested 28 hits 0
N=26 triple 3,7,16 closed 5910 reduced 72 tested 72 hits 0
N=26 triple 3,8,15 closed 10477 reduced 181 tested 181 hits 0
N=26 triple 3,9,14 closed 15641 reduced 289 tested 289 hits 0
N=26 triple 3,10,13 closed 20042 reduced 338 tested 338 hits 0
N=26 triple 3,11,12 closed 22275 reduced 387 tested 387 hits 0
N=26 triple 4,4,18 closed 1490 reduced 8 tested 8 hits 0
N=26 triple 4,5,17 closed 6336 reduced 72 tested 72 hits 0
N=26 triple 4,6,16 closed 19815 reduced 351 tested 351 hits 0
N=26 triple 4,7,15 closed 48703 reduced 1179 tested 1179 hits 0
N=26 triple 4,8,14 closed 95586 reduced 3006 tested 3006 hits 0
N=26 triple 4,9,13 closed 151885 reduced 5317 tested 5317 hits 0
N=26 triple 4,10,12 closed 197902 reduced 8156 tested 8156 hits 0
N=26 triple 4,11,11 closed 212681 reduced 7325 tested 7325 hits 0
N=26 triple 5,5,16 closed 25596 reduced 602 tested 602 hits 0
N=26 triple 5,6,15 closed 94137 reduced 3133 tested 3133 hits 0
N=26 triple 5,7,14 closed 255654 reduced 11952 tested 11952 hits 0
N=26 triple 5,8,13 closed 531043 reduced 26543 tested 26543 hits 0
N=26 triple 5,9,12 closed 843837 reduced 52373 tested 52373 hits 0
N=26 triple 5,10,11 closed 1060349 reduced 62477 tested 62477 hits 0
N=26 triple 6,6,14 closed 314351 reduced 18261 tested 18261 hits 0
N=26 triple 6,7,13 closed 912082 reduced 63042 tested 63042 hits 0
N=26 triple 6,8,12 closed 1960047 reduced 168785 tested 168785 hits 0
candidate 1,-2,-3,-4,-5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,19,-11,20,-9,21,-7,22,23,-14,24,-16,-1,25,26,4,-19,12,-22,6,-21,8,-20,10,5,-23,13,-24,15,-26,3,-18,17,2,-25, signs 10110110011010010001010110
N=26 triple 6,9,11 closed 3026786 reduced 257866 tested 257866 hits 1
N=26 triple 6,10,10 closed 3508193 reduced 323973 tested 323973 hits 0
N=26 triple 7,7,12 closed 2101072 reduced 246000 tested 246000 hits 0
N=26 triple 7,8,11 closed 4333351 reduced 538489 tested 538489 hits 0
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,19,20,-4,21,-2,-7,22,23,-10,24,-16,25,-14,26,-12,13,-26,11,-18,17,-25,15,-24,9,-23,-19,8,-22,6,1,-21,3,-20,5, signs 00110001111001001110100100
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,19,-10,20,21,22,-4,23,-2,-7,24,25,-14,26,-12,11,-19,17,-18,15,-26,13,-20,9,-25,-21,8,-24,6,1,-23,3,-22,5, signs 11001110000011011100010111
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-12,19,-10,20,21,22,-4,23,-2,-7,24,25,-16,26,-14,15,-26,13,-19,11,-18,17,-20,9,-25,-21,8,-24,6,1,-23,3,-22,5, signs 11001110001101100010010111
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-10,19,20,-7,21,22,-4,23,-2,24,-16,25,-14,26,-12,13,-26,11,-18,17,-25,15,-19,9,-24,-20,8,-21,6,1,-23,3,-22,5, signs 00110001111001001111001000
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,19,-10,20,21,-7,22,23,-4,24,-2,25,-14,26,-12,11,-19,17,-18,15,-26,13,-20,9,-25,-21,8,-22,6,1,-24,3,-23,5, signs 11001110000011011100011011
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-12,19,-10,20,21,-7,22,23,-4,24,-2,25,-16,26,-14,15,-26,13,-19,11,-18,17,-20,9,-25,-21,8,-22,6,1,-24,3,-23,5, signs 11001110001101100010011011
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,19,20,21,-4,22,-2,-7,23,24,-10,25,-14,26,-12,11,-19,17,-18,15,-26,13,-25,9,-24,-20,8,-23,6,1,-22,3,-21,5, signs 11001110000011011100101101
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-12,19,20,21,-4,22,-2,-7,23,24,-10,25,-16,26,-14,15,-26,13,-19,11,-18,17,-25,9,-24,-20,8,-23,6,1,-22,3,-21,5, signs 11001110001101100010101101
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,19,-7,20,21,-4,22,-2,23,-10,24,-16,25,-14,26,-12,13,-26,11,-18,17,-25,15,-24,9,-23,-19,8,-20,6,1,-22,3,-21,5, signs 11001110000110110001101011
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-10,19,20,21,-4,22,-2,-7,23,24,-16,25,-14,26,-12,13,-26,11,-18,17,-25,15,-19,9,-24,-20,8,-23,6,1,-22,3,-21,5, signs 00110001111001001111010000
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,19,-12,20,-10,21,22,23,-4,24,-2,-7,25,26,-14,13,-20,11,-19,17,-18,15,-21,9,-26,-22,8,-25,6,1,-24,3,-23,5, signs 11001110001100011101001011
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,19,-12,20,-10,21,22,-7,23,24,-4,25,-2,26,-14,13,-20,11,-19,17,-18,15,-21,9,-26,-22,8,-23,6,1,-25,3,-24,5, signs 11001110001100011101001101
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,19,-12,20,21,22,-4,23,-2,-7,24,25,-10,26,-14,13,-20,11,-19,17,-18,15,-26,9,-25,-21,8,-24,6,1,-23,3,-22,5, signs 11001110001100011101010110
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,19,20,-7,21,22,-4,23,-2,24,-10,25,-14,26,-12,11,-19,17,-18,15,-26,13,-25,9,-24,-20,8,-21,6,1,-23,3,-22,5, signs 11001110000011011100110101
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-12,19,20,-7,21,22,-4,23,-2,24,-10,25,-16,26,-14,15,-26,13,-19,11,-18,17,-25,9,-24,-20,8,-21,6,1,-23,3,-22,5, signs 11001110001101100010110101
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,19,-12,20,21,-7,22,23,-4,24,-2,25,-10,26,-14,13,-20,11,-19,17,-18,15,-26,9,-25,-21,8,-22,6,1,-24,3,-23,5, signs 11001110001100011101011010
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,-16,-17,18,19,-15,20,21,-12,22,-2,23,-4,24,-6,25,-10,26,-8,7,-24,5,-23,3,14,-19,16,-20,-26,9,-25,1,-22,13,-18,17,-21,11, signs 11100111000111100001100110
N=26 triple 7,9,10 closed 6107488 reduced 842720 tested 842720 hits 17
N=26 triple 8,8,10 closed 6782150 reduced 1190562 tested 1190562 hits 0
N=26 triple 8,9,9 closed 8230361 reduced 1364177 tested 1364177 hits 0


==> anc/enumeration/pruned26/out_-3_27.txt <==
N=27 triple 2,2,23 closed 2 reduced 0 tested 0 hits 0
N=27 triple 2,3,22 closed 12 reduced 0 tested 0 hits 0
N=27 triple 2,4,21 closed 42 reduced 0 tested 0 hits 0
N=27 triple 2,5,20 closed 100 reduced 0 tested 0 hits 0
N=27 triple 2,6,19 closed 212 reduced 0 tested 0 hits 0
N=27 triple 2,7,18 closed 371 reduced 1 tested 1 hits 0
N=27 triple 2,8,17 closed 576 reduced 0 tested 0 hits 0
N=27 triple 2,9,16 closed 852 reduced 6 tested 6 hits 0
N=27 triple 2,10,15 closed 1107 reduced 15 tested 15 hits 0
N=27 triple 2,11,14 closed 1239 reduced 13 tested 13 hits 0
N=27 triple 2,12,13 closed 1274 reduced 6 tested 6 hits 0
N=27 triple 3,3,21 closed 74 reduced 0 tested 0 hits 0
N=27 triple 3,4,20 closed 344 reduced 0 tested 0 hits 0
N=27 triple 3,5,19 closed 1120 reduced 6 tested 6 hits 0
N=27 triple 3,6,18 closed 2934 reduced 14 tested 14 hits 0
N=27 triple 3,7,17 closed 6172 reduced 66 tested 66 hits 0
N=27 triple 3,8,16 closed 11227 reduced 131 tested 131 hits 0
N=27 triple 3,9,15 closed 17539 reduced 257 tested 257 hits 0
N=27 triple 3,10,14 closed 23484 reduced 468 tested 468 hits 0
N=27 triple 3,11,13 closed 27589 reduced 553 tested 553 hits 0
N=27 triple 3,12,12 closed 29000 reduced 548 tested 548 hits 0
N=27 triple 4,4,19 closed 1498 reduced 0 tested 0 hits 0
N=27 triple 4,5,18 closed 6506 reduced 64 tested 64 hits 0
N=27 triple 4,6,17 closed 20814 reduced 284 tested 284 hits 0
N=27 triple 4,7,16 closed 52930 reduced 1112 tested 1112 hits 0
N=27 triple 4,8,15 closed 108726 reduced 2746 tested 2746 hits 0
N=27 triple 4,9,14 closed 183254 reduced 6028 tested 6028 hits 0
N=27 triple 4,10,13 closed 256577 reduced 8585 tested 8585 hits 0
N=27 triple 4,11,12 closed 297402 reduced 9730 tested 9730 hits 0
N=27 triple 5,5,17 closed 27125 reduced 567 tested 567 hits 0
N=27 triple 5,6,16 closed 103324 reduced 2898 tested 2898 hits 0
N=27 triple 5,7,15 closed 295349 reduced 10683 tested 10683 hits 0
N=27 triple 5,8,14 closed 652456 reduced 31298 tested 31298 hits 0
N=27 triple 5,9,13 closed 1123592 reduced 56374 tested 56374 hits 0
N=27 triple 5,10,12 closed 1551356 reduced 91204 tested 91204 hits 0
N=27 triple 5,11,11 closed 1704033 reduced 88425 tested 88425 hits 0
N=27 triple 6,6,15 closed 364102 reduced 16208 tested 16208 hits 0
N=27 triple 6,7,14 closed 1129619 reduced 68501 tested 68501 hits 0
N=27 triple 6,8,13 closed 2646957 reduced 186085 tested 186085 hits 0
N=27 triple 6,9,12 closed 4556457 reduced 375947 tested 375947 hits 0
N=27 triple 6,10,11 closed 5952415 reduced 514479 tested 514479 hits 0
N=27 triple 7,7,13 closed 2898282 reduced 253962 tested 253962 hits 0
N=27 triple 7,8,12 closed 6707115 reduced 750777 tested 750777 hits 0
candidate -1,2,-3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,-2,20,21,-5,22,23,-8,24,-10,25,-14,26,-12,27,-25,9,-24,7,-23,15,18,-19,16,3,-20,1,-26,13,-27,11,6,-22,4,-21, signs 001110001111001011100110101
candidate 1,-2,-3,-4,5,-6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,-11,21,-13,22,-15,23,-1,24,25,-8,26,27,-5,4,-27,6,3,-26,7,-25,9,2,-24,10,-19,18,-20,16,-23,14,-22,12,-21, signs 010001110001100110010100011
candidate 1,-2,-3,-4,5,-6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,-11,21,-13,22,-15,23,-1,24,25,-8,26,27,-5,4,-27,6,3,-26,7,-25,9,2,-24,10,-20,16,-19,18,-23,14,-22,12,-21, signs 010001110001100110010100011
candidate 1,-2,-3,-4,5,-6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,-11,21,-13,22,-15,23,-1,24,25,-8,26,27,-5,4,-27,6,3,-26,7,-25,9,2,-24,14,-22,12,-21,10,-19,18,-20,16,-23, signs 010001110001100110010100011
candidate 1,-2,-3,-4,5,-6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,-11,21,-13,22,-15,23,-1,24,25,-8,26,27,-5,4,-27,6,3,-26,7,-25,9,2,-24,14,-22,12,-21,10,-20,16,-19,18,-23, signs 010001110001100110010100011
candidate 1,-2,-3,4,-5,-6,7,-8,-9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,-11,21,-13,22,-15,23,-1,24,25,-4,26,27,-7,6,-27,8,5,-26,3,-25,9,2,-24,10,-19,18,-20,16,-23,14,-22,12,-21, signs 011100010001100110010100011
candidate 1,-2,-3,4,-5,-6,7,-8,-9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,-11,21,-13,22,-15,23,-1,24,25,-4,26,27,-7,6,-27,8,5,-26,3,-25,9,2,-24,10,-20,16,-19,18,-23,14,-22,12,-21, signs 011100010001100110010100011
candidate 1,-2,-3,4,-5,-6,7,-8,-9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,-11,21,-13,22,-15,23,-1,24,25,-4,26,27,-7,6,-27,8,5,-26,3,-25,9,2,-24,14,-22,12,-21,10,-19,18,-20,16,-23, signs 011100010001100110010100011
candidate 1,-2,-3,4,-5,-6,7,-8,-9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,-11,21,-13,22,-15,23,-1,24,25,-4,26,27,-7,6,-27,8,5,-26,3,-25,9,2,-24,14,-22,12,-21,10,-20,16,-19,18,-23, signs 011100010001100110010100011
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,-12,13,-14,-15,16,-17,-18,19,-3,20,-1,21,-9,22,-7,23,-5,24,25,-16,26,27,-13,12,-27,14,11,-26,15,-25,17,10,-24,18,-19,4,-23,6,-22,8,-20,2,-21, signs 011001100100011100010010011
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,-17,-18,19,-3,20,-1,21,-9,22,-7,23,-5,24,25,-12,26,27,-15,14,-27,16,13,-26,11,-25,17,10,-24,18,-19,4,-23,6,-22,8,-20,2,-21, signs 011001100111000100010010011
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,-12,13,-14,-15,16,-17,-18,19,-7,20,-5,21,-1,22,-3,23,-9,24,25,-16,26,27,-13,12,-27,14,11,-26,15,-25,17,10,-24,18,-21,4,-20,6,-19,8,-23,2,-22, signs 011001100100011100010010011
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,-17,-18,19,-7,20,-5,21,-1,22,-3,23,-9,24,25,-12,26,27,-15,14,-27,16,13,-26,11,-25,17,10,-24,18,-21,4,-20,6,-19,8,-23,2,-22, signs 011001100111000100010010011
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,-12,13,-14,-15,16,-17,-18,19,-7,20,-5,21,-3,22,-1,23,-9,24,25,-16,26,27,-13,12,-27,14,11,-26,15,-25,17,10,-24,18,-21,4,-20,6,-19,8,-22,2,-23, signs 011001100100011100010100011
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,-17,-18,19,-7,20,-5,21,-3,22,-1,23,-9,24,25,-12,26,27,-15,14,-27,16,13,-26,11,-25,17,10,-24,18,-21,4,-20,6,-19,8,-22,2,-23, signs 011001100111000100010100011
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-4,20,-2,21,-6,22,-8,23,24,-11,25,26,-14,27,12,-25,10,-24,-21,1,-20,3,-27,13,-26,15,18,-19,16,9,-23,7,-22,5, signs 110011001110001011101100110
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,-17,-18,19,-1,20,-3,21,-9,22,-7,23,-5,24,25,-12,26,27,-15,14,-27,16,13,-26,11,-25,17,10,-24,18,-19,4,-23,6,-22,8,-21,2,-20, signs 100110011000111011110101100
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,-12,13,-14,-15,16,-17,-18,19,-1,20,-3,21,-9,22,-7,23,-5,24,25,-16,26,27,-13,12,-27,14,11,-26,15,-25,17,10,-24,18,-19,4,-23,6,-22,8,-21,2,-20, signs 100110011011100011110101100
N=27 triple 7,9,11 closed 10785102 reduced 1176636 tested 1176636 hits 18
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,23,-4,24,-6,25,-8,-1,26,27,14,-20,-23,5,-24,3,-18,17,-19,15,-27,-21,12,-22,10,-26,2,7,-25,9, signs 110011001110001100100110101
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,23,-4,24,-6,25,-8,-1,26,27,14,-20,-23,5,-24,3,-19,15,-18,17,-27,-21,12,-22,10,-26,2,7,-25,9, signs 110011001110001100100110101
candidate -1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,23,-4,24,-6,25,-8,26,27,-3,-23,5,-24,-27,2,-22,10,-21,12,1,-18,17,-19,15,-26,7,-25,9,14,-20, signs 101011001110001100100110101
candidate -1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,23,-4,24,-6,25,-8,26,27,-3,-23,5,-24,-27,2,-22,10,-21,12,1,-19,15,-18,17,-26,7,-25,9,14,-20, signs 101011001110001100100110101
N=27 triple 7,10,10 closed 12811268 reduced 1573996 tested 1573996 hits 4
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,-19,20,-4,21,-2,-17,22,23,-14,24,-10,25,-8,26,-6,27,-12,11,-25,9,-21,3,18,-22,16,1,-24,13,-27,7,-26,5,-20,19,-23,15, signs 001110010011110001111001001
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-19,20,-8,21,-6,22,-18,23,-10,24,-2,-13,25,26,-16,27,-4,3,14,-25,12,1,-24,9,-20,19,-23,17,-22,7,-21,5,-27,15,-26,11, signs 001110011100011100110101001
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,12,13,-14,-15,-16,-17,18,-19,20,-18,21,-6,22,-4,-13,23,24,-8,25,-2,26,-12,27,-10,1,-26,3,-25,9,-24,15,-21,17,-20,19,16,7,-22,5,14,-23,-27,11, signs 011100100011101011001010101
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,12,-13,14,-15,-16,-17,18,-19,20,-18,21,22,-11,-4,23,-2,24,-8,25,-14,26,-12,27,-6,1,-23,3,10,-22,-26,13,-25,15,-21,17,-20,19,16,9,-24,7,-27,5, signs 001101100111001011001010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,11,-12,-13,14,-15,-16,-17,18,-19,20,-6,-11,21,22,-14,-3,23,-1,24,25,-18,26,-8,27,-10,17,-25,19,-26,9,-27,7,-20,5,12,-21,16,-24,4,13,-22,15,2,-23, signs 110001110001110000110011101
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-19,20,-14,21,-16,22,-18,-7,23,-1,24,25,-4,-9,26,27,-12,17,-22,19,8,3,-25,5,10,-26,-20,15,-21,13,-27,11,6,-24,2,-23, signs 110010100101110011001010101
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,15,-16,-17,18,-19,20,-2,21,-14,22,-12,23,-4,24,-18,25,26,-15,-10,27,-8,7,-27,9,6,11,-22,13,-21,-26,16,5,-23,3,-20,1,-25,17,-24,19, signs 011000001111000111011000111
candidate -1,2,3,-4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-19,20,-2,21,-18,22,-16,23,-14,-3,24,25,-6,26,-12,27,-10,9,-27,11,8,13,4,-24,-21,1,-20,15,-23,7,-26,5,-25,17,-22,19, signs 111000100011100110001101101
N=27 triple 8,8,11 closed 12210676 reduced 1867938 tested 1867938 hits 8
candidate -1,-2,3,-4,5,-6,7,-8,9,-10,11,12,-13,14,-15,16,-17,-18,19,20,-16,21,-14,22,-12,-3,23,-5,24,-11,25,-9,26,-7,27,-25,10,-26,8,-27,-22,13,2,-19,18,1,-21,15,6,-24,4,-23,-20,17, signs 010110011001001100001001010
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,-4,20,-2,21,-16,22,23,-7,24,-13,25,-11,26,-9,27,15,-21,-19,18,3,-20,5,-22,-27,14,1,6,-23,8,-26,10,-25,12,-24, signs 111000011001111110010110100
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,12,-13,-14,-15,-16,17,-18,19,-17,20,-5,21,-3,-12,22,23,-7,24,-1,25,-11,26,-9,27,-25,2,-24,8,-23,14,-20,16,-19,18,15,6,-21,4,13,-22,-26,10,-27, signs 111001000111010110010101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,20,-6,21,22,-3,23,-1,-12,24,-14,25,26,-17,-8,27,-10,9,-27,-22,4,-23,2,11,16,-26,18,-19,-25,15,-24,13,-20,7,-21,5, signs 100111010010011001101101011
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,-10,-3,22,-1,23,-7,24,-13,25,-11,26,-5,27,-22,2,9,-21,-25,12,-24,14,-20,16,-19,18,15,8,-23,6,-26,4,-27, signs 011011001110010110010101010
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-14,19,-6,20,-8,21,-10,22,-4,23,24,-1,-12,25,26,27,-16,17,-27,7,-20,5,-23,3,-22,9,-21,-26,18,15,-19,-24,2,11,-25,13, signs 100011001110010001110100110
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,-14,-15,16,-17,18,19,20,-6,21,-8,22,-10,23,-4,24,25,-1,-12,26,-18,27,-16,15,-20,7,-21,5,-24,3,-23,9,-22,-19,-27,17,14,-25,2,11,-26,13, signs 100011001110000011101010011
N=27 triple 8,9,10 closed 17838230 reduced 2939496 tested 2939496 hits 7
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,13,-14,15,-16,17,-18,19,-7,20,-1,21,22,-4,23,-6,-9,24,-17,25,-15,26,-13,27,-11,10,-27,12,-24,18,-25,16,-26,14,-19,8,5,-23,3,-22,-20,2,-21, signs 011100100001100110010010101
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,13,-14,15,-16,17,-18,19,-7,20,-1,21,22,-4,23,-6,-9,24,-17,25,-15,26,-11,27,-13,12,-27,10,-24,18,-25,16,-26,14,-19,8,5,-23,3,-22,-20,2,-21, signs 011100100110000110010010101
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,13,-14,15,-16,17,-18,19,-7,20,-1,21,22,-4,23,-6,-13,24,-11,25,-9,26,-17,27,-15,14,-27,16,-24,12,-25,10,-26,18,-19,8,5,-23,3,-22,-20,2,-21, signs 011100100110000110010010101
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,13,-14,15,-16,17,-18,19,-7,20,-1,21,22,-4,23,-6,-13,24,-11,25,-9,26,-15,27,-17,16,-27,14,-24,12,-25,10,-26,18,-19,8,5,-23,3,-22,-20,2,-21, signs 011100100110011000010010101
candidate 1,2,-3,-4,5,-6,-7,8,9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,-11,21,-13,22,-15,23,-1,24,-9,-2,25,-8,26,27,-5,4,-27,6,3,-26,7,-25,-24,10,-19,18,-20,16,-23,14,-22,12,-21, signs 000001111001100110010100011
candidate 1,2,-3,-4,5,-6,-7,8,9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,-11,21,-13,22,-15,23,-1,24,-9,-2,25,-8,26,27,-5,4,-27,6,3,-26,7,-25,-24,10,-20,16,-19,18,-23,14,-22,12,-21, signs 000001111001100110010100011
candidate 1,2,-3,-4,5,-6,-7,8,9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,-11,21,-13,22,-15,23,-1,24,-9,-2,25,-8,26,27,-5,4,-27,6,3,-26,7,-25,-24,14,-22,12,-21,10,-19,18,-20,16,-23, signs 000001111001100110010100011
candidate 1,2,-3,-4,5,-6,-7,8,9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,-11,21,-13,22,-15,23,-1,24,-9,-2,25,-8,26,27,-5,4,-27,6,3,-26,7,-25,-24,14,-22,12,-21,10,-20,16,-19,18,-23, signs 000001111001100110010100011
candidate 1,2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,-11,21,-13,22,-15,23,-1,24,-9,-2,25,-4,26,27,-7,6,-27,8,5,-26,3,-25,-24,10,-19,18,-20,16,-23,14,-22,12,-21, signs 001100011001100110010100011
candidate 1,2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,-11,21,-13,22,-15,23,-1,24,-9,-2,25,-4,26,27,-7,6,-27,8,5,-26,3,-25,-24,10,-20,16,-19,18,-23,14,-22,12,-21, signs 001100011001100110010100011
candidate 1,2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,-11,21,-13,22,-15,23,-1,24,-9,-2,25,-4,26,27,-7,6,-27,8,5,-26,3,-25,-24,14,-22,12,-21,10,-19,18,-20,16,-23, signs 001100011001100110010100011
candidate 1,2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,-11,21,-13,22,-15,23,-1,24,-9,-2,25,-4,26,27,-7,6,-27,8,5,-26,3,-25,-24,14,-22,12,-21,10,-20,16,-19,18,-23, signs 001100011001100110010100011
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,-11,21,-13,22,-15,23,-1,24,25,-8,26,-6,-3,27,-5,4,-27,-26,7,-25,9,2,-24,10,-19,18,-20,16,-23,14,-22,12,-21, signs 011000110001100110010100011
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,-11,21,-13,22,-15,23,-1,24,25,-8,26,-6,-3,27,-5,4,-27,-26,7,-25,9,2,-24,10,-20,16,-19,18,-23,14,-22,12,-21, signs 011000110001100110010100011
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,-11,21,-13,22,-15,23,-1,24,25,-8,26,-6,-3,27,-5,4,-27,-26,7,-25,9,2,-24,14,-22,12,-21,10,-19,18,-20,16,-23, signs 011000110001100110010100011
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,-11,21,-13,22,-15,23,-1,24,25,-8,26,-6,-3,27,-5,4,-27,-26,7,-25,9,2,-24,14,-22,12,-21,10,-20,16,-19,18,-23, signs 011000110001100110010100011
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,-11,21,-13,22,-15,23,-1,24,25,-4,26,-8,-5,27,-7,6,-27,-26,3,-25,9,2,-24,10,-19,18,-20,16,-23,14,-22,12,-21, signs 011110000001100110010100011
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,-11,21,-13,22,-15,23,-1,24,25,-4,26,-8,-5,27,-7,6,-27,-26,3,-25,9,2,-24,10,-20,16,-19,18,-23,14,-22,12,-21, signs 011110000001100110010100011
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,-11,21,-13,22,-15,23,-1,24,25,-4,26,-8,-5,27,-7,6,-27,-26,3,-25,9,2,-24,14,-22,12,-21,10,-19,18,-20,16,-23, signs 011110000001100110010100011
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,-11,21,-13,22,-15,23,-1,24,25,-4,26,-8,-5,27,-7,6,-27,-26,3,-25,9,2,-24,14,-22,12,-21,10,-20,16,-19,18,-23, signs 011110000001100110010100011
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,-11,21,-13,22,-15,23,24,-4,-1,25,-3,-6,26,27,-9,10,-19,18,-20,16,-23,14,-22,12,-21,8,-27,-24,7,-26,5,2,-25, signs 011011000001100110010100011
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,-11,21,-13,22,-15,23,24,-4,-1,25,-3,-6,26,27,-9,10,-20,16,-19,18,-23,14,-22,12,-21,8,-27,-24,7,-26,5,2,-25, signs 011011000001100110010100011
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,-11,21,-13,22,-15,23,24,-4,-1,25,-3,-6,26,27,-9,14,-22,12,-21,10,-19,18,-20,16,-23,8,-27,-24,7,-26,5,2,-25, signs 011011000001100110010100011
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,-11,21,-13,22,-15,23,24,-4,-1,25,-3,-6,26,27,-9,14,-22,12,-21,10,-20,16,-19,18,-23,8,-27,-24,7,-26,5,2,-25, signs 011011000001100110010100011
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,-11,21,-13,22,-15,23,-7,24,-1,25,26,-4,27,-6,-9,10,-19,18,-20,16,-23,14,-22,12,-21,8,5,-27,3,-26,-24,2,-25, signs 011100100001100110010101001
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,-11,21,-13,22,-15,23,-7,24,-1,25,26,-4,27,-6,-9,10,-20,16,-19,18,-23,14,-22,12,-21,8,5,-27,3,-26,-24,2,-25, signs 011100100001100110010101001
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,-11,21,-13,22,-15,23,-7,24,-1,25,26,-4,27,-6,-9,14,-22,12,-21,10,-19,18,-20,16,-23,8,5,-27,3,-26,-24,2,-25, signs 011100100001100110010101001
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,-11,21,-13,22,-15,23,-7,24,-1,25,26,-4,27,-6,-9,14,-22,12,-21,10,-20,16,-19,18,-23,8,5,-27,3,-26,-24,2,-25, signs 011100100001100110010101001
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,-11,21,-13,22,-15,23,24,-6,25,-4,-1,26,-3,27,-9,10,-19,18,-20,16,-23,14,-22,12,-21,8,-27,-24,7,-25,5,2,-26, signs 011011000001100110010100101
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,-11,21,-13,22,-15,23,24,-6,25,-4,-1,26,-3,27,-9,10,-20,16,-19,18,-23,14,-22,12,-21,8,-27,-24,7,-25,5,2,-26, signs 011011000001100110010100101
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,-11,21,-13,22,-15,23,24,-6,25,-4,-1,26,-3,27,-9,14,-22,12,-21,10,-19,18,-20,16,-23,8,-27,-24,7,-25,5,2,-26, signs 011011000001100110010100101
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,-11,21,-13,22,-15,23,24,-6,25,-4,-1,26,-3,27,-9,14,-22,12,-21,10,-20,16,-19,18,-23,8,-27,-24,7,-25,5,2,-26, signs 011011000001100110010100101
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,-11,21,-13,22,-15,23,-7,-4,24,25,-1,26,27,-6,-9,10,-19,18,-20,16,-23,14,-22,12,-21,8,5,-24,3,-27,-25,2,-26, signs 011100100001100110010101100
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,-11,21,-13,22,-15,23,-7,-4,24,25,-1,26,27,-6,-9,10,-20,16,-19,18,-23,14,-22,12,-21,8,5,-24,3,-27,-25,2,-26, signs 011100100001100110010101100
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,-11,21,-13,22,-15,23,-7,-4,24,25,-1,26,27,-6,-9,14,-22,12,-21,10,-19,18,-20,16,-23,8,5,-24,3,-27,-25,2,-26, signs 011100100001100110010101100
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,-11,21,-13,22,-15,23,-7,-4,24,25,-1,26,27,-6,-9,14,-22,12,-21,10,-20,16,-19,18,-23,8,5,-24,3,-27,-25,2,-26, signs 011100100001100110010101100
candidate 1,-2,3,-4,5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,17,-18,19,-3,20,-1,21,-9,22,-7,23,-5,24,-17,-10,25,-16,26,27,-13,12,-27,14,11,-26,15,-25,-24,18,-19,4,-23,6,-22,8,-20,2,-21, signs 011001100000011110010010011
candidate 1,-2,3,-4,5,-6,7,-8,9,10,-11,12,-13,-14,15,-16,17,-18,19,-3,20,-1,21,-9,22,-7,23,-5,24,-17,-10,25,-12,26,27,-15,14,-27,16,13,-26,11,-25,-24,18,-19,4,-23,6,-22,8,-20,2,-21, signs 011001100011000110010010011
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,14,-15,16,-17,-18,19,-3,20,-1,21,-9,22,-7,23,-5,24,25,-16,26,-14,-11,27,-13,12,-27,-26,15,-25,17,10,-24,18,-19,4,-23,6,-22,8,-20,2,-21, signs 011001100110001100010010011
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,13,-14,15,16,-17,-18,19,-3,20,-1,21,-9,22,-7,23,-5,24,25,-12,26,-16,-13,27,-15,14,-27,-26,11,-25,17,10,-24,18,-19,4,-23,6,-22,8,-20,2,-21, signs 011001100111100000010010011
candidate -1,2,-3,4,-5,-6,7,8,-9,10,11,-12,13,14,-15,16,-17,-18,-10,19,-8,20,-16,21,-14,22,-4,23,-2,24,25,-7,26,-13,27,-11,-19,9,18,-27,12,-26,6,-25,-20,17,-21,15,-24,1,-23,3,-22,5, signs 110011101110010011110101010
candidate 1,-2,3,-4,5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,17,-18,19,-7,20,-5,21,-1,22,-3,23,-9,24,-17,-10,25,-16,26,27,-13,12,-27,14,11,-26,15,-25,-24,18,-21,4,-20,6,-19,8,-23,2,-22, signs 011001100000011110010010011
candidate 1,-2,3,-4,5,-6,7,-8,9,10,-11,12,-13,-14,15,-16,17,-18,19,-7,20,-5,21,-1,22,-3,23,-9,24,-17,-10,25,-12,26,27,-15,14,-27,16,13,-26,11,-25,-24,18,-21,4,-20,6,-19,8,-23,2,-22, signs 011001100011000110010010011
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,17,-18,19,20,-6,21,-4,-1,22,-3,23,-9,24,-17,25,-15,26,-13,27,-11,10,-27,12,-24,18,-25,16,-26,14,-19,8,-23,-20,7,-21,5,2,-22, signs 011011000001100110001010101
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,17,-18,19,20,-6,21,-4,-1,22,-3,23,-9,24,-17,25,-15,26,-11,27,-13,12,-27,10,-24,18,-25,16,-26,14,-19,8,-23,-20,7,-21,5,2,-22, signs 011011000110000110001010101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,14,-15,16,-17,-18,19,-7,20,-5,21,-1,22,-3,23,-9,24,25,-16,26,-14,-11,27,-13,12,-27,-26,15,-25,17,10,-24,18,-21,4,-20,6,-19,8,-23,2,-22, signs 011001100110001100010010011
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,13,-14,15,16,-17,-18,19,-7,20,-5,21,-1,22,-3,23,-9,24,25,-12,26,-16,-13,27,-15,14,-27,-26,11,-25,17,10,-24,18,-21,4,-20,6,-19,8,-23,2,-22, signs 011001100111100000010010011
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,17,-18,19,20,-6,21,-4,-1,22,-3,23,-13,24,-11,25,-9,26,-17,27,-15,14,-27,16,-24,12,-25,10,-26,18,-19,8,-23,-20,7,-21,5,2,-22, signs 011011000110000110001010101
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,17,-18,19,20,-6,21,-4,-1,22,-3,23,-13,24,-11,25,-9,26,-15,27,-17,16,-27,14,-24,12,-25,10,-26,18,-19,8,-23,-20,7,-21,5,2,-22, signs 011011000110011000001010101
candidate 1,-2,3,-4,5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,17,-18,19,-7,20,-5,21,-3,22,-1,23,-9,24,-17,-10,25,-16,26,27,-13,12,-27,14,11,-26,15,-25,-24,18,-21,4,-20,6,-19,8,-22,2,-23, signs 011001100000011110010100011
candidate 1,-2,3,-4,5,-6,7,-8,9,10,-11,12,-13,-14,15,-16,17,-18,19,-7,20,-5,21,-3,22,-1,23,-9,24,-17,-10,25,-12,26,27,-15,14,-27,16,13,-26,11,-25,-24,18,-21,4,-20,6,-19,8,-22,2,-23, signs 011001100011000110010100011
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,14,-15,16,-17,-18,19,-7,20,-5,21,-3,22,-1,23,-9,24,25,-16,26,-14,-11,27,-13,12,-27,-26,15,-25,17,10,-24,18,-21,4,-20,6,-19,8,-22,2,-23, signs 011001100110001100010100011
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,13,-14,15,16,-17,-18,19,-7,20,-5,21,-3,22,-1,23,-9,24,25,-12,26,-16,-13,27,-15,14,-27,-26,11,-25,17,10,-24,18,-21,4,-20,6,-19,8,-22,2,-23, signs 011001100111100000010100011
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-12,-3,22,-1,-18,23,-16,-5,24,25,-10,26,-8,27,-25,11,-26,9,-27,7,-21,13,-20,15,6,-24,4,-22,2,-19,-23,17, signs 011001001100110100001100010
candidate -1,2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,15,-16,-17,18,19,-15,20,-13,21,-11,-6,22,-4,23,-2,24,-8,25,-10,26,-18,27,16,9,-25,7,-24,-20,14,-19,-27,17,-26,-21,12,1,-23,3,-22,5, signs 001100110010011000010010110
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,13,-14,15,-16,17,-18,19,-7,-4,20,21,-1,22,23,-6,-9,24,-17,25,-15,26,-13,27,-11,10,-27,12,-24,18,-25,16,-26,14,-19,8,5,-20,3,-23,-21,2,-22, signs 011100100001100110011000101
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,13,-14,15,-16,17,-18,19,-7,-4,20,21,-1,22,23,-6,-9,24,-17,25,-15,26,-11,27,-13,12,-27,10,-24,18,-25,16,-26,14,-19,8,5,-20,3,-23,-21,2,-22, signs 011100100110000110011000101
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,13,-14,15,-16,17,-18,19,-7,-4,20,21,-1,22,23,-6,-13,24,-11,25,-9,26,-17,27,-15,14,-27,16,-24,12,-25,10,-26,18,-19,8,5,-20,3,-23,-21,2,-22, signs 011100100110000110011000101
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,13,-14,15,-16,17,-18,19,-7,-4,20,21,-1,22,23,-6,-13,24,-11,25,-9,26,-15,27,-17,16,-27,14,-24,12,-25,10,-26,18,-19,8,5,-20,3,-23,-21,2,-22, signs 011100100110011000011000101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,21,-16,22,-14,-11,23,-1,24,-9,25,-7,26,-5,27,-3,2,-27,4,-24,10,-25,8,-26,6,13,-21,-19,18,-20,-22,15,12,-23, signs 000110011001001110010100101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,21,-16,22,-14,-11,23,-1,24,-9,25,-7,26,-5,27,-3,2,-27,4,-24,10,-25,8,-26,6,13,-22,15,-21,-19,18,-20,12,-23, signs 000110011001001110010100101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-11,23,-1,24,-9,25,-7,26,-5,27,-3,2,-27,4,-24,10,-25,8,-26,6,-22,16,-19,18,15,-20,13,-21,-23, signs 000110011000110110010100101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-11,23,-1,24,-9,25,-7,26,-5,27,-3,2,-27,4,-24,10,-25,8,-26,6,-22,-20,13,16,-19,18,15,-21,-23, signs 000110011000110110010100101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,21,-16,22,-14,-11,23,-1,24,-9,25,-7,26,-3,27,-5,4,-27,2,-24,10,-25,8,-26,6,13,-21,-19,18,-20,-22,15,12,-23, signs 011000011001001110010100101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,21,-16,22,-14,-11,23,-1,24,-9,25,-7,26,-3,27,-5,4,-27,2,-24,10,-25,8,-26,6,13,-22,15,-21,-19,18,-20,12,-23, signs 011000011001001110010100101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-11,23,-1,24,-9,25,-7,26,-3,27,-5,4,-27,2,-24,10,-25,8,-26,6,-22,16,-19,18,15,-20,13,-21,-23, signs 011000011000110110010100101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-11,23,-1,24,-9,25,-7,26,-3,27,-5,4,-27,2,-24,10,-25,8,-26,6,-22,-20,13,16,-19,18,15,-21,-23, signs 011000011000110110010100101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,21,-16,22,-14,-11,23,-1,24,-3,25,-9,26,-7,27,-5,10,13,-21,-19,18,-20,-22,15,12,-23,4,-27,6,-26,8,-25,2,-24, signs 011001100001001110010100101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,21,-16,22,-14,-11,23,-1,24,-3,25,-9,26,-7,27,-5,10,13,-22,15,-21,-19,18,-20,12,-23,4,-27,6,-26,8,-25,2,-24, signs 011001100001001110010100101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-11,23,-1,24,-3,25,-9,26,-7,27,-5,10,-22,16,-19,18,15,-20,13,-21,-23,4,-27,6,-26,8,-25,2,-24, signs 011001100000110110010100101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-11,23,-1,24,-3,25,-9,26,-7,27,-5,10,-22,-20,13,16,-19,18,15,-21,-23,4,-27,6,-26,8,-25,2,-24, signs 011001100000110110010100101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,21,-16,22,-14,-11,23,-5,24,-3,25,-1,26,-9,27,-7,6,-27,8,-24,4,-25,2,-26,10,13,-21,-19,18,-20,-22,15,12,-23, signs 011000011001001110010100101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,21,-16,22,-14,-11,23,-5,24,-3,25,-1,26,-9,27,-7,6,-27,8,-24,4,-25,2,-26,10,13,-22,15,-21,-19,18,-20,12,-23, signs 011000011001001110010100101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-11,23,-5,24,-3,25,-1,26,-9,27,-7,6,-27,8,-24,4,-25,2,-26,10,-22,16,-19,18,15,-20,13,-21,-23, signs 011000011000110110010100101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-11,23,-5,24,-3,25,-1,26,-9,27,-7,6,-27,8,-24,4,-25,2,-26,10,-22,-20,13,16,-19,18,15,-21,-23, signs 011000011000110110010100101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,21,-16,22,-14,-11,23,-5,24,-3,25,-1,26,-7,27,-9,8,-27,6,-24,4,-25,2,-26,10,13,-21,-19,18,-20,-22,15,12,-23, signs 011001100001001110010100101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,21,-16,22,-14,-11,23,-5,24,-3,25,-1,26,-7,27,-9,8,-27,6,-24,4,-25,2,-26,10,13,-22,15,-21,-19,18,-20,12,-23, signs 011001100001001110010100101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-11,23,-5,24,-3,25,-1,26,-7,27,-9,8,-27,6,-24,4,-25,2,-26,10,-22,16,-19,18,15,-20,13,-21,-23, signs 011001100000110110010100101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-11,23,-5,24,-3,25,-1,26,-7,27,-9,8,-27,6,-24,4,-25,2,-26,10,-22,-20,13,16,-19,18,15,-21,-23, signs 011001100000110110010100101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,21,-16,22,-14,-11,23,-3,24,-1,25,-9,26,-7,27,-5,10,13,-21,-19,18,-20,-22,15,12,-23,4,-27,6,-26,8,-24,2,-25, signs 011001100001001110010101001
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,21,-16,22,-14,-11,23,-3,24,-1,25,-9,26,-7,27,-5,10,13,-22,15,-21,-19,18,-20,12,-23,4,-27,6,-26,8,-24,2,-25, signs 011001100001001110010101001
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-11,23,-3,24,-1,25,-9,26,-7,27,-5,10,-22,16,-19,18,15,-20,13,-21,-23,4,-27,6,-26,8,-24,2,-25, signs 011001100000110110010101001
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-11,23,-3,24,-1,25,-9,26,-7,27,-5,10,-22,-20,13,16,-19,18,15,-21,-23,4,-27,6,-26,8,-24,2,-25, signs 011001100000110110010101001
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,21,-16,22,-14,-11,23,-7,24,-5,25,-1,26,-3,27,-9,10,13,-21,-19,18,-20,-22,15,12,-25,4,-24,6,-23,8,-27,2,-26, signs 011001100001001110010101001
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,21,-16,22,-14,-11,23,-7,24,-5,25,-1,26,-3,27,-9,10,13,-22,15,-21,-19,18,-20,12,-25,4,-24,6,-23,8,-27,2,-26, signs 011001100001001110010101001
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-11,23,-7,24,-5,25,-1,26,-3,27,-9,10,-22,16,-19,18,15,-20,13,-21,-25,4,-24,6,-23,8,-27,2,-26, signs 011001100000110110010101001
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-11,23,-7,24,-5,25,-1,26,-3,27,-9,10,-22,-20,13,16,-19,18,15,-21,-25,4,-24,6,-23,8,-27,2,-26, signs 011001100000110110010101001
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,21,-16,22,-14,-11,23,-7,24,-5,25,-3,26,-1,27,-9,10,13,-21,-19,18,-20,-22,15,12,-25,4,-24,6,-23,8,-26,2,-27, signs 011001100001001110010101010
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,21,-16,22,-14,-11,23,-7,24,-5,25,-3,26,-1,27,-9,10,13,-22,15,-21,-19,18,-20,12,-25,4,-24,6,-23,8,-26,2,-27, signs 011001100001001110010101010
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-11,23,-7,24,-5,25,-3,26,-1,27,-9,10,-22,16,-19,18,15,-20,13,-21,-25,4,-24,6,-23,8,-26,2,-27, signs 011001100000110110010101010
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-11,23,-7,24,-5,25,-3,26,-1,27,-9,10,-22,-20,13,16,-19,18,15,-21,-25,4,-24,6,-23,8,-26,2,-27, signs 011001100000110110010101010
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,17,-18,19,20,-4,-1,21,-3,-6,22,23,-13,24,-11,25,-9,26,-15,27,-17,16,-27,14,-24,12,-25,10,-26,18,-19,8,-23,-20,7,-22,5,2,-21, signs 100100111001100111111001010
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,17,-18,19,20,-4,-1,21,-3,-6,22,23,-13,24,-11,25,-9,26,-17,27,-15,14,-27,16,-24,12,-25,10,-26,18,-19,8,-23,-20,7,-22,5,2,-21, signs 100100111001111001111001010
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,17,-18,19,20,-4,-1,21,-3,-6,22,23,-9,24,-17,25,-15,26,-11,27,-13,12,-27,10,-24,18,-25,16,-26,14,-19,8,-23,-20,7,-22,5,2,-21, signs 100100111001111001111001010
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,17,-18,19,20,-4,-1,21,-3,-6,22,23,-9,24,-17,25,-15,26,-13,27,-11,10,-27,12,-24,18,-25,16,-26,14,-19,8,-23,-20,7,-22,5,2,-21, signs 100100111110011001111001010
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,13,-14,15,16,-17,-18,19,-1,20,-3,21,-9,22,-7,23,-5,24,25,-12,26,-16,-13,27,-15,14,-27,-26,11,-25,17,10,-24,18,-19,4,-23,6,-22,8,-21,2,-20, signs 100110011000011111110101100
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,14,-15,16,-17,-18,19,-1,20,-3,21,-9,22,-7,23,-5,24,25,-16,26,-14,-11,27,-13,12,-27,-26,15,-25,17,10,-24,18,-19,4,-23,6,-22,8,-21,2,-20, signs 100110011001110011110101100
candidate 1,-2,3,-4,5,-6,7,-8,9,10,-11,12,-13,-14,15,-16,17,-18,19,-1,20,-3,21,-9,22,-7,23,-5,24,-17,-10,25,-12,26,27,-15,14,-27,16,13,-26,11,-25,-24,18,-19,4,-23,6,-22,8,-21,2,-20, signs 100110011100111001110101100
candidate 1,-2,3,-4,5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,17,-18,19,-1,20,-3,21,-9,22,-7,23,-5,24,-17,-10,25,-16,26,27,-13,12,-27,14,11,-26,15,-25,-24,18,-19,4,-23,6,-22,8,-21,2,-20, signs 100110011111100001110101100
candidate 1,2,-3,4,-5,-6,7,-8,-9,10,-11,-12,13,14,-15,16,-17,18,-14,19,-16,20,-18,21,-4,22,-2,23,24,-13,25,-7,26,-1,-10,27,8,-26,6,-25,12,-24,-21,17,-20,15,-19,5,-22,3,-23,11,-27,9, signs 110010011101110011101010101
candidate -1,2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-14,19,-16,20,-18,-7,21,22,-2,23,24,-5,25,26,-12,27,-10,-3,-23,1,-22,9,-27,11,-26,17,-20,15,-19,13,8,-21,6,-25,4,-24, signs 111001101100110011101011010
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,12,13,-14,15,-16,17,-18,-2,19,20,-17,21,-15,22,-13,-4,23,-6,24,-12,25,-10,26,-8,27,-25,11,-26,9,-27,-22,14,3,-19,1,18,-21,16,7,-24,5,-23,-20, signs 110100110011011001110110101
N=27 triple 9,9,9 closed 16618292 reduced 3311972 tested 3311972 hits 102


==> anc/enumeration/pruned26/out_0_26.txt <==
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,-12,-13,14,15,-16,17,-18,19,-17,20,-1,21,-15,-4,22,23,-7,24,-9,-14,25,26,-11,12,-26,6,-23,8,-24,10,13,-25,5,-22,3,16,-19,18,-20,2,-21, signs 01001110010001111001000100
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,-1,21,22,-14,-3,23,-5,24,-7,-12,25,26,-9,10,-26,4,-23,6,-24,8,11,-25,13,-22,-20,16,-19,18,15,2,-21, signs 01011001000111011001000100
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,15,-16,17,-18,19,-17,-2,-15,-4,20,21,-9,22,23,-12,24,-14,25,26,-7,8,-26,6,-21,10,-22,-25,5,-20,11,-23,13,-24,3,16,1,18,-19, signs 00001100100011111110011000
candidate -1,2,3,4,-5,-6,-7,8,-9,10,-11,12,-13,-14,-15,16,17,-18,19,-17,-2,20,-16,-3,-8,21,-10,22,-12,23,24,25,-4,26,6,-24,14,9,-21,11,-22,13,-23,7,-26,5,-25,15,-20,1,18,-19, signs 00000011001101111110101001
candidate -1,2,-3,4,5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,-18,19,20,-16,21,-2,-13,22,23,-4,24,-6,25,-8,26,-10,-5,-24,3,-21,1,18,-19,14,-22,12,7,-25,9,-26,11,-23,15,-20,17, signs 10000100110110110110010010
candidate -1,2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,-14,-15,16,17,-18,19,-17,-2,-11,20,21,22,-5,23,-7,24,-9,25,-3,-16,26,18,-19,-26,15,4,-25,10,-20,12,1,14,-22,6,-23,8,-24,-21,13, signs 00110110001110001110010110
candidate -1,2,-3,4,-5,6,-7,8,-9,10,11,-12,-13,-14,-15,16,17,-18,19,-17,-2,-11,20,21,-6,22,-8,23,-10,24,-4,25,-16,26,14,5,-24,3,-25,15,-26,13,-21,7,-22,9,-23,-20,12,1,18,-19, signs 00011011001100101110101101
candidate -1,2,-3,-4,5,-6,7,-8,-9,-10,11,-12,13,-14,15,16,17,-18,19,-17,-2,20,-16,-11,21,-13,22,-15,23,24,25,-5,26,-7,-24,3,10,-21,12,-22,14,9,4,-25,6,-26,8,-23,-20,1,18,-19, signs 00011001010011011110101101
candidate -1,2,3,-4,-5,-6,7,8,-9,10,-11,12,13,-14,-15,-16,17,-18,19,-17,-2,-13,-8,20,-10,21,-12,-3,22,23,24,-7,25,26,4,-22,16,-19,18,1,14,-24,6,-25,-20,9,-21,11,-26,5,-23,15, signs 10100100011010111001011010
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,-13,14,15,-16,17,-18,19,-17,-2,-15,-4,20,-6,21,-14,22,23,24,-10,25,-8,26,-24,11,-25,9,-26,7,12,-23,-20,5,-21,13,-22,3,16,1,18,-19, signs 00000100110110111111011010
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,-2,-15,-4,20,-6,21,-12,22,23,24,-8,25,-10,26,-22,13,-21,7,-24,9,-25,11,-26,-23,14,5,-20,3,16,1,18,-19, signs 00001111001000111110011010
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,17,-18,19,-17,-2,20,-16,21,22,-13,-10,23,24,-7,25,26,-4,-11,12,-22,14,9,-23,5,-26,3,-21,15,8,-24,6,-25,-20,1,18,-19, signs 00011100010001111110110011
candidate -1,2,-3,-4,-5,6,7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-2,22,-10,23,-8,24,-6,25,-14,26,-12,-7,-24,5,-25,13,-26,1,-21,3,-22,11,-23,9,4,15,18,-19,16,-20, signs 00100100110110101110101101
candidate 1,-2,-3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,17,-18,19,-17,20,-1,21,22,23,-5,24,-7,-16,25,-10,-13,26,-11,12,-26,14,9,4,-23,6,-24,8,15,-25,3,-22,-19,18,-20,2,-21, signs 01111001000011011001000100
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,-1,21,22,23,-5,24,-7,-16,25,-14,-9,26,-11,12,-26,10,13,4,-23,6,-24,8,15,-25,3,-22,-19,18,-20,2,-21, signs 01111001110000011001000100
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,-18,19,20,-16,-1,21,-7,22,-9,23,24,-14,-3,25,-5,26,-11,12,-26,6,-25,4,13,-24,15,2,-21,18,-19,8,-22,10,-23,-20,17, signs 01001110010011010110010010
candidate -1,2,-3,4,-5,6,-7,-8,9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,-2,20,-10,21,-12,22,-14,-9,23,24,-6,25,-4,26,-24,7,16,11,-21,13,-22,15,8,-23,-26,5,-25,3,-20,1,18,-19, signs 00100101010011011110101001
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,13,-14,-15,16,-17,-18,19,20,-16,-1,21,-7,22,-9,23,24,-12,-5,25,-3,26,-13,14,-26,4,-25,6,11,-24,15,2,-21,18,-19,8,-22,10,-23,-20,17, signs 01110010011100010110010010
candidate -1,-2,3,-4,-5,6,-7,8,9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,-3,21,-9,22,-11,23,-13,-8,24,-6,-15,25,26,10,-22,12,-23,-26,-21,4,-20,2,-25,14,7,-24,5,16,1,18,-19, signs 01000110100110011110110101
candidate -1,2,-3,-4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,16,17,-18,19,-17,-2,20,21,-11,22,23,-14,24,-16,25,-10,-5,26,-7,8,-26,6,9,4,-21,12,-22,-25,3,-20,13,-23,15,-24,1,18,-19, signs 00111100001000111110011000
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,-1,21,22,-4,23,-6,-9,24,-11,25,-13,26,-7,8,-26,-23,5,10,-24,12,-25,14,3,-22,-20,16,-19,18,15,2,-21, signs 01111000100110011001000100
candidate 1,-2,-3,-4,-5,6,-7,8,9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,-6,20,-8,-11,21,-13,22,-15,23,-1,24,25,26,-9,10,-21,12,-22,14,-26,4,-19,18,5,-20,7,16,3,-25,-23,2,-24, signs 01101001110011011001101001
candidate 1,2,-3,4,-5,6,-7,-8,-9,-10,11,-12,13,14,-15,-16,17,-18,19,-13,-2,20,-4,-11,21,-17,22,23,-14,-1,24,25,-6,26,8,15,-23,-19,18,-22,16,9,-26,7,-25,5,10,-21,12,3,-20,-24, signs 00110111010011100110101010
candidate -1,2,-3,-4,-5,6,-7,8,9,-10,11,-12,13,-14,15,-16,-17,18,19,-13,-6,20,-8,-11,-18,21,22,-15,23,24,-2,25,26,-9,10,1,-25,3,-24,17,-21,-19,12,7,-20,5,14,-22,16,-23,4,-26, signs 10010011110011101010101010
candidate -1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,15,16,-17,18,19,-15,-4,20,21,-7,-12,22,-18,23,-16,-3,24,25,26,-9,10,1,-25,-21,6,13,-22,17,-23,-19,14,5,-20,-24,2,11,8,-26, signs 10001011110010111010101010
candidate -1,2,-3,4,-5,6,7,-8,-9,-10,-11,12,-13,-14,15,16,-17,18,19,-15,-4,20,-6,21,-12,22,-18,23,-16,24,-2,-7,25,26,10,1,8,-25,-21,13,-22,17,-23,-19,14,5,-20,3,-24,11,-26,9, signs 10001110110010111010101010
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,20,-10,-3,21,-5,22,-7,23,-17,24,-13,25,-1,-14,26,16,-23,18,-19,8,-22,6,-21,4,9,-20,11,2,15,-26,-24,12,-25, signs 01001100110010100110101100
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,-6,20,21,-9,22,-11,23,-1,24,-3,-16,25,26,-13,14,-26,8,-21,10,-22,12,15,-25,7,-20,5,18,-19,4,-23,2,-24, signs 01110011100100011110011000
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,13,-14,-15,16,-17,-18,-12,-5,19,-7,20,-9,21,-1,22,-3,23,24,-16,25,26,-13,4,-22,2,-23,14,-26,18,11,6,-19,8,-20,10,17,-25,15,-24,-21, signs 00110110010111001001010101
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,12,-13,-14,15,-16,17,-18,19,-17,20,21,-4,22,-6,-15,-2,23,24,25,-12,-9,26,-11,10,-26,8,13,-25,7,14,1,-23,3,16,-20,18,-19,-21,5,-22,-24, signs 10001100011111001110101010
candidate 1,-2,-3,4,-5,6,7,-8,-9,10,-11,-12,-13,-14,15,16,17,-18,19,-17,-4,20,-6,21,-16,-1,22,-15,23,-7,24,25,-10,26,12,-24,8,-23,-21,5,-20,13,-26,11,-25,9,14,3,18,-19,2,-22, signs 01001100011101101110100110
candidate -1,2,-3,4,-5,6,7,-8,9,-10,-11,12,13,-14,-15,-16,17,-18,19,-17,20,21,-4,22,-6,-13,-2,23,24,25,-12,-7,26,-9,10,-26,8,11,-25,1,-23,3,-21,15,18,-19,16,-20,14,5,-22,-24, signs 10001100111100101110101001
candidate 1,-2,-3,-4,5,6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,19,20,-16,21,-6,22,-8,23,-14,-1,-12,24,-10,25,26,-5,18,-19,4,-26,-22,7,-23,9,-25,3,-20,17,-21,15,2,11,-24,13, signs 01011001100110110110110010
candidate -1,2,-3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,15,-16,17,-18,19,-17,-4,20,-6,-15,-2,21,22,23,-14,24,-12,25,-10,26,8,13,-24,11,-25,9,-26,7,-23,1,-21,3,18,-19,16,5,-20,-22, signs 10001111011001001110100010
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,-4,20,-6,-15,21,22,-2,23,-8,24,25,-11,26,-13,-24,9,-23,7,14,-21,18,-19,16,5,-20,3,-22,1,10,-25,12,-26, signs 10001101100111001110101010
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,21,-4,22,-6,-15,-2,23,24,25,-8,-13,26,-11,10,-26,12,9,-25,7,14,1,-23,3,16,-20,18,-19,-21,5,-22,-24, signs 10001101111001001110101010
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,-4,22,-6,-13,-2,23,24,25,-8,-11,26,-9,10,-26,12,7,-25,1,-23,3,-21,15,18,-19,16,-20,14,5,-22,-24, signs 10001111110000101110101001
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,17,-18,19,-17,-12,20,-14,21,-16,22,-6,23,-4,24,-2,-9,25,26,-22,15,-21,13,-20,1,10,-25,8,3,-24,5,-23,7,-26,-19,18,11, signs 10011001101011001000101010
candidate -1,2,-3,4,-5,6,7,8,-9,10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,-8,22,-10,23,-12,-7,-2,24,-4,25,-6,26,14,9,-22,11,-23,13,-26,15,-21,-19,18,-20,16,1,-24,3,-25,5, signs 10011010110010011001001100
candidate -1,2,-3,4,-5,6,7,8,-9,10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,-8,22,-10,23,-12,-7,-2,24,-4,25,-6,26,14,9,-22,11,-23,13,-26,-20,16,-19,18,15,-21,1,-24,3,-25,5, signs 10011010110010011001001100
candidate -1,2,-3,4,-5,6,7,8,-9,10,-11,12,-13,-14,15,-16,-17,-18,19,20,21,-15,-8,22,-10,23,-12,-7,-2,24,-4,25,-6,26,-24,3,-25,5,-26,-19,18,1,16,-21,14,9,-22,11,-23,13,-20,17, signs 00011010110010110000101101
candidate -1,2,-3,-4,5,-6,-7,8,-9,-10,11,12,-13,14,15,-16,17,-18,19,-17,-8,20,-12,21,-14,22,23,-5,24,25,-2,-15,26,-11,10,-26,-21,13,-20,9,16,1,-25,3,-22,7,18,-19,6,-23,4,-24, signs 00101100000110111111001011
candidate -1,2,-3,4,-5,6,-7,-8,9,10,-11,-12,13,-14,15,-16,17,-18,19,-17,-10,20,21,-13,22,-15,-4,23,-2,24,-6,25,26,-9,8,-26,-20,11,16,3,-23,1,-24,-19,18,7,-25,-21,12,-22,14,5, signs 10010011100011011001100100
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,-18,19,-17,-8,20,-10,-15,-4,21,22,-1,23,24,-6,25,26,-13,12,-26,14,11,-25,5,-24,-19,18,7,-20,9,16,3,-21,-23,2,-22, signs 00010010011110011001001100
candidate 1,-2,-3,-4,5,-6,-7,8,9,-10,11,-12,13,-14,-15,16,17,-18,-16,-9,19,-11,20,-13,-8,21,22,-5,23,24,25,-1,26,-17,18,-23,4,-22,6,15,10,-19,12,-20,14,7,-21,3,-24,-26,2,-25, signs 11100101011001010001010110
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,16,-17,-18,19,20,-16,-11,21,-13,22,-15,-6,-1,23,24,-4,25,-8,26,10,17,-20,5,-24,3,-25,-19,18,9,-26,-21,12,-22,14,7,2,-23, signs 10100100100011011001101010
candidate -1,-2,3,4,5,-6,7,8,-9,10,-11,-12,-13,-14,-15,16,17,-18,19,-17,20,21,-4,22,-8,23,-10,-3,-16,24,25,-5,26,-7,12,1,14,-25,-21,-19,18,-20,-24,15,2,11,-23,9,-22,-26,6,13, signs 01100011100110111001010101
candidate 1,-2,-3,4,5,-6,7,8,-9,10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,22,23,-4,24,-8,25,-10,-1,-12,-5,26,-7,-25,9,2,13,-23,15,-21,-19,18,-20,16,-22,14,3,-24,-26,6,11, signs 10100011101101011001010101
candidate 1,-2,-3,4,5,-6,7,8,-9,10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,22,23,-4,24,-8,25,-10,-1,-12,-5,26,-7,-25,9,2,-22,14,-20,16,-19,18,15,-21,13,-23,3,-24,-26,6,11, signs 10100011101101011001010101
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,15,-16,17,-18,19,-15,-4,20,-6,21,-8,22,-2,23,-12,24,-14,25,26,-17,18,-26,16,-19,-25,13,-24,11,-23,3,-22,1,10,5,-20,7,-21,9, signs 01101100101100110010110100
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,15,-16,17,-18,19,-15,20,21,-4,22,-6,23,-8,24,-2,25,-12,26,-14,-17,18,-19,16,-20,-26,13,-21,11,-25,3,-24,1,10,5,-22,7,-23,9, signs 01101100101110100001101100
candidate -1,2,3,-4,5,-6,7,-8,-9,-10,11,-12,13,14,-15,-16,17,-18,19,20,-14,-3,21,-5,22,-7,-2,-11,23,-13,24,-17,25,26,-20,-24,16,-25,18,-19,-26,15,12,-23,10,1,8,-22,6,-21,4,9, signs 11001100111001010001101010
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,-11,12,13,14,-15,-16,-17,18,-12,19,-4,20,-6,21,-8,-1,22,-13,-18,23,24,25,-14,26,16,-24,10,5,-20,3,-19,11,-23,17,-26,15,-25,-22,2,7,-21,9, signs 11001100101100001110101001
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,15,-16,17,-18,-12,19,-4,20,-6,21,22,-9,23,-1,24,25,-14,-17,26,-15,16,-26,18,13,-19,5,-20,7,-21,11,-25,3,8,-22,10,-24,2,-23, signs 11101100011100001110111000
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,-11,12,13,-14,-15,16,-17,18,19,-13,-4,20,-6,21,-8,22,23,-1,-16,24,-18,25,-12,26,10,-23,2,15,-24,17,-25,-19,14,3,-22,9,-21,7,-20,5,-26,11, signs 10100110011110100101010101
candidate 1,-2,3,-4,-5,-6,7,-8,9,-10,11,-12,-13,-14,15,16,-17,18,19,-15,20,21,22,-7,23,-9,24,-11,25,-1,-18,26,-16,-3,4,-20,14,-19,-26,17,2,-25,12,-22,6,-23,8,-24,10,5,-21,13, signs 11000100110011110001101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,-13,14,-15,16,-17,18,-14,19,20,21,-6,22,-8,23,-10,24,25,-1,-18,26,-16,-3,4,-20,12,-25,-22,7,-23,9,-24,11,-21,5,2,17,-26,15,-19,13, signs 10001001100111011011010101
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,12,13,-14,15,-16,-17,18,-12,19,-4,20,-6,21,22,-9,23,-1,24,25,-18,-13,26,-15,16,-26,14,17,-19,5,-20,7,-21,11,-25,3,8,-22,10,-24,2,-23, signs 11101100011111000010111000
candidate -1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,16,17,-18,19,-17,20,21,-12,22,-14,23,-16,-3,-10,24,-6,25,-8,26,-24,5,-25,7,-26,9,4,11,2,-19,18,1,-21,13,-22,15,-23,-20, signs 01110110000011001000101101
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,-11,21,-13,22,23,-16,-1,24,-9,-4,25,26,-7,6,-26,2,15,-23,-20,10,-21,12,-22,14,3,-25,5,8,-24,18,-19, signs 11011000010011001110101101
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,-2,20,-4,21,-16,22,23,-13,-6,24,-10,25,-8,26,-24,11,-25,9,-26,7,12,5,14,-23,-20,3,-21,15,-22,1,18,-19, signs 00010000110111101111011010
candidate -1,2,-3,4,5,-6,-7,8,-9,10,-11,-12,-13,14,-15,16,17,-18,19,-17,-2,20,-4,21,-16,22,-14,-5,23,24,-10,25,-8,26,-24,11,-25,9,-26,7,12,-23,6,13,-20,3,-21,15,-22,1,18,-19, signs 00010000110111101111011010
candidate -1,2,-3,-4,-5,6,7,8,-9,10,-11,12,13,-14,-15,16,-17,-18,19,20,-16,21,-2,-7,-12,22,-10,23,-8,24,25,-13,-6,26,4,15,-20,17,-21,3,-26,5,14,-19,18,1,-24,9,-23,11,-22,-25, signs 10100010011011110000110100
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,16,-17,-18,19,20,-16,21,-4,22,-6,-15,23,24,-12,25,-10,-1,-8,26,14,-23,-20,17,-21,5,-22,3,18,-19,-24,13,-26,7,2,11,-25,9, signs 00001111100101010110101001
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,-6,20,-8,-15,21,-13,22,-11,23,24,25,-1,26,-3,-24,-21,14,9,-20,7,16,-25,2,-26,4,-23,12,-22,10,5,18,-19, signs 10010001110010011111001101
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,12,-13,-14,-15,16,-17,-18,19,20,-16,-1,21,22,-4,23,-12,24,-10,25,-8,26,-6,-11,-24,13,-23,5,18,-19,-26,7,-25,9,14,3,-22,17,-20,15,2,-21, signs 01111100110000011111000110
candidate 1,-2,3,-4,-5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,-1,21,-3,-16,22,23,-7,24,-9,-14,25,26,-11,12,-26,6,-23,8,-24,10,13,-25,5,-22,15,4,-19,18,-20,2,-21, signs 01111110010001001001000100
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,-12,-13,14,15,-16,17,-18,19,-17,20,-1,21,22,-4,-15,23,-7,24,-9,-14,25,26,-11,12,-26,6,-23,8,-24,10,13,-25,5,16,3,-22,-19,18,-20,2,-21, signs 01111110010001001001000100
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,12,-13,14,15,-16,-17,-18,19,20,21,-15,-2,22,-4,23,-14,24,-8,25,-10,26,-12,-7,-24,9,-25,11,-26,13,6,-21,16,1,18,-19,-22,3,-23,5,-20,17, signs 10011101001100100110010010
candidate -1,2,-3,4,5,6,-7,8,-9,10,-11,-12,-13,14,-15,-16,17,-18,19,-17,-2,20,-4,21,22,23,-14,24,-6,25,-8,26,-10,-5,-24,13,-23,15,-20,3,-21,11,-26,9,-25,7,12,-22,16,1,18,-19, signs 00010110011000111111011001
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,-2,20,-4,21,-16,22,-6,-13,23,24,-10,25,-8,26,-24,11,-25,9,-26,7,12,-23,14,5,-20,3,-21,15,-22,1,18,-19, signs 00011100110100101111011010
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,-2,20,-4,-15,-6,21,-12,22,23,24,-8,25,-10,26,-22,13,-21,7,-24,9,-25,11,-26,-23,14,5,16,3,-20,1,18,-19, signs 00111111001000001110011010
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,12,-13,-14,15,16,-17,-18,-4,19,-2,20,21,-7,-16,22,-8,-15,23,24,-12,25,-10,26,-24,13,-25,11,-26,9,14,-23,-22,17,6,1,-20,3,-19,5,18,-21, signs 10011000110010111001000101
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,-4,19,-2,20,21,22,-6,-17,-8,-15,23,24,-12,25,-10,26,-24,13,-25,11,-26,9,14,-23,16,7,-22,1,-20,3,-19,5,18,-21, signs 10011000110010111001000101
candidate -1,2,-3,4,-5,-6,7,-8,9,10,-11,12,-13,14,-15,16,-17,-18,-4,19,-2,20,21,-7,-16,22,23,-9,-14,24,-12,25,-10,26,-24,13,-25,11,-26,-23,8,15,-22,17,6,1,-20,3,-19,5,18,-21, signs 10011001010011011001000101
candidate -1,2,-3,4,-5,-6,7,-8,9,10,-11,12,-13,14,-15,16,-17,-18,-4,19,-2,20,21,22,23,-7,-16,-9,-14,24,-12,25,-10,26,-24,13,-25,11,-26,15,8,-23,6,17,-22,1,-20,3,-19,5,18,-21, signs 10011100010011110001000101
candidate -1,2,-3,-4,-5,6,-7,8,9,-10,-11,12,-13,14,-15,16,17,-18,-6,19,20,21,-2,22,-8,-17,23,24,-12,25,-14,26,-16,-9,10,15,-26,-23,18,7,-22,3,-21,1,-19,5,-24,13,-25,11,4,-20, signs 10001100110011001110010101
candidate 1,2,-3,-4,5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-6,19,20,-1,-10,21,-16,22,-14,23,-12,-5,24,25,-2,26,4,-24,-19,7,18,13,-23,15,-22,17,8,-20,-25,3,-26,11,-21,9, signs 00101110001110011001001010
candidate -1,2,-3,4,-5,6,-7,8,9,-10,-11,-12,13,-14,15,-16,17,-18,-8,19,20,21,-2,-9,22,-17,23,-15,24,-13,-6,25,-4,26,12,-24,14,7,-19,1,-21,3,10,-22,18,-23,16,11,-26,5,-25,-20, signs 00100101010110011000101001
candidate 1,2,-3,-4,5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-6,19,20,-1,-10,21,-16,22,-14,23,-12,24,-2,25,26,-5,18,7,-19,-26,4,13,-23,15,-22,17,8,-20,-25,3,-24,11,-21,9, signs 01110100001110011111001100
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,19,-3,20,-1,-6,21,-16,22,-14,23,-8,24,-10,25,-12,26,-24,9,-25,11,-26,-19,18,13,-23,15,-22,17,4,-20,2,7,-21,5, signs 01100011100110011001001010
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,-14,15,-16,17,-18,19,-3,20,-1,-4,-17,21,-15,-6,22,23,-9,24,-11,25,26,18,-19,-26,13,8,-23,10,-24,12,-25,-22,7,14,-21,16,5,2,-20, signs 00100110011010011110101010
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,-4,19,-2,20,21,22,-6,-17,23,-15,-8,24,-12,25,-10,26,-24,13,-25,11,-26,9,14,7,16,-23,-22,1,-20,3,-19,5,18,-21, signs 10011011110010001001000101
candidate 1,-2,-3,4,-5,6,7,-8,-9,10,-11,-12,13,-14,-15,-16,17,18,19,-7,20,-1,-10,21,-18,22,-6,23,-4,-17,24,25,26,-13,12,-26,14,11,-25,15,2,-20,8,-19,-22,5,-23,3,16,-24,-21,9, signs 00100111001110010110010100
candidate 1,2,-3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,15,-16,-17,-18,-6,-1,19,20,-10,-15,21,22,-4,23,-2,24,-14,25,-12,26,-24,-21,16,9,-20,11,-25,13,-26,-19,8,17,-22,3,-23,5,18,7, signs 00011101001100110101010101
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,-8,19,-2,20,21,22,-10,-17,-6,23,-4,-15,24,25,-12,26,14,-24,16,5,-23,7,18,9,-19,3,-20,1,-22,11,-25,13,-26,-21, signs 00100111001101001110010101
candidate -1,2,-3,-4,5,-6,7,8,-9,-10,-11,12,-13,14,15,-16,17,-18,-14,19,20,21,-2,-15,22,-17,-12,23,24,25,-8,-5,26,-7,6,-26,-25,9,4,-24,10,3,-21,1,-19,13,18,-22,16,11,-23,-20, signs 10001000110111001110010111
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,15,-16,17,-18,-14,19,20,21,-2,-15,22,-17,-12,23,24,-9,-4,25,26,-7,6,-26,8,5,-25,-24,10,3,-21,1,-19,13,18,-22,16,11,-23,-20, signs 10010001010111001110010111
candidate -1,2,3,-4,-5,-6,7,-8,-9,10,-11,12,-13,14,15,-16,17,-18,-14,19,20,21,-2,-15,22,-17,-12,23,-10,-3,24,25,26,-7,6,-26,8,5,-25,9,4,-24,-21,1,-19,13,18,-22,16,11,-23,-20, signs 10100001100111001110010111
candidate 1,-2,3,-4,5,6,-7,-8,9,10,-11,-12,13,-14,15,-16,-17,-18,-10,-1,19,-13,20,-15,21,-3,22,-5,23,-9,24,25,-6,26,8,-24,2,-21,16,-20,14,-19,12,17,4,-22,-25,7,-26,-23,18,11, signs 01100010110100110101010010
candidate 1,-2,-3,-4,-5,6,-7,8,9,-10,11,-12,-13,14,15,-16,-17,18,19,20,-14,-1,21,-15,22,23,-18,24,-6,25,-8,-11,26,-9,10,-26,4,17,-23,-19,-24,5,-25,7,12,3,16,-22,-20,13,2,-21, signs 01110110001001011111000100
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,19,20,21,-13,22,-1,-16,23,-18,24,-4,25,-12,-7,26,-9,10,-26,8,11,6,-21,14,-22,2,17,-23,-19,-24,3,-25,5,-20,15, signs 01011111000010001110010100
candidate -1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-6,19,20,-3,-14,21,-16,22,-18,-7,23,24,-12,25,-10,26,8,17,-22,5,-19,1,-24,11,-25,13,2,-20,4,15,-21,9,-26,-23, signs 10010111011000110001011010
candidate 1,-2,3,-4,-5,6,7,-8,9,10,-11,-12,13,-14,15,-16,-17,-18,19,-3,20,-1,21,-15,22,-13,23,24,-6,25,-10,-7,26,-9,8,-26,-25,17,2,-20,14,-22,12,-23,4,-19,18,5,-24,11,16,-21, signs 00110001111011000110010100
candidate 1,-2,3,-4,-5,-6,-7,8,9,-10,11,-12,-13,14,15,-16,17,-18,19,-3,20,-1,21,-17,22,-15,-8,23,24,25,-14,-9,26,-11,12,-24,6,-21,2,-20,4,-19,18,-22,16,7,-23,-26,10,13,-25,5, signs 00110010001111100110101001
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,-17,-18,19,-3,20,-1,-16,21,-14,22,-4,23,-6,24,25,-9,26,-11,-24,7,18,-19,-23,5,12,-26,10,-25,8,13,-22,-20,2,17,-21,15, signs 01100111001101001001001001
candidate 1,-2,-3,4,5,-6,-7,8,-9,10,-11,-12,13,-14,15,-16,-17,18,-4,19,20,-1,-10,21,-8,22,23,-5,-18,24,25,-13,26,-15,14,-26,16,-25,12,17,-24,3,-19,-23,6,11,2,-20,-22,7,-21,9, signs 00010111000101100100011000
candidate -1,-2,3,4,-5,-6,7,-8,-9,10,11,-12,-13,14,-15,16,17,-18,-10,19,20,-3,-16,21,-14,22,23,-11,24,-17,-4,25,26,-7,6,-26,8,5,-25,-20,2,15,-21,13,-22,1,-19,9,18,-24,12,-23, signs 01010001110001101110100111
candidate 1,-2,3,-4,5,6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-5,20,-3,21,-17,-6,-1,22,23,24,-9,-14,25,26,-11,12,-26,10,13,-25,15,8,-24,16,7,-23,-21,18,-19,4,-20,2,-22, signs 01001100010001110110101100
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,-16,17,-18,-4,19,-2,-17,-6,20,21,-1,22,23,-8,24,-14,25,-12,26,10,15,-24,13,-25,11,-26,9,-23,-21,-19,3,18,5,-20,7,16,-22, signs 00110110001001100110100101
candidate 1,-2,-3,-4,5,6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,-8,19,-6,-17,-10,-1,20,-11,21,22,-14,23,24,-5,25,26,2,13,-22,15,-23,3,-26,9,18,7,-19,-25,4,-24,16,-21,12,-20, signs 01011001110011010000101010
candidate 1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,-4,19,-2,-17,-6,20,21,-1,22,23,-14,24,25,-11,26,-9,-24,13,-23,15,8,-26,10,-25,12,-22,16,7,-20,5,18,3,-19,-21, signs 00011100011000110001011001
candidate 1,2,-3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,-4,19,-2,-17,-6,20,21,-1,22,23,-14,24,-12,25,-10,26,8,13,-24,11,-25,9,-26,15,-23,-21,-19,3,18,5,-20,7,16,-22, signs 00110110100110000110100101
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,-13,-14,15,-16,17,-18,19,-5,20,-3,21,-17,-6,-1,22,23,24,-15,-8,25,26,-11,12,-26,10,13,-25,9,14,-24,16,7,-23,-21,18,-19,4,-20,2,-22, signs 01001101110000010110101100
candidate -1,2,-3,-4,5,6,-7,-8,9,-10,11,-12,-13,14,15,-16,-17,18,19,-11,20,-9,-18,21,-14,22,-6,23,-2,24,25,-5,26,-15,16,3,-24,1,-23,7,12,-19,10,-20,8,17,-21,13,-22,-26,4,-25, signs 00111001001101001010101001
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,-15,-16,17,-18,-10,19,-8,-17,20,21,22,-13,-6,23,24,-3,25,-1,-4,26,14,-22,12,7,-23,5,-26,15,-21,11,-19,9,18,-20,16,-24,2,-25, signs 11010010110011100110110011
candidate 1,-2,-3,4,-5,6,-7,-8,9,10,-11,12,-13,-14,15,-16,17,-18,-12,19,-10,-17,20,-15,21,22,23,-9,-4,24,25,-1,-6,26,16,-20,14,-21,-26,5,-24,3,8,-23,-19,11,18,13,-22,7,2,-25, signs 11001110001100110111001011
candidate -1,2,-3,-4,-5,6,7,-8,-9,-10,11,12,-13,14,15,-16,17,-18,-14,19,-12,20,21,-17,22,-15,23,-11,-6,24,25,26,-2,-7,8,3,-26,1,-24,5,10,-21,18,-22,16,-23,-19,13,-20,9,4,-25, signs 01110011100011100110101011
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,-10,19,-8,-17,-12,20,21,22,-6,23,-4,24,-2,25,26,-15,14,-21,-19,9,18,11,-20,13,16,7,-22,1,-25,3,-24,5,-23,-26, signs 10011000110110000110101010
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,15,-16,17,-18,-14,19,-12,-17,20,-15,-4,21,-2,22,23,24,-10,25,-8,26,6,11,-24,1,-22,3,-21,9,-25,7,-26,5,-19,13,18,-20,16,-23, signs 01100010011011100110101101
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,-12,19,-10,-17,20,-15,21,-3,22,-1,-4,23,-6,24,25,26,16,-20,14,7,-24,5,-23,-21,-26,9,-19,11,18,13,8,-25,2,-22, signs 11010011001100110111011001
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,-12,19,-10,-17,20,-15,-4,21,-2,22,23,24,-6,25,-8,26,-22,1,-21,3,16,-20,14,5,-24,7,-25,13,18,11,-19,9,-26,-23, signs 11001100100110110001011010
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,-8,19,-6,-17,-10,20,-4,21,22,-1,23,24,-12,25,-14,26,-21,3,-20,9,18,7,-19,5,16,11,-24,13,-25,15,-26,-23,2,-22, signs 11001001110011010001010101
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,17,-18,-8,19,-6,-17,20,21,22,-11,-4,23,24,-1,-16,25,26,-13,12,-22,10,5,-23,3,14,-26,-21,9,-19,7,18,-20,-25,15,2,-24, signs 11001011001111000110110101
candidate -1,2,-3,-4,5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,-8,19,-6,-17,-10,20,21,-5,22,23,-2,24,-14,25,-12,26,-20,9,18,7,-19,-21,-26,11,16,1,-23,3,-24,15,-25,13,4,-22, signs 11010001111100100001010101
candidate 1,2,-3,-4,-5,6,-7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,19,-13,20,-11,-18,21,-16,-9,22,-1,-6,23,24,25,-2,26,4,-24,8,15,-21,17,10,-20,12,-19,14,7,-23,5,-26,3,-25,-22, signs 00001101100110110001001001
candidate -1,2,-3,-4,5,6,-7,8,-9,-10,11,-12,13,14,-15,-16,17,-18,-8,19,-6,-17,20,21,-14,22,23,-5,24,25,-2,-13,26,-11,12,-26,10,1,-25,3,-22,15,-21,9,-19,7,18,-20,16,-23,4,-24, signs 00101011001101100110101011
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,-10,19,-8,-17,-12,20,21,22,-4,23,-2,24,25,26,-6,-15,14,-21,-19,9,18,11,-20,13,16,7,-26,1,-24,3,-23,5,-22,-25, signs 10011000110110000110110100
candidate -1,2,-3,-4,-5,6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,19,-13,20,-11,-18,21,-16,-9,22,23,-6,24,25,26,-2,-7,8,3,-26,1,-24,5,-23,15,-21,17,10,-20,12,-19,14,-22,4,-25, signs 10001100100110110001010100
candidate -1,-2,3,-4,5,-6,-7,-8,-9,10,11,12,-13,-14,15,16,-17,18,19,-15,20,21,-12,22,-18,23,-16,-11,24,-5,25,-3,-10,26,8,1,6,-20,14,-19,-23,17,-22,13,-21,-24,4,-25,2,9,-26,7, signs 01001100101001110001010101
candidate -1,-2,3,-4,5,-6,-7,-8,-9,10,11,12,-13,-14,15,16,-17,18,19,-15,20,21,-12,22,-18,23,-16,-11,24,-5,25,-3,-10,26,8,1,6,-24,4,-25,2,9,-26,-20,14,-19,-23,17,-22,13,-21,7, signs 01001100101001110001010101
candidate 1,-2,-3,4,-5,6,-7,-8,-9,10,-11,12,13,-14,-15,16,-17,18,19,20,-12,21,-10,22,-18,23,-16,24,-6,-1,25,26,-4,-13,14,5,-26,3,8,17,-23,-19,-22,9,-21,11,-20,15,-24,7,2,-25, signs 10100101001100011010101010
candidate -1,-2,3,-4,5,-6,-7,-8,-9,10,11,12,-13,-14,15,16,-17,18,19,-15,20,21,-12,22,-18,23,-16,24,-10,-3,25,-5,26,-11,-24,9,2,-25,4,-26,6,1,8,-20,14,-19,-23,17,-22,13,-21,7, signs 10110001010001110001010101
candidate 1,2,-3,-4,5,-6,-7,8,-9,10,-11,12,-13,-14,-15,16,-17,18,19,20,-8,21,22,-5,-18,23,-16,24,-2,25,-10,26,-12,-1,14,-19,6,-22,4,17,-23,15,-24,3,-25,11,-26,9,-21,7,-20,13, signs 01010011001101011010101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,-13,14,-15,16,-17,18,19,20,-8,21,-6,22,-18,23,-16,-3,-10,24,25,26,-14,-1,12,-25,-20,7,-21,5,-22,-19,-23,17,4,9,-24,11,2,15,-26,13, signs 11101001100101110001010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-8,21,-6,22,-18,23,-16,-3,24,25,-12,26,-14,-1,-25,11,-23,17,4,9,-20,7,-21,5,-22,-19,10,-24,2,15,-26,13, signs 11101001101001110001010101
candidate 1,-2,-3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,19,20,-10,21,-8,22,-18,23,-16,-5,-12,24,-14,25,26,-1,2,-26,4,15,-23,17,6,11,-20,9,-21,7,-22,-19,-24,13,-25,3, signs 11011010011001110001010101
candidate 1,-2,3,-4,-5,-6,-7,8,-9,10,11,12,-13,14,-15,-16,17,-18,-10,-3,-14,19,-12,20,21,-1,22,-11,23,-17,24,25,-8,26,6,-24,18,-23,16,5,-26,7,-25,9,4,15,-19,13,-20,-22,2,-21, signs 11010111010100101101101001
candidate 1,-2,3,-4,-5,-6,-7,8,-9,10,-11,12,-13,14,15,-16,17,-18,-10,19,-8,-17,20,-15,21,-1,22,23,-14,24,-12,25,26,-3,4,-26,-23,-21,6,11,18,9,-19,7,16,-20,-24,13,-25,5,2,-22, signs 10001010011100110001011010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,-14,-15,16,-17,18,19,20,-8,21,-6,22,-18,23,-16,24,25,-1,-12,26,-10,-3,-24,15,-23,17,4,9,-20,7,-21,5,-22,-19,14,-25,2,11,-26,13, signs 10001001111000110001010101
candidate 1,-2,-3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,19,20,-10,21,-8,22,-18,23,-16,-1,-14,24,-12,25,26,-5,4,-26,6,3,-25,11,-20,9,-21,7,-22,-19,-24,13,2,17,-23,15, signs 11000110011100011001011011
candidate -1,2,-3,-4,5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,17,-18,19,-5,20,21,-2,-17,-6,22,23,-9,24,-15,25,-13,26,-11,10,-24,8,-23,-21,3,18,-19,4,-20,-22,7,16,1,12,-26,14,-25, signs 00101110011100100110101001
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,-4,19,-2,20,21,-17,-6,22,-8,-15,23,24,-12,25,-10,26,-24,13,-25,11,-26,9,14,-23,-22,7,16,1,-20,3,-19,5,18,-21, signs 10011110110010100001000101
candidate -1,2,-3,4,-5,6,-7,-8,9,10,-11,12,-13,14,-15,-16,17,-18,-4,19,-2,20,21,-17,-6,22,23,-9,-14,24,-12,25,-10,26,-24,13,-25,11,-26,-23,8,15,-22,7,16,1,-20,3,-19,5,18,-21, signs 10011111010011000001000101
candidate -1,2,-3,4,-5,-6,7,-8,9,10,-11,12,-13,14,-15,16,-17,-18,-4,19,-2,20,21,22,-16,-7,23,-9,-14,24,-12,25,-10,26,-24,13,-25,11,-26,-23,8,15,6,17,-22,1,-20,3,-19,5,18,-21, signs 10011111010011000001000101
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,-8,19,-6,-17,-10,20,-12,21,-14,22,23,-1,24,25,-4,26,2,-24,16,11,-20,13,-21,15,-22,9,18,7,-19,5,-25,3,-26,-23, signs 01011001110011010001010010
candidate 1,2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,-4,19,-2,20,21,-17,22,-7,23,-9,24,25,-12,-1,-14,26,8,-23,6,-22,16,-21,18,5,10,-24,-26,15,-20,3,-19,11,-25,13, signs 00010110011100000101101001
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,-11,12,-13,14,-15,-16,-17,18,-8,19,-6,20,-18,-9,21,22,-12,23,-14,24,-4,25,26,-1,-25,3,16,11,-22,13,-23,15,-24,-21,10,17,-20,7,-19,5,2,-26, signs 11001001110011010001010101
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,-8,19,-6,-17,-10,20,-12,21,-14,22,23,24,-4,25,26,-1,-25,3,-24,5,16,11,-20,13,-21,15,-22,9,18,7,-19,-23,2,-26, signs 11001001110011010001010101
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,-11,12,-13,14,-15,-16,-17,18,-8,19,-6,20,-18,-9,21,22,-12,23,-14,24,-4,25,26,-1,2,-26,16,11,-22,13,-23,15,-24,-21,10,17,-20,7,-19,5,-25,3, signs 11001001110011010001010101
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,-8,19,-6,-17,-10,20,-12,21,-14,22,23,24,-4,25,26,-1,2,-26,-24,5,16,11,-20,13,-21,15,-22,9,18,7,-19,-23,-25,3, signs 11001001110011010001010101
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,-8,19,-6,-17,-10,20,-12,21,-14,22,-4,23,24,25,26,-1,-25,3,-23,5,16,11,-20,13,-21,15,-22,9,18,7,-19,-24,2,-26, signs 11011001110011010001010101
candidate 1,2,-3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,-8,19,-6,-17,-10,20,-12,21,-14,22,23,24,-2,25,26,-1,-25,3,-24,5,16,11,-20,13,-21,15,-22,9,18,7,-19,-23,4,-26, signs 11101001110011010001010101
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,-15,-16,17,18,19,20,-6,21,-4,22,-18,23,-8,24,-10,-17,-2,-13,25,26,16,1,14,-25,12,3,-22,-19,-23,9,-24,7,-20,5,-21,11,-26,15, signs 01100111001001001001010101
candidate -1,2,-3,-4,-5,6,-7,-8,9,10,-11,12,13,-14,15,-16,17,-18,19,-9,20,21,-6,-17,-10,22,-12,-15,23,24,25,26,-2,-13,14,-23,16,11,-22,3,-26,1,-24,5,-21,7,18,-19,8,-20,4,-25, signs 01110010110000110110110011
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,12,13,-14,-15,-16,17,-18,-6,19,-4,-17,-8,20,-10,21,22,-13,23,24,-2,25,-12,26,-21,15,-24,1,-25,7,18,5,-19,3,16,9,-20,11,-26,-22,14,-23, signs 01100111001010010001001101
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,12,13,-14,-15,-16,17,-18,-6,19,-4,-17,-8,20,-10,21,22,-13,23,24,-2,25,-12,26,-21,15,-24,1,-25,3,16,9,-20,7,18,5,-19,11,-26,-22,14,-23, signs 01100111001010010001001101
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,14,-15,16,-17,-18,-6,19,-4,20,-16,21,-8,22,-10,23,-14,24,25,-1,26,-13,12,-26,-24,15,-21,17,-20,3,-19,5,18,7,-22,9,-23,11,2,-25, signs 11001101100001100110101011
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,-18,-6,19,-4,-17,-8,20,-10,-15,21,22,23,-1,24,25,26,-13,12,-26,14,11,-19,5,18,7,-20,9,16,-21,-25,3,-22,-24,2,-23, signs 11101101100001100110111001
candidate 1,2,-3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,-4,19,-2,-17,-10,20,-12,21,-14,22,23,-1,24,25,-6,26,8,-23,16,11,-20,13,-21,15,-22,9,-26,7,-25,5,18,3,-19,-24, signs 10011000110011010001010101
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-4,19,-2,20,-18,21,-6,-11,22,23,-14,24,-16,25,26,-9,8,-26,10,7,-25,-22,12,1,-20,3,-19,5,-21,17,-24,15,-23,13, signs 10011111100001100001011000
candidate -1,2,-3,4,5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,-4,19,-2,-17,20,-5,-10,21,-12,22,-14,23,24,25,-6,26,8,-24,16,1,-22,13,-21,11,-19,3,18,-20,-25,7,-26,9,-23,15, signs 00111101100110000110101101
candidate -1,2,-3,4,5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,-4,19,-2,-17,20,-5,-10,21,-12,22,-14,23,24,25,-6,26,8,-24,16,1,-19,3,18,-20,-25,7,-26,9,-21,11,-22,13,-23,15, signs 00111101100110000110101101
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,-4,19,-2,-17,-6,20,21,22,-12,23,-10,24,-8,25,26,-15,14,-26,16,13,-25,7,-20,5,18,3,-19,1,-22,11,-23,9,-24,-21, signs 10011100011011100001101000
candidate -1,-2,3,-4,-5,6,7,-8,9,10,11,-12,-13,14,-15,16,-17,-18,19,20,-16,21,-14,22,23,-3,24,-11,-6,25,-10,-7,26,-9,8,-26,-25,5,12,1,-22,-19,18,-23,2,-24,4,17,-20,15,-21,13, signs 01000001111110011001010100
candidate -1,-2,3,-4,5,-6,7,-8,9,10,-11,12,-13,14,-15,16,-17,-18,19,20,-16,21,-14,22,23,-3,24,25,-12,-5,-10,-7,26,-9,8,-26,6,11,-25,1,-22,-19,18,-23,2,-24,4,17,-20,15,-21,13, signs 01000001111110011001010100
candidate 1,-2,-3,-4,5,-6,7,-8,9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,23,-1,24,25,-12,-5,-10,-7,26,-9,8,-26,6,11,4,13,-25,3,14,-21,16,-20,2,-24,-22,-19,18,-23, signs 01000001111111001000110010
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,-12,13,-14,15,-16,17,-18,19,-17,20,-15,21,22,23,-1,24,-13,-4,25,-10,-7,26,-9,8,-26,6,11,-25,5,12,3,14,-21,16,-20,2,-24,-22,-19,18,-23, signs 01000001111111001000110010
candidate 1,2,-3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-1,-12,22,23,24,-2,25,-10,-5,26,-7,8,-26,6,9,4,-23,16,-20,18,-19,-21,15,-24,3,-25,11,-22,13, signs 00100011110110101110100101
candidate 1,2,-3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-1,-12,22,23,24,-2,25,-10,-5,26,-7,8,-26,6,9,4,-23,-21,15,18,-19,16,-20,-24,3,-25,11,-22,13, signs 00100011110110101110100101
candidate -1,2,-3,4,5,-6,7,-8,9,-10,11,-12,-13,-14,15,-16,17,-18,19,-17,20,-15,-2,-11,21,-5,22,-7,23,-9,-4,24,25,26,14,1,12,-25,18,-19,-24,-21,6,-22,8,-23,10,3,16,-20,-26,13, signs 10010110011011001110101010
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,-15,21,22,23,-1,24,-13,-4,25,-6,-11,26,-9,8,-26,10,7,-25,5,12,3,14,-21,16,-20,2,-24,-22,-19,18,-23, signs 01000111100111001000110010
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,-18,19,-13,20,-11,21,22,-2,23,-8,24,-6,25,-4,-15,26,-17,12,-20,10,1,-22,3,-23,9,-24,7,-25,5,14,-19,18,-26,16,-21, signs 00110011010011001110010101
candidate 1,2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,-16,-17,-18,-10,19,-8,-1,-6,20,-4,21,-2,22,23,-15,24,25,-12,26,14,-24,16,-23,-20,5,-21,3,-22,17,-25,13,-26,11,18,9,-19,7, signs 01001110011101001001010101
candidate 1,-2,3,-4,-5,-6,7,8,-9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,20,21,22,-7,23,-1,24,-3,-14,25,-8,-13,26,-11,10,-26,12,9,-25,-22,6,-23,2,-24,4,15,-21,-19,18,-20,16,5, signs 01101100000111011001001001
candidate 1,-2,3,-4,-5,-6,7,8,-9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,20,21,22,-7,23,-1,24,-3,-14,25,-8,-13,26,-11,10,-26,12,9,-25,-22,6,-23,2,-24,4,-20,16,-19,18,15,-21,5, signs 01101100000111011001001001
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,22,23,-8,-1,-6,-13,24,-11,25,-3,26,-5,12,-24,10,-25,4,-26,2,9,-23,15,-21,-19,18,-20,16,-22,14,7, signs 00011110010011011001010010
candidate 1,-2,3,-4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-7,23,-1,24,-3,-14,25,-12,-9,26,-11,10,-26,8,13,-25,-22,6,-23,2,-24,4,15,-21,-19,18,-20,16,5, signs 01101101100001011001001001
candidate 1,-2,3,-4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-7,23,-1,24,-3,-14,25,-12,-9,26,-11,10,-26,8,13,-25,-22,6,-23,2,-24,4,-20,16,-19,18,15,-21,5, signs 01101101100001011001001001
candidate 1,-2,3,-4,-5,-6,7,8,-9,10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,22,-7,23,-1,24,-3,-8,25,-10,-13,26,-11,12,-26,14,9,-25,-22,6,-23,2,-24,4,15,-21,-19,18,-20,16,5, signs 01101101000011011001001010
candidate 1,-2,3,-4,-5,-6,7,8,-9,10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,22,-7,23,-1,24,-3,-8,25,-10,-13,26,-11,12,-26,14,9,-25,-22,6,-23,2,-24,4,-20,16,-19,18,15,-21,5, signs 01101101000011011001001010
candidate -1,2,-3,4,-5,6,-7,-8,9,10,-11,-12,13,-14,15,-16,17,-18,19,-17,-6,20,-2,21,-4,22,-10,23,24,-13,25,-15,26,-9,8,-26,-23,11,-22,3,-21,1,-20,7,16,-25,14,-24,12,-19,18,5, signs 00111000011100111001010011
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,-17,-18,-10,19,-4,20,21,-1,22,-3,-6,23,-8,24,25,-13,26,-15,14,-26,16,-25,12,17,-24,11,18,9,-23,7,-19,5,-20,-22,2,-21, signs 00101110011101100010010000
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,-17,-18,-10,19,-4,-1,20,-3,21,22,-6,23,-8,24,25,-13,26,-15,14,-26,16,-25,12,17,-24,11,18,9,-23,7,-22,5,-19,-21,2,-20, signs 01100110011101100000110000
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,-17,-18,-10,19,-4,20,21,-1,22,-3,-6,23,-8,24,25,-13,26,-15,14,-26,16,-25,12,17,-24,11,18,9,-19,7,-23,5,-20,-22,2,-21, signs 00101100011101100000011000
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,-18,-12,-5,19,20,21,-1,22,23,-4,-7,24,-9,-14,25,-16,26,18,13,8,-24,10,15,-25,17,-26,11,6,-19,-23,3,-20,-22,2,-21, signs 00010110010100110100011101
candidate 1,-2,3,-4,5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,-18,-12,19,20,-5,21,-1,22,-3,-6,23,24,-9,-14,25,-16,26,18,13,8,-24,10,15,-25,17,-26,11,-19,7,-23,-20,4,-22,2,-21, signs 00110100010100110100011101
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,-18,-12,-5,19,20,21,-1,22,23,-4,-7,24,-9,-16,25,-14,26,8,-24,10,17,-25,15,-26,13,18,11,6,-19,-23,3,-20,-22,2,-21, signs 00010110010111001000011101
candidate 1,-2,3,-4,5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,-18,-12,19,20,-5,21,-1,22,-3,-6,23,24,-9,-16,25,-14,26,8,-24,10,17,-25,15,-26,13,18,11,-19,7,-23,-20,4,-22,2,-21, signs 00110100010111001000011101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,-10,-3,20,21,-6,-13,22,23,-16,24,25,26,-8,-1,-21,5,12,-22,14,-25,18,-19,-24,15,-23,11,4,-20,2,9,-26,7, signs 00010110001011001110101010
candidate 1,-2,3,-4,-5,-6,7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-7,23,-1,24,-3,-8,25,-14,-9,26,-11,12,-26,10,13,-25,-22,6,-23,2,-24,4,15,-21,-19,18,-20,16,5, signs 01101101110000011001001010
candidate 1,-2,3,-4,-5,-6,7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-7,23,-1,24,-3,-8,25,-14,-9,26,-11,12,-26,10,13,-25,-22,6,-23,2,-24,4,-20,16,-19,18,15,-21,5, signs 01101101110000011001001010
candidate -1,-2,3,-4,-5,6,-7,8,-9,10,11,-12,13,-14,15,16,-17,-18,19,20,-10,21,-8,22,23,-3,24,25,-6,-11,-16,-13,26,-15,14,-26,12,5,-25,1,-22,-19,18,-23,2,-24,4,17,-20,9,-21,7, signs 01001110010001111001010100
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,-18,19,-7,20,-5,21,22,23,-1,24,-3,-10,25,-16,-11,26,-13,14,-26,12,15,-25,9,4,-21,6,-20,8,17,2,-24,-22,-19,18,-23, signs 01110011000011110000110001
candidate 1,-2,-3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,15,-16,-17,18,19,20,-14,21,-12,-1,-10,-15,22,23,-18,-7,24,-5,25,26,2,9,16,-22,-20,-25,4,-24,6,-19,-23,17,8,3,-26,13,-21,11, signs 01011001011001010101001010
candidate 1,-2,3,4,-5,-6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,-18,19,-13,-4,-1,20,-3,21,-15,22,-17,23,24,-8,25,26,-11,10,-26,6,-21,14,-22,16,-23,18,-19,-24,7,-25,9,12,5,2,-20, signs 01101101100011001110010101
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,13,-14,15,-16,-17,-18,19,-7,20,-5,21,22,23,-1,24,-3,-10,25,-12,-15,26,-13,14,-26,16,11,-25,9,4,-21,6,-20,8,17,2,-24,-22,-19,18,-23, signs 01110011001111000000110001
candidate 1,-2,3,-4,5,-6,7,-8,-9,-10,11,-12,13,14,-15,16,-17,-18,19,-7,20,-5,21,22,23,-1,24,-3,-16,25,-14,-11,26,-13,12,-26,10,15,-25,9,4,-21,6,-20,8,17,2,-24,-22,-19,18,-23, signs 01110011000111100000110010
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,-18,19,-7,20,-5,21,22,23,-1,24,-3,-16,25,-14,-9,26,-11,12,-26,10,13,-25,15,4,-21,6,-20,8,17,2,-24,-22,-19,18,-23, signs 01110011001111000000110001
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,-17,-18,-10,19,-8,-1,20,-3,21,-15,22,-13,23,24,-4,25,-6,26,12,17,2,-20,-25,5,-24,-21,16,-22,14,-23,-26,11,18,9,-19,7, signs 01100110011110010000101010
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,-12,13,-14,15,16,-17,-18,19,-7,20,-5,21,22,23,-1,24,-3,-16,25,-10,-15,26,-13,12,-26,14,11,-25,9,4,-21,6,-20,8,17,2,-24,-22,-19,18,-23, signs 01110011011110000000110010
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,-18,19,-7,20,-5,21,22,23,-1,24,-3,-16,25,-10,-13,26,-11,12,-26,14,9,-25,15,4,-21,6,-20,8,17,2,-24,-22,-19,18,-23, signs 01110011111100000000110001
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,-1,22,-3,23,-5,24,-11,25,-7,26,-9,8,-26,6,-23,4,-24,10,-25,16,-20,14,-21,2,-22,12,-19,18,13, signs 01110001101011001000100100
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,-1,22,-3,23,-5,24,-11,25,-9,26,-7,6,-26,8,-23,4,-24,10,-25,16,-20,14,-21,2,-22,12,-19,18,13, signs 01110110001011001000100100
candidate -1,-2,3,-4,5,-6,7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-3,-8,24,-10,25,-12,-5,26,-7,-24,9,2,-23,16,-20,18,-19,-21,15,-22,1,-25,11,6,-26,4,13, signs 10000111100110101110101010
candidate -1,-2,3,-4,5,-6,7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-3,-8,24,-10,25,-12,-5,26,-7,-24,9,2,-23,-21,15,18,-19,16,-20,-22,1,-25,11,6,-26,4,13, signs 10000111100110101110101010
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-9,24,-11,25,-13,-2,-7,26,-5,4,-26,6,3,-22,15,-21,-19,18,-20,16,-25,12,1,8,-23,10,-24, signs 10000110011100011001011001
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-9,24,-11,25,-13,-2,-7,26,-5,4,-26,6,3,-22,-20,16,-19,18,15,-21,-25,12,1,8,-23,10,-24, signs 10000110011100011001011001
candidate 1,-2,3,-4,5,-6,7,-8,9,10,-11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-5,24,-7,-10,-3,25,-1,26,-9,8,-26,2,-25,4,11,-22,13,16,-20,18,-19,-21,15,12,-23,6,-24, signs 11000111100100101110101010
candidate 1,-2,3,-4,5,-6,7,-8,9,10,-11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-5,24,-7,-10,-3,25,-1,26,-9,8,-26,2,-25,4,11,-22,13,-21,15,18,-19,16,-20,12,-23,6,-24, signs 11000111100100101110101010
candidate 1,-2,3,-4,5,-6,7,-8,9,10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,22,23,-12,-5,24,-7,-10,-3,25,-1,26,-9,8,-26,2,-25,4,11,14,-22,16,-20,18,-19,-21,15,-23,13,6,-24, signs 11000111100010101110101010
candidate 1,-2,3,-4,5,-6,7,-8,9,10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,22,23,-12,-5,24,-7,-10,-3,25,-1,26,-9,8,-26,2,-25,4,11,-23,13,-21,15,18,-19,16,-20,14,-22,6,-24, signs 11000111100010101110101010
candidate -1,-2,3,-4,5,6,-7,-8,9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-9,24,-11,25,-13,-6,-3,26,-5,4,-26,2,7,-22,15,-21,-19,18,-20,16,-25,12,1,8,-23,10,-24, signs 11100000011100011001011001
candidate -1,-2,3,-4,5,6,-7,-8,9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-9,24,-11,25,-13,-6,-3,26,-5,4,-26,2,7,-22,-20,16,-19,18,15,-21,-25,12,1,8,-23,10,-24, signs 11100000011100011001011001
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,15,-16,17,-18,19,-17,20,-15,-4,-9,21,22,-12,-1,23,24,-14,25,-6,26,8,-21,10,3,-24,13,-25,-19,18,-20,16,5,-26,7,-22,11,2,-23, signs 10001000111001011001001101
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,15,-16,17,-18,19,-17,20,-15,-4,-9,21,22,-12,-1,23,24,-14,25,-6,26,8,-21,10,3,-24,13,-25,-20,16,-19,18,5,-26,7,-22,11,2,-23, signs 10001000111001011001001101
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-4,-7,23,24,-10,-1,25,26,-12,-5,6,-23,8,3,-22,15,-21,-19,18,-20,16,13,-26,11,-24,9,2,-25, signs 10000011100110011001010011
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-4,-9,23,24,-12,-1,25,-13,-6,26,8,-23,10,3,-22,15,-21,-19,18,-20,16,5,-26,7,-24,11,2,-25, signs 10001000111010011001010011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-4,-7,23,24,-10,-1,25,26,-12,-5,6,-23,8,3,-22,-20,16,-19,18,15,-21,13,-26,11,-24,9,2,-25, signs 10000011100110011001010011
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-4,-9,23,24,-12,-1,25,-13,-6,26,8,-23,10,3,-22,-20,16,-19,18,15,-21,5,-26,7,-24,11,2,-25, signs 10001000111010011001010011
candidate -1,2,3,-4,5,-6,7,-8,9,-10,-11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-14,-3,22,-7,23,-9,-2,-13,24,25,26,-5,6,-23,8,-22,4,-26,10,1,12,-24,16,-20,18,-19,-21,15,-25,11, signs 01000011011010101110110011
candidate -1,2,3,-4,5,-6,7,-8,9,-10,-11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-14,-3,22,-7,23,-9,-2,-13,24,25,26,-5,6,-23,8,-22,4,-26,10,1,12,-24,-21,15,18,-19,16,-20,-25,11, signs 01000011011010101110110011
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,-11,12,13,-14,15,-16,17,-18,19,-17,20,-15,-4,-9,21,22,-12,23,24,-1,25,-13,26,-7,6,-19,18,-20,16,5,8,-21,10,3,14,-26,-22,11,-23,-25,2,-24, signs 11001000111010011001001101
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,-11,12,13,-14,15,-16,17,-18,19,-17,20,-15,-4,-9,21,22,-12,23,24,-1,25,-13,26,-7,6,-20,16,-19,18,5,8,-21,10,3,14,-26,-22,11,-23,-25,2,-24, signs 11001000111010011001001101
candidate -1,2,3,-4,5,-6,7,-8,-9,-10,11,-12,13,-14,-15,16,17,-18,-16,19,20,-13,21,-3,22,-5,23,-7,-2,-11,24,25,26,-17,18,-26,-19,15,8,1,10,-24,12,-21,4,-22,6,-23,14,-20,-25,9, signs 01011001101100110010101010
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,-11,-12,13,14,-15,16,17,-18,-16,19,-14,20,-4,21,-6,22,-8,23,-2,24,25,-13,26,-17,18,15,-19,-26,12,-25,-20,11,-24,3,-23,1,10,5,-21,7,-22,9, signs 01101100101110010001011001
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,-11,12,13,-14,15,16,-17,-18,19,-15,20,-13,-4,21,-6,22,-8,23,-2,24,-12,25,-16,26,18,-19,-26,17,-25,-20,14,11,-24,3,-23,1,10,5,-21,7,-22,9, signs 01101100101101100001011001
candidate 1,2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,-14,-15,-16,17,-18,-12,19,-10,20,-2,21,-4,22,-6,-1,-8,23,24,-17,25,26,14,9,-20,-24,16,-25,18,11,-19,13,-26,15,-23,3,-21,5,-22,7, signs 10110011100110010001011010
candidate 1,2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,-14,-15,-16,17,-18,-12,19,-10,20,-2,21,-4,22,-6,-1,-8,23,24,-17,25,26,14,9,-20,3,-21,5,-22,-24,16,-25,18,11,-19,13,-26,15,-23,7, signs 10110011100110010001011010
candidate -1,2,3,-4,5,6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-6,23,-8,24,25,-11,-2,-5,26,-3,4,-26,10,-25,12,1,-22,15,-21,-19,18,-20,16,7,-23,9,-24,13, signs 01110011000110011001010111
candidate -1,2,3,-4,5,6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-6,23,-8,24,25,-11,-2,-5,26,-3,4,-26,10,-25,12,1,-22,-20,16,-19,18,15,-21,7,-23,9,-24,13, signs 01110011000110011001010111
candidate -1,-2,3,-4,5,-6,7,-8,9,10,-11,12,-13,14,-15,16,-17,-18,19,20,-16,21,-14,22,23,-3,24,-5,-12,25,-10,-7,26,-9,8,-26,-25,11,6,1,-22,-19,18,-23,2,-24,4,17,-20,15,-21,13, signs 01001101110010011001010100
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,15,-16,17,-18,19,-17,20,-15,21,-1,22,23,24,-5,-14,25,-12,-7,26,-9,10,-26,8,11,-23,3,18,-19,2,-22,-25,13,6,-24,4,-20,16,-21, signs 01001100111100011111001101
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,-15,21,22,23,-1,24,25,-4,-13,-6,-11,26,-9,8,-26,10,7,12,5,-25,3,14,-21,16,-20,2,-24,-22,-19,18,-23, signs 01011111100001001000110010
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,-1,22,-3,23,-11,24,-5,25,-9,26,-7,6,-24,12,-21,14,-19,18,-20,16,13,4,-25,8,-26,10,-23,2,-22, signs 01101111000010011001001101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,-1,22,-3,23,-11,24,-5,25,-9,26,-7,6,-24,12,-21,14,-20,16,-19,18,13,4,-25,8,-26,10,-23,2,-22, signs 01101111000010011001001101
candidate 1,-2,-3,-4,5,-6,-7,8,9,-10,11,-12,-13,14,15,-16,17,-18,19,-17,20,-15,21,-1,22,23,24,-5,-14,25,-8,-11,26,-9,10,-26,12,7,-23,3,18,-19,2,-22,-25,13,6,-24,4,-20,16,-21, signs 01001111110000011111001101
candidate -1,2,3,-4,5,-6,-7,-8,9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-14,-9,-2,-5,22,23,24,-13,25,-11,26,-3,4,-22,6,1,8,-24,12,-25,16,-20,18,-19,-21,15,10,-26,-23,7, signs 00001110010010101110100101
candidate -1,2,3,-4,5,-6,-7,-8,9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-14,-9,-2,-5,22,23,24,-13,25,-11,26,-3,4,-22,6,1,8,-24,12,-25,-21,15,18,-19,16,-20,10,-26,-23,7, signs 00001110010010101110100101
candidate -1,2,3,-4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,-18,19,-17,20,-15,-8,21,-2,22,23,24,-6,-13,25,26,-10,-3,-22,1,-24,5,12,-25,14,7,-21,9,16,-20,18,-19,-26,11,4,-23, signs 00010110001011001110100101
candidate -1,2,3,-4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,-18,19,-17,20,-15,-8,21,-2,22,23,24,-6,-13,25,26,-10,-3,-22,1,-24,5,12,-25,14,7,-21,9,18,-19,16,-20,-26,11,4,-23, signs 00010110001011001110100101
candidate 1,-2,3,4,5,-6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-5,24,-1,-4,-11,25,-9,26,-3,2,7,-22,13,16,-20,18,-19,-21,15,8,-26,10,-25,12,-23,6,-24, signs 00010101001100101110101001
candidate 1,-2,3,4,5,-6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-5,24,-1,-4,-11,25,-9,26,-3,2,7,-22,13,-21,15,18,-19,16,-20,8,-26,10,-25,12,-23,6,-24, signs 00010101001100101110101001
candidate 1,-2,3,4,5,-6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-5,24,-1,-4,-11,25,-9,26,-3,2,7,16,-20,18,-19,-21,15,-22,13,8,-26,10,-25,12,-23,6,-24, signs 00010101001100101110101001
candidate 1,-2,3,4,5,-6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-5,24,-1,-4,-11,25,-9,26,-3,2,7,-21,15,18,-19,16,-20,-22,13,8,-26,10,-25,12,-23,6,-24, signs 00010101001100101110101001
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,-17,-18,-10,19,-8,20,-4,21,22,-1,23,-3,-6,24,25,-13,26,-15,14,-26,16,-25,12,17,-24,11,18,9,-19,7,-20,5,-21,-23,2,-22, signs 00101110011101100001001000
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,-17,-18,-10,19,-8,20,-4,-1,21,-3,22,23,-6,24,25,-13,26,-15,14,-26,16,-25,12,17,-24,11,18,9,-19,7,-23,5,-20,-22,2,-21, signs 01100110011101100000011000
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-8,23,24,-1,25,-3,-10,26,-12,-5,6,13,16,-20,18,-19,-21,15,-26,11,4,7,-22,9,-23,-25,2,-24, signs 00110000111000101110110010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-8,23,24,-1,25,-3,-10,26,-12,-5,6,13,-21,15,18,-19,16,-20,-26,11,4,7,-22,9,-23,-25,2,-24, signs 00110000111000101110110010
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-4,24,-6,-11,-2,25,-8,26,10,1,-25,3,-23,13,16,-20,18,-19,-21,15,-22,5,-24,7,-26,9, signs 10001101110000101110101010
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-4,24,-6,-11,-2,25,-8,26,10,1,-25,3,-23,13,-21,15,18,-19,16,-20,-22,5,-24,7,-26,9, signs 10001101110000101110101010
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-4,24,-6,25,-8,26,-2,-11,-22,15,-21,-19,18,-20,16,13,-23,3,-26,1,10,5,-24,7,-25,9, signs 01101100101010011001010011
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-4,24,-6,25,-8,26,-2,-11,-22,-20,16,-19,18,15,-21,13,-23,3,-26,1,10,5,-24,7,-25,9, signs 01101100101010011001010011
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,-1,-8,24,25,-3,26,-5,4,-26,6,-25,2,7,-24,11,-22,15,-21,-19,18,-20,16,13,-23,9, signs 01011001100010011001010000
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,-1,-8,24,25,-3,26,-5,4,-26,6,-25,2,7,-24,11,-22,-20,16,-19,18,15,-21,13,-23,9, signs 01011001100010011001010000
candidate -1,2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,24,-2,-7,25,-3,26,-5,4,-26,6,-25,-24,1,8,11,-22,15,-21,-19,18,-20,16,13,-23,9, signs 10011010100010011001010000
candidate -1,2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,24,-2,-7,25,-3,26,-5,4,-26,6,-25,-24,1,8,11,-22,-20,16,-19,18,15,-21,13,-23,9, signs 10011010100010011001010000
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,-1,24,-9,-4,25,26,-7,6,-26,2,11,-22,15,-21,-19,18,-20,16,13,-23,3,-25,5,8,-24, signs 00100111100010011001010010
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,-1,24,-9,-4,25,26,-7,6,-26,2,11,-22,-20,16,-19,18,15,-21,13,-23,3,-25,5,8,-24, signs 00100111100010011001010010
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-14,-9,-4,22,23,-1,24,-3,25,-7,26,-13,12,-26,8,-25,6,11,16,-20,18,-19,-21,15,10,5,-22,-24,2,-23, signs 00101011010110101110100110
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-14,-9,-4,22,23,-1,24,-3,25,-7,26,-13,12,-26,8,-25,6,11,-21,15,18,-19,16,-20,10,5,-22,-24,2,-23, signs 00101011010110101110100110
candidate 1,2,-3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,24,-2,25,-4,26,-6,-1,8,11,-22,15,-21,-19,18,-20,16,13,-23,9,-24,3,-25,5,-26,7, signs 10110010100010011001010101
candidate 1,2,-3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,24,-2,25,-4,26,-6,-1,8,11,-22,-20,16,-19,18,15,-21,13,-23,9,-24,3,-25,5,-26,7, signs 10110010100010011001010101
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-8,24,-2,25,-4,26,-6,-1,-24,9,-23,11,-22,15,-21,-19,18,-20,16,13,10,3,-25,5,-26,7, signs 10110010010010011001010101
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-8,24,-2,25,-4,26,-6,-1,-24,9,-23,11,-22,-20,16,-19,18,15,-21,13,10,3,-25,5,-26,7, signs 10110010010010011001010101
candidate 1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-10,23,-8,24,-2,25,-4,26,-6,-1,-24,9,12,15,-21,-19,18,-20,16,13,-22,11,-23,3,-25,5,-26,7, signs 10110010001010011001010101
candidate 1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-10,23,-8,24,-2,25,-4,26,-6,-1,-24,9,12,-20,16,-19,18,15,-21,13,-22,11,-23,3,-25,5,-26,7, signs 10110010001010011001010101
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-8,24,-2,25,-4,26,-6,-1,-24,3,-25,5,-26,9,-23,11,-22,15,-21,-19,18,-20,16,13,10,7, signs 10110010010010011001010101
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-8,24,-2,25,-4,26,-6,-1,-24,3,-25,5,-26,9,-23,11,-22,-20,16,-19,18,15,-21,13,10,7, signs 10110010010010011001010101
candidate 1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-10,23,-8,24,-2,25,-4,26,-6,-1,-24,3,-25,5,-26,9,12,15,-21,-19,18,-20,16,13,-22,11,-23,7, signs 10110010001010011001010101
candidate 1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-10,23,-8,24,-2,25,-4,26,-6,-1,-24,3,-25,5,-26,9,12,-20,16,-19,18,15,-21,13,-22,11,-23,7, signs 10110010001010011001010101
candidate 1,-2,3,4,5,6,-7,-8,9,-10,-11,-12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,-9,22,-5,23,-3,24,-1,-4,25,-6,26,10,-21,14,-20,16,11,-26,-22,8,13,18,-19,12,7,-25,-23,2,-24, signs 11010110001100011111000111
candidate 1,-2,3,4,-5,6,7,-8,9,-10,-11,-12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,-9,22,23,-6,-3,24,-1,-4,-7,25,26,10,-21,14,-20,16,11,-26,-22,8,13,18,-19,12,-25,-23,5,2,-24, signs 11011010001100011111000111
candidate -1,2,-3,4,-5,6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-10,23,-6,24,-4,25,-2,-7,-12,26,16,-20,18,-19,-21,15,-22,9,-23,11,-26,13,8,1,-25,3,-24,5, signs 00110011100110101110101010
candidate -1,2,-3,4,-5,6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-10,23,-6,24,-4,25,-2,-7,-12,26,-21,15,18,-19,16,-20,-22,9,-23,11,-26,13,8,1,-25,3,-24,5, signs 00110011100110101110101010
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,-5,24,-1,25,-3,-6,26,8,11,-22,15,-21,-19,18,-20,16,13,-23,9,-26,7,4,-24,2,-25, signs 10001000100010011001010011
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,-5,24,-1,25,-3,-6,26,8,11,-22,-20,16,-19,18,15,-21,13,-23,9,-26,7,4,-24,2,-25, signs 10001000100010011001010011
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-8,-3,23,-1,24,-5,-12,25,-10,26,4,-24,6,13,-25,11,-26,9,16,-20,18,-19,-21,15,-22,7,2,-23, signs 11011010001100101110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-8,-3,23,-1,24,-5,-12,25,-10,26,4,-24,6,13,-25,11,-26,9,-21,15,18,-19,16,-20,-22,7,2,-23, signs 11011010001100101110101010
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,-7,22,-3,23,-1,24,-5,25,-11,26,-9,8,-26,10,-22,2,-23,4,-25,12,-21,14,-19,18,-20,16,13,6,-24, signs 11001100011010011001001101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,-7,22,-3,23,-1,24,-5,25,-11,26,-9,8,-26,10,-22,2,-23,4,-25,12,-21,14,-20,16,-19,18,13,6,-24, signs 11001100011010011001001101
candidate 1,-2,3,4,-5,6,7,-8,9,-10,-11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,22,-13,-6,-3,23,-1,24,25,-4,-7,26,-9,10,15,-21,-19,18,-20,16,11,8,-26,14,-22,12,5,-25,-23,2,-24, signs 10011010001100011001000111
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,-13,-14,15,-16,17,-18,19,-17,20,-15,-6,21,22,-3,23,-1,24,-5,-8,25,26,-11,12,-19,18,13,10,-26,16,-20,14,9,-25,7,-21,-24,4,-22,2,-23, signs 11001011000011001000001111
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,11,-12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-6,-3,23,-1,-4,-7,24,25,26,-11,12,-19,18,13,10,-26,16,-20,14,9,-25,-21,8,-24,-22,5,2,-23, signs 11011010000011001000001111
candidate 1,-2,3,4,-5,6,7,-8,9,-10,-11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,22,-13,-6,-3,23,-1,24,25,-4,-7,26,-9,10,-20,16,-19,18,15,-21,11,8,-26,14,-22,12,5,-25,-23,2,-24, signs 10011010001100011001000111
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-8,-3,23,-1,24,-5,-10,25,-12,26,-22,15,-21,-19,18,-20,16,9,4,-24,6,11,-25,13,-26,7,2,-23, signs 11011010110010011001011010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-8,-3,23,-1,24,-5,-10,25,-12,26,-22,-20,16,-19,18,15,-21,9,4,-24,6,11,-25,13,-26,7,2,-23, signs 11011010110010011001011010
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,-7,22,-3,23,-1,24,-5,25,-9,26,-11,10,-26,8,-22,2,-23,4,-25,12,-21,14,-19,18,-20,16,13,6,-24, signs 11001101100010011001001101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,-7,22,-3,23,-1,24,-5,25,-9,26,-11,10,-26,8,-22,2,-23,4,-25,12,-21,14,-20,16,-19,18,13,6,-24, signs 11001101100010011001001101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,-5,23,-1,24,-7,25,-9,26,-3,4,11,-22,15,-21,-19,18,-20,16,13,6,-24,8,-25,10,-26,2,-23, signs 11000110010010011001011010
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,-5,23,-1,24,-7,25,-9,26,-3,4,11,-22,-20,16,-19,18,15,-21,13,6,-24,8,-25,10,-26,2,-23, signs 11000110010010011001011010
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-6,23,-4,24,-2,-13,-8,25,-10,26,12,3,-24,1,-22,15,-21,-19,18,-20,16,7,-25,9,-26,11,-23,5, signs 10010010011110011001010010
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-6,23,-4,24,-2,-13,-8,25,-10,26,12,3,-24,1,-22,-20,16,-19,18,15,-21,7,-25,9,-26,11,-23,5, signs 10010010011110011001010010
candidate 1,-2,-3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,15,-16,17,-18,19,-17,20,-15,21,22,-10,23,-8,-1,24,25,-14,26,-12,-5,4,13,-26,-20,16,-21,-25,3,6,11,18,-19,-22,9,-23,7,2,-24, signs 01011101100001011111001010
candidate -1,2,-3,4,-5,6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-10,22,-6,23,-4,24,-2,-7,-12,25,-14,26,16,-20,18,-19,-21,15,-26,9,-22,11,-25,13,8,1,-24,3,-23,5, signs 00110011100110101110110100
candidate -1,2,-3,4,-5,6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-10,22,-6,23,-4,24,-2,-7,-12,25,-14,26,-21,15,18,-19,16,-20,-26,9,-22,11,-25,13,8,1,-24,3,-23,5, signs 00110011100110101110110100
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,24,-8,-3,25,-1,-10,26,-12,-5,6,-23,16,-20,18,-19,-21,15,-22,13,-26,11,4,7,-24,9,2,-25, signs 00110000111000101110101100
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,24,-8,-3,25,-1,-10,26,-12,-5,6,-23,-21,15,18,-19,16,-20,-22,13,-26,11,4,7,-24,9,2,-25, signs 00110000111000101110101100
candidate 1,-2,-3,4,5,6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,-5,23,-1,-6,24,-8,25,-4,26,2,7,-24,9,12,15,-21,-19,18,-20,16,13,10,-22,-25,3,-26,-23, signs 01011011010010011001010010
candidate 1,-2,-3,4,5,6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,-5,23,-1,-6,24,-8,25,-4,26,2,7,-24,9,12,-20,16,-19,18,15,-21,13,10,-22,-25,3,-26,-23, signs 01011011010010011001010010
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,-5,23,-1,24,-7,25,-9,26,-3,4,13,16,-20,18,-19,-21,15,-22,11,6,-24,8,-25,10,-26,2,-23, signs 00111001101000101110100101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,-5,23,-1,24,-7,25,-9,26,-3,4,13,-21,15,18,-19,16,-20,-22,11,6,-24,8,-25,10,-26,2,-23, signs 00111001101000101110100101
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-14,-9,22,-3,23,-1,-4,24,25,-7,26,-13,12,-26,8,-25,6,11,16,-20,18,-19,-21,15,10,5,-24,-22,2,-23, signs 00101011010110101110110010
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-14,-9,22,-3,23,-1,-4,24,25,-7,26,-13,12,-26,8,-25,6,11,-21,15,18,-19,16,-20,10,5,-24,-22,2,-23, signs 00101011010110101110110010
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-10,23,24,-3,25,-1,-4,26,-6,-11,-22,9,-23,5,-26,7,12,15,-21,-19,18,-20,16,13,8,-24,2,-25, signs 00101101101010011001001100
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-10,23,24,-3,25,-1,-4,26,-6,-11,-22,9,-23,5,-26,7,12,-20,16,-19,18,15,-21,13,8,-24,2,-25, signs 00101101101010011001001100
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,-5,24,-1,25,-3,-6,26,8,13,16,-20,18,-19,-21,15,-22,11,-23,9,-26,7,4,-24,2,-25, signs 01110111011000101110101100
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,-5,24,-1,25,-3,-6,26,8,13,-21,15,18,-19,16,-20,-22,11,-23,9,-26,7,4,-24,2,-25, signs 01110111011000101110101100
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,-5,24,-1,25,-3,-6,26,8,11,-23,13,16,-20,18,-19,-21,15,-22,9,-26,7,4,-24,2,-25, signs 01110111011000101110101100
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,-5,24,-1,25,-3,-6,26,8,11,-23,13,-21,15,18,-19,16,-20,-22,9,-26,7,4,-24,2,-25, signs 01110111011000101110101100
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,15,-16,17,-18,19,-17,20,-15,-12,21,-10,22,-8,23,-2,24,-4,25,-14,26,16,-20,18,-19,-26,13,-21,11,6,1,-23,3,-24,5,-25,9,-22,7, signs 00110110010011001110001011
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,15,-16,17,-18,19,-17,20,-15,-12,21,-10,22,-8,23,-2,24,-4,25,-14,26,18,-19,16,-20,-26,13,-21,11,6,1,-23,3,-24,5,-25,9,-22,7, signs 00110110010011001110001011
candidate 1,-2,3,4,-5,6,7,-8,9,-10,-11,-12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,-9,22,-7,23,-3,24,-1,-4,25,-6,26,10,-21,14,-20,16,11,-26,-22,8,13,18,-19,12,-23,-25,5,2,-24, signs 11011010001100011111001101
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,-18,-14,19,20,-11,-8,21,-6,22,-4,23,-2,24,25,-9,-16,26,18,13,-19,15,-26,17,12,-20,10,-25,-21,7,-24,1,-23,3,-22,5, signs 11001100110001100000010111
candidate -1,2,-3,-4,5,6,-7,-8,-9,10,11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-13,-10,-5,24,25,-2,26,-6,-11,12,7,-26,1,-25,3,8,-23,16,-20,18,-19,-21,15,-22,9,4,-24, signs 00101001010000101110101010
candidate -1,2,-3,-4,5,6,-7,-8,-9,10,11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-13,-10,-5,24,25,-2,26,-6,-11,12,7,-26,1,-25,3,8,-23,-21,15,18,-19,16,-20,-22,9,4,-24, signs 00101001010000101110101010
candidate 1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-10,23,-8,24,-2,25,-4,26,-6,-1,-24,3,-25,5,-26,11,-22,13,16,-20,18,-19,-21,15,12,9,-23,7, signs 01001101100100101110101010
candidate 1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-10,23,-8,24,-2,25,-4,26,-6,-1,-24,3,-25,5,-26,11,-22,13,-21,15,18,-19,16,-20,12,9,-23,7, signs 01001101100100101110101010
candidate 1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-10,23,-8,24,-2,25,-4,26,-6,-1,-24,3,-25,5,-26,9,-23,11,-22,13,16,-20,18,-19,-21,15,12,7, signs 01001101100100101110101010
candidate 1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-10,23,-8,24,-2,25,-4,26,-6,-1,-24,3,-25,5,-26,9,-23,11,-22,13,-21,15,18,-19,16,-20,12,7, signs 01001101100100101110101010
candidate 1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-10,23,-8,24,-2,25,-4,26,-6,-1,-24,11,-22,13,16,-20,18,-19,-21,15,12,9,-23,3,-25,5,-26,7, signs 01001101100100101110101010
candidate 1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-10,23,-8,24,-2,25,-4,26,-6,-1,-24,11,-22,13,-21,15,18,-19,16,-20,12,9,-23,3,-25,5,-26,7, signs 01001101100100101110101010
candidate 1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-10,23,-8,24,-2,25,-4,26,-6,-1,-24,9,-23,11,-22,13,16,-20,18,-19,-21,15,12,3,-25,5,-26,7, signs 01001101100100101110101010
candidate 1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-10,23,-8,24,-2,25,-4,26,-6,-1,-24,9,-23,11,-22,13,-21,15,18,-19,16,-20,12,3,-25,5,-26,7, signs 01001101100100101110101010
candidate 1,2,-3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,24,-2,25,-4,26,-6,-1,8,13,16,-20,18,-19,-21,15,-22,11,-23,9,-24,3,-25,5,-26,7, signs 01001101011000101110101010
candidate 1,2,-3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,24,-2,25,-4,26,-6,-1,8,13,-21,15,18,-19,16,-20,-22,11,-23,9,-24,3,-25,5,-26,7, signs 01001101011000101110101010
candidate 1,2,-3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,24,-2,25,-4,26,-6,-1,8,11,-23,13,16,-20,18,-19,-21,15,-22,9,-24,3,-25,5,-26,7, signs 01001101011000101110101010
candidate 1,2,-3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,24,-2,25,-4,26,-6,-1,8,11,-23,13,-21,15,18,-19,16,-20,-22,9,-24,3,-25,5,-26,7, signs 01001101011000101110101010
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,-12,13,14,-15,16,17,-18,-16,19,-14,20,-10,21,-8,22,-2,23,-4,24,25,-13,26,-17,18,15,-19,-26,12,-25,-20,11,6,1,-22,3,-23,5,-24,9,-21,7, signs 11001001101110010001101001
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,13,-14,15,16,-17,-18,19,-15,20,-13,-10,21,-8,22,-2,23,-4,24,-12,25,-16,26,18,-19,-26,17,-25,-20,14,11,6,1,-22,3,-23,5,-24,9,-21,7, signs 11001001101101100001101001
candidate 1,-2,3,4,-5,6,7,-8,9,-10,-11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,22,-13,-6,23,-4,-1,24,-3,25,-7,26,-9,10,15,-21,-19,18,-20,16,11,8,-26,14,-22,12,5,-23,-25,2,-24, signs 10011010001100011001001101
candidate 1,-2,3,4,-5,6,7,-8,9,-10,-11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,22,-13,-6,23,-4,-1,24,-3,25,-7,26,-9,10,-20,16,-19,18,15,-21,11,8,-26,14,-22,12,5,-23,-25,2,-24, signs 10011010001100011001001101
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,-1,24,-9,-4,25,26,-7,6,-26,2,13,16,-20,18,-19,-21,15,-22,11,-23,3,-25,5,8,-24, signs 11011000011000101110101101
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,-1,24,-9,-4,25,26,-7,6,-26,2,13,-21,15,18,-19,16,-20,-22,11,-23,3,-25,5,8,-24, signs 11011000011000101110101101
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,-1,24,-9,-4,25,26,-7,6,-26,2,11,-23,13,16,-20,18,-19,-21,15,-22,3,-25,5,8,-24, signs 11011000011000101110101101
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,-1,24,-9,-4,25,26,-7,6,-26,2,11,-23,13,-21,15,18,-19,16,-20,-22,3,-25,5,8,-24, signs 11011000011000101110101101
candidate -1,2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,24,-2,-7,25,-3,26,-5,4,-26,6,-25,-24,1,8,13,16,-20,18,-19,-21,15,-22,11,-23,9, signs 01100101011000101110101111
candidate -1,2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,24,-2,-7,25,-3,26,-5,4,-26,6,-25,-24,1,8,13,-21,15,18,-19,16,-20,-22,11,-23,9, signs 01100101011000101110101111
candidate -1,2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,24,-2,-7,25,-3,26,-5,4,-26,6,-25,-24,1,8,11,-23,13,16,-20,18,-19,-21,15,-22,9, signs 01100101011000101110101111
candidate -1,2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,24,-2,-7,25,-3,26,-5,4,-26,6,-25,-24,1,8,11,-23,13,-21,15,18,-19,16,-20,-22,9, signs 01100101011000101110101111
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,-1,-8,24,25,-3,26,-5,4,-26,6,-25,2,7,-24,13,16,-20,18,-19,-21,15,-22,11,-23,9, signs 10100110011000101110101111
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,-1,-8,24,25,-3,26,-5,4,-26,6,-25,2,7,-24,13,-21,15,18,-19,16,-20,-22,11,-23,9, signs 10100110011000101110101111
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,-1,-8,24,25,-3,26,-5,4,-26,6,-25,2,7,-24,11,-23,13,16,-20,18,-19,-21,15,-22,9, signs 10100110011000101110101111
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,-1,-8,24,25,-3,26,-5,4,-26,6,-25,2,7,-24,11,-23,13,-21,15,18,-19,16,-20,-22,9, signs 10100110011000101110101111
candidate 1,-2,3,-4,5,6,7,-8,9,-10,-11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-5,24,-3,25,-9,-6,-1,26,-7,8,-25,10,-23,12,15,-21,-19,18,-20,16,13,-22,11,4,-24,2,-26, signs 10110011101010011001010101
candidate 1,-2,3,-4,5,6,7,-8,9,-10,-11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-5,24,-3,25,-9,-6,-1,26,-7,8,-25,10,-23,12,-20,16,-19,18,15,-21,13,-22,11,4,-24,2,-26, signs 10110011101010011001010101
candidate 1,-2,3,-4,5,6,7,-8,9,-10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,22,23,-12,-5,24,-3,25,-9,-6,-1,26,-7,8,-25,10,13,-23,15,-21,-19,18,-20,16,-22,14,11,4,-24,2,-26, signs 10110011101001011001010101
candidate 1,-2,3,-4,5,6,7,-8,9,-10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,22,23,-12,-5,24,-3,25,-9,-6,-1,26,-7,8,-25,10,-22,14,-20,16,-19,18,15,-21,13,-23,11,4,-24,2,-26, signs 10110011101001011001010101
candidate 1,-2,3,4,-5,-6,7,8,-9,10,-11,-12,-13,-14,15,16,-17,-18,19,20,-16,-7,21,-3,22,-1,-4,23,24,-15,-8,25,-10,26,12,-21,6,17,-20,-24,14,9,-25,11,-26,13,-23,-19,18,5,2,-22, signs 11011000110110111001010101
candidate 1,-2,3,4,-5,6,7,-8,-9,10,-11,-12,-13,14,-15,-16,17,-18,19,-17,-6,-3,20,-1,-4,-7,21,22,-10,23,24,25,-14,26,12,-24,8,-21,16,-19,18,15,-22,9,-23,11,-26,13,-25,5,2,-20, signs 11011010100111011001101001
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,-18,-14,19,20,21,-8,22,-4,23,-2,24,-6,-9,25,-11,-16,26,18,13,-19,15,-26,17,12,-20,10,-25,-21,7,-24,1,-23,3,-22,5, signs 11001110100001100000010111
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,-15,-16,17,-18,19,-13,-6,20,21,-3,22,-1,23,-5,-8,24,25,-11,26,-17,16,-26,12,-25,10,15,18,-19,14,9,-24,7,-20,-23,4,-21,2,-22, signs 11001011010010100000011101
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,11,-12,13,-14,-15,-16,17,-18,19,-13,20,21,-6,-3,22,-1,-4,-7,23,24,25,-11,26,-17,16,-26,12,-25,10,15,18,-19,14,9,-24,-20,8,-23,-21,5,2,-22, signs 11011010010010100000011101
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-10,-3,22,-1,-4,-11,23,24,-14,25,-8,26,6,13,-24,15,18,-19,16,-20,-25,7,-26,5,12,-23,-21,9,2,-22, signs 11010010101000101110011101
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,19,-13,20,21,-10,22,-4,23,24,-1,25,-9,-16,26,-18,-7,6,-19,14,-20,12,5,8,17,-26,15,-21,11,-22,3,-23,-25,2,-24, signs 11101000101110001101101100
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-10,-3,20,-1,-8,21,22,23,-14,24,-16,25,-6,26,4,17,-24,15,-23,13,18,11,-19,-22,-25,5,-26,-20,2,9,-21,7, signs 10001011000110011000110101
candidate -1,2,-3,-4,-5,6,-7,-8,-9,10,11,-12,13,14,15,-16,17,-18,-14,-11,-6,19,20,21,-2,22,23,24,-10,-15,25,-17,26,-13,12,7,-22,3,-21,1,-19,5,-24,9,16,-25,18,-26,8,-23,4,-20, signs 01110011010111011001100101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,-17,18,19,20,-10,21,-8,-3,22,-1,-6,23,-18,24,-12,25,-14,26,16,11,-20,9,-21,17,-26,15,-25,13,-24,-19,4,-22,2,7,-23,5, signs 10011100011110001011001101
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,11,-12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,-3,22,-1,-4,23,24,25,-8,-11,26,-9,10,-26,12,7,-25,-19,18,13,6,-24,16,-20,14,5,-23,-21,2,-22, signs 11010000001111001000011110
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-4,23,-2,24,-8,25,-10,26,-12,-7,-24,9,-25,11,-26,3,-23,1,6,15,-21,-19,18,-20,16,13,-22,5, signs 01101001001110011001011010
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-4,23,-2,24,-8,25,-10,26,-12,-7,-24,9,-25,11,-26,3,-23,1,6,-20,16,-19,18,15,-21,13,-22,5, signs 01101001001110011001011010
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-4,23,-2,24,-8,25,-10,26,-12,-7,-24,9,-25,11,-26,3,-23,1,6,13,-22,15,-21,-19,18,-20,16,5, signs 01101001001110011001011010
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-4,23,-2,24,-8,25,-10,26,-12,-7,-24,9,-25,11,-26,3,-23,1,6,13,-22,-20,16,-19,18,15,-21,5, signs 01101001001110011001011010
candidate 1,-2,3,-4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-8,-1,23,-9,24,-11,25,-5,26,-3,10,-24,12,-25,4,-26,6,13,16,-20,18,-19,-21,15,-22,7,2,-23, signs 10110010100100101110101101
candidate 1,-2,3,-4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-8,-1,23,-9,24,-11,25,-5,26,-3,10,-24,12,-25,4,-26,6,13,-21,15,18,-19,16,-20,-22,7,2,-23, signs 10110010100100101110101101
candidate 1,-2,3,-4,5,6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-6,-1,23,-9,24,-11,25,-5,26,-3,10,-24,12,-25,4,-26,2,-23,8,15,-21,-19,18,-20,16,13,-22,7, signs 10110010100110011001011101
candidate 1,-2,3,-4,5,6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-6,-1,23,-9,24,-11,25,-5,26,-3,10,-24,12,-25,4,-26,2,-23,8,-20,16,-19,18,15,-21,13,-22,7, signs 10110010100110011001011101
candidate 1,-2,3,-4,5,6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-6,-1,23,-9,24,-11,25,-5,26,-3,10,-24,12,-25,4,-26,2,-23,8,13,-22,15,-21,-19,18,-20,16,7, signs 10110010100110011001011101
candidate 1,-2,3,-4,5,6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-6,-1,23,-9,24,-11,25,-5,26,-3,10,-24,12,-25,4,-26,2,-23,8,13,-22,-20,16,-19,18,15,-21,7, signs 10110010100110011001011101
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,-3,22,-1,-4,23,24,25,-12,-7,26,-9,10,-26,8,11,-25,-19,18,13,6,-24,16,-20,14,5,-23,-21,2,-22, signs 11010011000011001000011110
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,15,-16,17,-18,19,-17,20,-15,-12,21,-4,22,-6,23,-8,24,-2,25,-14,26,16,-20,18,-19,-26,13,-21,11,-25,3,-24,1,10,5,-22,7,-23,9, signs 10010011010011001110010011
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,15,-16,17,-18,19,-17,20,-15,-12,21,-4,22,-6,23,-8,24,-2,25,-14,26,18,-19,16,-20,-26,13,-21,11,-25,3,-24,1,10,5,-22,7,-23,9, signs 10010011010011001110010011
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-4,24,-6,25,-8,26,-2,-11,-23,13,16,-20,18,-19,-21,15,-22,3,-26,1,10,5,-24,7,-25,9, signs 10010011010000101110101100
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-4,24,-6,25,-8,26,-2,-11,-23,13,-21,15,18,-19,16,-20,-22,3,-26,1,10,5,-24,7,-25,9, signs 10010011010000101110101100
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-4,24,-6,-11,-2,25,-8,26,10,1,-25,3,-22,15,-21,-19,18,-20,16,13,-23,5,-24,7,-26,9, signs 01110010001010011001010101
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-4,24,-6,-11,-2,25,-8,26,10,1,-25,3,-22,-20,16,-19,18,15,-21,13,-23,5,-24,7,-26,9, signs 01110010001010011001010101
candidate -1,2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,23,-4,24,-6,-9,-2,25,26,-7,8,1,-25,3,10,-22,12,15,-21,-19,18,-20,16,13,-23,5,-24,-26, signs 01110000110010011001010101
candidate -1,2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,23,-4,24,-6,-9,-2,25,26,-7,8,1,-25,3,10,-22,12,-20,16,-19,18,15,-21,13,-23,5,-24,-26, signs 01110000110010011001010101
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,-18,19,20,-16,21,-14,22,23,-11,-4,24,-6,-9,25,-1,26,-7,8,-25,-22,-19,18,-23,10,5,-24,3,12,17,-20,15,-21,13,2,-26, signs 10110000110010011001010101
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,-13,-14,15,-16,17,-18,19,-17,20,-15,-6,21,22,-1,23,-3,24,-5,-8,25,26,-11,12,-19,18,13,10,-26,16,-20,14,9,-25,7,-21,-24,4,-23,2,-22, signs 11001011000011001000010111
candidate -1,2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-11,-2,-5,24,-7,25,-9,26,-3,4,-26,10,-23,12,1,16,-20,18,-19,-21,15,6,-24,8,-25,-22,13, signs 10001001111000101110100100
candidate -1,2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-11,-2,-5,24,-7,25,-9,26,-3,4,-26,10,-23,12,1,-21,15,18,-19,16,-20,6,-24,8,-25,-22,13, signs 10001001111000101110100100
candidate -1,2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-11,-4,24,-6,-9,-2,25,26,-7,8,1,-25,3,-22,13,16,-20,18,-19,-21,15,12,-23,10,5,-24,-26, signs 10001111001100101110101010
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-4,24,-6,-11,-2,25,-8,26,10,1,-25,3,-22,13,16,-20,18,-19,-21,15,-23,5,-24,7,-26,9, signs 10001101110100101110101010
candidate -1,2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-11,-4,24,-6,-9,-2,25,26,-7,8,1,-25,3,-22,13,-21,15,18,-19,16,-20,12,-23,10,5,-24,-26, signs 10001111001100101110101010
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-4,24,-6,-11,-2,25,-8,26,10,1,-25,3,-22,13,-21,15,18,-19,16,-20,-23,5,-24,7,-26,9, signs 10001101110100101110101010
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-4,24,-6,-11,-2,25,-8,26,10,1,-25,3,16,-20,18,-19,-21,15,-22,13,-23,5,-24,7,-26,9, signs 10001101110100101110101010
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-4,24,-6,-11,-2,25,-8,26,10,1,-25,3,-21,15,18,-19,16,-20,-22,13,-23,5,-24,7,-26,9, signs 10001101110100101110101010
candidate -1,2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-11,-4,24,-6,-9,-2,25,26,-7,8,1,-25,3,12,-23,16,-20,18,-19,-21,15,-22,13,10,5,-24,-26, signs 10001111001100101110101010
candidate -1,2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-11,-4,24,-6,-9,-2,25,26,-7,8,1,-25,3,12,-23,-21,15,18,-19,16,-20,-22,13,10,5,-24,-26, signs 10001111001100101110101010
candidate -1,2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-4,24,-6,-9,-2,25,26,-7,8,1,-25,3,-23,11,-22,13,16,-20,18,-19,14,-21,10,5,-24,-26, signs 10001111001101001110101010
candidate -1,2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-4,24,-6,-9,-2,25,26,-7,8,1,-25,3,-23,11,-22,13,18,-19,16,-20,14,-21,10,5,-24,-26, signs 10001111001101001110101010
candidate -1,2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-4,24,-6,-9,-2,25,26,-7,8,1,-25,3,-23,11,14,-21,16,-20,18,-19,-22,13,10,5,-24,-26, signs 10001111001101001110101010
candidate -1,2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-4,24,-6,-9,-2,25,26,-7,8,1,-25,3,-23,11,14,-21,18,-19,16,-20,-22,13,10,5,-24,-26, signs 10001111001101001110101010
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-4,24,-6,25,-8,26,-2,-11,-23,15,-21,-19,18,-20,16,13,-22,3,-26,1,10,5,-24,7,-25,9, signs 01101100101110011001010011
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-4,24,-6,25,-8,26,-2,-11,-23,-20,16,-19,18,15,-21,13,-22,3,-26,1,10,5,-24,7,-25,9, signs 01101100101110011001010011
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-4,24,-6,25,-8,26,-2,-11,-23,13,-22,15,-21,-19,18,-20,16,3,-26,1,10,5,-24,7,-25,9, signs 01101100101110011001010011
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-4,24,-6,25,-8,26,-2,-11,-23,13,-22,-20,16,-19,18,15,-21,3,-26,1,10,5,-24,7,-25,9, signs 01101100101110011001010011
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,18,19,-15,20,-13,21,-11,22,-5,23,-7,24,-9,-2,25,-18,26,16,-20,14,-19,-26,17,-25,1,10,-22,4,-23,6,-24,8,3,12,-21, signs 11010011001101100001101010
candidate 1,2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,-14,-15,-16,17,-18,-12,19,-10,20,-8,21,-2,22,-4,23,-6,-1,24,-17,25,26,14,9,-20,-24,16,-25,18,11,-19,13,-26,15,-21,3,-22,5,-23,7, signs 10110011100110010001101010
candidate -1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,13,-14,15,-16,17,-18,19,-17,-12,20,-10,-3,21,-15,22,-13,23,24,25,-5,26,-7,-24,-21,2,11,-20,9,4,-25,6,-26,8,-23,14,-22,16,1,18,-19, signs 00011001011000111111001101
candidate 1,-2,3,-4,5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,-18,-12,-5,19,-3,20,-1,21,22,-6,23,24,-9,-14,25,-16,26,18,13,8,-24,10,15,-25,17,-26,11,-23,7,-22,-19,4,-21,2,-20, signs 00100110010100110100110101
candidate 1,-2,3,-4,5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,-18,-12,19,20,-5,21,-3,22,-1,-6,23,24,-9,-14,25,-16,26,18,13,8,-24,10,15,-25,17,-26,11,-19,7,-23,-20,4,-21,2,-22, signs 00110100010100110100101101
candidate 1,-2,3,-4,5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,-18,-12,-5,19,-3,20,-1,21,22,-6,23,24,-9,-16,25,-14,26,8,-24,10,17,-25,15,-26,13,18,11,-23,7,-22,-19,4,-21,2,-20, signs 00100110010111001000110101
candidate 1,-2,3,-4,5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,-18,-12,19,20,-5,21,-3,22,-1,-6,23,24,-9,-16,25,-14,26,8,-24,10,17,-25,15,-26,13,18,11,-19,7,-23,-20,4,-21,2,-22, signs 00110100010111001000101101
candidate 1,2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,-14,-7,19,20,-4,21,-2,-9,22,23,-12,24,25,-1,26,-17,16,5,-20,3,-21,-26,-24,11,-23,13,18,15,6,-19,8,-22,10,-25, signs 10011100110011000111001011
candidate -1,2,-3,4,-5,6,-7,-8,-9,10,11,12,-13,14,-15,-16,17,-18,19,-17,20,-11,-6,21,-4,22,-12,23,-14,24,-2,25,-10,26,8,3,-24,1,16,-20,18,-19,-25,9,-26,7,-21,5,-22,13,-23,15, signs 01101100100100101110101101
candidate -1,2,-3,4,-5,6,-7,-8,-9,10,11,12,-13,14,-15,-16,17,-18,19,-17,20,-11,-6,21,-4,22,-12,23,-14,24,-2,25,-10,26,8,3,-24,1,18,-19,16,-20,-25,9,-26,7,-21,5,-22,13,-23,15, signs 01101100100100101110101101
candidate -1,2,-3,4,-5,6,-7,-8,-9,10,11,12,-13,14,-15,-16,17,-18,19,-17,20,-11,-6,21,-4,22,-12,23,-14,24,-2,25,-10,26,8,3,-24,1,-25,9,-26,7,-21,5,-22,13,-23,15,18,-19,16,-20, signs 01101100100100101110101101
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,-13,14,15,-16,17,-18,-14,19,-6,20,-4,21,-2,22,23,-15,24,-17,-8,25,-10,26,12,7,16,-24,18,9,-25,11,-26,13,-19,1,-22,3,-21,5,-20,-23, signs 10011011001001011001010010
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,-18,-8,19,-6,20,-4,21,22,-1,-10,23,24,-13,25,-15,26,-17,16,-26,14,-25,-20,5,-21,3,12,-24,18,7,-19,9,-23,11,2,-22, signs 00110001100110011000101010
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,-18,-8,19,-6,20,-4,21,22,-1,-10,23,24,-13,25,-17,26,-15,14,-26,16,-25,-20,5,-21,3,12,-24,18,7,-19,9,-23,11,2,-22, signs 00110001100111100000101010
candidate -1,2,3,-4,5,-6,7,-8,-9,10,-11,-12,13,-14,15,-16,17,-18,19,-13,20,21,-10,-5,22,-3,23,-17,24,-15,-2,25,26,-7,8,-20,12,-19,18,-23,16,-24,14,1,-25,-22,4,11,-21,9,6,-26, signs 01011000100110110001010101
candidate 1,-2,3,-4,5,-6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,-18,19,20,-16,21,22,-13,-8,-1,23,-9,24,-11,25,-5,26,-3,4,-26,6,15,-21,17,-20,-25,10,-24,12,-19,18,-22,14,7,2,-23, signs 01001101011001011001010010
candidate 1,-2,3,-4,5,-6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,-18,19,20,-16,21,22,-13,-8,-1,23,-9,24,-11,25,-5,26,-3,4,-26,6,17,-20,15,-21,-25,10,-24,12,-22,14,-19,18,7,2,-23, signs 01001101011001011001010010
candidate 1,-2,3,-4,5,6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-6,-1,23,-9,24,-11,25,-5,26,-3,10,-24,12,-25,4,-26,2,-23,8,13,16,-20,18,-19,-21,15,-22,7, signs 01001101011000101110100010
candidate 1,-2,3,-4,5,6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-6,-1,23,-9,24,-11,25,-5,26,-3,10,-24,12,-25,4,-26,2,-23,8,13,-21,15,18,-19,16,-20,-22,7, signs 01001101011000101110100010
candidate 1,-2,3,-4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-8,-1,23,-9,24,-11,25,-5,26,-3,10,-24,12,-25,4,-26,6,15,-21,-19,18,-20,16,13,-22,7,2,-23, signs 01001101011010011001010010
candidate 1,-2,3,-4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-8,-1,23,-9,24,-11,25,-5,26,-3,10,-24,12,-25,4,-26,6,-20,16,-19,18,15,-21,13,-22,7,2,-23, signs 01001101011010011001010010
candidate 1,-2,3,-4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-8,-1,23,-9,24,-11,25,-5,26,-3,10,-24,12,-25,4,-26,6,13,-22,15,-21,-19,18,-20,16,7,2,-23, signs 01001101011010011001010010
candidate 1,-2,3,-4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-8,-1,23,-9,24,-11,25,-5,26,-3,10,-24,12,-25,4,-26,6,13,-22,-20,16,-19,18,15,-21,7,2,-23, signs 01001101011010011001010010
candidate 1,-2,3,-4,5,-6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,-18,19,20,-16,21,22,-13,-8,-1,23,-9,24,-11,25,-3,26,-5,6,-26,4,15,-21,17,-20,-25,10,-24,12,-19,18,-22,14,7,2,-23, signs 01110001011001011001010010
candidate 1,-2,3,-4,5,-6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,-18,19,20,-16,21,22,-13,-8,-1,23,-9,24,-11,25,-3,26,-5,6,-26,4,17,-20,15,-21,-25,10,-24,12,-22,14,-19,18,7,2,-23, signs 01110001011001011001010010
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,-17,-18,-10,19,-8,20,21,-3,22,-1,-4,23,-6,24,25,-13,26,-15,14,-26,16,-25,12,17,-24,11,18,9,-19,7,-20,5,-23,-21,2,-22, signs 00101110011101100001100000
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,-17,-18,-10,19,-8,-3,20,-1,21,22,-4,23,-6,24,25,-13,26,-15,14,-26,16,-25,12,17,-24,11,18,9,-19,7,-23,5,-22,-20,2,-21, signs 01100110011101100001001000
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,20,-12,21,-10,-3,22,-1,23,-5,24,-7,25,-17,26,-15,14,-26,16,13,-20,11,-21,9,4,-22,2,-19,18,-25,8,-24,6,-23, signs 01100011100111100001010100
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-4,23,-2,24,-8,25,-10,26,-12,-7,-24,9,-25,11,-26,3,-23,1,6,13,16,-20,18,-19,-21,15,-22,5, signs 10010110110000101110100101
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-4,23,-2,24,-8,25,-10,26,-12,-7,-24,9,-25,11,-26,3,-23,1,6,13,-21,15,18,-19,16,-20,-22,5, signs 10010110110000101110100101
candidate 1,2,-3,4,5,-6,-7,-8,9,-10,11,-12,-13,-14,15,-16,17,-18,19,-17,20,-15,-4,21,-2,22,23,-11,24,-9,25,-1,26,-5,14,-20,16,-23,10,-24,8,-25,-22,3,-21,-26,6,13,18,-19,12,7, signs 10010100110100011111010101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,-3,22,-1,23,-11,24,-5,25,-9,26,-7,6,-24,12,-21,14,-19,18,-20,16,13,4,-25,8,-26,10,-22,2,-23, signs 01101111000010011001010101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,-3,22,-1,23,-11,24,-5,25,-9,26,-7,6,-24,12,-21,14,-20,16,-19,18,13,4,-25,8,-26,10,-22,2,-23, signs 01101111000010011001010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,-1,-8,24,25,-3,26,-5,4,-26,6,-25,2,7,-24,11,-23,15,-21,-19,18,-20,16,13,-22,9, signs 01011001100110011001010000
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,-1,-8,24,25,-3,26,-5,4,-26,6,-25,2,7,-24,11,-23,-20,16,-19,18,15,-21,13,-22,9, signs 01011001100110011001010000
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,-1,-8,24,25,-3,26,-5,4,-26,6,-25,2,7,-24,11,-23,13,-22,15,-21,-19,18,-20,16,9, signs 01011001100110011001010000
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,-1,-8,24,25,-3,26,-5,4,-26,6,-25,2,7,-24,11,-23,13,-22,-20,16,-19,18,15,-21,9, signs 01011001100110011001010000
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,-1,-8,24,25,-3,26,-5,4,-26,6,-25,2,7,-24,15,-21,-19,18,-20,16,13,-22,11,-23,9, signs 01011001100110011001010000
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,-1,-8,24,25,-3,26,-5,4,-26,6,-25,2,7,-24,-20,16,-19,18,15,-21,13,-22,11,-23,9, signs 01011001100110011001010000
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,-1,-8,24,25,-3,26,-5,4,-26,6,-25,2,7,-24,13,-22,15,-21,-19,18,-20,16,11,-23,9, signs 01011001100110011001010000
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,-1,-8,24,25,-3,26,-5,4,-26,6,-25,2,7,-24,13,-22,-20,16,-19,18,15,-21,11,-23,9, signs 01011001100110011001010000
candidate -1,2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,24,-2,-7,25,-3,26,-5,4,-26,6,-25,-24,1,8,11,-23,15,-21,-19,18,-20,16,13,-22,9, signs 10011010100110011001010000
candidate -1,2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,24,-2,-7,25,-3,26,-5,4,-26,6,-25,-24,1,8,11,-23,-20,16,-19,18,15,-21,13,-22,9, signs 10011010100110011001010000
candidate -1,2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,24,-2,-7,25,-3,26,-5,4,-26,6,-25,-24,1,8,11,-23,13,-22,15,-21,-19,18,-20,16,9, signs 10011010100110011001010000
candidate -1,2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,24,-2,-7,25,-3,26,-5,4,-26,6,-25,-24,1,8,11,-23,13,-22,-20,16,-19,18,15,-21,9, signs 10011010100110011001010000
candidate -1,2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,24,-2,-7,25,-3,26,-5,4,-26,6,-25,-24,1,8,15,-21,-19,18,-20,16,13,-22,11,-23,9, signs 10011010100110011001010000
candidate -1,2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,24,-2,-7,25,-3,26,-5,4,-26,6,-25,-24,1,8,-20,16,-19,18,15,-21,13,-22,11,-23,9, signs 10011010100110011001010000
candidate -1,2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,24,-2,-7,25,-3,26,-5,4,-26,6,-25,-24,1,8,13,-22,15,-21,-19,18,-20,16,11,-23,9, signs 10011010100110011001010000
candidate -1,2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,24,-2,-7,25,-3,26,-5,4,-26,6,-25,-24,1,8,13,-22,-20,16,-19,18,15,-21,11,-23,9, signs 10011010100110011001010000
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,-1,24,-9,-4,25,26,-7,6,-26,2,11,-23,15,-21,-19,18,-20,16,13,-22,3,-25,5,8,-24, signs 00100111100110011001010010
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,-1,24,-9,-4,25,26,-7,6,-26,2,11,-23,-20,16,-19,18,15,-21,13,-22,3,-25,5,8,-24, signs 00100111100110011001010010
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,-1,24,-9,-4,25,26,-7,6,-26,2,11,-23,13,-22,15,-21,-19,18,-20,16,3,-25,5,8,-24, signs 00100111100110011001010010
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,-1,24,-9,-4,25,26,-7,6,-26,2,11,-23,13,-22,-20,16,-19,18,15,-21,3,-25,5,8,-24, signs 00100111100110011001010010
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,-1,24,-9,-4,25,26,-7,6,-26,2,15,-21,-19,18,-20,16,13,-22,11,-23,3,-25,5,8,-24, signs 00100111100110011001010010
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,-1,24,-9,-4,25,26,-7,6,-26,2,-20,16,-19,18,15,-21,13,-22,11,-23,3,-25,5,8,-24, signs 00100111100110011001010010
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,-1,24,-9,-4,25,26,-7,6,-26,2,13,-22,15,-21,-19,18,-20,16,11,-23,3,-25,5,8,-24, signs 00100111100110011001010010
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,-1,24,-9,-4,25,26,-7,6,-26,2,13,-22,-20,16,-19,18,15,-21,11,-23,3,-25,5,8,-24, signs 00100111100110011001010010
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,-17,-18,-10,19,-8,20,-6,21,-4,-1,22,-3,23,24,25,-13,26,-15,14,-26,16,-25,12,17,-24,11,18,9,-19,7,-20,5,-21,-23,2,-22, signs 01100110011101100001001000
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,15,-16,17,-18,-14,19,-12,20,-10,21,-8,22,-2,23,-4,24,25,-15,26,-17,18,-26,16,-25,-19,13,-20,11,6,1,-22,3,-23,5,-24,9,-21,7, signs 00110110010011001110010101
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,15,-16,17,-18,-14,19,-12,20,-10,21,-8,22,-2,23,-4,24,25,-17,26,-15,16,-26,18,-25,-19,13,-20,11,6,1,-22,3,-23,5,-24,9,-21,7, signs 00110110010011110010010101
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,15,-16,17,-18,19,-17,20,-15,-10,21,-8,22,-2,23,-4,24,-12,25,-14,26,16,-20,18,-19,-26,13,-25,11,6,1,-22,3,-23,5,-24,9,-21,7, signs 00110110010011001110010101
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,15,-16,17,-18,19,-17,20,-15,-10,21,-8,22,-2,23,-4,24,-12,25,-14,26,18,-19,16,-20,-26,13,-25,11,6,1,-22,3,-23,5,-24,9,-21,7, signs 00110110010011001110010101
candidate 1,2,-3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,24,-2,25,-4,26,-6,-1,8,11,-23,15,-21,-19,18,-20,16,13,-22,9,-24,3,-25,5,-26,7, signs 10110010100110011001010101
candidate 1,2,-3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,24,-2,25,-4,26,-6,-1,8,11,-23,-20,16,-19,18,15,-21,13,-22,9,-24,3,-25,5,-26,7, signs 10110010100110011001010101
candidate 1,2,-3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,24,-2,25,-4,26,-6,-1,8,11,-23,13,-22,15,-21,-19,18,-20,16,9,-24,3,-25,5,-26,7, signs 10110010100110011001010101
candidate 1,2,-3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,24,-2,25,-4,26,-6,-1,8,11,-23,13,-22,-20,16,-19,18,15,-21,9,-24,3,-25,5,-26,7, signs 10110010100110011001010101
candidate 1,2,-3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,24,-2,25,-4,26,-6,-1,8,15,-21,-19,18,-20,16,13,-22,11,-23,9,-24,3,-25,5,-26,7, signs 10110010100110011001010101
candidate 1,2,-3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,24,-2,25,-4,26,-6,-1,8,-20,16,-19,18,15,-21,13,-22,11,-23,9,-24,3,-25,5,-26,7, signs 10110010100110011001010101
candidate 1,2,-3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,24,-2,25,-4,26,-6,-1,8,13,-22,15,-21,-19,18,-20,16,11,-23,9,-24,3,-25,5,-26,7, signs 10110010100110011001010101
candidate 1,2,-3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,24,-2,25,-4,26,-6,-1,8,13,-22,-20,16,-19,18,15,-21,11,-23,9,-24,3,-25,5,-26,7, signs 10110010100110011001010101
candidate 1,-2,3,-4,5,-6,-7,-8,9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,-5,24,-1,25,-3,26,-9,8,-26,4,-25,2,7,-22,13,16,-20,18,-19,14,-21,-23,11,6,-24, signs 00110101101101001110101010
candidate 1,-2,3,-4,5,-6,-7,-8,9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,-5,24,-1,25,-3,26,-9,8,-26,4,-25,2,7,-22,13,18,-19,16,-20,14,-21,-23,11,6,-24, signs 00110101101101001110101010
candidate 1,-2,3,-4,5,-6,-7,-8,9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,-5,24,-1,25,-3,26,-9,8,-26,4,-25,2,7,14,-21,16,-20,18,-19,-22,13,-23,11,6,-24, signs 00110101101101001110101010
candidate 1,-2,3,-4,5,-6,-7,-8,9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,-5,24,-1,25,-3,26,-9,8,-26,4,-25,2,7,14,-21,18,-19,16,-20,-22,13,-23,11,6,-24, signs 00110101101101001110101010
candidate 1,-2,3,-4,5,-6,-7,-8,9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,-5,24,-1,25,-3,26,-9,8,-26,4,-25,2,7,-23,11,-22,13,16,-20,18,-19,14,-21,6,-24, signs 00110101101101001110101010
candidate 1,-2,3,-4,5,-6,-7,-8,9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,-5,24,-1,25,-3,26,-9,8,-26,4,-25,2,7,-23,11,-22,13,18,-19,16,-20,14,-21,6,-24, signs 00110101101101001110101010
candidate 1,-2,3,-4,5,-6,-7,-8,9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,-5,24,-1,25,-3,26,-9,8,-26,4,-25,2,7,-23,11,14,-21,16,-20,18,-19,-22,13,6,-24, signs 00110101101101001110101010
candidate 1,-2,3,-4,5,-6,-7,-8,9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,-5,24,-1,25,-3,26,-9,8,-26,4,-25,2,7,-23,11,14,-21,18,-19,16,-20,-22,13,6,-24, signs 00110101101101001110101010
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,-7,23,-3,24,-1,-4,25,-10,26,8,-23,6,13,-22,11,-26,9,-25,15,-21,-19,18,-20,16,5,2,-24, signs 11011001110110011001010101
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,-7,23,-3,24,-1,-4,25,-10,26,8,-23,6,13,-22,11,-26,9,-25,-20,16,-19,18,15,-21,5,2,-24, signs 11011001110110011001010101
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,-13,-14,15,-16,17,-18,19,-17,20,-15,-8,21,-6,22,23,-3,24,-1,25,-5,26,-11,12,-19,18,13,10,-26,16,-20,14,9,-21,7,-22,-25,4,-23,2,-24, signs 11001011000011001000100111
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,-13,-14,15,-16,17,-18,19,-17,20,-15,-8,21,-6,-3,22,-1,23,-5,24,25,26,-11,12,-19,18,13,10,-26,16,-20,14,9,-25,7,-21,-24,4,-23,2,-22, signs 11011001000011001000010111
candidate -1,2,3,-4,5,-6,7,-8,-9,10,-11,-12,13,-14,15,-16,17,-18,19,-17,20,-15,21,-13,22,23,-10,24,25,-7,-2,-5,26,-3,4,-26,6,-25,12,-22,18,-19,-23,11,-24,1,8,-21,14,-20,16,9, signs 11110000101010011111001011
candidate -1,2,3,-4,5,-6,7,-8,-9,10,-11,-12,13,-14,15,-16,17,-18,19,-17,20,-15,21,-13,22,23,-10,24,25,-7,-2,-5,26,-3,4,-26,6,-25,18,-19,-24,1,8,-22,12,-21,14,-20,16,11,-23,9, signs 11110000100110011111010011
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,-5,24,-1,25,-3,-6,26,8,11,-23,15,-21,-19,18,-20,16,13,-22,9,-26,7,4,-24,2,-25, signs 10001000100110011001010011
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,-5,24,-1,25,-3,-6,26,8,11,-23,-20,16,-19,18,15,-21,13,-22,9,-26,7,4,-24,2,-25, signs 10001000100110011001010011
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,-5,24,-1,25,-3,-6,26,8,11,-23,13,-22,15,-21,-19,18,-20,16,9,-26,7,4,-24,2,-25, signs 10001000100110011001010011
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,-5,24,-1,25,-3,-6,26,8,11,-23,13,-22,-20,16,-19,18,15,-21,9,-26,7,4,-24,2,-25, signs 10001000100110011001010011
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,-5,24,-1,25,-3,-6,26,8,15,-21,-19,18,-20,16,13,-22,11,-23,9,-26,7,4,-24,2,-25, signs 10001000100110011001010011
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,-5,24,-1,25,-3,-6,26,8,-20,16,-19,18,15,-21,13,-22,11,-23,9,-26,7,4,-24,2,-25, signs 10001000100110011001010011
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,-5,24,-1,25,-3,-6,26,8,13,-22,15,-21,-19,18,-20,16,11,-23,9,-26,7,4,-24,2,-25, signs 10001000100110011001010011
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,-5,24,-1,25,-3,-6,26,8,13,-22,-20,16,-19,18,15,-21,11,-23,9,-26,7,4,-24,2,-25, signs 10001000100110011001010011
candidate -1,2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-4,24,-2,25,-10,-5,26,-7,8,1,-25,11,-23,-21,14,-19,18,-20,16,13,-22,3,-24,-26,6,9, signs 01100011110110011001010101
candidate -1,2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-4,24,-2,25,-10,-5,26,-7,8,1,-25,11,-23,-21,14,-20,16,-19,18,13,-22,3,-24,-26,6,9, signs 01100011110110011001010101
candidate -1,2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-4,24,-2,25,-10,-5,26,-7,8,1,-25,11,-23,13,-22,-19,18,-20,16,-21,14,3,-24,-26,6,9, signs 01100011110110011001010101
candidate -1,2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-4,24,-2,25,-10,-5,26,-7,8,1,-25,11,-23,13,-22,-20,16,-19,18,-21,14,3,-24,-26,6,9, signs 01100011110110011001010101
candidate -1,2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-11,-4,24,-2,25,-10,-5,26,-7,8,1,-25,-23,12,15,-21,-19,18,-20,16,13,-22,3,-24,-26,6,9, signs 01100011111010011001010101
candidate -1,2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-4,24,-2,25,-10,-5,26,-7,8,1,-25,-21,14,-19,18,-20,16,13,-22,11,-23,3,-24,-26,6,9, signs 01100011110110011001010101
candidate -1,2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-4,24,-2,25,-10,-5,26,-7,8,1,-25,-21,14,-20,16,-19,18,13,-22,11,-23,3,-24,-26,6,9, signs 01100011110110011001010101
candidate -1,2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-11,-4,24,-2,25,-10,-5,26,-7,8,1,-25,-23,12,-20,16,-19,18,15,-21,13,-22,3,-24,-26,6,9, signs 01100011111010011001010101
candidate -1,2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-11,-4,24,-2,25,-10,-5,26,-7,8,1,-25,13,-22,15,-21,-19,18,-20,16,-23,12,3,-24,-26,6,9, signs 01100011111010011001010101
candidate -1,2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-4,24,-2,25,-10,-5,26,-7,8,1,-25,13,-22,-19,18,-20,16,-21,14,11,-23,3,-24,-26,6,9, signs 01100011110110011001010101
candidate -1,2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-4,24,-2,25,-10,-5,26,-7,8,1,-25,13,-22,-20,16,-19,18,-21,14,11,-23,3,-24,-26,6,9, signs 01100011110110011001010101
candidate -1,2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-11,-4,24,-2,25,-10,-5,26,-7,8,1,-25,13,-22,-20,16,-19,18,15,-21,-23,12,3,-24,-26,6,9, signs 01100011111010011001010101
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,-17,-18,-12,19,-10,20,-8,21,22,-3,23,-1,-4,24,-6,25,-14,26,16,7,-21,9,-20,17,-26,15,-25,5,-24,-22,-19,11,18,13,2,-23, signs 11010001101100001111001101
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,11,-12,-13,-14,15,-16,17,-18,19,-17,20,-15,-8,21,-4,22,23,-1,24,-5,25,-7,26,-11,12,-19,18,13,10,-26,16,-20,14,9,6,-25,-21,3,-22,-24,2,-23, signs 11101001000011001000011011
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,11,-12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,-7,22,-3,23,-1,-4,24,-6,25,26,-11,12,-19,18,13,10,-26,16,-20,14,9,-25,-21,8,-22,-24,5,2,-23, signs 11011010000011001000011011
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,-5,23,-1,24,-7,25,-9,26,-3,4,15,-21,-19,18,-20,16,13,-22,11,6,-24,8,-25,10,-26,2,-23, signs 11000110010110011001011010
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,-5,23,-1,24,-7,25,-9,26,-3,4,-20,16,-19,18,15,-21,13,-22,11,6,-24,8,-25,10,-26,2,-23, signs 11000110010110011001011010
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,-5,23,-1,24,-7,25,-9,26,-3,4,13,-22,15,-21,-19,18,-20,16,11,6,-24,8,-25,10,-26,2,-23, signs 11000110010110011001011010
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,-5,23,-1,24,-7,25,-9,26,-3,4,13,-22,-20,16,-19,18,15,-21,11,6,-24,8,-25,10,-26,2,-23, signs 11000110010110011001011010
candidate -1,-2,3,-4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,17,-18,19,-17,-10,20,-8,21,-6,22,23,-3,24,25,-16,-11,26,-13,14,1,-25,5,-22,7,-21,-19,18,9,-20,-23,4,-24,2,-26,12,15, signs 01101001100011111001010101
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,-18,-14,19,-8,20,-6,21,-4,22,-2,23,24,-9,25,-11,-16,26,18,13,-19,15,-26,17,12,-25,10,-24,-20,7,-23,1,-22,3,-21,5, signs 11001100110001100000101101
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,-18,-14,19,20,21,-8,22,-6,23,-4,24,-2,-9,25,-11,-16,26,18,13,-19,15,-26,17,12,-20,10,-25,-21,7,-22,1,-24,3,-23,5, signs 11001110100001100000011011
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,15,-16,17,-18,19,-17,20,-15,21,-9,-4,22,23,-1,-12,24,-14,25,-6,26,8,-19,18,-20,16,-21,10,3,-22,5,-26,7,-25,13,-24,11,2,-23, signs 11100111100011011001011010
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,15,-16,17,-18,19,-17,20,-15,21,-9,-4,22,23,-1,-12,24,-14,25,-6,26,8,-20,16,-19,18,-21,10,3,-22,5,-26,7,-25,13,-24,11,2,-23, signs 11100111100011011001011010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,24,-8,-3,25,-1,-10,26,-12,-5,6,13,-22,15,-21,-19,18,-20,16,-23,-26,11,4,7,-24,9,2,-25, signs 11001111000110011001010011
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,24,-8,-3,25,-1,-10,26,-12,-5,6,13,-22,-20,16,-19,18,15,-21,-23,-26,11,4,7,-24,9,2,-25, signs 11001111000110011001010011
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,-5,22,-3,23,-1,24,-7,25,-9,26,-11,12,-19,18,13,10,-26,16,-20,14,-21,4,-22,6,-25,8,-23,2,-24, signs 10001100100011001000100111
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,-5,22,-3,23,-1,-6,24,-8,25,26,-11,12,-19,18,13,10,-26,16,-20,14,9,-25,7,-24,-21,4,-22,2,-23, signs 11001011000011001000101011
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-6,23,-4,24,-2,-13,-8,25,-10,26,12,3,-24,1,16,-20,18,-19,-21,15,-22,7,-25,9,-26,11,-23,5, signs 01101101100000101110101101
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-6,23,-4,24,-2,-13,-8,25,-10,26,12,3,-24,1,-21,15,18,-19,16,-20,-22,7,-25,9,-26,11,-23,5, signs 01101101100000101110101101
candidate -1,-2,3,-4,-5,6,-7,8,9,-10,-11,12,-13,14,15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-3,24,25,-6,26,-8,-15,16,-22,10,-23,4,-24,2,11,-21,-19,18,13,-20,1,-25,5,-26,7, signs 01101001010110111001010101
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,-13,-14,15,-16,17,-18,19,-17,20,-15,-8,21,-6,22,23,-1,24,-3,25,-5,26,-11,12,-19,18,13,10,-26,16,-20,14,9,-21,7,-22,-25,4,-24,2,-23, signs 11001011000011001000101011
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,-5,23,-1,24,-7,25,-9,26,-3,4,11,-22,13,16,-20,18,-19,-21,15,6,-24,8,-25,10,-26,2,-23, signs 00111001101100101110100101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,-5,23,-1,24,-7,25,-9,26,-3,4,11,-22,13,-21,15,18,-19,16,-20,6,-24,8,-25,10,-26,2,-23, signs 00111001101100101110100101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,-5,23,-1,24,-7,25,-9,26,-3,4,11,16,-20,18,-19,-21,15,-22,13,6,-24,8,-25,10,-26,2,-23, signs 00111001101100101110100101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,-5,23,-1,24,-7,25,-9,26,-3,4,11,-21,15,18,-19,16,-20,-22,13,6,-24,8,-25,10,-26,2,-23, signs 00111001101100101110100101
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,-17,-18,-10,19,-8,20,-6,-3,21,-1,22,23,-4,24,25,-13,26,-15,14,-26,16,-25,12,17,-24,11,18,9,-19,7,-20,5,-23,-21,2,-22, signs 01100110011101100001100000
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-8,-3,23,-1,24,-5,-10,25,-12,26,16,-20,18,-19,-21,15,-22,9,4,-24,6,11,-25,13,-26,7,2,-23, signs 00100101001100101110100101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-8,-3,23,-1,24,-5,-10,25,-12,26,-21,15,18,-19,16,-20,-22,9,4,-24,6,11,-25,13,-26,7,2,-23, signs 00100101001100101110100101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-8,-3,23,-1,24,-5,-12,25,-10,26,4,-24,6,13,-25,11,-26,9,-22,15,-21,-19,18,-20,16,7,2,-23, signs 00100101110010011001010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-8,-3,23,-1,24,-5,-12,25,-10,26,4,-24,6,13,-25,11,-26,9,-22,-20,16,-19,18,15,-21,7,2,-23, signs 00100101110010011001010101
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,-5,24,-1,25,-3,-6,26,8,11,-22,13,16,-20,18,-19,-21,15,-23,9,-26,7,4,-24,2,-25, signs 01110111011100101110101100
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,-5,24,-1,25,-3,-6,26,8,11,-22,13,-21,15,18,-19,16,-20,-23,9,-26,7,4,-24,2,-25, signs 01110111011100101110101100
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,-5,24,-1,25,-3,-6,26,8,11,16,-20,18,-19,-21,15,-22,13,-23,9,-26,7,4,-24,2,-25, signs 01110111011100101110101100
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,-5,24,-1,25,-3,-6,26,8,11,-21,15,18,-19,16,-20,-22,13,-23,9,-26,7,4,-24,2,-25, signs 01110111011100101110101100
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,-18,-14,19,20,-11,21,-9,-6,22,-4,23,-2,24,-8,25,-16,26,18,13,-19,15,-26,17,12,-20,10,-21,-25,7,-24,1,-23,3,-22,5, signs 11001100110001100000110101
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,20,-14,21,-12,22,-10,-5,23,-3,24,-1,25,26,-6,-17,16,11,-22,13,-21,15,-20,9,4,-23,-26,7,18,-19,8,-24,2,-25, signs 10001010011001100111010011
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,-13,-14,15,-16,17,-18,19,-17,20,-15,-8,21,22,-5,23,-3,24,-1,-6,25,26,-11,12,-19,18,13,10,-26,16,-20,14,9,-21,7,-25,-22,4,-23,2,-24, signs 11001011000011001000110101
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,-13,-14,15,-16,17,-18,19,-17,20,-15,-8,-5,21,-3,22,-1,23,24,-6,25,26,-11,12,-19,18,13,10,-26,16,-20,14,9,-25,7,-24,-21,4,-23,2,-22, signs 11011001000011001000110011
candidate -1,2,-3,4,-5,6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-10,23,-6,24,-4,25,-2,-7,-12,26,-22,15,-21,-19,18,-20,16,9,-23,11,-26,13,8,1,-25,3,-24,5, signs 11001100011000011001010101
candidate -1,2,-3,4,-5,6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-10,23,-6,24,-4,25,-2,-7,-12,26,-22,-20,16,-19,18,15,-21,9,-23,11,-26,13,8,1,-25,3,-24,5, signs 11001100011000011001010101
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-8,24,-2,25,-4,26,-6,-1,-24,3,-25,5,-26,9,-23,11,-22,13,16,-20,18,-19,-21,15,10,7, signs 01001101101100101110101010
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-8,24,-2,25,-4,26,-6,-1,-24,3,-25,5,-26,9,-23,11,-22,13,-21,15,18,-19,16,-20,10,7, signs 01001101101100101110101010
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-8,24,-2,25,-4,26,-6,-1,-24,3,-25,5,-26,9,-23,11,16,-20,18,-19,-21,15,-22,13,10,7, signs 01001101101100101110101010
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-8,24,-2,25,-4,26,-6,-1,-24,3,-25,5,-26,9,-23,11,-21,15,18,-19,16,-20,-22,13,10,7, signs 01001101101100101110101010
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-8,24,-2,25,-4,26,-6,-1,-24,9,-23,11,-22,13,16,-20,18,-19,-21,15,10,3,-25,5,-26,7, signs 01001101101100101110101010
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-8,24,-2,25,-4,26,-6,-1,-24,9,-23,11,-22,13,-21,15,18,-19,16,-20,10,3,-25,5,-26,7, signs 01001101101100101110101010
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-8,24,-2,25,-4,26,-6,-1,-24,9,-23,11,16,-20,18,-19,-21,15,-22,13,10,3,-25,5,-26,7, signs 01001101101100101110101010
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-8,24,-2,25,-4,26,-6,-1,-24,9,-23,11,-21,15,18,-19,16,-20,-22,13,10,3,-25,5,-26,7, signs 01001101101100101110101010
candidate 1,2,-3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,24,-2,25,-4,26,-6,-1,8,11,-22,13,16,-20,18,-19,-21,15,-23,9,-24,3,-25,5,-26,7, signs 01001101011100101110101010
candidate 1,2,-3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,24,-2,25,-4,26,-6,-1,8,11,-22,13,-21,15,18,-19,16,-20,-23,9,-24,3,-25,5,-26,7, signs 01001101011100101110101010
candidate 1,2,-3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,24,-2,25,-4,26,-6,-1,8,11,16,-20,18,-19,-21,15,-22,13,-23,9,-24,3,-25,5,-26,7, signs 01001101011100101110101010
candidate 1,2,-3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,24,-2,25,-4,26,-6,-1,8,11,-21,15,18,-19,16,-20,-22,13,-23,9,-24,3,-25,5,-26,7, signs 01001101011100101110101010
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,20,-14,21,-12,22,-10,-5,23,-1,24,-3,25,26,-6,-17,16,11,-22,13,-21,15,-20,9,4,-23,-26,7,18,-19,8,-25,2,-24, signs 10001010011001100111010101
candidate 1,-2,3,-4,5,6,-7,8,-9,10,-11,12,-13,-14,-15,-16,17,-18,-12,19,-10,20,-8,-5,21,-1,22,-3,-6,23,24,-17,25,26,14,9,-20,-24,16,-25,18,11,-19,13,-26,15,-23,7,4,-21,2,-22, signs 10001001100110010001011010
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,-13,-14,15,-16,17,-18,19,-17,20,-15,-8,21,22,-5,23,-1,24,-3,-6,25,26,-11,12,-19,18,13,10,-26,16,-20,14,9,-21,7,-25,-22,4,-24,2,-23, signs 11001011000011001000111001
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,11,-12,-13,-14,15,-16,17,-18,19,-17,20,-15,-8,-5,21,22,23,-1,24,25,-4,-7,26,-11,12,-19,18,13,10,-26,16,-20,14,9,6,-21,-25,3,-22,-24,2,-23, signs 11101001000011001000111001
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,-1,24,-9,-4,25,26,-7,6,-26,2,11,-22,13,16,-20,18,-19,-21,15,-23,3,-25,5,8,-24, signs 11011000011100101110101101
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,-1,24,-9,-4,25,26,-7,6,-26,2,11,-22,13,-21,15,18,-19,16,-20,-23,3,-25,5,8,-24, signs 11011000011100101110101101
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,-1,24,-9,-4,25,26,-7,6,-26,2,11,16,-20,18,-19,-21,15,-22,13,-23,3,-25,5,8,-24, signs 11011000011100101110101101
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,-1,24,-9,-4,25,26,-7,6,-26,2,11,-21,15,18,-19,16,-20,-22,13,-23,3,-25,5,8,-24, signs 11011000011100101110101101
candidate -1,2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,24,-2,-7,25,-3,26,-5,4,-26,6,-25,-24,1,8,11,-22,13,16,-20,18,-19,-21,15,-23,9, signs 01100101011100101110101111
candidate -1,2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,24,-2,-7,25,-3,26,-5,4,-26,6,-25,-24,1,8,11,-22,13,-21,15,18,-19,16,-20,-23,9, signs 01100101011100101110101111
candidate -1,2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,24,-2,-7,25,-3,26,-5,4,-26,6,-25,-24,1,8,11,16,-20,18,-19,-21,15,-22,13,-23,9, signs 01100101011100101110101111
candidate -1,2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,24,-2,-7,25,-3,26,-5,4,-26,6,-25,-24,1,8,11,-21,15,18,-19,16,-20,-22,13,-23,9, signs 01100101011100101110101111
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,-1,-8,24,25,-3,26,-5,4,-26,6,-25,2,7,-24,11,-22,13,16,-20,18,-19,-21,15,-23,9, signs 10100110011100101110101111
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,-1,-8,24,25,-3,26,-5,4,-26,6,-25,2,7,-24,11,-22,13,-21,15,18,-19,16,-20,-23,9, signs 10100110011100101110101111
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,-1,-8,24,25,-3,26,-5,4,-26,6,-25,2,7,-24,11,16,-20,18,-19,-21,15,-22,13,-23,9, signs 10100110011100101110101111
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,-1,-8,24,25,-3,26,-5,4,-26,6,-25,2,7,-24,11,-21,15,18,-19,16,-20,-22,13,-23,9, signs 10100110011100101110101111
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-4,24,-6,25,-8,26,-2,-11,-22,13,16,-20,18,-19,-21,15,-23,3,-26,1,10,5,-24,7,-25,9, signs 10010011010100101110101100
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-4,24,-6,25,-8,26,-2,-11,-22,13,-21,15,18,-19,16,-20,-23,3,-26,1,10,5,-24,7,-25,9, signs 10010011010100101110101100
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-4,24,-6,25,-8,26,-2,-11,16,-20,18,-19,-21,15,-22,13,-23,3,-26,1,10,5,-24,7,-25,9, signs 10010011010100101110101100
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-4,24,-6,25,-8,26,-2,-11,-21,15,18,-19,16,-20,-22,13,-23,3,-26,1,10,5,-24,7,-25,9, signs 10010011010100101110101100
candidate -1,2,3,-4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,-3,23,-5,24,-9,25,26,-2,-7,8,1,-26,11,-22,13,18,-19,4,-23,6,-24,16,-20,14,-21,10,-25, signs 11100100101101001110101010
candidate -1,2,3,-4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,-3,23,-5,24,-9,25,26,-2,-7,8,1,-26,11,18,-19,-22,13,4,-23,6,-24,14,-21,16,-20,10,-25, signs 11100100101101001110101010
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-4,24,-6,-11,-2,25,-8,26,10,1,-25,3,-23,15,-21,-19,18,-20,16,13,-22,5,-24,7,-26,9, signs 01110010001110011001010101
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-4,24,-6,-11,-2,25,-8,26,10,1,-25,3,-23,-20,16,-19,18,15,-21,13,-22,5,-24,7,-26,9, signs 01110010001110011001010101
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-4,24,-6,-11,-2,25,-8,26,10,1,-25,3,-23,13,-22,15,-21,-19,18,-20,16,5,-24,7,-26,9, signs 01110010001110011001010101
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-4,24,-6,-11,-2,25,-8,26,10,1,-25,3,-23,13,-22,-20,16,-19,18,15,-21,5,-24,7,-26,9, signs 01110010001110011001010101
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,-11,21,-9,22,-1,23,24,25,-5,-14,26,-12,-7,6,13,-26,15,4,-25,8,-21,10,-22,-24,3,16,-20,18,-19,2,-23, signs 10100111100001101110011010
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,-11,21,-9,22,-1,23,24,25,-5,-14,26,-12,-7,6,13,-26,15,4,-25,8,-21,10,-22,-24,3,18,-19,16,-20,2,-23, signs 10100111100001101110011010
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,15,-16,17,-18,19,-15,-10,20,-8,21,-2,22,-4,23,-12,24,-14,25,26,-17,18,-26,16,-19,-25,13,-24,11,6,1,-21,3,-22,5,-23,9,-20,7, signs 11001001101100110011010100
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,15,-16,17,-18,19,-15,20,21,-10,22,-8,23,-2,24,-4,25,-12,26,-14,-17,18,-19,16,-20,-26,13,-21,11,6,1,-23,3,-24,5,-25,9,-22,7, signs 11001001101110100001110100
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,-11,21,-9,22,-1,23,24,25,-7,-12,26,-14,-5,4,15,-26,13,6,-25,8,-21,10,-22,-24,3,16,-20,18,-19,2,-23, signs 10111001100110001110011010
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,-11,21,-9,22,-1,23,24,25,-7,-12,26,-14,-5,4,15,-26,13,6,-25,8,-21,10,-22,-24,3,18,-19,16,-20,2,-23, signs 10111001100110001110011010
candidate -1,2,-3,-4,5,-6,7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-10,20,-8,21,-2,22,23,-5,24,25,-14,26,-16,-7,-21,13,18,11,-19,9,-20,17,-26,15,-25,3,-22,1,6,-24,4,-23, signs 11000111100110011001011001
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,-11,-12,13,14,15,-16,17,-18,-14,-7,19,20,-4,-1,21,-3,22,-15,23,-17,24,-13,25,26,10,-22,6,-19,8,-25,12,-24,18,-23,16,11,-26,9,-20,5,2,-21, signs 10010100110111001110101010
candidate 1,-2,-3,-4,-5,6,7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-10,20,-8,21,22,-1,23,-7,-16,24,-14,25,-6,26,4,13,18,11,-19,3,-26,5,-25,15,-24,17,-20,9,-21,-23,2,-22, signs 11011101000111100000110101
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,11,-12,-13,-14,15,-16,17,-18,19,-17,20,-15,-4,21,22,-1,23,-3,24,25,-8,-11,26,-9,10,-26,12,7,-25,-19,18,13,6,-24,16,-20,14,5,-21,-23,2,-22, signs 11010000001111001000110110
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-5,24,-1,25,-3,-8,-13,26,-11,10,-26,12,9,4,-25,2,7,-22,15,-21,-19,18,-20,16,-23,6,-24, signs 11001010000110011001010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-5,24,-1,25,-3,-8,-13,26,-11,10,-26,12,9,4,-25,2,7,-22,-20,16,-19,18,15,-21,-23,6,-24, signs 11001010000110011001010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-8,23,24,-1,25,-3,-10,26,-12,-5,6,15,-21,-19,18,-20,16,13,-26,11,4,7,-22,9,-23,-25,2,-24, signs 11001111000110011001001101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-8,23,24,-1,25,-3,-10,26,-12,-5,6,-20,16,-19,18,15,-21,13,-26,11,4,7,-22,9,-23,-25,2,-24, signs 11001111000110011001001101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,-5,22,-1,23,-3,24,-7,25,-9,26,-11,12,-19,18,13,10,-26,16,-20,14,-21,4,-22,6,-25,8,-24,2,-23, signs 10001100100011001000101011
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,-5,22,-1,23,-3,-6,24,-8,25,26,-11,12,-19,18,13,10,-26,16,-20,14,9,-25,7,-24,-21,4,-23,2,-22, signs 11001011000011001000110011
candidate 1,-2,3,4,5,-6,7,-8,9,-10,-11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-5,24,-1,-4,-9,25,-7,26,-3,2,-26,8,-25,10,-23,12,15,-21,-19,18,-20,16,13,-22,11,6,-24, signs 11101011001010011001010110
candidate 1,-2,3,4,5,-6,7,-8,9,-10,-11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-5,24,-1,-4,-9,25,-7,26,-3,2,-26,8,-25,10,-23,12,-20,16,-19,18,15,-21,13,-22,11,6,-24, signs 11101011001010011001010110
candidate 1,-2,3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,22,23,-12,-5,24,-1,-4,-9,25,-7,26,-3,2,-26,8,-25,10,13,-23,15,-21,-19,18,-20,16,-22,14,11,6,-24, signs 11101011001001011001010110
candidate 1,-2,3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,22,23,-12,-5,24,-1,-4,-9,25,-7,26,-3,2,-26,8,-25,10,-22,14,-20,16,-19,18,15,-21,13,-23,11,6,-24, signs 11101011001001011001010110
candidate 1,-2,3,4,5,-6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-5,24,-1,-4,-11,25,-9,26,-3,2,7,-22,15,-21,-19,18,-20,16,13,8,-26,10,-25,12,-23,6,-24, signs 11101010110010011001010110
candidate 1,-2,3,4,5,-6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-5,24,-1,-4,-11,25,-9,26,-3,2,7,-22,-20,16,-19,18,15,-21,13,8,-26,10,-25,12,-23,6,-24, signs 11101010110010011001010110
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,-4,21,22,-1,23,-3,24,25,-12,-7,26,-9,10,-26,8,11,-25,-19,18,13,6,-24,16,-20,14,5,-21,-23,2,-22, signs 11010011000011001000110110
candidate 1,-2,3,-4,5,-6,-7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-5,24,-1,25,-3,-12,-9,26,-11,10,-26,8,13,4,-25,2,7,-22,15,-21,-19,18,-20,16,-23,6,-24, signs 11001011100000011001010101
candidate 1,-2,3,-4,5,-6,-7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-5,24,-1,25,-3,-12,-9,26,-11,10,-26,8,13,4,-25,2,7,-22,-20,16,-19,18,15,-21,-23,6,-24, signs 11001011100000011001010101
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,-4,20,21,-1,22,23,-14,24,-6,25,-12,-9,26,-11,10,-26,8,13,-25,7,-24,15,-23,-21,2,-19,18,3,-20,5,16,-22, signs 10100000011111111001011010
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-4,20,21,-1,22,23,-14,24,-6,25,-12,-7,26,-9,10,-26,8,11,-25,13,-24,15,-23,-21,2,-19,18,3,-20,5,16,-22, signs 10100000111101111001011001
candidate -1,2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-4,22,-2,23,-14,-5,24,25,-12,-7,26,-9,10,-26,8,11,-25,1,-23,15,-21,-19,18,-20,16,3,-22,-24,6,13, signs 01100000111111011001010101
candidate -1,2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-4,22,-2,23,-14,-5,24,25,-12,-7,26,-9,10,-26,8,11,-25,1,-23,-20,16,-19,18,15,-21,3,-22,-24,6,13, signs 01100000111111011001010101
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,-6,20,21,-3,22,23,-14,-9,24,-11,25,-13,26,-1,-23,15,8,-24,10,-25,12,-21,4,-19,18,5,-20,7,16,-22,2,-26, signs 11101001001101011001010101
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,-6,20,21,-3,22,23,-14,-9,24,-11,25,-13,26,-1,2,-26,-23,15,8,-24,10,-25,12,-21,4,-19,18,5,-20,7,16,-22, signs 11101001001101011001010101
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,-4,20,21,-1,22,23,-14,24,-6,25,-8,-13,26,-11,10,-26,12,9,-25,7,-24,15,-23,-21,2,-19,18,3,-20,5,16,-22, signs 10100001111001111001011010
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-4,20,21,-1,22,23,-14,24,-6,25,-8,-11,26,-9,10,-26,12,7,-25,13,-24,15,-23,-21,2,-19,18,3,-20,5,16,-22, signs 10100011110001111001011001
candidate -1,2,-3,4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-4,22,-2,23,-14,-5,24,25,-8,-11,26,-9,10,-26,12,7,-25,1,-23,15,-21,-19,18,-20,16,3,-22,-24,6,13, signs 01100011110011011001010101
candidate -1,2,-3,4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-4,22,-2,23,-14,-5,24,25,-8,-11,26,-9,10,-26,12,7,-25,1,-23,-20,16,-19,18,15,-21,3,-22,-24,6,13, signs 01100011110011011001010101
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,-4,22,-2,23,24,-13,-6,25,-8,-11,26,-9,10,-26,-23,15,-21,-19,18,-20,16,3,-22,1,-25,7,12,-24,14,5, signs 01101001110110011001010011
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,-4,22,-2,23,24,-13,-6,25,-8,-11,26,-9,10,-26,-23,-20,16,-19,18,15,-21,3,-22,1,-25,7,12,-24,14,5, signs 01101001110110011001010011
candidate 1,-2,3,-4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-8,22,23,-5,-14,-9,24,-1,25,-3,26,-11,12,-26,2,-25,-22,7,16,-20,18,-19,-21,15,6,-23,4,13,10,-24, signs 01101100011101101110101001
candidate 1,-2,3,-4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-8,22,23,-5,-14,-9,24,-1,25,-3,26,-11,12,-26,2,-25,-22,7,-21,15,18,-19,16,-20,6,-23,4,13,10,-24, signs 01101100011101101110101001
candidate 1,-2,3,-4,5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,-18,19,20,-16,-9,21,-7,22,-13,23,24,-10,-5,25,-3,26,-1,12,-23,14,-19,18,-22,2,-26,4,-25,6,-21,8,17,-20,15,-24,11, signs 11001110001011011001010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-10,22,-8,23,-14,24,-12,-1,25,-3,26,-5,6,-26,4,7,-22,9,16,-20,18,-19,-21,11,2,-25,-23,15,-24,13, signs 10001111001011001110100111
candidate 1,-2,3,-4,5,6,-7,8,-9,10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,-8,22,-6,23,-12,24,-10,-1,25,-5,26,-3,4,-26,-22,7,-21,15,18,-19,16,-20,14,9,2,-25,-23,13,-24,11, signs 10110100101100101110100111
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,-4,20,21,-1,22,23,-14,24,-12,25,-10,-7,26,-9,8,-26,6,11,-25,13,-24,15,-23,-21,2,-19,18,3,-20,5,16,-22, signs 10100001111001111001011010
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,-4,20,21,-1,22,23,-14,24,-12,25,-6,-11,26,-9,8,-26,10,7,-25,13,-24,15,-23,-21,2,-19,18,3,-20,5,16,-22, signs 10100111100001111001011010
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,-4,20,21,-1,22,23,-6,24,-8,25,-14,-11,26,-13,12,-26,10,15,-25,9,-24,7,-23,-21,2,-19,18,3,-20,5,16,-22, signs 10100110000111111001011010
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-4,20,21,-1,22,23,-6,24,-8,25,-14,-9,26,-11,12,-26,10,13,-25,15,-24,7,-23,-21,2,-19,18,3,-20,5,16,-22, signs 10100110001111011001011001
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-4,20,21,-1,22,23,-6,24,-8,25,-14,-9,26,-11,12,-26,10,13,-25,7,-24,15,-23,-21,2,-19,18,3,-20,5,16,-22, signs 10100100001111111001011101
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,-18,19,-17,-4,20,21,-1,22,23,-6,24,-8,25,-10,-15,26,-13,12,-26,14,11,-25,9,-24,7,-23,-21,2,-19,18,3,-20,5,16,-22, signs 10100110011110011001011010
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,-16,17,-18,19,-17,-4,20,21,-1,22,23,-6,24,-8,25,-10,-13,26,-11,12,-26,14,9,-25,15,-24,7,-23,-21,2,-19,18,3,-20,5,16,-22, signs 10100110111100011001011001
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,-16,17,-18,19,-17,-4,20,21,-1,22,23,-6,24,-8,25,-10,-13,26,-11,12,-26,14,9,-25,7,-24,15,-23,-21,2,-19,18,3,-20,5,16,-22, signs 10100100111100111001011101
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,12,13,-14,15,-16,-17,-18,19,20,-10,21,22,-3,23,-1,-4,24,-6,25,-12,-15,26,-13,14,-26,16,11,-25,17,-20,9,-21,5,-24,7,18,-19,8,-22,2,-23, signs 11010010010000111111001110
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,11,-12,-13,-14,15,-16,17,-18,19,-7,20,-3,21,-1,-4,22,-6,-11,23,24,25,-17,26,-15,14,-26,16,-25,8,-20,-22,5,10,-23,12,-19,18,13,-24,9,2,-21, signs 11011010010010011001101001
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,20,-10,21,22,-3,23,-1,-4,24,-6,25,-12,-17,26,-15,14,-26,16,13,-25,11,-20,9,-21,5,-24,7,18,-19,8,-22,2,-23, signs 11010010011000011111001101
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-9,20,-3,21,-1,22,23,-4,24,25,-7,-12,-17,26,-15,14,-26,16,13,8,-25,6,11,18,-19,10,-20,-24,5,-23,-21,2,-22, signs 10011100101000011001011001
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,11,-12,-13,-14,15,-16,17,-18,19,-7,20,-3,21,-1,-4,22,-6,-11,23,24,25,-15,26,-17,16,-26,14,-25,8,-20,-22,5,10,-23,12,-19,18,13,-24,9,2,-21, signs 11011010010011100001101001
candidate -1,2,-3,-4,5,-6,7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,-7,-2,19,20,21,-8,22,-10,23,-16,24,-14,25,26,-5,4,-26,6,3,-25,13,18,11,-22,9,-21,1,-19,15,-24,17,-23,-20, signs 01000101100111100001100111
candidate 1,-2,-3,4,5,-6,7,-8,-9,-10,11,12,-13,-14,15,-16,17,-18,-12,19,-4,20,21,-1,22,-5,23,-11,24,-17,25,-15,26,-7,8,-26,14,-25,16,9,6,13,18,-24,10,-23,-19,3,-20,-22,2,-21, signs 11101111000111100001101001
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,11,-12,13,-14,-15,16,-17,-18,19,20,-10,21,22,-3,23,-1,-4,24,-6,25,-16,-11,26,-13,14,-26,12,15,-25,17,-20,9,-21,5,-24,7,18,-19,8,-22,2,-23, signs 11010010011100001111001110
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,-12,13,-14,15,16,-17,-18,19,20,-10,21,22,-3,23,-1,-4,24,-6,25,-16,-13,26,-15,14,-26,12,17,-25,11,-20,9,-21,5,-24,7,18,-19,8,-22,2,-23, signs 11010010011110000111001101
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,-12,13,-14,15,16,-17,-18,19,-9,20,-3,21,-1,22,23,-4,24,25,-7,-16,-13,26,-15,14,-26,12,17,8,-25,6,11,18,-19,10,-20,-24,5,-23,-21,2,-22, signs 10011100101110000001011001
candidate 1,2,-3,-4,5,-6,-7,-8,9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-10,-1,-12,22,-14,23,-2,-9,24,25,26,-5,6,-26,18,-19,4,7,-25,-20,16,3,8,-24,-21,15,-23,13,-22,11, signs 10110000101100111111110000
candidate -1,2,-3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,15,-16,17,-18,19,-15,-10,20,-2,21,22,23,-12,24,-14,25,-6,26,-8,-17,18,7,-26,5,-23,1,-21,3,-20,11,-24,13,-25,-19,16,9,4,-22, signs 01100011100110100001011010
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,-11,21,-1,22,-13,23,-15,24,-9,25,-7,26,-5,4,-26,6,-25,8,3,10,-19,18,-20,16,-24,2,-21,12,-23,14,-22, signs 11100110000011011001110001
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,-11,21,-1,22,-13,23,-15,24,-9,25,-7,26,-5,4,-26,6,-25,8,3,10,-20,16,-19,18,-24,2,-21,12,-23,14,-22, signs 11100110000011011001110001
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,-11,21,-1,22,-13,23,-15,24,-9,25,-5,26,-7,6,-26,4,-25,8,3,10,-19,18,-20,16,-24,2,-21,12,-23,14,-22, signs 11111000000011011001110001
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,-11,21,-1,22,-13,23,-15,24,-9,25,-5,26,-7,6,-26,4,-25,8,3,10,-20,16,-19,18,-24,2,-21,12,-23,14,-22, signs 11111000000011011001110001
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,-4,20,21,-1,22,23,-6,24,-14,25,-12,-9,26,-11,10,-26,8,13,-25,15,-24,7,-23,-21,2,-19,18,3,-20,5,16,-22, signs 10100110011110011001011010
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,-4,20,21,-1,22,23,-6,24,-14,25,-12,-9,26,-11,10,-26,8,13,-25,7,-24,15,-23,-21,2,-19,18,3,-20,5,16,-22, signs 10100100011110111001011110
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-4,20,21,-1,22,23,-6,24,-14,25,-12,-7,26,-9,10,-26,8,11,-25,13,-24,15,-23,-21,2,-19,18,3,-20,5,16,-22, signs 10100100111100111001011101
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,-4,20,21,-1,22,23,-6,24,-14,25,-8,-13,26,-11,10,-26,12,9,-25,15,-24,7,-23,-21,2,-19,18,3,-20,5,16,-22, signs 10100111111000011001011010
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,-4,20,21,-1,22,23,-6,24,-14,25,-8,-13,26,-11,10,-26,12,9,-25,7,-24,15,-23,-21,2,-19,18,3,-20,5,16,-22, signs 10100101111000111001011110
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-4,20,21,-1,22,23,-6,24,-14,25,-8,-11,26,-9,10,-26,12,7,-25,13,-24,15,-23,-21,2,-19,18,3,-20,5,16,-22, signs 10100111110000111001011101
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,18,-8,19,20,21,-4,22,-2,23,-10,24,-18,25,-12,-17,26,-15,14,-26,16,13,-25,7,-19,9,-24,11,6,-20,-23,1,-22,3,-21,5, signs 11001001100000011100101101
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,16,-17,18,19,20,-8,21,-6,22,-4,-11,-18,23,-16,24,-14,-1,25,26,-20,9,-21,7,-22,5,10,-19,-26,3,12,17,-23,-25,2,13,-24,15, signs 00010011010111000110100011
candidate 1,-2,3,-4,5,-6,-7,8,9,-10,-11,12,-13,14,-15,16,-17,-18,19,20,-8,-3,21,-1,22,-9,23,24,-16,25,-14,26,-12,-5,6,-19,18,13,-26,15,-25,17,-24,11,4,7,-20,-23,10,-21,2,-22, signs 10001111000110011000011101
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,18,-8,19,20,21,-4,22,-2,23,-10,24,-18,25,-16,-13,26,-15,14,-26,12,17,-25,7,-19,9,-24,11,6,-20,-23,1,-22,3,-21,5, signs 11001001100110000100101101
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,17,-18,19,20,21,-13,-6,22,-4,-15,23,-17,24,-1,25,-9,26,-11,12,7,-22,5,14,-21,10,-26,8,3,16,-23,-20,-25,2,-24,18,-19, signs 00010011100011011111100011
candidate 1,2,-3,4,-5,-6,7,-8,9,-10,-11,-12,13,-14,15,-16,17,-18,19,-13,-4,20,-2,-15,21,-17,22,-1,23,-7,24,-9,25,26,12,5,-20,3,14,-19,-26,11,6,-23,8,-24,10,-25,18,-21,16,-22, signs 01001110010011001110100101
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,-11,12,-13,14,-15,16,-17,-18,19,20,-8,21,-6,22,-4,-9,23,24,-12,-1,-14,25,-16,26,18,-19,-22,5,-21,7,-20,17,-26,3,10,-23,-25,15,2,11,-24,13, signs 00010011011100010110100011
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,16,-17,-18,-6,19,-4,20,-2,21,22,-11,23,24,-14,-1,-16,25,-8,26,10,-23,12,-22,-26,9,-25,17,-20,3,-19,5,18,7,-21,13,-24,15, signs 01001101110011000110101010
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,15,-16,-17,18,19,20,-14,21,-12,22,-10,-15,23,24,-18,-7,-2,25,-4,26,-20,-23,16,9,-22,11,-21,13,8,17,-24,-19,6,1,-25,3,-26,5, signs 10011100110011001110101010
candidate 1,-2,3,-4,5,-6,7,8,-9,-10,-11,12,-13,14,-15,16,-17,-18,-12,-7,19,-5,-14,20,-16,-3,21,-1,22,23,24,25,-8,26,10,-24,4,15,-20,17,2,-21,-23,11,-26,9,-25,-19,6,13,18,-22, signs 11001001110110110000110110
candidate 1,-2,-3,4,5,-6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-11,-4,20,21,-1,-14,22,23,-17,-10,-5,24,25,-8,26,6,-24,-20,3,12,-19,18,-23,16,9,-26,7,-25,15,-22,13,2,-21, signs 11000111011100101110101001
candidate 1,-2,3,-4,-5,-6,7,-8,-9,10,-11,12,-13,14,15,16,-17,-18,-12,-3,19,-1,-14,20,-16,21,22,23,-10,24,25,-7,26,-15,-20,17,-21,-26,6,-25,8,-22,18,13,2,-19,4,11,-23,9,-24,5, signs 11001001011100010110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,-11,12,-13,14,15,16,-17,-18,-12,-3,19,-1,-14,20,-16,21,-8,22,23,-5,24,25,26,-15,-20,17,10,-23,6,-24,4,11,18,13,2,-19,-25,7,-22,9,-21,-26, signs 11000101101100010110101010
candidate 1,-2,-3,-4,-5,6,-7,-8,9,-10,11,-12,13,14,15,-16,17,-18,-14,-9,19,20,-6,21,22,-15,23,-17,24,-13,25,-11,26,-1,2,-26,4,-19,8,-22,16,-23,18,-24,-21,7,-20,5,12,-25,10,3, signs 11010110010011011001010101
candidate 1,-2,3,-4,-5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,19,20,-14,-3,21,-1,-16,22,-18,23,-12,24,-10,25,-8,26,6,11,-24,9,-25,7,-26,5,-23,-19,-22,17,4,13,-20,15,2,-21, signs 11001101100111000100110010
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,15,-16,17,-18,-8,19,20,21,-4,22,-2,23,-10,24,-12,25,-14,-17,26,-15,16,-26,18,13,-25,7,-19,9,-24,11,6,-20,-23,1,-22,3,-21,5, signs 11001001100100001100101110
candidate -1,2,-3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,15,-16,17,-18,-10,19,20,-5,21,22,-2,-11,23,-13,24,-15,25,-17,26,-7,6,-21,4,-20,8,-26,-22,3,-19,9,18,-25,16,1,12,-23,14,-24, signs 01000111110110001111000111
candidate -1,2,-3,4,-5,6,7,-8,-9,-10,11,-12,-13,14,-15,16,-17,18,-6,19,-4,20,-2,21,-14,22,-16,23,-18,-7,24,25,26,-11,10,-26,12,9,-25,3,-20,5,-19,-24,8,13,-21,1,-23,17,-22,15, signs 11100111000100011001110011
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,13,-14,15,-16,-17,18,-8,19,20,21,-4,22,-2,23,-10,24,-12,25,-18,-13,26,-15,16,-26,14,17,-25,7,-19,9,-24,11,6,-20,-23,1,-22,3,-21,5, signs 11001001100111000000101110
candidate 1,-2,3,-4,-5,-6,7,-8,-9,-10,11,-12,13,-14,15,16,-17,18,19,-7,20,21,22,-3,23,-1,-18,24,-16,-11,25,-13,26,-15,8,-20,6,-19,-24,17,2,-23,4,-22,10,-25,12,-26,14,9,-21,5, signs 11001110010011010001101010
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,15,-16,17,-18,-14,19,-12,20,21,22,-2,-17,23,-15,-4,24,-10,25,-8,26,6,11,-20,1,-22,3,16,-23,18,13,-19,5,-26,7,-25,9,-24,-21, signs 11001000111001110001101010
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,12,-13,14,-15,-16,17,-18,-12,19,-10,20,21,-1,22,-17,23,24,-14,25,-4,-9,26,-7,6,-26,8,5,-25,15,-24,13,-19,11,18,-23,16,3,-20,-22,2,-21, signs 11100001101101100111100101
candidate 1,2,-3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,-18,-10,19,-8,-1,20,21,-16,-13,22,-5,23,24,-2,25,26,-15,14,-22,12,17,-21,-26,4,-23,6,11,18,9,-19,7,-24,3,-25,-20, signs 11010010011110000001011010
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,17,-18,19,-11,20,-9,21,22,-2,-17,23,-13,24,-7,25,26,-4,-15,14,5,-26,3,16,-23,18,1,-22,-25,6,-24,8,-21,10,-20,12,-19, signs 11011001001110010010101101
candidate 1,-2,-3,-4,5,-6,7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,-12,19,-10,20,21,-1,22,-17,23,24,-14,25,-8,-5,26,-7,6,-26,4,9,-25,15,-24,13,-19,11,18,-23,16,3,-20,-22,2,-21, signs 11111000001101100111100101
candidate 1,2,-3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,-8,19,-6,-1,20,-17,-10,21,-12,22,-14,23,24,25,-2,26,4,-24,16,11,-21,13,-22,15,-23,9,18,7,-19,5,-26,3,-25,-20, signs 10001001110011010001101001
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,-17,-18,-6,19,-4,20,21,-1,-14,22,23,24,-8,25,-10,26,-12,-3,-20,17,-24,9,-25,7,18,5,-19,11,-26,-23,16,-21,2,13,-22,15, signs 10000111001110001001011010
candidate 1,-2,-3,-4,5,6,7,-8,9,10,-11,-12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,-1,22,23,24,-5,-10,25,-6,-9,26,-7,8,-26,-25,11,4,-24,12,3,-23,-19,18,13,2,-22,16,-20,14,-21, signs 10000000111111001000111100
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,23,-1,24,25,-4,-11,-6,-9,26,-7,8,-26,10,5,12,3,-25,13,-22,-19,18,-23,2,-24,14,-21,16,-20, signs 10000000111111001000110110
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,23,-1,24,-3,-12,25,-6,-9,26,-7,8,-26,10,5,-25,11,4,13,-22,-19,18,-23,2,-24,14,-21,16,-20, signs 10000000111111001000110110
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,-1,22,23,-4,24,-12,-5,25,-9,26,-7,8,-26,10,-25,6,11,-24,3,-23,-19,18,13,2,-22,16,-20,14,-21, signs 10000000111111001000111010
candidate 1,-2,3,4,-5,-6,7,-8,9,10,-11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,22,-13,23,-1,24,-3,-10,25,-4,-9,26,-7,6,-26,8,5,-25,15,-21,-19,18,-20,16,11,2,-24,14,-22,12,-23, signs 10000001111100011001001101
candidate 1,-2,3,4,-5,-6,7,-8,9,10,-11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,22,-13,23,-1,24,-3,-10,25,-4,-9,26,-7,6,-26,8,5,-25,-20,16,-19,18,15,-21,11,2,-24,14,-22,12,-23, signs 10000001111100011001001101
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,-15,21,22,23,-1,24,25,-4,-13,-6,-11,26,-9,8,-26,10,7,12,5,-25,3,-22,-19,18,-23,2,-24,14,-21,16,-20, signs 10100000011111001000110101
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,-1,22,23,-4,24,-12,-5,25,-7,26,-9,10,-26,8,-25,6,11,-24,3,-23,-19,18,13,2,-22,16,-20,14,-21, signs 10000011001111001000111010
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,23,-1,24,-3,-12,25,-10,-5,26,-7,8,-26,6,9,-25,11,4,13,-22,-19,18,-23,2,-24,14,-21,16,-20, signs 10001100001111001000110110
candidate 1,-2,3,-4,5,-6,7,8,-9,10,-11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,22,-13,23,-1,24,-3,-10,25,-8,-5,26,-7,6,-26,4,9,-25,15,-21,-19,18,-20,16,11,2,-24,14,-22,12,-23, signs 10011000011100011001001101
candidate 1,-2,3,-4,5,-6,7,8,-9,10,-11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,22,-13,23,-1,24,-3,-10,25,-8,-5,26,-7,6,-26,4,9,-25,-20,16,-19,18,15,-21,11,2,-24,14,-22,12,-23, signs 10011000011100011001001101
candidate -1,2,3,-4,5,6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-6,23,-8,24,25,-11,-2,-5,26,-3,4,-26,10,-25,12,1,16,-20,18,-19,-21,15,-22,7,-23,9,-24,13, signs 10001100111000101110101000
candidate -1,2,3,-4,5,6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-6,23,-8,24,25,-11,-2,-5,26,-3,4,-26,10,-25,12,1,-21,15,18,-19,16,-20,-22,7,-23,9,-24,13, signs 10001100111000101110101000
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,15,-16,17,-18,-14,19,-12,20,-4,21,-6,22,-8,23,-2,24,25,-15,26,-17,18,-26,16,-25,-19,13,-20,11,-24,3,-23,1,10,5,-21,7,-22,9, signs 10010011010011001110100101
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,15,-16,17,-18,19,20,-14,21,22,-11,23,-5,24,-7,25,-9,-2,-17,26,-15,-21,13,-20,-26,16,1,10,-23,4,-24,6,-25,8,3,18,-19,12,-22, signs 00101100110011100110101010
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,15,-16,17,-18,-14,19,-12,20,21,-5,22,-7,23,-9,24,-1,25,-17,26,-15,-19,13,18,-26,16,-25,2,-24,10,-21,4,-22,6,-23,8,3,-20,11, signs 00101100110011100110101010
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,15,-16,17,-18,-14,19,-12,20,-4,21,-6,22,-8,23,-2,24,25,-17,26,-15,16,-26,18,-25,-19,13,-20,11,-24,3,-23,1,10,5,-21,7,-22,9, signs 10010011010011110010100101
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,15,-16,17,-18,19,-17,20,-15,-4,21,-6,22,-8,23,-2,24,-12,25,-14,26,16,-20,18,-19,-26,13,-25,11,-24,3,-23,1,10,5,-21,7,-22,9, signs 10010011010011001110100101
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,15,-16,17,-18,19,-17,20,-15,-4,21,-6,22,-8,23,-2,24,-12,25,-14,26,18,-19,16,-20,-26,13,-25,11,-24,3,-23,1,10,5,-21,7,-22,9, signs 10010011010011001110100101
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-4,-7,23,24,-10,-1,25,26,-12,-5,6,-23,8,3,-22,13,16,-20,18,-19,-21,15,-26,11,-24,9,2,-25, signs 01111100011000101110101100
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-4,-7,23,24,-10,-1,25,26,-12,-5,6,-23,8,3,-22,13,-21,15,18,-19,16,-20,-26,11,-24,9,2,-25, signs 01111100011000101110101100
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-4,-9,23,24,-12,-1,25,-13,-6,26,8,-23,10,3,16,-20,18,-19,-21,15,-22,5,-26,7,-24,11,2,-25, signs 01110111000100101110101100
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-4,-7,23,24,-10,-1,25,26,-12,-5,6,-23,8,3,16,-20,18,-19,-21,15,-22,13,-26,11,-24,9,2,-25, signs 01111100011000101110101100
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-4,-9,23,24,-12,-1,25,-13,-6,26,8,-23,10,3,-21,15,18,-19,16,-20,-22,5,-26,7,-24,11,2,-25, signs 01110111000100101110101100
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-4,-7,23,24,-10,-1,25,26,-12,-5,6,-23,8,3,-21,15,18,-19,16,-20,-22,13,-26,11,-24,9,2,-25, signs 01111100011000101110101100
candidate -1,-2,3,-4,5,6,-7,-8,9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-9,24,-11,25,-13,-6,-3,26,-5,4,-26,2,7,16,-20,18,-19,-21,15,-22,-25,12,1,8,-23,10,-24, signs 00011111100010101110100110
candidate -1,-2,3,-4,5,6,-7,-8,9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-9,24,-11,25,-13,-6,-3,26,-5,4,-26,2,7,-21,15,18,-19,16,-20,-22,-25,12,1,8,-23,10,-24, signs 00011111100010101110100110
candidate 1,-2,3,-4,5,-6,7,-8,9,10,-11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-5,24,-7,-10,-3,25,-1,26,-9,8,-26,2,-25,4,-23,12,15,-21,-19,18,-20,16,13,-22,11,6,-24, signs 00111000011010011001010101
candidate 1,-2,3,-4,5,-6,7,-8,9,10,-11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-5,24,-7,-10,-3,25,-1,26,-9,8,-26,2,-25,4,-23,12,-20,16,-19,18,15,-21,13,-22,11,6,-24, signs 00111000011010011001010101
candidate 1,-2,3,-4,5,-6,7,-8,9,10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,22,23,-12,-5,24,-7,-10,-3,25,-1,26,-9,8,-26,2,-25,4,13,-23,15,-21,-19,18,-20,16,-22,14,11,6,-24, signs 00111000011001011001010101
candidate 1,-2,3,-4,5,-6,7,-8,9,10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,22,23,-12,-5,24,-7,-10,-3,25,-1,26,-9,8,-26,2,-25,4,-22,14,-20,16,-19,18,15,-21,13,-23,11,6,-24, signs 00111000011001011001010101
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-9,24,-11,25,-13,-2,-7,26,-5,4,-26,6,3,16,-20,18,-19,-21,15,-22,-25,12,1,8,-23,10,-24, signs 01111001100010101110100110
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-9,24,-11,25,-13,-2,-7,26,-5,4,-26,6,3,-21,15,18,-19,16,-20,-22,-25,12,1,8,-23,10,-24, signs 01111001100010101110100110
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,-15,-16,17,-18,19,-13,-6,20,21,-1,22,-3,23,-5,-8,24,25,-11,26,-17,16,-26,12,-25,10,15,18,-19,14,9,-24,7,-20,-23,4,-22,2,-21, signs 11001011010010100000101101
candidate 1,-2,-3,4,-5,6,7,-8,-9,-10,-11,12,13,-14,15,16,-17,-18,19,20,-16,21,-12,-1,22,23,-4,24,-6,-13,25,-15,26,-7,8,-26,14,-25,-21,17,-20,9,-24,5,-23,3,10,-19,18,11,2,-22, signs 10100100101010011001010110
candidate -1,2,-3,4,-5,-6,7,-8,-9,-10,11,-12,13,-14,15,16,-17,18,19,-15,20,-13,-2,21,-4,-11,-16,22,-18,23,24,-7,25,26,10,17,-22,-19,-23,9,-26,5,-21,3,12,-20,14,1,6,-25,8,-24, signs 01100100101001101111001010
candidate -1,2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,-15,16,-17,18,19,20,21,22,-12,23,-10,24,-2,25,-4,-7,-16,26,-18,-5,6,17,-26,-19,-25,3,8,15,-20,1,-22,13,-23,11,-24,9,14,-21, signs 11100010001101101111101000
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,19,-13,20,21,-10,22,23,-1,24,25,-4,-9,-16,26,-18,-7,6,-19,14,-20,12,5,8,17,-26,15,-21,11,-25,3,-22,-24,2,-23, signs 11101000101110001101111000
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,15,-16,-17,18,19,20,-14,21,-12,-1,22,23,-4,-9,24,-15,25,26,-18,-7,6,-19,-26,17,8,5,-20,-25,16,-24,10,3,-23,13,-21,11,2,-22, signs 10000001111001000100011011
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,-1,22,23,-4,24,-6,-11,25,-9,26,-7,8,-26,10,-25,12,5,-24,3,-23,-19,18,13,2,-22,16,-20,14,-21, signs 10001100110011001000111010
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,-1,22,23,-4,24,-6,-11,25,-7,26,-9,10,-26,8,-25,12,5,-24,3,-23,-19,18,13,2,-22,16,-20,14,-21, signs 10001111000011001000111010
candidate 1,-2,-3,-4,5,-6,7,-8,9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,-1,22,23,-12,24,-10,-5,25,-9,26,-7,8,-26,6,-25,4,11,-24,3,-23,-19,18,13,2,-22,16,-20,14,-21, signs 10000100111011001000111100
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,-1,22,23,-12,24,-10,-3,25,-7,26,-5,6,-26,8,-25,4,9,-24,11,-23,-19,18,13,2,-22,16,-20,14,-21, signs 10000011110011001000111010
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,-1,22,23,-12,24,-10,-3,25,-5,26,-7,8,-26,6,-25,4,9,-24,11,-23,-19,18,13,2,-22,16,-20,14,-21, signs 10001100110011001000111010
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,-13,-2,21,-8,22,-6,23,-4,24,-10,25,-16,26,14,1,-25,-19,18,11,-24,5,-23,7,-22,9,-21,3,12,-20,-26,15, signs 01100110011001111001010101
candidate -1,-2,-3,4,5,-6,7,-8,9,10,11,-12,-13,-14,15,-16,17,-18,19,-17,20,-15,-4,-11,21,22,23,-9,24,-7,25,-5,-10,26,-22,13,2,-19,18,1,14,-25,6,-24,8,-23,-26,-21,12,3,16,-20, signs 01111001100001001000110101
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,-1,22,23,-12,-3,24,-5,-10,25,26,-7,8,-26,6,9,-25,11,4,-24,-23,-19,18,13,2,-22,16,-20,14,-21, signs 10100100011011001000111100
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,-1,22,23,24,-11,-4,25,-6,-9,26,-7,8,-26,-25,5,10,-24,12,3,-23,-19,18,13,2,-22,16,-20,14,-21, signs 10011000100111001000111100
candidate 1,2,-3,4,5,-6,7,-8,-9,10,-11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-1,-10,22,23,24,-2,25,-4,-7,26,-5,6,-26,8,-23,12,15,-21,-19,18,-20,16,13,-24,3,-25,9,-22,11, signs 11000011100010011001011010
candidate 1,2,-3,4,5,-6,7,-8,-9,10,-11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-1,-10,22,23,24,-2,25,-4,-7,26,-5,6,-26,8,-23,12,-20,16,-19,18,15,-21,13,-24,3,-25,9,-22,11, signs 11000011100010011001011010
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,-18,19,20,-16,21,-14,-1,22,23,24,-11,-4,25,-6,-9,26,-7,8,-26,10,5,-25,-24,18,-19,-23,3,12,17,-20,-22,2,13,-21,15, signs 11110000110000111111100110
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,-15,21,22,23,-1,24,-13,-4,25,-6,-11,26,-9,8,-26,10,7,-25,5,12,3,-22,-19,18,-23,2,-24,14,-21,16,-20, signs 10111000011001001000110101
candidate -1,-2,3,4,-5,6,-7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-3,22,23,-12,24,-4,25,-6,-11,26,-9,8,-26,10,7,-23,1,16,-20,18,-19,-21,15,2,-22,-25,5,-24,13, signs 10111000011000101110101101
candidate -1,-2,3,4,-5,6,-7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-3,22,23,-12,24,-4,25,-6,-11,26,-9,8,-26,10,7,-23,1,-21,15,18,-19,16,-20,2,-22,-25,5,-24,13, signs 10111000011000101110101101
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,-1,22,23,-12,24,-4,-11,25,-9,26,-7,8,-26,6,-25,10,5,-24,3,-23,-19,18,13,2,-22,16,-20,14,-21, signs 10011100100011001000111100
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,-1,22,23,-12,24,-4,-9,25,-7,26,-5,6,-26,8,-25,10,3,-24,11,-23,-19,18,13,2,-22,16,-20,14,-21, signs 10110011000011001000111010
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,-1,22,23,-12,-3,24,-11,-4,25,26,-7,8,-26,6,9,-25,5,10,-24,-23,-19,18,13,2,-22,16,-20,14,-21, signs 10111100000011001000111100
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,23,-1,24,25,-12,-3,-10,-5,26,-7,8,-26,6,9,4,11,-25,13,-22,-19,18,-23,2,-24,14,-21,16,-20, signs 10111100000011001000110110
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,16,-17,-18,19,20,-16,21,-14,-1,22,23,24,-11,-4,25,-10,-5,26,-7,8,-26,6,9,-25,-24,18,-19,-23,3,12,17,-20,-22,2,13,-21,15, signs 11111100000000111111100110
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,-1,22,23,-12,24,-4,-9,25,-5,26,-7,8,-26,6,-25,10,3,-24,11,-23,-19,18,13,2,-22,16,-20,14,-21, signs 10111100000011001000111010
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,-12,13,-14,15,-16,17,-18,19,-17,20,-15,21,22,23,-1,24,-13,-4,25,-10,-7,26,-9,8,-26,6,11,-25,5,12,3,-22,-19,18,-23,2,-24,14,-21,16,-20, signs 10111110000001001000110101
candidate 1,-2,-3,-4,5,-6,7,-8,9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,23,-1,24,25,-12,-5,-10,-7,26,-9,8,-26,6,11,4,13,-25,3,-22,-19,18,-23,2,-24,14,-21,16,-20, signs 10111110000001001000110101
candidate -1,-2,3,4,-5,-6,7,-8,9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-3,22,23,-12,24,-4,25,-10,-7,26,-9,8,-26,6,11,-23,1,16,-20,18,-19,-21,15,2,-22,-25,5,-24,13, signs 10111110000000101110101101
candidate -1,-2,3,4,-5,-6,7,-8,9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-3,22,23,-12,24,-4,25,-10,-7,26,-9,8,-26,6,11,-23,1,-21,15,18,-19,16,-20,2,-22,-25,5,-24,13, signs 10111110000000101110101101
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,-11,12,13,-14,-15,16,17,-18,19,-17,20,21,-16,22,-2,-13,23,24,-4,25,-12,-7,26,-9,10,-26,8,11,6,-23,14,1,-21,-19,18,-20,-22,3,-25,5,-24,15, signs 00100000111111111001010011
candidate -1,2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,-14,-15,16,17,-18,19,-17,20,21,-16,22,-2,-11,23,24,-4,25,-6,-9,26,-7,8,-26,10,-23,12,1,-22,15,-21,-19,18,-20,14,3,-25,5,-24,13, signs 00100111001110111001010011
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,-8,20,-2,21,-4,22,23,-7,-10,24,-14,25,-12,26,-24,15,-25,13,-26,11,16,-19,18,9,6,-23,-20,1,-21,3,-22,5, signs 10011001000011011000101010
candidate -1,2,-3,4,-5,6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,-7,-2,21,-4,22,-6,23,-10,24,-14,25,-12,26,-24,15,-25,13,-26,11,16,-19,18,9,-23,-20,8,1,-21,3,-22,5, signs 10011010000011011000101010
candidate 1,-2,3,-4,5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,-18,-12,19,-6,20,21,-1,22,-3,23,-5,24,-9,-14,25,-16,26,18,13,8,-24,10,15,-25,17,-26,11,-19,7,-20,-23,4,-22,2,-21, signs 00110100010100110101010101
candidate 1,-2,3,-4,5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,-18,-12,19,-6,20,21,-1,22,-3,23,-5,24,-9,-16,25,-14,26,8,-24,10,17,-25,15,-26,13,18,11,-19,7,-20,-23,4,-22,2,-21, signs 00110100010111001001010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,-13,14,-15,16,17,-18,19,-17,20,21,-10,-1,22,-3,-8,23,-16,24,-14,25,26,-5,6,-26,12,-20,-23,15,-24,-19,18,13,-25,7,4,-22,2,9,-21,11, signs 00111100110101101001010101
candidate -1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,13,-14,15,-16,17,-18,19,-17,20,21,22,-15,-8,23,-10,-13,24,-5,25,-3,26,-11,12,-26,2,-25,4,-24,14,9,-23,1,6,-22,16,-20,18,-19,-21,7, signs 11100010111100101110100101
candidate -1,2,3,-4,5,-6,7,-8,-9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,22,23,-3,24,-5,25,-7,-2,-13,26,-11,12,-26,10,1,8,15,-21,-19,18,-20,-22,-25,6,-24,4,-23,14,9, signs 11001100110010111001010100
candidate -1,2,3,-4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-3,20,21,-6,22,-8,23,-2,24,25,-11,26,-9,-23,-20,4,13,16,-19,18,15,-24,1,10,-26,-22,7,-21,5,12,-25, signs 11000110001111011001100110
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,22,-4,-9,23,-11,24,-1,25,-13,26,-7,6,15,2,-24,12,-23,10,3,-21,-19,18,-20,-22,5,8,-26,14,-25, signs 11001000110011111001010110
candidate 1,-2,3,-4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,17,-18,19,-17,20,21,-16,22,23,-3,-10,24,-12,-1,-14,25,26,-7,6,-26,8,5,-22,-20,18,-19,-21,-23,4,9,-24,11,2,15,-25,13, signs 10010001011011011110101011
candidate 1,-2,3,-4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,17,-18,19,-17,20,21,-16,-3,-10,22,-12,-1,23,24,-14,25,26,-7,6,-26,8,5,-25,13,-24,-20,18,-19,-21,15,4,9,-22,11,2,-23, signs 10010001011011011110101011
candidate 1,-2,-3,-4,5,-6,-7,8,-9,10,-11,12,-13,-14,15,16,17,-18,19,-17,20,21,-16,-5,22,23,-8,24,-10,-1,-12,25,26,-15,14,-26,6,-22,4,-20,18,-19,-21,3,-23,7,-24,9,2,13,-25,11, signs 10100101101100011110101011
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,15,-16,17,-18,19,-15,-12,20,-4,21,-6,22,-8,23,-2,24,-14,25,26,-17,18,-26,16,-19,-25,13,-20,11,-24,3,-23,1,10,5,-21,7,-22,9, signs 01101100101100110011011000
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,-11,-12,13,14,-15,16,17,-18,-16,-13,19,20,-4,21,-6,22,-8,23,-2,24,25,26,-14,-17,18,15,-26,-19,12,-25,-20,11,-24,3,-23,1,10,5,-21,7,-22,9, signs 01101100101110010011011000
candidate 1,-2,3,-4,-5,-6,7,-8,9,-10,-11,12,-13,14,15,-16,17,-18,19,-15,-12,-3,20,21,22,-7,23,-9,24,25,26,-1,-14,-17,18,-19,16,13,2,-20,4,11,-25,-22,6,-23,8,-24,10,5,-21,-26, signs 11001011001100100001010101
candidate -1,2,3,-4,5,-6,7,-8,-9,-10,11,-12,13,14,-15,-16,17,-18,19,20,-14,-11,21,-3,22,-5,23,-7,-2,-13,24,-17,25,26,-20,-24,16,-25,18,-19,-26,15,12,-21,10,1,8,-23,6,-22,4,9, signs 11001100111001010001110010
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,18,19,-15,20,21,22,-11,23,-5,24,-7,25,-9,-2,-13,-18,26,16,-20,14,-19,-26,17,-21,1,10,-23,4,-24,6,-25,8,3,12,-22, signs 11010011001101100001110100
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,-14,-15,16,17,-18,19,-17,20,21,-16,22,23,-7,24,-9,-12,25,-2,26,-4,-11,10,5,-26,3,-25,1,14,-23,-21,-19,18,-20,-22,15,6,-24,8,13, signs 01100100111010111001010110
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,22,23,-14,-7,24,-9,-12,25,-2,26,-4,-11,10,5,-26,3,-25,1,-23,15,-21,-19,18,-20,16,-22,6,-24,8,13, signs 01100100111011011001010110
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,-14,-15,16,17,-18,19,-17,20,21,-16,22,23,-7,24,-9,-12,25,-2,26,-4,-11,10,5,-26,3,-25,1,-22,15,-21,-19,18,-20,14,-23,6,-24,8,13, signs 01100100111010111001010110
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,22,23,-14,-7,24,-9,-12,25,-2,26,-4,-11,10,5,-21,-19,18,-20,16,-22,-26,3,-25,1,-23,15,6,-24,8,13, signs 01100100111011011001010110
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-1,22,-3,-12,23,-10,-5,24,25,-8,26,6,-24,4,11,-23,-20,18,-19,16,9,-26,7,-25,-22,2,13,-21,15, signs 00100111011011001110011001
candidate -1,-2,3,-4,5,6,-7,8,-9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,-14,-3,20,-5,-12,21,22,23,-6,-11,24,25,-8,26,10,-24,-21,1,16,-19,18,15,2,-22,-25,9,-26,7,-23,-20,4,13, signs 01001111010011011001101101
candidate -1,2,3,-4,5,-6,7,-8,-9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,-7,-2,-11,21,-13,22,-3,23,-5,-16,24,25,26,10,1,8,-20,6,-23,4,15,-24,-19,18,-25,14,-22,12,-21,-26,9, signs 00110011000110101001010101
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,-14,15,-16,17,-18,19,-17,-4,20,21,-1,22,-5,23,-7,24,25,-10,-15,26,-13,12,-26,14,11,16,-19,18,9,-25,3,-20,-22,6,-23,8,-24,2,-21, signs 00010110000001111000010111
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,-17,-18,-10,19,20,-3,21,-1,-4,22,-6,23,-8,24,25,-13,26,-15,14,-26,16,-25,12,17,-24,11,18,9,-23,7,-19,5,-22,-20,2,-21, signs 00101110011101100011000000
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,-17,-18,-10,-3,19,-1,20,21,-4,22,-6,23,-8,24,25,-13,26,-15,14,-26,16,-25,12,17,-24,11,18,9,-23,7,-22,5,-21,-19,2,-20, signs 01100110011101100010010000
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,-17,-18,-10,19,20,-3,21,-1,-4,22,-6,23,-8,24,25,-13,26,-15,14,-26,16,-25,12,17,-24,11,18,9,-19,7,-23,5,-22,-20,2,-21, signs 00101100011101100001001000
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,-13,-14,15,-16,17,-18,19,20,-10,21,22,-3,23,-1,-4,24,-6,25,-8,-15,26,-17,-20,11,-21,9,16,-26,14,7,-25,-22,12,-19,18,13,-24,5,2,-23, signs 00100100110100011110100110
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,-18,-12,19,-4,20,21,-1,22,-5,23,-7,24,-9,-14,25,-16,26,18,13,8,-24,10,15,-25,17,-26,11,6,-23,-19,3,-20,-22,2,-21, signs 00010110010100110110010101
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,-18,-12,19,-4,20,21,-1,22,-5,23,-7,24,-9,-16,25,-14,26,8,-24,10,17,-25,15,-26,13,18,11,6,-23,-19,3,-20,-22,2,-21, signs 00010110010111001010010101
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,21,22,-3,23,-1,-4,24,25,-7,-16,-11,26,-13,14,9,-24,5,-21,-19,18,-20,6,-25,8,15,12,-26,10,-22,2,-23, signs 00100110111000101001010101
candidate -1,2,-3,4,5,-6,-7,-8,9,10,-11,-12,13,-14,15,-16,-17,18,19,-9,-4,20,-2,21,22,-5,-10,23,-18,24,25,-13,26,-15,14,-26,16,-25,12,17,-24,7,-21,1,-20,3,8,-19,-23,11,6,-22, signs 00110001100101100101001000
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,-13,14,15,-16,17,-18,-14,19,-4,20,-2,21,22,23,-6,-15,24,-17,-8,25,-10,26,12,7,16,-24,18,9,-25,11,-26,13,-23,1,-21,3,-20,5,-19,-22, signs 10011011001001011010100010
candidate -1,2,-3,-4,5,6,-7,-8,-9,10,11,-12,-13,14,-15,16,-17,18,-10,-5,19,20,-2,21,-6,22,23,24,-14,25,-16,26,-18,-11,-22,7,-21,1,-20,3,8,-23,12,17,-26,15,-25,13,-24,9,4,-19, signs 00101001011100110001010101
candidate 1,-2,3,-4,-5,6,-7,8,9,-10,-11,-12,13,-14,-15,16,-17,18,19,20,-8,-3,21,-1,-6,22,-18,23,-16,-9,24,25,26,-13,12,-26,14,11,-25,15,10,-24,-20,7,2,-21,4,17,-23,-19,-22,5, signs 00110001011110011011001000
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,-17,18,19,20,-8,-3,21,-1,-6,22,-18,23,24,-15,-10,25,26,-13,12,-26,14,11,-25,-24,16,9,-20,7,2,-21,4,17,-23,-19,-22,5, signs 00110001101110101011001000
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,-16,-17,18,19,20,-8,-3,21,-1,-6,22,-18,23,24,25,-14,-11,26,-13,12,-26,-25,15,10,-24,16,9,-20,7,2,-21,4,17,-23,-19,-22,5, signs 00110001110111001011001000
candidate -1,2,-3,-4,-5,6,7,-8,-9,10,-11,12,-13,14,-15,16,17,-18,-10,19,-6,20,21,22,-2,-7,23,24,-16,25,-14,26,-12,-17,18,11,-19,5,-20,1,-22,3,8,-23,-26,13,-25,15,-24,9,4,-21, signs 00100101010011001110010101
candidate -1,-2,3,-4,5,-6,-7,-8,-9,10,-11,12,13,-14,15,16,-17,18,19,-15,20,-5,21,-3,22,-13,-18,23,-16,24,-12,25,-10,26,8,1,6,-20,14,-19,-23,17,-24,11,-25,-22,4,-21,2,9,-26,7, signs 01001100100101110001010101
candidate -1,-2,-3,-4,-5,6,-7,8,-9,10,11,-12,-13,14,15,16,-17,18,19,-15,-10,20,-8,21,-14,22,-18,23,-16,-11,-6,24,25,26,2,7,-20,9,-21,3,-26,1,-24,5,12,17,-23,-19,-22,13,4,-25, signs 00110000111100111011001011
candidate 1,-2,3,-4,5,6,7,-8,-9,-10,11,-12,13,-14,-15,16,-17,-18,19,-11,20,-5,21,-3,22,-7,23,24,-16,25,26,-13,-6,-1,2,-22,8,-23,14,-26,18,-19,12,-20,10,17,-25,15,-24,9,4,-21, signs 11001101011011001001010101
candidate -1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,17,-18,19,-17,20,-7,21,-5,-16,22,-14,23,-12,24,-10,25,26,-3,2,-26,8,-20,6,-21,4,15,-22,-19,18,9,-25,1,-23,13,-24,11, signs 10010011010011101001011001
candidate -1,2,-3,4,-5,-6,7,-8,9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,21,-4,22,-2,-15,23,24,-12,25,-10,-7,26,-9,8,-26,-25,11,6,1,14,-23,16,-20,18,-19,-21,3,-22,5,-24,13, signs 10011010001101001110101011
candidate 1,-2,-3,4,-5,-6,7,8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,20,-7,21,22,-4,23,-14,24,-8,-1,-10,25,26,-13,-23,5,-22,3,12,-26,-24,-20,16,-19,18,15,6,-21,2,11,-25,9, signs 01100011001110011001001100
candidate -1,2,-3,4,-5,6,7,-8,-9,10,-11,12,-13,-14,15,16,-17,-18,19,-15,-6,20,-4,21,-12,22,-10,23,-2,24,25,-7,-16,26,18,9,-23,11,-22,13,-21,3,-24,1,8,17,-26,-19,14,5,-20,-25, signs 11000101011000101010010110
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,19,20,-16,-7,21,-5,-14,22,23,24,-10,-1,25,-3,-12,26,-22,15,6,-21,8,17,-20,-23,-26,13,4,9,18,-19,-24,11,2,-25, signs 10000011110000011111010011
candidate -1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,16,17,-18,19,-17,20,21,-6,22,23,-3,-16,24,-8,25,-10,-15,26,-13,12,-26,14,11,2,-23,4,-20,18,-19,-21,5,-22,1,-25,9,-24,7, signs 10010101100001101110101101
candidate -1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,16,17,-18,19,-17,20,21,-6,22,23,-3,-16,24,-8,25,-14,-11,26,-13,12,-26,10,15,2,-23,4,-20,18,-19,-21,5,-22,1,-25,9,-24,7, signs 10010101111000001110101101
candidate -1,2,-3,4,-5,6,7,-8,9,10,-11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,-4,22,-2,-13,23,24,-6,25,-10,-7,26,-9,8,-26,-25,1,12,-23,-21,15,18,-19,16,-20,14,3,-22,5,-24,11, signs 10011110000100101110101011
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,-11,12,13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,-2,22,-8,23,-6,24,-4,25,26,-13,-20,11,-21,-26,16,-19,18,15,10,1,-22,3,-25,5,-24,7,-23,9, signs 10011001111011011000110100
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,-11,12,13,-14,15,-16,17,-18,19,-17,20,21,22,-15,-12,23,-2,-9,24,-7,25,-5,26,-13,14,-26,4,-25,6,-24,8,3,-23,1,10,-22,16,-20,18,-19,-21,11, signs 10011001101011101110100101
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,-17,-18,-10,19,-6,20,-4,-1,21,-3,22,23,-8,24,25,-13,26,-15,14,-26,16,-25,12,17,-24,11,18,9,-23,7,-19,5,-20,-22,2,-21, signs 01100110011101100010010000
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,-17,-18,-10,19,-6,20,-4,21,22,-1,23,-3,-8,24,25,-13,26,-15,14,-26,16,-25,12,17,-24,11,18,9,-19,7,-20,5,-21,-23,2,-22, signs 00101100011101100001001000
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,-17,-18,-10,19,-6,20,-4,-1,21,-3,22,23,-8,24,25,-13,26,-15,14,-26,16,-25,12,17,-24,11,18,9,-19,7,-23,5,-20,-22,2,-21, signs 01100100011101100000011000
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,15,-16,17,-18,19,20,-14,21,-10,22,-8,23,-2,24,-4,25,-12,-15,26,-17,18,-19,16,-26,-20,13,-21,11,6,1,-23,3,-24,5,-25,9,-22,7, signs 00110110010001011111001010
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,-18,-12,-7,19,20,-4,-1,21,-3,22,23,24,-9,-14,25,-16,26,18,13,8,-24,10,15,-25,17,-26,11,6,-19,-23,5,-20,-22,2,-21, signs 01100010010100110100011101
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,15,-16,17,-18,-14,19,-10,20,-8,21,-2,22,-4,23,-12,24,25,-15,26,-17,18,-26,16,-25,-19,13,-24,11,6,1,-21,3,-22,5,-23,9,-20,7, signs 00110110010011001110101001
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,-18,-12,-7,19,20,-4,-1,21,-3,22,23,24,-9,-16,25,-14,26,8,-24,10,17,-25,15,-26,13,18,11,6,-19,-23,5,-20,-22,2,-21, signs 01100010010111001000011101
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,15,-16,17,-18,-14,19,-10,20,-8,21,-2,22,-4,23,-12,24,25,-17,26,-15,16,-26,18,-25,-19,13,-24,11,6,1,-21,3,-22,5,-23,9,-20,7, signs 00110110010011110010101001
candidate -1,2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-4,24,-6,-9,-2,25,26,-7,8,1,-25,3,10,13,-22,-20,18,-19,16,-21,14,11,-23,5,-24,-26, signs 10001111001001101110101010
candidate -1,2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-4,24,-6,-9,-2,25,26,-7,8,1,-25,3,10,-21,14,-20,18,-19,16,13,-22,11,-23,5,-24,-26, signs 10001111001001101110101010
candidate -1,2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,22,23,-4,24,-6,-9,-2,25,26,-7,8,1,-25,3,-23,13,-20,15,18,-19,16,-21,12,-22,10,5,-24,-26, signs 10001111000101101110101010
candidate -1,2,-3,4,-5,6,7,-8,9,10,-11,-12,13,-14,-15,-16,17,-18,19,-17,20,-13,21,22,-10,23,-4,24,-6,-9,-2,25,26,-7,8,1,-25,3,-23,11,-22,15,18,-19,16,-20,14,-21,12,5,-24,-26, signs 10001111000110101110101010
candidate -1,2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,22,23,-4,24,-6,-9,-2,25,26,-7,8,1,-25,3,-23,-21,12,15,18,-19,16,13,-20,-22,10,5,-24,-26, signs 10001111000101101110101010
candidate -1,2,-3,4,-5,6,7,-8,9,10,-11,-12,13,-14,-15,-16,17,-18,19,-17,20,-13,21,22,-10,23,-4,24,-6,-9,-2,25,26,-7,8,1,-25,3,-23,-21,12,15,18,-19,16,-20,14,11,-22,5,-24,-26, signs 10001111000110101110101010
candidate 1,-2,3,-4,5,-6,-7,-8,9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,22,23,-13,-10,-5,24,-1,25,-3,26,-9,8,-26,4,-25,2,7,12,15,-22,-20,18,-19,-21,-23,14,11,6,-24, signs 00110101101001011110101010
candidate 1,-2,3,-4,5,-6,-7,-8,9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,22,23,-13,-10,-5,24,-1,25,-3,26,-9,8,-26,4,-25,2,7,12,-23,14,-20,18,-19,-21,15,-22,11,6,-24, signs 00110101101001011110101010
candidate 1,-2,3,-4,5,-6,-7,-8,9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,-5,24,-1,25,-3,26,-9,8,-26,4,-25,2,7,-23,13,-22,-20,18,-19,16,-21,14,11,6,-24, signs 00110101101001101110101010
candidate 1,-2,3,-4,5,-6,-7,-8,9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,22,23,-10,-5,24,-1,25,-3,26,-9,8,-26,4,-25,2,7,-23,13,-20,15,18,-19,16,-21,12,-22,6,-24, signs 00110101100101101110101010
candidate 1,-2,3,-4,5,-6,-7,-8,9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,-5,24,-1,25,-3,26,-9,8,-26,4,-25,2,7,-23,-21,14,-20,18,-19,16,13,-22,11,6,-24, signs 00110101101001101110101010
candidate 1,-2,3,-4,5,-6,-7,-8,9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,22,23,-10,-5,24,-1,25,-3,26,-9,8,-26,4,-25,2,7,-23,-21,12,15,18,-19,16,13,-20,-22,6,-24, signs 00110101100101101110101010
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,-11,12,13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,-6,22,-4,23,-2,24,-8,25,26,-13,-20,11,-21,-26,16,-19,18,15,10,1,-24,3,-23,5,-22,7,-25,9, signs 10011001111011011000110100
candidate -1,2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,22,23,-13,-4,24,-2,25,-10,-5,26,-7,8,1,-25,11,14,-23,-21,-19,18,-20,-22,15,12,3,-24,-26,6,9, signs 01100011110100111001010101
candidate -1,2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-4,24,-2,25,-10,-5,26,-7,8,1,-25,11,14,-21,16,-19,18,-20,-22,13,-23,3,-24,-26,6,9, signs 01100011110010111001010101
candidate -1,2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,22,23,-13,-4,24,-2,25,-10,-5,26,-7,8,1,-25,11,-22,15,-21,-19,18,-20,14,-23,12,3,-24,-26,6,9, signs 01100011110100111001010101
candidate -1,2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-4,24,-2,25,-10,-5,26,-7,8,1,-25,11,-22,13,16,-19,18,-20,14,-21,-23,3,-24,-26,6,9, signs 01100011110010111001010101
candidate -1,2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,22,23,-4,24,-2,25,-10,-5,26,-7,8,1,-25,-22,12,-21,16,-19,18,15,-20,13,-23,3,-24,-26,6,9, signs 01100011110011011001010101
candidate -1,2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,22,23,-4,24,-2,25,-10,-5,26,-7,8,1,-25,-22,-20,13,16,-19,18,15,12,-21,-23,3,-24,-26,6,9, signs 01100011110011011001010101
candidate -1,2,-3,4,-5,6,-7,-8,9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,-9,20,21,-4,22,-2,23,-6,24,-12,25,-10,26,-21,3,-22,1,-23,7,16,-19,18,15,8,-20,-26,11,-25,13,-24,5, signs 01101101000111011001010101
candidate -1,2,-3,-4,5,6,-7,-8,-9,10,11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,-10,-5,21,22,-2,23,-6,-11,24,-13,25,26,-20,-24,12,7,-23,1,-22,3,8,-25,16,-19,18,15,-26,9,4,-21, signs 11010110101101011001101010
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,-15,-16,17,-18,19,-13,-8,20,-6,21,22,-3,23,-1,24,-5,25,-11,26,-17,16,-26,12,-25,10,15,18,-19,14,9,-20,7,-21,-24,4,-22,2,-23, signs 11001011010010100001001101
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,-15,-16,17,-18,19,-13,-8,20,-6,-3,21,-1,22,-5,23,24,25,-11,26,-17,16,-26,12,-25,10,15,18,-19,14,9,-24,7,-20,-23,4,-22,2,-21, signs 11011001010010100000101101
candidate 1,-2,3,4,-5,-6,-7,8,-9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,-3,21,-1,-4,22,23,24,-8,25,26,-11,10,-26,6,-23,16,-19,18,15,-24,7,-25,9,-20,13,-22,5,2,-21, signs 11011010011011011001101010
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,-15,21,-13,22,23,-4,24,-2,-7,25,-9,26,-11,12,-22,14,-21,6,1,-24,3,8,-25,10,-26,-23,-20,18,-19,16,5, signs 11001110011100101110011010
candidate 1,-2,-3,4,5,6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,22,-5,23,-1,-6,24,-8,25,-4,26,2,7,-24,-22,10,13,-20,15,18,-19,16,-21,12,9,-25,3,-26,-23, signs 10100100100101101110101101
candidate 1,-2,-3,4,5,6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,22,-5,23,-1,-6,24,-8,25,-4,26,2,7,-24,-22,10,-21,12,15,18,-19,16,13,-20,9,-25,3,-26,-23, signs 10100100100101101110101101
candidate 1,-2,-3,4,5,6,-7,8,-9,10,-11,-12,13,-14,-15,-16,17,-18,19,-17,20,-13,21,22,-10,-5,23,-1,-6,24,-8,25,-4,26,2,7,-24,11,-22,15,18,-19,16,-20,14,-21,12,9,-25,3,-26,-23, signs 10100100100110101110101101
candidate 1,-2,-3,4,5,6,-7,8,-9,10,-11,-12,13,-14,-15,-16,17,-18,19,-17,20,-13,21,22,-10,-5,23,-1,-6,24,-8,25,-4,26,2,7,-24,-21,12,15,18,-19,16,-20,14,11,-22,9,-25,3,-26,-23, signs 10100100100110101110101101
candidate 1,-2,3,-4,5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,-8,-1,22,23,24,-7,25,-3,26,-5,6,-24,10,13,-20,15,18,-19,16,-21,12,9,-23,-26,4,-25,2,-22, signs 10110000100101101110110110
candidate 1,-2,3,-4,5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,-8,-1,22,23,24,-7,25,-3,26,-5,6,-24,10,-21,12,15,18,-19,16,13,-20,9,-23,-26,4,-25,2,-22, signs 10110000100101101110110110
candidate -1,-2,-3,4,5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,22,-8,23,-6,24,-4,25,-12,26,-10,-5,-24,3,16,-19,18,15,2,7,-23,9,-22,1,-20,13,-25,11,-26,-21, signs 10101110000111011001001010
candidate 1,2,-3,-4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,-5,23,-1,24,-7,25,-9,-2,26,4,13,-22,11,6,-24,8,-25,10,-20,18,-19,16,-21,14,3,-26,-23, signs 01011001101001101110100101
candidate 1,2,-3,-4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,-5,23,-1,24,-7,25,-9,-2,26,4,13,-22,11,6,-24,8,-25,10,-21,14,-20,18,-19,16,3,-26,-23, signs 01011001101001101110100101
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,15,-16,17,-18,19,-17,-14,20,-12,21,-10,22,-8,23,-2,24,-4,25,26,-15,18,-19,16,-26,-20,13,-21,11,6,1,-23,3,-24,5,-25,9,-22,7, signs 00110110010011001111001010
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,15,-16,17,-18,19,-15,-12,20,-10,21,-8,22,-2,23,-4,24,-14,25,26,-17,18,-26,16,-19,-25,13,-20,11,6,1,-22,3,-23,5,-24,9,-21,7, signs 11001001101100110011101000
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,-12,13,14,-15,16,17,-18,-16,-13,19,20,-10,21,-8,22,-2,23,-4,24,25,26,-14,-17,18,15,-26,-19,12,-25,-20,11,6,1,-22,3,-23,5,-24,9,-21,7, signs 11001001101110010011101000
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,12,-13,-14,-15,16,17,-18,19,20,-16,-11,21,-9,22,23,-6,-1,24,25,-4,26,-12,-17,-20,15,10,-21,-26,5,-25,3,8,-22,14,-19,18,13,-23,7,2,-24, signs 10100101001001010001010101
candidate -1,2,-3,4,-5,-6,-7,-8,9,-10,11,-12,13,14,-15,16,17,-18,19,-17,20,21,-16,22,-14,-9,-2,23,-4,-11,24,-13,25,26,6,1,8,15,-22,-25,12,-24,10,3,-23,5,-26,-20,18,-19,-21,7, signs 11001001100110011110101010
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,-4,22,23,-1,24,-3,-8,25,-6,26,-22,-24,2,7,-25,9,12,-21,16,-19,18,15,-20,13,10,5,-26,-23, signs 11010110010011011001011010
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,-4,22,23,-1,24,-3,-8,25,-6,26,-22,-24,2,7,-25,9,-20,13,16,-19,18,15,12,-21,10,5,-26,-23, signs 11010110010011011001011010
candidate -1,2,-3,-4,5,6,-7,8,-9,-10,11,-12,-13,-14,15,16,17,-18,19,-17,20,21,-16,-5,22,23,-2,-15,-6,24,-8,25,26,-11,10,-26,12,1,14,7,-24,-22,4,-20,18,-19,-21,3,-23,9,-25,13, signs 01100011000110111110101011
candidate -1,2,-3,-4,5,-6,-7,8,-9,10,11,12,13,-14,-15,-16,17,-18,19,-17,20,-13,-8,21,22,-5,-12,23,-10,24,-2,25,26,-11,-23,9,-24,1,-25,3,-21,7,14,-20,16,-19,18,15,6,-22,4,-26, signs 01101100101111011001010101
candidate -1,2,-3,-4,-5,6,7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-6,21,22,23,-2,24,-8,25,-10,26,-12,-7,-24,3,-23,1,-21,5,-20,13,-26,11,-25,9,16,-19,18,15,4,-22, signs 01110001100111011001011001
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,-18,-14,19,20,-9,21,22,-4,23,-2,24,-6,25,-8,-11,-16,26,18,13,-19,15,-26,17,12,-20,10,-21,-25,7,-24,1,-23,3,-22,5, signs 11001110100001100000110101
candidate 1,-2,3,4,-5,6,7,-8,-9,10,-11,12,-13,-14,-15,-16,17,-18,-12,19,20,-7,21,-3,22,-1,-4,23,-6,24,-10,-17,25,26,14,-20,-24,9,16,-25,18,11,-19,13,-26,15,8,5,-23,-21,2,-22, signs 11010010100110010001011010
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,11,-12,13,-14,-15,-16,17,-18,19,-13,-8,20,-4,21,22,-1,23,-5,24,-7,25,-11,26,-17,16,-26,12,-25,10,15,18,-19,14,9,6,-24,-20,3,-21,-23,2,-22, signs 11101001010010100000110101
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,11,-12,13,-14,-15,-16,17,-18,19,-13,20,-7,21,-3,22,-1,-4,23,-6,24,25,-11,26,-17,16,-26,12,-25,10,15,18,-19,14,9,-24,-20,8,-21,-23,5,2,-22, signs 11011010010010100000110101
candidate -1,-2,3,-4,5,-6,7,8,9,-10,11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,22,-7,23,-5,24,-3,-8,25,-12,-9,26,-11,10,-26,-25,13,2,-20,18,-19,16,1,14,-22,6,-23,4,-24,-21,15, signs 01110010011101001110010100
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,-16,17,-18,19,-13,20,-5,21,-3,22,-1,23,-7,24,-9,25,-11,26,-17,16,-26,12,-25,10,15,18,-19,14,-20,4,-21,6,-24,8,-22,2,-23, signs 10001100110010100001001101
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,-15,-16,17,-18,19,-13,20,-5,21,-3,22,-1,-6,23,-8,24,25,-11,26,-17,16,-26,12,-25,10,15,18,-19,14,9,-24,7,-23,-20,4,-21,2,-22, signs 11001011010010100001010101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,-5,21,-3,22,-1,23,-9,24,25,-12,26,-14,-7,6,-20,16,-19,18,15,-26,13,-25,11,4,-21,2,-22,10,-24,8,-23, signs 11001110010110011001011010
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,15,-16,17,-18,-12,19,-8,20,21,22,-4,23,-2,24,-10,25,-14,-17,26,-15,16,-26,18,13,-19,7,-20,9,-25,11,6,-21,-24,1,-23,3,-22,5, signs 11001001100100001110010110
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,-11,-12,13,-14,15,16,-17,18,19,-15,-6,20,-4,21,-2,22,-8,23,-16,24,-18,25,26,-13,12,-26,14,11,-25,-19,-24,17,10,1,-22,3,-21,5,-20,7,-23,9, signs 01100110001110100100101100
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,13,-14,15,-16,-17,18,-12,19,-8,20,21,22,-4,23,-2,24,-10,25,-18,-13,26,-15,16,-26,14,17,-19,7,-20,9,-25,11,6,-21,-24,1,-23,3,-22,5, signs 11001001100111000010010110
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,15,-16,17,-18,19,-17,-14,20,-12,21,-4,22,-6,23,-8,24,-2,25,26,-15,18,-19,16,-26,-20,13,-21,11,-25,3,-24,1,10,5,-22,7,-23,9, signs 10010011010011001111010010
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,-15,-16,17,-18,19,-13,-8,20,-6,21,22,-1,23,-3,24,-5,25,-11,26,-17,16,-26,12,-25,10,15,18,-19,14,9,-20,7,-21,-24,4,-23,2,-22, signs 11001011010010100001010101
candidate 1,2,-3,-4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,-15,21,-13,22,-1,-6,23,24,-9,25,-11,-2,26,4,-24,8,-21,14,-22,12,-25,10,3,-26,5,-23,7,16,-19,18,-20, signs 11011000110001111001101101
candidate 1,-2,-3,4,-5,-6,-7,8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,-1,21,22,-4,23,24,25,-8,-11,26,-9,10,-26,-25,7,-20,13,-22,3,-23,5,16,-19,18,15,6,-24,2,-21, signs 10100101110011011001101011
candidate 1,2,-3,-4,5,-6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-2,22,23,-5,24,25,-10,-1,-8,26,6,-23,4,-24,-26,7,-22,3,-21,13,16,-19,18,15,12,-20,-25,9, signs 00001111101011011001011001
candidate 1,2,-3,-4,5,-6,-7,8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-2,22,23,-5,24,25,-10,-1,-8,26,6,-23,4,-24,-26,7,-22,3,12,-21,16,-19,18,15,-20,11,-25,9, signs 00001111100111011001011001
candidate 1,2,-3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-2,22,23,-5,24,25,-10,-1,-8,26,6,-23,4,-24,-26,7,-22,3,12,15,-21,-19,18,-20,14,11,-25,9, signs 00001111100110111001011001
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-3,22,-1,-8,23,-10,24,25,-13,-6,26,4,-21,-24,11,-23,9,2,-22,-26,5,16,-19,18,15,-20,-25,12,7, signs 00111100011101011001101001
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-8,-3,22,-1,23,-5,-10,24,-12,25,-14,26,16,-20,18,-19,-21,15,-26,9,4,-23,6,11,-24,13,-25,7,2,-22, signs 00100101001100101110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-8,-3,22,-1,23,-5,-10,24,-12,25,-14,26,-21,15,18,-19,16,-20,-26,9,4,-23,6,11,-24,13,-25,7,2,-22, signs 00100101001100101110101010
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,-17,-18,-10,19,-6,-3,20,-1,21,22,-4,23,-8,24,25,-13,26,-15,14,-26,16,-25,12,17,-24,11,18,9,-23,7,-19,5,-22,-20,2,-21, signs 01100110011101100011000000
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,-17,-18,-10,19,-6,20,21,-3,22,-1,-4,23,-8,24,25,-13,26,-15,14,-26,16,-25,12,17,-24,11,18,9,-19,7,-20,5,-23,-21,2,-22, signs 00101100011101100001100000
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,-17,-18,-10,19,-6,-3,20,-1,21,22,-4,23,-8,24,25,-13,26,-15,14,-26,16,-25,12,17,-24,11,18,9,-19,7,-23,5,-22,-20,2,-21, signs 01100100011101100001001000
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,-13,-14,15,-16,17,-18,19,20,-10,21,22,23,-6,-3,24,-1,-4,25,-8,-15,26,-17,-20,11,-21,9,16,-26,14,7,-25,-22,12,-19,18,13,-23,5,2,-24, signs 00100100110100011110101010
candidate 1,-2,3,-4,5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,-18,-12,19,-6,-3,20,-1,21,-5,22,23,24,-9,-14,25,-16,26,18,13,8,-24,10,15,-25,17,-26,11,-23,7,-19,-22,4,-21,2,-20, signs 00100110010100110110100101
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,-18,-12,-7,19,-3,20,-1,21,22,-4,23,24,-9,-14,25,-16,26,18,13,8,-24,10,15,-25,17,-26,11,6,-19,-23,5,-22,-20,2,-21, signs 01100010010100110101001101
candidate 1,-2,3,-4,5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,-18,-12,19,-6,20,21,-3,22,-1,23,-5,24,-9,-14,25,-16,26,18,13,8,-24,10,15,-25,17,-26,11,-19,7,-20,-23,4,-21,2,-22, signs 00110100010100110101100101
candidate 1,-2,3,-4,5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,-18,-12,19,-6,-3,20,-1,21,-5,22,23,24,-9,-16,25,-14,26,8,-24,10,17,-25,15,-26,13,18,11,-23,7,-19,-22,4,-21,2,-20, signs 00100110010111001010100101
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,-18,-12,-7,19,-3,20,-1,21,22,-4,23,24,-9,-16,25,-14,26,8,-24,10,17,-25,15,-26,13,18,11,6,-19,-23,5,-22,-20,2,-21, signs 01100010010111001001001101
candidate 1,-2,3,-4,5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,-18,-12,19,-6,20,21,-3,22,-1,23,-5,24,-9,-16,25,-14,26,8,-24,10,17,-25,15,-26,13,18,11,-19,7,-20,-23,4,-21,2,-22, signs 00110100010111001001100101
candidate 1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,-4,21,-2,22,-10,23,-8,-1,-6,24,25,26,12,3,-21,5,-20,13,-26,11,-22,9,-23,-25,16,-19,18,15,-24,7, signs 10011001100011011001001101
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,-4,21,-2,-13,22,23,-6,24,-10,25,-8,26,-24,5,-20,3,-21,1,12,-22,16,-19,18,15,-23,7,-26,9,-25,11, signs 10011101100101011001010110
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,13,-14,15,16,-17,-18,19,20,-16,-13,-10,21,-8,22,-2,23,-4,24,-12,-15,25,26,18,-19,-26,17,-20,-25,14,11,6,1,-22,3,-23,5,-24,9,-21,7, signs 00110110010010011111010100
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,15,-16,17,-18,19,-17,-14,20,-10,21,-8,22,-2,23,-4,24,-12,25,26,-15,18,-19,16,-26,-20,13,-25,11,6,1,-22,3,-23,5,-24,9,-21,7, signs 00110110010011001111010100
candidate -1,2,-3,4,5,-6,-7,-8,9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,-12,21,22,-9,-4,23,-2,24,25,-5,-10,26,-21,13,16,-19,18,-20,14,7,-24,1,-23,3,8,-22,-26,11,6,-25, signs 11001110011110111001010110
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,-12,21,-6,-3,22,-1,23,24,-4,25,-8,26,10,13,16,-19,18,-20,14,11,-26,9,-21,7,-25,5,-24,-22,2,-23, signs 10011011110110111001101100
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,-12,21,-6,22,23,-3,24,-1,-4,25,-8,26,10,13,16,-19,18,-20,14,11,-26,9,-21,7,-22,5,-25,-23,2,-24, signs 11010011110110111001100110
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,-12,21,-6,-3,22,-1,23,24,-4,25,-8,26,10,13,16,-19,18,-20,14,11,-26,9,-25,7,-21,5,-24,-22,2,-23, signs 10011001110110111001001110
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,-12,21,-6,22,-4,-1,23,-3,24,25,-8,26,10,13,16,-19,18,-20,14,11,-26,9,-21,7,-25,5,-22,-24,2,-23, signs 10011011110110111001111000
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,-12,21,-6,22,-4,23,24,-1,25,-3,-8,26,10,13,16,-19,18,-20,14,11,-26,9,-21,7,-22,5,-23,-25,2,-24, signs 11010011110110111001101100
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,-12,21,-6,22,-4,-1,23,-3,24,25,-8,26,10,13,16,-19,18,-20,14,11,-26,9,-25,7,-21,5,-22,-24,2,-23, signs 10011001110110111001011010
candidate 1,-2,-3,4,5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,-12,21,-4,22,23,-1,-10,24,-8,25,26,-5,-21,13,16,-19,18,-20,14,3,-22,-26,6,11,2,-23,-25,7,-24,9, signs 11101000111110111001011100
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,-12,21,22,-3,23,-1,-4,24,-6,25,-8,26,10,13,16,-19,18,-20,14,11,-26,9,-21,7,-25,5,-24,-22,2,-23, signs 11010011110110111001101100
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,-12,-3,21,-1,22,23,-4,24,-6,25,-8,26,10,13,16,-19,18,-20,14,11,-26,9,-25,7,-24,5,-23,-21,2,-22, signs 10011001110110111001011010
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,-12,21,22,-3,23,-1,-4,24,-6,25,-8,26,10,13,16,-19,18,-20,14,11,-26,9,-25,7,-21,5,-24,-22,2,-23, signs 11010001110110111001001110
candidate -1,2,3,4,-5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-4,22,-2,23,24,-7,25,26,-10,-3,-22,5,-21,13,16,-19,18,15,12,-20,-26,9,-23,1,6,-25,8,-24, signs 11000011101011011001011100
candidate -1,2,3,4,-5,-6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-4,22,-2,23,24,-7,25,26,-10,-3,-22,5,12,-21,16,-19,18,15,-20,11,-26,9,-23,1,6,-25,8,-24, signs 11000011100111011001011100
candidate -1,2,3,4,-5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-4,22,-2,23,24,-7,25,26,-10,-3,-22,5,12,15,-21,-19,18,-20,14,11,-26,9,-23,1,6,-25,8,-24, signs 11000011100110111001011100
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,-18,-14,19,20,-9,-6,21,-4,22,-2,23,-8,24,25,-11,-16,26,18,13,-19,15,-26,17,12,-25,10,-20,-24,7,-23,1,-22,3,-21,5, signs 11001100110001100001101001
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,-18,-14,19,20,-9,21,22,-6,23,-4,24,-2,25,-8,-11,-16,26,18,13,-19,15,-26,17,12,-20,10,-21,-25,7,-22,1,-24,3,-23,5, signs 11001110100001100000111001
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,-15,-16,17,-18,19,-13,-8,20,21,-5,22,-3,23,-1,-6,24,25,-11,26,-17,16,-26,12,-25,10,15,18,-19,14,9,-20,7,-24,-21,4,-22,2,-23, signs 11001011010010100001101001
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,-15,-16,17,-18,19,-13,-8,-5,20,-3,21,-1,22,23,-6,24,25,-11,26,-17,16,-26,12,-25,10,15,18,-19,14,9,-24,7,-23,-20,4,-22,2,-21, signs 11011001010010100001100101
candidate -1,2,-3,-4,5,-6,7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,-12,21,22,23,-10,24,-2,25,-8,-5,26,-7,6,-26,4,9,-25,3,-24,11,-23,1,-21,13,16,-19,18,-20,14,-22, signs 00000111111110111001011010
candidate -1,2,-3,-4,5,-6,7,8,-9,10,-11,-12,-13,14,15,-16,17,-18,19,-17,20,-15,21,22,-14,23,-10,24,-2,25,-8,-5,26,-7,6,-26,4,9,-25,3,-24,11,-23,1,12,-21,16,-19,18,-20,-22,13, signs 00000111111101111001011010
candidate -1,2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,-12,21,22,23,-10,24,-2,25,-8,-3,26,-5,6,-26,4,7,-25,9,-24,11,-23,1,-21,13,16,-19,18,-20,14,-22, signs 00001111011110111001011001
candidate -1,2,3,-4,5,-6,-7,8,-9,10,-11,-12,-13,14,15,-16,17,-18,19,-17,20,-15,21,22,-14,23,-10,24,-2,25,-8,-3,26,-5,6,-26,4,7,-25,9,-24,11,-23,1,12,-21,16,-19,18,-20,-22,13, signs 00001111011101111001011001
candidate -1,2,-3,4,-5,-6,7,-8,9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,-12,21,22,23,-10,24,-2,25,-4,-9,26,-7,6,-26,8,5,-25,3,-24,11,-23,1,-21,13,16,-19,18,-20,14,-22, signs 00011110011110111001011010
candidate -1,2,-3,4,-5,-6,7,-8,9,10,-11,-12,-13,14,15,-16,17,-18,19,-17,20,-15,21,22,-14,23,-10,24,-2,25,-4,-9,26,-7,6,-26,8,5,-25,3,-24,11,-23,1,12,-21,16,-19,18,-20,-22,13, signs 00011110011101111001011010
candidate -1,2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,-12,21,22,23,-10,24,-2,25,-4,-7,26,-5,6,-26,8,3,-25,9,-24,11,-23,1,-21,13,16,-19,18,-20,14,-22, signs 00111100011110111001011001
candidate -1,2,-3,4,5,-6,7,-8,-9,10,-11,-12,-13,14,15,-16,17,-18,19,-17,20,-15,21,22,-14,23,-10,24,-2,25,-4,-7,26,-5,6,-26,8,3,-25,9,-24,11,-23,1,12,-21,16,-19,18,-20,-22,13, signs 00111100011101111001011001
candidate -1,2,-3,4,-5,6,7,-8,-9,-10,11,12,-13,-14,15,-16,17,-18,19,-17,-12,-7,20,21,-4,22,-2,23,24,25,-6,-11,26,-15,16,-26,10,5,-22,3,-23,1,-25,-20,8,13,18,-19,14,9,-21,-24, signs 00110011000110001110110010
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,-12,21,-8,22,-6,-3,23,-1,24,25,-4,26,10,13,16,-19,18,-20,14,11,-26,9,-21,7,-22,5,-25,-23,2,-24, signs 10011001110110111001100110
candidate -1,-2,3,-4,5,6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,-12,21,22,23,-10,24,-8,25,-6,-3,26,-5,4,-26,2,7,-25,9,-24,11,-23,1,-21,13,16,-19,18,-20,14,-22, signs 00011110011110111001011010
candidate -1,-2,3,-4,5,6,-7,8,-9,10,-11,-12,-13,14,15,-16,17,-18,19,-17,20,-15,21,22,-14,23,-10,24,-8,25,-6,-3,26,-5,4,-26,2,7,-25,9,-24,11,-23,1,12,-21,16,-19,18,-20,-22,13, signs 00011110011101111001011010
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,-12,21,-8,22,-6,23,-4,-1,24,-3,25,26,10,13,16,-19,18,-20,14,11,-26,9,-21,7,-22,5,-23,-25,2,-24, signs 10011001110110111001101100
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,-12,21,-8,-3,22,-1,23,24,-4,25,-6,26,10,13,16,-19,18,-20,14,11,-26,9,-21,7,-25,5,-24,-22,2,-23, signs 10011001110110111001101100
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,-12,21,-8,22,23,-3,24,-1,-4,25,-6,26,10,13,16,-19,18,-20,14,11,-26,9,-21,7,-22,5,-25,-23,2,-24, signs 11010001110110111001100110
candidate 1,-2,-3,4,-5,6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,-12,21,-6,22,-4,23,24,-1,-10,25,26,-7,-22,5,-23,3,8,-26,-21,-24,2,9,-25,13,16,-19,18,-20,14,11, signs 10001111100110111001110011
candidate -1,2,-3,-4,5,-6,7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,-12,21,22,23,-10,24,-8,25,-2,-7,26,-5,4,-26,6,3,-25,9,-24,11,-23,1,-21,13,16,-19,18,-20,14,-22, signs 01111000011110111001011010
candidate -1,2,-3,-4,5,-6,7,8,-9,10,-11,-12,-13,14,15,-16,17,-18,19,-17,20,-15,21,22,-14,23,-10,24,-8,25,-2,-7,26,-5,4,-26,6,3,-25,9,-24,11,-23,1,12,-21,16,-19,18,-20,-22,13, signs 01111000011101111001011010
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,-12,21,-8,22,-4,-1,23,-3,24,25,-6,26,10,13,16,-19,18,-20,14,11,-26,9,-21,7,-25,5,-22,-24,2,-23, signs 10011001110110111001111000
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,-12,21,-8,22,-4,23,24,-1,25,-3,-6,26,10,13,16,-19,18,-20,14,11,-26,9,-21,7,-22,5,-23,-25,2,-24, signs 11010001110110111001101100
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,-12,21,-4,22,23,-1,24,-3,-6,25,-8,26,10,13,16,-19,18,-20,14,11,-26,9,-21,7,-25,5,-22,-24,2,-23, signs 11010011110110111001111000
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,-12,21,-4,-1,22,-3,23,24,-6,25,-8,26,10,13,16,-19,18,-20,14,11,-26,9,-25,7,-24,5,-21,-23,2,-22, signs 10011001110110111001110010
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,-12,21,-4,22,23,-1,24,-3,-6,25,-8,26,10,13,16,-19,18,-20,14,11,-26,9,-25,7,-21,5,-22,-24,2,-23, signs 11010001110110111001011010
candidate -1,2,-3,4,-5,-6,7,-8,9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,-12,21,22,23,-2,24,-4,25,-10,-7,26,-9,8,-26,6,11,-25,5,-24,3,-23,1,-21,13,16,-19,18,-20,14,-22, signs 01100001111110111001011010
candidate -1,2,-3,4,-5,-6,7,-8,9,10,-11,-12,-13,14,15,-16,17,-18,19,-17,20,-15,21,22,-14,23,-2,24,-4,25,-10,-7,26,-9,8,-26,6,11,-25,5,-24,3,-23,1,12,-21,16,-19,18,-20,-22,13, signs 01100001111101111001011010
candidate -1,2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,-12,21,22,23,-2,24,-4,25,-10,-5,26,-7,8,-26,6,9,-25,11,-24,3,-23,1,-21,13,16,-19,18,-20,14,-22, signs 01100011110110111001011001
candidate -1,2,-3,4,5,-6,7,-8,-9,10,-11,-12,-13,14,15,-16,17,-18,19,-17,20,-15,21,22,-14,23,-2,24,-4,25,-10,-5,26,-7,8,-26,6,9,-25,11,-24,3,-23,1,12,-21,16,-19,18,-20,-22,13, signs 01100011110101111001011001
candidate -1,2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,-12,21,22,23,-2,24,-4,25,-10,-5,26,-7,8,-26,6,9,-25,3,-24,11,-23,1,-21,13,16,-19,18,-20,14,-22, signs 01000011111110111001011101
candidate -1,2,-3,4,5,-6,7,-8,-9,10,-11,-12,-13,14,15,-16,17,-18,19,-17,20,-15,21,22,-14,23,-2,24,-4,25,-10,-5,26,-7,8,-26,6,9,-25,3,-24,11,-23,1,12,-21,16,-19,18,-20,-22,13, signs 01000011111101111001011101
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,-12,21,22,23,-2,24,-4,25,-6,-11,26,-9,8,-26,10,7,-25,5,-24,3,-23,1,-21,13,16,-19,18,-20,14,-22, signs 01100111100110111001011010
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,15,-16,17,-18,19,-17,20,-15,21,22,-14,23,-2,24,-4,25,-6,-11,26,-9,8,-26,10,7,-25,5,-24,3,-23,1,12,-21,16,-19,18,-20,-22,13, signs 01100111100101111001011010
candidate -1,2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,-12,21,22,23,-2,24,-4,25,-6,-9,26,-7,8,-26,10,5,-25,11,-24,3,-23,1,-21,13,16,-19,18,-20,14,-22, signs 01101111000110111001011001
candidate -1,2,-3,4,-5,6,7,-8,9,-10,-11,-12,-13,14,15,-16,17,-18,19,-17,20,-15,21,22,-14,23,-2,24,-4,25,-6,-9,26,-7,8,-26,10,5,-25,11,-24,3,-23,1,12,-21,16,-19,18,-20,-22,13, signs 01101111000101111001011001
candidate -1,2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,-12,21,22,23,-2,24,-4,25,-6,-9,26,-7,8,-26,10,5,-25,3,-24,11,-23,1,-21,13,16,-19,18,-20,14,-22, signs 01001111001110111001011101
candidate -1,2,-3,4,-5,6,7,-8,9,-10,-11,-12,-13,14,15,-16,17,-18,19,-17,20,-15,21,22,-14,23,-2,24,-4,25,-6,-9,26,-7,8,-26,10,5,-25,3,-24,11,-23,1,12,-21,16,-19,18,-20,-22,13, signs 01001111001101111001011101
candidate 1,-2,3,4,-5,6,7,-8,-9,10,-11,12,-13,-14,-15,-16,17,-18,-12,19,20,-7,-4,21,22,-1,23,-3,-6,24,-10,-17,25,26,14,-20,-24,9,16,-25,18,11,-19,13,-26,15,8,5,-21,-23,2,-22, signs 11010010100110010001110010
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,-15,-16,17,-18,19,-13,-8,20,21,-5,22,-1,23,-3,-6,24,25,-11,26,-17,16,-26,12,-25,10,15,18,-19,14,9,-20,7,-24,-21,4,-23,2,-22, signs 11001011010010100001110001
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,11,-12,13,-14,-15,-16,17,-18,19,-13,-8,-5,20,21,22,-1,23,24,-4,-7,25,-11,26,-17,16,-26,12,-25,10,15,18,-19,14,9,6,-20,-24,3,-21,-23,2,-22, signs 11101001010010100001110001
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,-11,12,13,-14,-15,-16,17,-18,19,-17,20,-13,-8,-1,-6,21,-12,22,23,-9,24,25,-4,26,2,-24,10,-23,14,-20,16,-19,18,15,-22,11,-25,3,-26,5,-21,7, signs 11011001110011011001101010
candidate -1,2,-3,-4,5,-6,7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,-12,21,22,23,-2,24,-10,25,-8,-5,26,-7,6,-26,4,9,-25,11,-24,3,-23,1,-21,13,16,-19,18,-20,14,-22, signs 01100111100110111001011010
candidate -1,2,-3,-4,5,-6,7,8,-9,10,-11,-12,-13,14,15,-16,17,-18,19,-17,20,-15,21,22,-14,23,-2,24,-10,25,-8,-5,26,-7,6,-26,4,9,-25,11,-24,3,-23,1,12,-21,16,-19,18,-20,-22,13, signs 01100111100101111001011010
candidate -1,2,-3,-4,5,-6,7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,-12,21,22,23,-2,24,-10,25,-8,-5,26,-7,6,-26,4,9,-25,3,-24,11,-23,1,-21,13,16,-19,18,-20,14,-22, signs 01000111101110111001011110
candidate -1,2,-3,-4,5,-6,7,8,-9,10,-11,-12,-13,14,15,-16,17,-18,19,-17,20,-15,21,22,-14,23,-2,24,-10,25,-8,-5,26,-7,6,-26,4,9,-25,3,-24,11,-23,1,12,-21,16,-19,18,-20,-22,13, signs 01000111101101111001011110
candidate -1,2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,-12,21,22,23,-2,24,-10,25,-8,-3,26,-5,6,-26,4,7,-25,9,-24,11,-23,1,-21,13,16,-19,18,-20,14,-22, signs 01001111001110111001011101
candidate -1,2,3,-4,5,-6,-7,8,-9,10,-11,-12,-13,14,15,-16,17,-18,19,-17,20,-15,21,22,-14,23,-2,24,-10,25,-8,-3,26,-5,6,-26,4,7,-25,9,-24,11,-23,1,12,-21,16,-19,18,-20,-22,13, signs 01001111001101111001011101
candidate -1,2,-3,4,-5,-6,7,-8,9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,-12,21,22,23,-2,24,-10,25,-4,-9,26,-7,6,-26,8,5,-25,11,-24,3,-23,1,-21,13,16,-19,18,-20,14,-22, signs 01111110000110111001011010
candidate -1,2,-3,4,-5,-6,7,-8,9,10,-11,-12,-13,14,15,-16,17,-18,19,-17,20,-15,21,22,-14,23,-2,24,-10,25,-4,-9,26,-7,6,-26,8,5,-25,11,-24,3,-23,1,12,-21,16,-19,18,-20,-22,13, signs 01111110000101111001011010
candidate -1,2,-3,4,-5,-6,7,-8,9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,-12,21,22,23,-2,24,-10,25,-4,-9,26,-7,6,-26,8,5,-25,3,-24,11,-23,1,-21,13,16,-19,18,-20,14,-22, signs 01011110001110111001011110
candidate -1,2,-3,4,-5,-6,7,-8,9,10,-11,-12,-13,14,15,-16,17,-18,19,-17,20,-15,21,22,-14,23,-2,24,-10,25,-4,-9,26,-7,6,-26,8,5,-25,3,-24,11,-23,1,12,-21,16,-19,18,-20,-22,13, signs 01011110001101111001011110
candidate -1,2,3,-4,-5,6,-7,8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,-12,21,-2,-9,22,23,24,-3,-8,25,-6,26,4,-24,-21,1,10,-22,-25,7,-26,5,-23,13,16,-19,18,-20,14,11, signs 01111100010110111001101101
candidate -1,2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,-12,21,22,23,-2,24,-10,25,-4,-7,26,-5,6,-26,8,3,-25,9,-24,11,-23,1,-21,13,16,-19,18,-20,14,-22, signs 01111100001110111001011101
candidate -1,2,-3,4,5,-6,7,-8,-9,10,-11,-12,-13,14,15,-16,17,-18,19,-17,20,-15,21,22,-14,23,-2,24,-10,25,-4,-7,26,-5,6,-26,8,3,-25,9,-24,11,-23,1,12,-21,16,-19,18,-20,-22,13, signs 01111100001101111001011101
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,12,-13,-14,15,-16,17,-18,19,-17,20,21,22,-15,-2,23,-4,24,-12,25,-6,-11,26,-9,8,-26,10,7,-25,1,14,-22,16,3,-23,5,-24,-20,18,-19,-21,13, signs 11001000011101101110101001
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,13,-14,-15,16,17,-18,19,-17,20,21,-16,22,-2,23,-4,24,-12,25,-10,26,-8,-13,-24,5,-23,3,-22,15,-21,-19,18,-20,14,1,6,11,-25,9,-26,7, signs 01100101100100111001010101
candidate -1,2,-3,4,-5,-6,7,-8,9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,21,22,-15,-2,23,-4,24,-12,25,-10,-7,26,-9,8,-26,6,11,-25,1,14,-22,16,3,-23,5,-24,-20,18,-19,-21,13, signs 11001110000101101110101001
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-12,22,-4,23,-6,24,-8,25,-2,-11,-14,26,16,-20,18,-19,-21,15,-26,13,-22,3,-25,1,10,5,-23,7,-24,9, signs 10010011010100101110111000
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,-12,-13,14,15,16,-17,-18,19,20,-16,21,22,23,-14,24,-4,25,-6,26,-8,-1,-10,-15,-20,17,-21,11,2,7,-26,5,-25,3,12,-22,18,-19,-23,13,-24,9, signs 00110011000101010110101010
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,-11,12,13,-14,15,16,-17,-18,19,20,-16,-13,-4,21,-6,22,-8,23,-2,24,-12,-15,25,26,18,-19,-26,17,-20,-25,14,11,-24,3,-23,1,10,5,-21,7,-22,9, signs 10010011010010011111100100
candidate -1,2,3,-4,5,-6,7,-8,-9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,-13,21,-3,22,-5,23,-7,-2,-11,24,25,-16,26,18,-19,-26,15,8,1,10,-24,12,-21,4,-22,6,-23,14,-20,-25,9, signs 10100110010011001111010100
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,15,-16,17,-18,19,-17,-14,20,-4,21,-6,22,-8,23,-2,24,-12,25,26,-15,18,-19,16,-26,-20,13,-25,11,-24,3,-23,1,10,5,-21,7,-22,9, signs 10010011010011001111100100
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-12,22,-4,23,-6,24,-8,25,-2,-11,-14,26,-21,15,18,-19,16,-20,-26,13,-22,3,-25,1,10,5,-23,7,-24,9, signs 10010011010100101110111000
candidate 1,-2,3,-4,5,-6,7,8,-9,10,-11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,-10,-3,22,-5,23,-7,24,-1,-8,25,26,-13,12,-26,14,-20,16,-19,18,15,-21,11,4,-22,6,-23,-25,9,2,-24, signs 00100110010001011001010011
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-2,21,-4,22,-6,-1,-12,23,24,25,-8,26,10,-24,16,-19,18,15,-22,5,-21,3,-20,13,-23,11,-26,9,-25,7, signs 01100101110011011001010110
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,-14,15,-16,17,-18,19,-17,20,21,22,-15,-2,23,-4,24,-6,25,-8,-11,26,-9,10,-26,12,7,-25,1,14,-22,16,3,-23,5,-24,-20,18,-19,-21,13, signs 11001100001101101110101010
candidate -1,2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,21,22,-15,-2,23,-4,24,-6,25,-12,-7,26,-9,10,-26,8,11,-25,1,14,-22,16,3,-23,5,-24,-20,18,-19,-21,13, signs 11001111000001101110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,-18,19,-17,-10,20,21,-1,22,-3,23,-13,24,-15,-8,25,26,-5,6,-26,-20,11,18,-19,12,-23,14,-24,16,9,-25,7,4,-21,2,-22, signs 10000011011001101110011010
candidate 1,-2,-3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,15,-16,17,-18,19,-17,-12,20,-6,21,-8,-13,22,-15,-10,23,24,25,26,-1,2,-26,4,-24,-20,7,-21,9,14,-22,18,-19,16,11,-23,5,-25,3, signs 00101100110101101110101010
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,-10,22,-4,23,-6,-11,24,-13,-8,25,26,-1,2,-26,-22,5,-23,7,12,-24,-21,15,18,-19,16,-20,14,9,-25,3, signs 00110011010110101110101010
candidate 1,2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,-14,-15,-16,17,-18,19,-17,20,21,22,23,-8,24,-2,25,-4,-9,26,-11,-6,-1,-24,3,-25,5,10,-26,-23,13,-21,15,18,-19,16,-20,14,-22,12,7, signs 01001101011010101110101010
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,-10,22,-4,23,-6,-11,24,-13,-8,25,26,-1,-25,3,-22,5,-23,7,12,-24,-21,15,18,-19,16,-20,14,9,2,-26, signs 00110011010110101110101010
candidate 1,-2,-3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,15,-16,17,-18,19,-17,-12,20,-6,21,-8,-13,22,-15,-10,23,24,25,26,-1,-25,3,-23,5,-20,7,-21,9,14,-22,18,-19,16,11,4,-24,2,-26, signs 00101100110101101110101010
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,-16,17,-18,19,-13,20,-5,21,-1,22,-3,23,-7,24,-9,25,-11,26,-17,16,-26,12,-25,10,15,18,-19,14,-20,4,-21,6,-24,8,-23,2,-22, signs 10001100110010100001010101
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,-15,-16,17,-18,19,-13,20,-5,21,-1,22,-3,-6,23,-8,24,25,-11,26,-17,16,-26,12,-25,10,15,18,-19,14,9,-24,7,-23,-20,4,-22,2,-21, signs 11001011010010100001100101
candidate 1,-2,-3,4,-5,6,-7,-8,-9,10,-11,12,13,-14,15,-16,17,-18,19,-17,20,21,-6,-1,22,23,-4,24,-10,25,-12,-15,26,-13,14,-26,16,-20,8,3,-23,5,-24,9,18,-19,-25,11,-21,7,2,-22, signs 10001100100111001110011011
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,15,-16,17,-18,-12,19,20,21,-8,22,-2,23,-4,24,-10,25,-14,-17,26,-15,16,-26,18,13,-19,11,-25,-20,6,1,-22,3,-23,5,-24,9,-21,7, signs 11001001101100001111101000
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-9,20,21,-4,-1,22,-3,23,24,25,-7,-12,-17,26,-15,14,-26,16,13,8,-25,6,11,18,-19,10,-20,-24,5,-21,-23,2,-22, signs 10011100101000011001110001
candidate 1,-2,3,-4,-5,-6,7,-8,-9,10,-11,12,13,-14,15,-16,17,-18,19,-13,20,-7,21,-1,22,-3,23,24,-12,-17,25,-15,-10,26,8,-20,6,-21,2,-22,4,-23,-26,9,14,-19,18,-25,16,11,-24,5, signs 10010011110011100111010101
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,11,12,-13,-14,15,-16,17,-18,-12,19,-4,20,21,-1,22,-3,23,-11,24,-17,25,-15,26,-7,8,-26,14,-25,16,9,6,13,18,-24,10,5,-19,-23,-20,-22,2,-21, signs 11011111000111100011100001
candidate 1,-2,-3,4,5,-6,7,-8,-9,-10,11,12,-13,-14,15,-16,17,-18,-12,-5,19,20,21,-1,22,23,-4,-11,24,-17,25,-15,26,-7,8,-26,14,-25,16,9,6,13,18,-24,10,-19,-23,3,-20,-22,2,-21, signs 11101111000111100011100001
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,13,-14,15,-16,-17,18,-12,19,20,21,-8,22,-2,23,-4,24,-10,25,-18,-13,26,-15,16,-26,14,17,-19,11,-25,-20,6,1,-22,3,-23,5,-24,9,-21,7, signs 11001001101111000011101000
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,-12,13,-14,15,16,-17,-18,19,-9,20,21,-4,-1,22,-3,23,24,25,-7,-16,-13,26,-15,14,-26,12,17,8,-25,6,11,18,-19,10,-20,-24,5,-21,-23,2,-22, signs 10011100101110000001110001
candidate -1,2,-3,4,5,-6,-7,-8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,-5,21,22,-2,23,-4,24,-16,25,-14,-9,26,-11,12,-26,10,13,8,3,-23,1,-22,7,-25,15,-24,-20,18,-19,6,-21, signs 11001010001111001110101101
candidate -1,2,-3,4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,-5,21,22,-2,23,-4,24,-14,25,-8,-11,26,-9,10,-26,12,3,-23,1,-22,7,-25,13,-24,15,18,-19,16,-20,6,-21, signs 11001011110000101110101101
candidate 1,-2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,17,-18,19,-17,20,21,-16,-1,-14,22,-12,23,-4,24,-10,25,-8,26,6,11,-24,9,-25,7,-26,5,-23,3,-21,-19,18,-20,2,13,-22,15, signs 10100010011110011001010101
candidate 1,2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,-14,-15,-16,17,-18,19,-17,20,21,22,23,-8,-1,-6,24,-4,25,-2,-9,26,-11,-24,5,-25,3,10,-26,-23,13,-21,15,18,-19,16,-20,14,-22,12,7, signs 10110001011010101110101010
candidate 1,-2,-3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,16,17,-18,19,-17,20,21,-16,-1,-14,22,-12,23,-10,24,-8,25,-6,26,4,9,-24,7,-25,5,-26,11,-23,3,-21,-19,18,-20,2,13,-22,15, signs 10101001100110011001010101
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,-1,-12,20,21,22,-8,23,-6,24,-4,25,-10,26,-22,7,-23,5,-24,3,-25,9,-26,-21,16,-19,18,15,2,11,-20,13, signs 10011001101001011001110101
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,-1,-12,20,21,22,-4,23,-10,24,-8,25,-6,26,-22,3,-23,9,-24,7,-25,5,-26,-21,16,-19,18,15,2,11,-20,13, signs 10011001101001011001110101
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,15,-16,17,-18,19,20,-14,21,-4,22,-6,23,-8,24,-2,25,-12,-15,26,-17,18,-19,16,-26,-20,13,-21,11,-25,3,-24,1,10,5,-22,7,-23,9, signs 10010011010001011111010010
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,15,-16,17,-18,-14,19,-4,20,-6,21,-8,22,-2,23,-12,24,25,-15,26,-17,18,-26,16,-25,-19,13,-24,11,-23,3,-22,1,10,5,-20,7,-21,9, signs 10010011010011001111001001
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,15,-16,17,-18,-14,19,20,21,22,-5,23,-7,24,-9,25,-1,-12,-17,26,-15,-19,13,18,-26,16,-20,2,-25,10,-22,4,-23,6,-24,8,3,-21,11, signs 00101100110011100111010100
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,15,-16,17,-18,-14,19,-4,20,-6,21,-8,22,-2,23,-12,24,25,-17,26,-15,16,-26,18,-25,-19,13,-24,11,-23,3,-22,1,10,5,-20,7,-21,9, signs 10010011010011110011001001
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,19,20,-16,-3,-10,21,-12,-1,-14,22,23,24,25,-5,26,-7,-24,-19,18,-25,6,-26,8,-23,-20,17,4,9,-22,15,2,11,-21,13, signs 00101001101100010000011101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,-18,19,-17,-10,20,21,-13,22,-15,-8,23,24,-1,25,-3,26,-5,4,-26,6,-24,-20,11,18,-19,12,-21,14,-22,16,9,-23,7,2,-25, signs 10011011011001101110101010
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,-8,22,23,-11,24,-13,-6,-1,25,-3,26,-5,4,-26,-22,9,16,-20,18,-19,-21,15,10,-23,12,-24,14,7,2,-25, signs 10011101100110101110101010
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,-8,22,23,-11,24,-13,-6,-1,25,-3,26,-5,4,-26,-22,9,-21,15,18,-19,16,-20,10,-23,12,-24,14,7,2,-25, signs 10011101100110101110101010
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,-12,13,-14,15,-16,17,-18,19,-17,-10,20,21,-13,22,-15,23,24,-6,-1,25,-3,26,-5,4,-26,8,-23,-20,11,18,-19,12,-21,14,-22,16,9,-24,7,2,-25, signs 10011101011001101110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,-18,19,-17,-10,20,21,-13,22,-15,-8,23,24,-1,25,-3,26,-5,4,-26,-23,7,-20,11,18,-19,12,-21,14,-22,16,9,6,-24,2,-25, signs 10011011011001101110101010
candidate 1,-2,-3,4,5,-6,-7,-8,-9,10,-11,12,13,14,-15,-16,17,-18,19,-17,20,21,-10,22,-12,23,-14,-5,24,-1,25,26,-4,-13,-23,15,6,-24,-26,3,8,-20,18,-19,-21,9,-22,11,16,7,2,-25, signs 10101001011001001110100110
candidate 1,-2,-3,-4,5,-6,7,8,-9,10,-11,-12,13,-14,15,-16,17,-18,19,-17,-10,20,21,-13,22,-15,23,24,-8,-1,25,-7,26,-5,4,-26,6,3,-24,9,-20,11,18,-19,12,-21,14,-22,16,-23,2,-25, signs 10111001011001101110101010
candidate 1,-2,-3,-4,5,-6,7,8,-9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,-11,21,-13,22,23,-16,24,-8,-1,25,-7,26,-5,4,-26,6,3,10,-20,12,-21,14,-22,18,-19,-23,15,-24,9,2,-25, signs 10111001011001011110101010
candidate -1,2,3,-4,5,-6,-7,8,9,-10,11,-12,-13,-14,15,-16,17,-18,19,-17,20,-3,21,-5,22,23,24,-15,-2,25,-8,-11,26,-9,10,-26,12,7,-25,1,14,-24,16,-20,4,-21,6,-22,18,-19,-23,13, signs 11100100001101101110101010
candidate -1,2,3,-4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-3,21,-5,22,23,24,-15,-2,25,-12,-7,26,-9,10,-26,8,11,-25,1,14,-24,16,-20,4,-21,6,-22,18,-19,-23,13, signs 11100111000001101110101010
candidate 1,2,-3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,-18,19,20,-16,-9,21,22,-12,23,-14,24,-2,25,-4,26,-6,-1,-24,15,-20,17,10,-21,8,3,-25,5,-26,7,-22,11,18,-19,-23,13, signs 01001101101001110110101010
candidate -1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,-11,21,-13,22,-15,23,-5,24,-7,25,-9,26,-3,2,-26,10,-25,8,1,4,-21,12,-19,18,-20,16,-22,14,-23,6,-24, signs 01111000111100111001010110
candidate -1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,-11,21,-13,22,-15,23,-5,24,-7,25,-9,26,-3,2,-26,10,-25,8,1,4,-21,12,-20,16,-19,18,-22,14,-23,6,-24, signs 01111000111100111001010110
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,13,-14,-15,-16,17,18,19,20,21,-17,-8,22,-10,23,-12,24,-2,25,-4,-13,-18,26,-20,15,6,1,-24,3,-25,5,14,-19,-26,-21,16,7,-22,9,-23,11, signs 11001001100101001001101010
candidate -1,-2,3,-4,5,6,-7,-8,9,10,-11,12,-13,-14,-15,16,17,-18,19,-17,-6,20,-10,21,-12,22,23,-3,24,-5,-16,25,26,-9,8,-26,14,-23,2,-24,4,15,-25,-19,18,7,-20,1,-22,13,-21,11, signs 10110101100110101001101010
candidate 1,-2,-3,4,-5,6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,21,-6,22,-10,23,-12,-1,24,25,-4,-15,26,-7,8,-26,16,-20,18,-19,-21,5,-22,9,14,3,-25,11,-23,13,2,-24, signs 10000111101100001110100111
candidate -1,2,-3,4,-5,6,7,8,-9,-10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,-4,22,-6,23,-8,24,25,-11,26,-13,-2,-7,-23,9,-24,1,12,-26,-21,15,18,-19,16,-20,14,3,-22,5,10,-25, signs 11011001000110101110100110
candidate -1,2,-3,-4,-5,6,-7,8,-9,10,11,-12,13,-14,15,-16,17,-18,19,-17,-2,20,21,22,-6,23,-8,-15,24,25,-10,-13,26,-11,12,-26,-25,-19,18,3,-20,1,-22,5,-23,7,16,-24,14,9,4,-21, signs 11001001111100011001101011
candidate -1,2,-3,-4,-5,6,-7,-8,9,10,11,-12,13,14,-15,-16,17,-18,19,-17,-2,20,21,22,-6,23,24,-9,-14,25,-10,-13,26,-11,12,-26,-25,3,-20,1,-22,5,-23,7,16,-19,18,15,8,-24,4,-21, signs 11001001111100011001101011
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,-18,-6,19,20,-1,21,-3,22,23,-8,24,-16,25,-10,-13,26,-11,12,-26,14,9,-25,15,-24,17,-23,7,18,5,-19,-22,4,-20,2,-21, signs 10000110000011110000110010
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,13,-14,15,-16,-17,18,19,20,-8,21,-2,22,-4,23,-10,24,-18,25,-12,-15,26,-13,14,-26,16,11,-25,17,-24,-19,6,1,-21,3,-22,5,-23,9,-20,7, signs 11001001100000111111010010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,-18,-6,19,20,-1,21,-3,22,23,-8,24,-16,25,-10,-15,26,-13,12,-26,14,11,-25,9,-24,17,-23,7,18,5,-19,-22,4,-20,2,-21, signs 10000110100001110000110001
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,18,19,20,-8,21,-2,22,-4,23,-10,24,-18,25,-12,-17,26,-15,14,-26,16,13,-25,11,-24,-19,6,1,-21,3,-22,5,-23,9,-20,7, signs 11001001101000011111010001
candidate 1,-2,-3,4,-5,-6,-7,8,9,10,-11,-12,13,-14,15,16,-17,-18,19,20,-8,21,22,-1,23,24,-4,-9,-16,25,-10,-15,26,-13,12,-26,14,11,-25,17,-20,7,-21,3,-24,5,18,-19,6,-23,2,-22, signs 11001001000001111111010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,-18,-6,19,20,-1,21,-3,22,23,-8,24,-16,25,-10,-15,26,-13,12,-26,14,11,-25,17,-24,9,-23,7,18,5,-19,-22,4,-20,2,-21, signs 10000110000001111000110101
candidate 1,-2,3,-4,5,-6,-7,8,9,-10,-11,12,-13,14,-15,16,-17,-18,19,20,-8,-1,21,-3,22,-9,23,24,-16,25,-14,26,-12,-5,6,-19,18,13,-26,15,-25,17,-24,11,4,7,-20,-23,10,-22,2,-21, signs 10001111000110011000101101
candidate 1,-2,-3,4,5,-6,-7,-8,-9,10,11,12,-13,-14,15,-16,-17,18,-10,19,20,-1,21,22,-4,-11,-18,23,24,-15,25,26,-12,-5,6,13,-26,17,-23,9,-19,3,-22,7,14,-25,16,-24,8,-20,2,-21, signs 10001110010111000100110011
candidate 1,-2,3,-4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,-18,-6,19,20,-1,21,-3,22,23,-8,24,-16,25,-14,-9,26,-11,12,-26,10,13,-25,15,-24,17,-23,7,18,5,-19,-22,4,-20,2,-21, signs 10000110110000110000110010
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,19,20,-8,21,-2,22,-4,23,-10,24,-18,25,-16,-11,26,-13,14,-26,12,15,-25,17,-24,-19,6,1,-21,3,-22,5,-23,9,-20,7, signs 11001001101100001111010010
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,16,-17,-18,-6,19,20,-1,21,-3,22,23,-8,24,-16,25,-14,-11,26,-13,12,-26,10,15,-25,9,-24,17,-23,7,18,5,-19,-22,4,-20,2,-21, signs 10000110111000010000110001
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,18,19,20,-8,21,-2,22,-4,23,-10,24,-18,25,-16,-13,26,-15,14,-26,12,17,-25,11,-24,-19,6,1,-21,3,-22,5,-23,9,-20,7, signs 11001001101110000111010001
candidate 1,-2,-3,4,-5,-6,-7,8,9,-10,11,-12,13,14,-15,16,-17,-18,19,20,-8,21,22,-1,23,24,-4,-9,-16,25,-14,-11,26,-13,12,-26,10,15,-25,17,-20,7,-21,3,-24,5,18,-19,6,-23,2,-22, signs 11001001011000011111010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,16,-17,-18,-6,19,20,-1,21,-3,22,23,-8,24,-16,25,-14,-11,26,-13,12,-26,10,15,-25,17,-24,9,-23,7,18,5,-19,-22,4,-20,2,-21, signs 10000110011000011000110101
candidate -1,2,-3,4,-5,-6,7,-8,9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-2,20,-4,21,22,23,-14,24,-16,25,-10,-7,26,-9,8,-26,6,11,18,13,-23,15,-24,17,-25,-22,-19,1,-20,3,-21,5, signs 01100001111100110110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,-12,19,20,-1,21,-3,-14,22,23,-17,-10,-5,24,25,-8,26,6,-24,4,11,18,-23,16,9,-26,7,-25,15,-22,13,-19,-21,2,-20, signs 11000111011100101111001001
candidate 1,-2,3,-4,-5,-6,7,-8,9,10,-11,-12,-13,14,-15,16,-17,18,19,20,-14,21,22,-1,23,-3,-16,24,-18,25,-10,-7,26,-9,8,-26,6,11,-25,5,12,-19,-24,17,4,13,-20,15,-21,-23,2,-22, signs 11000001111111000100110110
candidate -1,2,-3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,15,16,-17,-18,-12,19,-2,20,21,-5,22,23,-14,24,-16,25,-10,26,-8,-15,-24,17,-25,9,-26,7,-23,3,-20,1,-19,13,18,11,6,-22,4,-21, signs 11000110010110010001100010
candidate 1,-2,-3,4,-5,-6,7,8,9,-10,-11,12,13,-14,-15,16,-17,-18,-12,19,-4,20,21,-7,22,-13,23,24,-16,25,-8,-1,26,-9,-25,15,-24,17,10,3,-20,5,-19,11,18,-23,14,-22,6,-21,2,-26, signs 01011001001100110110101010
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,20,-12,-5,21,-7,-14,22,23,-17,-10,24,-4,25,26,-1,-25,3,-24,9,16,-23,18,-19,-22,15,8,-21,6,13,-20,11,2,-26, signs 11001100110110011001010101
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,20,-12,-5,21,-7,-14,22,23,-17,-10,24,-4,25,26,-1,2,-26,-24,9,16,-23,18,-19,-22,15,8,-21,6,13,-20,11,-25,3, signs 11001100110110011001010101
candidate -1,-2,3,-4,5,-6,-7,8,-9,-10,11,12,13,-14,-15,16,-17,18,19,-13,-8,20,21,-11,-16,22,-18,23,-12,24,25,-3,26,-5,4,-26,6,-25,2,7,-24,1,-20,9,14,-19,-23,17,-22,15,10,-21, signs 00100111100111001110101111
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,12,-13,14,-15,16,-17,-18,-12,19,-2,20,-4,21,22,23,-14,24,-16,25,-6,-11,26,-9,8,-26,10,7,18,13,-23,15,-24,17,-25,-22,-19,1,-20,3,-21,5, signs 01100111100100110110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,19,20,-14,21,22,-1,23,-3,-16,24,-18,25,-6,-11,26,-9,8,-26,10,7,-25,5,12,-19,-24,17,4,13,-20,15,-21,-23,2,-22, signs 11000111100111000100110110
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,15,-16,-17,-18,-6,19,20,-1,21,-3,22,23,-8,24,-10,25,-12,-15,26,-13,14,-26,16,11,-25,9,-24,17,-23,7,18,5,-19,-22,4,-20,2,-21, signs 10000110110000110000110010
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,15,-16,17,-18,19,20,-8,21,-2,22,-4,23,-10,24,-12,25,-14,-17,26,-15,16,-26,18,13,-25,11,-24,-19,6,1,-21,3,-22,5,-23,9,-20,7, signs 11001001101100001111010010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,15,-16,-17,-18,-6,19,20,-1,21,-3,22,23,-8,24,-10,25,-12,-15,26,-13,14,-26,16,11,-25,17,-24,9,-23,7,18,5,-19,-22,4,-20,2,-21, signs 10000110010000111000110110
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,-6,19,20,-1,21,-3,22,23,-8,24,-10,25,-12,-17,26,-15,14,-26,16,13,-25,11,-24,9,-23,7,18,5,-19,-22,4,-20,2,-21, signs 10000110011000011000110101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,-18,-6,19,20,-1,21,-3,22,23,-8,24,-10,25,-16,-11,26,-13,14,-26,12,15,-25,9,-24,17,-23,7,18,5,-19,-22,4,-20,2,-21, signs 10000110111100000000110010
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,13,-14,15,-16,-17,18,19,20,-8,21,-2,22,-4,23,-10,24,-12,25,-18,-13,26,-15,16,-26,14,17,-25,11,-24,-19,6,1,-21,3,-22,5,-23,9,-20,7, signs 11001001101111000011010010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,-18,-6,19,20,-1,21,-3,22,23,-8,24,-10,25,-16,-11,26,-13,14,-26,12,15,-25,17,-24,9,-23,7,18,5,-19,-22,4,-20,2,-21, signs 10000110011100001000110110
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,-18,-6,19,20,-1,21,-3,22,23,-8,24,-10,25,-16,-13,26,-15,14,-26,12,17,-25,11,-24,9,-23,7,18,5,-19,-22,4,-20,2,-21, signs 10000110011110000000110101
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,20,-6,-1,21,22,-4,-17,23,24,-14,25,-8,-11,26,-9,10,-26,12,7,-25,13,-20,5,-22,3,16,-23,18,-19,-24,15,2,-21, signs 10100100001111010001101010
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,-16,17,-18,19,20,-6,-1,21,22,-4,-17,23,24,-14,25,-8,-13,26,-11,10,-26,12,9,-25,7,-20,5,-22,3,16,-23,18,-19,-24,15,2,-21, signs 10100110000111010001101001
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,-16,17,-18,-6,19,20,-1,21,22,-4,-17,23,24,-14,25,-8,-13,26,-11,10,-26,12,9,-25,-20,-22,3,16,-23,18,5,-19,7,-24,15,2,-21, signs 10100110000111010001101001
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,16,-17,-18,-6,19,20,-1,21,-3,22,23,-16,24,-14,25,-8,-13,26,-11,10,-26,12,9,-25,15,-24,17,-23,7,18,5,-19,-22,4,-20,2,-21, signs 10000110000111100000110101
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,18,19,20,-8,21,-2,22,-4,23,-18,24,-16,25,-10,-15,26,-13,12,-26,14,11,-25,17,-24,-19,6,1,-21,3,-22,5,-23,9,-20,7, signs 11001001100001111011010101
candidate 1,-2,3,4,-5,-6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,-18,-4,19,20,-1,21,-3,22,-17,23,-13,24,-11,25,26,-8,-15,16,-22,18,5,-19,-21,2,7,-26,9,14,-23,12,-24,10,-25,6,-20, signs 11010011010011000111011010
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,20,-6,-1,21,22,-4,-17,23,24,-14,25,-12,-7,26,-9,10,-26,8,11,-25,13,-20,5,-22,3,16,-23,18,-19,-24,15,2,-21, signs 10100111000011010001101010
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,20,-6,-1,21,22,-4,-17,23,24,-14,25,-12,-9,26,-11,10,-26,8,13,-25,7,-20,5,-22,3,16,-23,18,-19,-24,15,2,-21, signs 10100111100001010001101001
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,-6,19,20,-1,21,22,-4,-17,23,24,-14,25,-12,-9,26,-11,10,-26,8,13,-25,-20,-22,3,16,-23,18,5,-19,7,-24,15,2,-21, signs 10100111100001010001101001
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,12,-13,14,-15,16,-17,-18,-6,19,20,-1,21,-3,22,23,-16,24,-14,25,-12,-9,26,-11,10,-26,8,13,-25,15,-24,17,-23,7,18,5,-19,-22,4,-20,2,-21, signs 10000111100001100000110101
candidate -1,2,-3,4,-5,-6,-7,8,-9,-10,11,-12,13,14,-15,16,-17,18,19,20,-8,21,-2,22,-4,23,-18,24,-16,25,-14,-11,26,-13,12,-26,10,15,-25,17,-24,-19,6,1,-21,3,-22,5,-23,9,-20,7, signs 11001001111000011011010101
candidate 1,-2,-3,4,-5,6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,-12,-1,-10,-17,19,-15,20,-7,21,22,23,24,-4,25,-6,26,-22,9,16,-19,14,3,-24,5,-25,-20,8,-21,-26,-23,2,13,18,11, signs 11001110100110110010100101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,20,-12,-1,-10,-17,21,22,-14,23,24,25,-8,-3,26,-5,6,-24,16,-21,18,-19,-22,15,-23,-26,4,7,-25,9,2,13,-20,11, signs 11001111000111010001101001
candidate -1,2,3,-4,5,-6,-7,8,9,-10,-11,-12,13,-14,15,-16,17,-18,19,-13,-2,-9,20,21,22,-17,23,-15,24,25,-8,-3,26,-5,6,-26,4,7,-25,-20,10,1,12,-22,16,-23,18,-19,14,-24,-21,11, signs 11001111000110110001101001
candidate 1,-2,-3,4,-5,6,-7,-8,-9,10,-11,-12,13,14,-15,16,-17,18,-14,-1,19,-13,-18,20,-16,21,-4,22,-6,23,24,25,-10,26,12,-24,8,3,-21,5,-22,7,-23,17,-20,15,2,9,-25,11,-26,-19, signs 10110010110101011011010101
candidate 1,-2,-3,-4,5,-6,7,-8,-9,-10,11,12,-13,14,15,-16,17,-18,-12,19,20,-1,21,-11,22,-17,-14,23,24,-5,25,-7,26,-15,16,9,4,-24,6,-25,8,-26,-23,13,18,-22,10,3,-19,-21,2,-20, signs 11111001000111000011001010
candidate -1,2,-3,-4,5,-6,-7,-8,9,-10,11,12,13,-14,-15,16,-17,18,19,-13,-2,20,21,22,-12,23,-18,24,-16,-5,25,-11,26,-9,8,-26,10,7,-23,-19,14,3,-20,1,-22,-25,6,17,-24,15,4,-21, signs 11001111100010011001101100
candidate -1,2,-3,4,5,-6,7,-8,9,-10,-11,-12,13,-14,15,-16,17,-18,19,-13,-2,-9,20,21,22,-17,23,-15,24,25,-4,-7,26,-5,6,-26,8,3,-25,-20,10,1,12,-22,16,-23,18,-19,14,-24,-21,11, signs 11111100000110110001101001
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,-16,17,-18,19,20,-6,-1,21,22,-4,-17,23,24,-8,25,-10,-13,26,-11,12,-26,14,9,-25,7,-20,5,-22,3,16,-23,18,-19,-24,15,2,-21, signs 10100111000011010001101010
candidate 1,-2,-3,4,-5,-6,-7,8,-9,10,-11,12,13,-14,15,-16,17,-18,19,20,-8,21,22,-1,23,24,-4,-17,-10,25,-12,-15,26,-13,14,-26,16,11,-25,9,-20,7,-21,3,-24,5,18,-19,6,-23,2,-22, signs 11001001110000110111010110
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,-16,17,-18,-6,19,20,-1,21,22,-4,-17,23,24,-8,25,-10,-13,26,-11,12,-26,14,9,-25,-20,-22,3,16,-23,18,5,-19,7,-24,15,2,-21, signs 10100111000011010001101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,-18,-6,19,20,-1,21,-3,22,23,-16,24,-8,25,-10,-13,26,-11,12,-26,14,9,-25,15,-24,17,-23,7,18,5,-19,-22,4,-20,2,-21, signs 10000111000011100000110110
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,13,-14,15,-16,-17,18,19,20,-8,21,-2,22,-4,23,-18,24,-10,25,-12,-15,26,-13,14,-26,16,11,-25,17,-24,-19,6,1,-21,3,-22,5,-23,9,-20,7, signs 11001001110000111011010110
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,-18,-6,19,20,-1,21,-3,22,23,-16,24,-8,25,-10,-15,26,-13,12,-26,14,11,-25,9,-24,17,-23,7,18,5,-19,-22,4,-20,2,-21, signs 10000111100001100000110101
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,18,19,20,-8,21,-2,22,-4,23,-18,24,-10,25,-12,-17,26,-15,14,-26,16,13,-25,11,-24,-19,6,1,-21,3,-22,5,-23,9,-20,7, signs 11001001111000011011010101
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,20,-6,-1,21,22,-4,-17,23,24,-8,25,-14,-9,26,-11,12,-26,10,13,-25,7,-20,5,-22,3,16,-23,18,-19,-24,15,2,-21, signs 10100111110000010001101010
candidate 1,-2,-3,4,-5,-6,-7,8,-9,10,11,-12,13,-14,-15,16,17,-18,19,20,-8,21,22,-1,23,24,-4,-17,-10,25,-16,-11,26,-13,14,-26,12,15,-25,9,-20,7,-21,3,-24,5,18,-19,6,-23,2,-22, signs 11001001111100000111010110
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,-6,19,20,-1,21,22,-4,-17,23,24,-8,25,-14,-9,26,-11,12,-26,10,13,-25,-20,-22,3,16,-23,18,5,-19,7,-24,15,2,-21, signs 10100111110000010001101010
candidate 1,-2,3,-4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,-18,-6,19,20,-1,21,-3,22,23,-16,24,-8,25,-14,-9,26,-11,12,-26,10,13,-25,15,-24,17,-23,7,18,5,-19,-22,4,-20,2,-21, signs 10000111110000100000110110
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,19,20,-8,21,-2,22,-4,23,-18,24,-10,25,-16,-11,26,-13,14,-26,12,15,-25,17,-24,-19,6,1,-21,3,-22,5,-23,9,-20,7, signs 11001001111100001011010110
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,16,-17,-18,-6,19,20,-1,21,-3,22,23,-16,24,-8,25,-14,-11,26,-13,12,-26,10,15,-25,9,-24,17,-23,7,18,5,-19,-22,4,-20,2,-21, signs 10000111111000000000110101
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,18,19,20,-8,21,-2,22,-4,23,-18,24,-10,25,-16,-13,26,-15,14,-26,12,17,-25,11,-24,-19,6,1,-21,3,-22,5,-23,9,-20,7, signs 11001001111110000011010101
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,19,20,-16,-1,-14,21,-12,-3,22,23,-10,24,25,-7,26,-5,-24,9,-23,11,4,-26,6,-25,8,-22,18,-19,-21,13,2,17,-20,15, signs 11011001110100011111000110
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,-11,-12,13,-14,15,16,17,-18,-16,19,20,-1,21,-15,22,-13,-4,23,24,-7,25,-9,26,-17,18,11,6,-24,8,-25,10,-26,-23,5,12,-22,14,3,-19,-21,2,-20, signs 11100110010110010011001010
candidate 1,-2,-3,4,-5,-6,-7,8,9,-10,-11,12,-13,14,15,-16,17,-18,-14,19,20,-1,-12,21,22,-9,-4,-15,23,-17,24,25,-8,26,6,-24,18,-23,16,5,-26,7,-25,-22,10,3,-19,13,-21,11,2,-20, signs 11100111100011001111001001
candidate 1,2,-3,-4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-18,-12,-1,19,-9,20,-7,21,22,-2,23,24,-15,25,-17,26,-5,4,-24,14,-25,16,-26,18,13,-23,3,-22,-19,10,-20,8,-21,6,11, signs 10011110010101001110101010
candidate 1,-2,-3,4,5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,-1,-10,19,20,21,-6,22,-4,23,-14,24,-16,25,26,-5,-22,7,-21,-26,-23,3,8,-20,-25,15,-24,17,-19,9,2,13,18,11, signs 11001111000110110001100011
candidate 1,-2,3,-4,5,-6,-7,-8,-9,10,-11,12,13,14,-15,16,-17,-18,19,-13,20,-1,-12,21,-10,-3,22,23,-14,24,-16,-5,25,26,8,-19,18,7,-26,9,-21,11,2,-22,4,-25,6,17,-24,15,-23,-20, signs 11001101110010011001010101
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,-11,-12,13,-14,15,16,-17,18,19,-15,-2,20,-8,21,-6,22,-4,23,-16,24,-18,25,26,-13,12,-26,14,11,-25,-19,-24,17,10,1,-20,3,-23,5,-22,7,-21,9, signs 01100110001110100100101100
candidate 1,2,-3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,-18,-12,19,20,-1,-6,21,-4,22,-2,23,24,25,-14,26,-16,-9,8,15,-26,17,10,-20,-23,3,-22,5,-21,-24,-19,11,18,13,-25,7, signs 10011001101100110110101010
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,-11,12,-13,-14,-15,16,17,-18,19,20,-8,-1,-6,21,-4,22,-2,-17,-12,23,24,25,-16,26,14,-24,10,-19,18,11,-23,13,-26,15,-25,9,-20,3,-22,5,-21,7, signs 10011001110110000111100110
candidate 1,-2,-3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,17,-18,19,-17,20,-1,-16,21,-4,22,-6,23,-14,24,-12,25,-10,26,8,13,-24,15,-21,-19,18,3,-22,5,-23,7,-26,9,-25,11,2,-20, signs 11011001110001101001101001
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,-18,19,20,-16,-1,-14,21,22,-7,23,-9,24,-11,-4,25,-6,26,10,-24,8,-23,-26,5,-25,-22,12,3,18,-19,-21,13,2,17,-20,15, signs 11101110011000011111001001
candidate -1,2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,-14,-15,16,17,-18,-16,19,-2,-11,20,21,22,-5,23,-7,24,-9,25,-3,26,-17,18,-26,-19,15,4,-25,10,-20,12,1,14,-22,6,-23,8,-24,-21,13, signs 11001001110001110011101000
candidate 1,-2,3,4,-5,-6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,-1,21,-15,22,-3,-8,23,24,-11,25,-13,-4,26,6,-24,10,-21,16,-22,14,-25,12,5,-26,7,-23,9,2,-19,18,-20, signs 11110110001100011001101101
candidate -1,2,-3,-4,5,6,-7,8,-9,10,-11,-12,-13,14,-15,16,17,-18,19,-17,-2,20,21,22,-16,-5,-10,23,-8,24,-6,25,-14,26,12,7,-24,9,-23,11,4,-19,18,3,-20,1,-22,15,-25,13,-26,-21, signs 11011001100101101001101010
candidate -1,2,-3,4,-5,6,7,-8,9,-10,11,12,-13,-14,-15,-16,17,-18,19,-17,-2,20,-12,21,22,23,-4,-11,24,25,-6,-9,26,-7,8,-26,-25,-22,14,1,16,-19,18,3,-20,13,-21,-24,10,5,-23,15, signs 11011111000010011001011011
candidate -1,2,-3,4,-5,6,-7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,19,20,-2,21,-4,22,-18,23,-6,24,-16,25,-10,-13,26,-11,12,-26,14,9,-25,15,8,17,-24,7,-23,1,-20,3,-21,5,-22,-19, signs 11001000000011111110100110
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,-2,19,-4,-17,20,-7,-14,21,22,23,-8,24,-12,25,-10,26,-24,13,-21,15,6,1,18,3,-19,5,16,-22,-25,11,-26,9,-23,-20, signs 11001000001101101110010010
candidate -1,2,-3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,15,-16,17,-18,19,20,-2,21,22,23,-6,-17,-8,24,-14,25,-12,26,-10,-15,-24,13,-25,11,-26,9,16,7,-20,3,-21,1,-23,5,18,-19,4,-22, signs 11001000011001011000110101
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,19,20,-2,21,-4,22,-18,23,-6,24,-16,25,-14,-9,26,-11,12,-26,10,13,-25,15,8,17,-24,7,-23,1,-20,3,-21,5,-22,-19, signs 11001000110000111110100110
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,-17,18,19,20,-2,21,-4,22,-18,23,-6,24,-8,25,-10,-15,26,-13,12,-26,14,11,-25,9,16,7,-24,17,-23,1,-20,3,-21,5,-22,-19, signs 11001011100001100110100001
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,-12,13,-14,15,-16,17,-18,19,-1,20,-3,21,-17,22,-5,-10,23,24,-13,25,-15,-6,26,8,-24,12,-21,18,-22,16,-25,14,7,-26,9,-23,11,4,-19,2,-20, signs 10000010011100111001010010
candidate -1,2,-3,4,-5,6,7,8,-9,10,-11,12,-13,-14,-15,-16,17,-18,-2,19,-4,-17,20,21,22,23,-6,24,-8,25,-10,26,-12,-7,-24,15,-21,1,18,3,-19,-22,14,9,-25,11,-26,13,-23,5,16,-20, signs 11001001001101001110010010
candidate 1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,-2,19,-4,-17,-10,20,-12,21,-14,22,-8,23,24,-1,25,26,-23,9,-22,7,-26,-24,18,3,-19,5,16,11,-20,13,-21,15,6,-25, signs 11001001101100101110110011
candidate -1,2,-3,4,-5,-6,-7,-8,9,10,-11,12,-13,14,15,16,-17,-18,-2,19,-4,20,21,-15,-10,22,-12,23,-14,24,25,-9,-16,26,18,7,-24,13,-23,11,-22,-25,8,17,-26,-21,6,1,-19,3,-20,5, signs 01100010101100101001101010
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,-16,-17,18,19,20,-2,21,-4,22,-18,23,-6,24,-8,25,-14,-11,26,-13,12,-26,10,15,-25,9,16,7,-24,17,-23,1,-20,3,-21,5,-22,-19, signs 11001011111000000110100001
candidate -1,2,-3,4,-5,-6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,18,19,20,-2,21,-4,22,-18,23,-16,24,-14,25,-8,-11,26,-9,10,-26,12,7,-25,13,-24,15,6,17,-23,1,-20,3,-21,5,-22,-19, signs 11001100001111000110100010
candidate -1,2,-3,4,-5,-6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,18,19,20,-2,21,-4,22,-18,23,-16,24,-14,25,-8,-11,26,-9,10,-26,12,7,-25,13,6,15,-24,17,-23,1,-20,3,-21,5,-22,-19, signs 11001000001111100110100110
candidate -1,2,-3,4,-5,-6,-7,8,-9,-10,11,-12,13,14,-15,16,-17,18,19,20,-2,21,-4,22,-18,23,-16,24,-14,25,-8,-13,26,-11,10,-26,12,9,-25,7,-24,15,6,17,-23,1,-20,3,-21,5,-22,-19, signs 11001110000111000110100001
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-2,21,-4,22,-18,23,-16,24,-14,25,-12,-7,26,-9,10,-26,8,11,-25,13,-24,15,6,17,-23,1,-20,3,-21,5,-22,-19, signs 11001111000011000110100010
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-2,21,-4,22,-18,23,-16,24,-14,25,-12,-7,26,-9,10,-26,8,11,-25,13,6,15,-24,17,-23,1,-20,3,-21,5,-22,-19, signs 11001011000011100110100110
candidate -1,2,-3,4,-5,-6,-7,-8,9,-10,11,12,-13,14,-15,16,-17,18,19,20,-2,21,-4,22,-18,23,-16,24,-14,25,-12,-9,26,-11,10,-26,8,13,-25,7,-24,15,6,17,-23,1,-20,3,-21,5,-22,-19, signs 11001111100001000110100001
candidate -1,2,-3,4,-5,-6,-7,-8,9,-10,11,12,-13,14,-15,16,-17,18,19,20,-2,21,-4,22,-18,23,-16,24,-14,25,-12,-9,26,-11,10,-26,-25,13,8,-19,-22,5,-21,3,-20,1,6,17,-23,15,-24,7, signs 01100100100011100101010111
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,18,-4,-9,19,-17,20,21,-14,22,-12,-1,23,24,-18,25,26,-7,6,-26,8,5,-25,-19,16,-20,-24,3,10,15,-21,-23,2,11,-22,13, signs 00011110011100001010001100
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-4,-9,-16,21,-14,22,-12,-1,23,24,-18,25,-6,26,8,17,-24,-19,-25,7,-26,5,-20,3,10,15,-21,-23,2,11,-22,13, signs 00011101011100010001001101
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,15,-16,17,-18,19,-5,20,-7,21,22,-14,23,24,-11,25,-9,-2,-17,26,-15,-23,13,-22,-19,4,-20,6,-21,8,3,18,-26,16,1,10,-25,12,-24, signs 00101100110011100110101010
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,16,-17,-18,-2,19,-4,20,-16,21,-14,22,23,24,-6,-1,-8,25,26,-11,10,-26,-24,5,-19,3,18,13,-22,15,-21,17,-20,-23,12,9,-25,7, signs 01100100111010011001010100
candidate 1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,-13,14,-15,-16,17,-18,-2,19,-4,-17,20,21,-14,22,23,24,-6,-1,-8,25,-10,26,12,-23,16,-20,18,3,-19,5,-24,11,-26,13,-22,15,-21,9,-25,7, signs 01001100110110001110011001
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,-18,-4,19,-6,-17,20,-15,-8,21,-2,22,23,24,25,-13,26,-11,10,-26,12,9,14,-25,-21,7,16,-20,-24,1,-22,3,-19,5,18,-23, signs 10011011111000001000110000
candidate -1,2,-3,4,-5,-6,7,8,-9,-10,11,12,-13,14,-15,16,-17,-18,-8,19,20,-11,-16,21,-14,22,-12,23,24,-7,-2,25,-4,26,18,9,-19,-24,-21,15,-22,13,-23,-20,10,17,6,1,-25,3,-26,5, signs 10011101010100110110101010
candidate 1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,-13,-14,15,-16,-17,18,19,20,-2,21,-4,22,-18,23,-10,24,-8,-1,-6,25,26,-15,14,-26,16,13,-25,5,-21,3,-20,9,-24,11,-23,-19,-22,17,12,7, signs 11100001100111100101010100
candidate -1,2,-3,4,-5,6,7,-8,-9,10,-11,12,-13,-14,-15,16,17,-18,-4,19,-6,-17,20,21,-12,22,-10,23,-2,24,25,-7,-16,26,14,9,-23,11,-22,13,-21,3,-24,1,8,15,-26,-20,18,5,-19,-25, signs 11010001011001011110010110
candidate -1,-2,3,-4,-5,6,-7,8,-9,-10,11,12,-13,14,15,-16,17,-18,-6,19,-8,-17,-14,20,-12,21,22,23,24,-3,25,-11,26,-15,16,9,4,-24,2,-25,10,-26,-20,13,-21,1,-23,5,-19,7,18,-22, signs 10110110010100111000110101
candidate -1,2,-3,-4,5,6,-7,8,9,10,-11,-12,-13,14,-15,16,-17,-18,-6,19,-8,20,-16,21,-14,-9,-2,22,23,-5,24,25,-10,26,12,17,-20,15,-21,13,-26,11,-25,3,-22,1,-19,7,18,-24,4,-23, signs 11000110100010011001011001
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,19,20,-2,21,-4,22,-18,23,-16,24,-8,25,-10,-13,26,-11,12,-26,14,9,-25,7,-24,15,6,17,-23,1,-20,3,-21,5,-22,-19, signs 11001111000011000110100010
candidate -1,-2,3,-4,-5,6,-7,8,-9,10,11,-12,13,-14,15,-16,-17,18,19,-3,20,21,-6,22,-18,23,24,-15,-8,25,-10,-13,26,-11,12,-26,14,9,-25,1,-21,5,-22,17,-23,-19,4,-20,2,-24,16,7, signs 01101001000011010101010110
candidate -1,2,-3,-4,5,-6,7,8,-9,10,-11,12,-13,-14,-15,16,-17,18,19,20,-2,21,22,-5,-18,23,-16,24,-8,25,-10,26,-12,-7,-24,15,-23,17,6,1,-21,3,-20,13,-26,11,-25,9,14,-19,4,-22, signs 01100001100110001101011001
candidate -1,2,-3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,15,-16,17,-18,-6,19,-8,-17,20,-15,-10,21,-12,22,-14,23,24,25,-2,26,4,9,16,-20,18,7,-19,5,-26,3,-25,1,-23,13,-22,11,-21,-24, signs 10001100110011001110101001
candidate -1,2,-3,4,-5,-6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,18,19,20,-2,21,-4,22,-18,23,-16,24,-8,25,-14,-9,26,-11,12,-26,10,13,-25,7,-24,15,6,17,-23,1,-20,3,-21,5,-22,-19, signs 11001111110000000110100010
candidate -1,-2,3,-4,-5,6,-7,8,9,-10,11,-12,-13,14,15,-16,-17,18,19,-3,20,21,-6,22,-18,23,24,-15,-8,25,-14,-9,26,-11,12,-26,10,13,-25,1,-21,5,-22,17,-23,-19,4,-20,2,-24,16,7, signs 01101001110000010101010110
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,19,-1,20,-3,-18,21,-16,22,-6,-13,23,24,-8,25,26,-11,12,-26,10,-23,14,-19,2,-20,4,17,-21,15,-24,9,-25,7,-22,5, signs 10010111010000100101011010
candidate -1,2,-3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,-2,24,-12,25,-6,-9,26,-7,8,-26,10,5,-25,11,4,13,-24,3,-23,1,-20,15,-21,17,-22,-19, signs 10000000111111001110100110
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,12,-13,14,-15,-16,17,-18,-12,19,-14,20,21,-17,22,-1,23,24,-10,25,-4,-9,26,-7,6,-26,8,5,-25,15,-20,13,-19,11,-24,3,16,-21,18,-23,2,-22, signs 00000001111100111010001101
candidate 1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,-18,-8,19,-10,20,-16,21,22,-1,23,24,-6,25,-4,26,-2,-13,14,-22,-24,5,-25,7,18,9,-19,11,-20,17,-21,15,12,3,-26,-23, signs 01100111001000110110100101
candidate -1,2,-3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,-2,24,-12,25,-10,-5,26,-7,8,-26,6,9,-25,11,4,13,-24,3,-23,1,-20,15,-21,17,-22,-19, signs 10001100001111001110100110
candidate 1,-2,-3,-4,5,-6,7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,-12,19,-14,20,21,-17,22,-1,23,24,-10,25,-8,-5,26,-7,6,-26,4,9,-25,15,-20,13,-19,11,-24,3,16,-21,18,-23,2,-22, signs 00011000011100111010001101
candidate -1,2,3,-4,-5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,19,20,-8,21,-10,22,-18,23,-2,24,-6,-13,25,26,-16,-3,4,15,-26,17,-23,1,-24,5,14,-25,12,7,-20,9,-21,11,-22,-19, signs 10000111001001110110100100
candidate 1,-2,3,-4,5,-6,7,-8,-9,-10,11,-12,13,-14,15,-16,17,-18,19,-5,20,-7,21,-17,22,-1,23,-3,24,-15,25,-13,26,-11,10,-26,12,-25,14,9,16,-22,4,-20,6,-19,18,-21,8,-24,2,-23, signs 01101100100110001110100101
candidate -1,-2,-3,4,-5,6,-7,-8,9,10,-11,12,-13,14,-15,-16,17,18,-10,19,-12,20,-18,21,-4,22,-6,-17,23,24,-14,-9,25,26,2,7,16,-23,-20,11,-19,13,-24,15,8,1,-26,3,-22,5,-21,-25, signs 01100101010011010110011001
candidate 1,-2,3,-4,5,-6,7,-8,-9,-10,11,-12,13,-14,15,-16,17,-18,19,-5,20,-7,21,-17,22,-1,23,-3,24,-15,25,-11,26,-13,12,-26,10,-25,14,9,16,-22,4,-20,6,-19,18,-21,8,-24,2,-23, signs 01101100111000001110100101
candidate 1,-2,3,-4,5,-6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,-18,19,-5,20,21,22,-9,-16,23,24,-1,25,-3,-14,-11,26,-13,12,-26,-21,7,18,-19,6,-20,4,17,8,-22,10,15,-23,-25,2,-24, signs 00111010011000011001010011
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,-12,19,-14,20,21,-17,22,-1,23,24,-4,25,-6,-9,26,-7,8,-26,10,5,-25,15,-20,13,-19,11,-24,3,16,-21,18,-23,2,-22, signs 00010000111100111010001110
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,-2,24,-4,25,-6,-11,26,-9,8,-26,10,7,-25,5,12,3,-24,13,-23,1,-20,15,-21,17,-22,-19, signs 10111000011001001110100001
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,-11,-12,-13,14,-15,16,-17,18,-14,19,-16,20,-18,21,22,-1,23,24,-4,25,-6,26,-8,-3,-24,11,-21,13,-19,15,-20,17,12,-22,10,5,-25,7,-26,9,2,-23, signs 01010011010101100101010010
candidate 1,-2,-3,-4,5,-6,7,8,-9,-10,11,12,-13,14,-15,16,-17,-18,-8,19,-12,20,-14,-1,21,22,23,-5,24,-7,25,26,-16,-11,10,17,-26,-23,4,-24,6,-25,18,9,-19,3,-22,15,-20,13,2,-21, signs 01101101011001100111001010
candidate -1,2,-3,4,-5,-6,7,8,9,-10,-11,12,-13,14,-15,-16,-17,18,-8,19,20,21,-12,22,-14,23,-2,24,-4,25,26,-7,-18,-9,-19,-26,6,17,10,-20,-23,1,-24,3,-25,5,16,11,-21,13,-22,15, signs 10011101100011011011100100
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,-18,-8,-13,19,-15,20,21,-2,22,-4,23,-6,24,-16,25,-10,26,12,-19,14,7,18,9,-26,11,-25,17,-24,1,-21,3,-22,5,-23,-20, signs 00110011011100100110101010
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,-12,19,-14,20,21,-17,22,-1,23,24,-4,25,-10,-5,26,-7,8,-26,6,9,-25,15,-20,13,-19,11,-24,3,16,-21,18,-23,2,-22, signs 00011100001100111010001110
candidate -1,2,-3,4,-5,-6,7,-8,9,10,-11,-12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,-2,24,-4,25,-10,-7,26,-9,8,-26,6,11,-25,5,12,3,-24,13,-23,1,-20,15,-21,17,-22,-19, signs 10111110000001001110100001
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,-12,13,-14,15,16,-17,-18,19,-3,20,-5,21,-7,22,-1,23,24,-10,25,-16,-13,26,-15,14,-26,12,17,-25,11,-24,9,4,-20,6,-21,8,-23,18,-19,2,-22, signs 00100110100001111111001010
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,-18,19,-3,20,-5,21,-7,22,-1,23,24,-10,25,-16,-11,26,-13,14,-26,12,15,-25,17,-24,9,4,-20,6,-21,8,-23,18,-19,2,-22, signs 00100110100011110111001001
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,12,13,-14,15,-16,-17,18,-4,19,-6,20,21,-9,22,-1,23,24,-12,25,-18,-13,26,-15,16,-26,14,17,-25,5,-19,7,-20,11,-24,3,8,-21,10,-23,2,-22, signs 00010011100000111110001101
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,-18,19,-3,20,-5,21,-7,22,-1,23,24,-10,25,-16,-11,26,-13,14,-26,12,15,-25,9,-24,17,4,-20,6,-21,8,-23,18,-19,2,-22, signs 00100110000011111111001101
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,12,-13,14,-15,16,-17,-18,-4,-9,19,-11,-2,20,21,22,-12,23,-14,24,-16,25,-6,26,8,-19,10,3,18,5,-26,7,-25,17,-20,1,-22,13,-23,15,-24,-21, signs 00110111001011000110010110
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-3,20,-5,21,-7,22,-1,23,24,-10,25,-12,-17,26,-15,14,-26,16,13,-25,11,-24,9,4,-20,6,-21,8,-23,18,-19,2,-22, signs 00100110100111100111001010
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,13,-14,15,-16,-17,-18,19,-3,20,-5,21,-7,22,-1,23,24,-10,25,-12,-15,26,-13,14,-26,16,11,-25,17,-24,9,4,-20,6,-21,8,-23,18,-19,2,-22, signs 00100110101111000111001001
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,15,-16,17,-18,-4,19,-6,20,21,-9,22,-1,23,24,-12,25,-14,-17,26,-15,16,-26,18,13,-25,5,-19,7,-20,11,-24,3,8,-21,10,-23,2,-22, signs 00010011100011110010001101
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,13,-14,15,-16,-17,-18,19,-3,20,-5,21,-7,22,-1,23,24,-10,25,-12,-15,26,-13,14,-26,16,11,-25,9,-24,17,4,-20,6,-21,8,-23,18,-19,2,-22, signs 00100110001111001111001101
candidate 1,2,-3,-4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,18,-2,19,-14,20,21,-17,22,-1,-18,23,24,-11,-6,25,26,-9,8,-26,10,7,-25,5,12,-24,4,13,-20,15,-19,3,-23,-21,16,-22, signs 01100011101110001001100100
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,-17,18,19,20,-4,-13,21,22,-16,-1,-18,23,-10,24,25,-5,26,-7,8,-26,6,-25,12,-21,14,3,-20,9,-24,11,-22,15,2,-19,-23,17, signs 01110011011100010000110001
candidate -1,2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,-16,17,-18,19,-3,20,-11,21,-13,-2,-17,22,23,24,25,-10,-5,26,-7,8,-26,6,9,-25,-21,12,-20,4,-24,14,1,16,-22,18,-19,-23,15, signs 10110011110010010000110001
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,19,-3,-12,20,-14,-1,-16,21,22,23,-10,24,-8,25,-6,26,4,9,-24,7,-25,5,-26,11,-23,-19,18,-22,-20,13,2,17,-21,15, signs 01110110011001001111001010
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,-17,18,19,20,-4,-13,21,22,-16,-1,-18,23,-10,24,25,-7,26,-5,6,-26,8,-25,12,-21,14,3,-20,9,-24,11,-22,15,2,-19,-23,17, signs 01111100011100010000110001
candidate 1,2,-3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,-18,-2,19,20,-11,21,-13,22,-1,23,24,-16,-9,25,-7,26,-5,6,-26,4,-25,8,17,-24,15,10,-20,12,-21,14,-23,18,3,-19,-22, signs 01001101100110100111001011
candidate 1,2,-3,-4,-5,6,-7,8,-9,10,-11,-12,-13,14,-15,16,17,-18,19,20,-2,21,-14,22,-16,-1,23,-17,-6,24,-8,25,-10,26,12,7,-24,5,18,-19,4,9,-25,11,-26,13,-22,15,-21,3,-20,-23, signs 01101100110110010001010101
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,-14,15,-16,17,-18,-4,-9,19,-11,-2,-17,20,21,-6,22,-8,23,24,25,26,-15,14,-26,16,1,12,-24,-21,5,-22,7,-23,-19,10,3,18,-20,-25,13, signs 00110110001101100110101010
candidate -1,-2,-3,-4,5,6,7,-8,9,10,-11,12,-13,-14,15,-16,-17,18,-6,19,-10,20,-12,-5,-18,-7,21,-9,22,-15,23,24,25,26,2,-23,16,-22,14,3,-26,1,-24,17,8,-21,-19,11,-20,13,4,-25, signs 00110110001100111010110011
candidate 1,2,-3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-2,19,-10,20,-12,-1,21,22,-16,23,-4,24,25,-7,-14,26,-22,17,-23,5,-24,9,-20,11,-19,3,18,-21,-26,15,6,-25,8,13, signs 01110001100101101001010110
candidate 1,2,-3,-4,5,-6,-7,-8,9,-10,-11,12,-13,14,-15,-16,17,18,-2,19,-14,20,21,-17,22,-1,-18,23,24,-5,-12,25,26,-9,8,-26,10,7,-25,11,6,-24,4,13,-20,15,-19,3,-23,-21,16,-22, signs 01101111100010001001100100
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,19,-3,-12,20,-14,-1,-16,21,22,23,-4,24,-10,25,-8,26,6,11,-24,9,-25,7,-26,5,-23,-19,18,-22,-20,13,2,17,-21,15, signs 01111101100001001111001010
candidate -1,2,3,-4,-5,6,7,-8,9,-10,11,-12,13,-14,-15,-16,17,-18,19,-3,20,-11,21,-13,-2,-17,22,23,24,25,-6,-9,26,-7,8,-26,10,5,-25,-21,12,-20,4,-24,14,1,16,-22,18,-19,-23,15, signs 10111111000010010000110001
candidate 1,2,-3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,-18,-2,19,20,-11,21,-13,22,-1,23,24,-16,-5,25,-9,26,-7,8,-26,6,-25,4,17,-24,15,10,-20,12,-21,14,-23,18,3,-19,-22, signs 01011011000110100111001011
candidate 1,-2,3,-4,5,-6,7,-8,-9,-10,11,-12,13,14,-15,16,-17,-18,19,-3,20,-5,21,-7,22,-1,23,24,-16,25,-14,-11,26,-13,12,-26,10,15,-25,17,-24,9,4,-20,6,-21,8,-23,18,-19,2,-22, signs 00100110100111100111001010
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,-12,13,-14,15,16,-17,18,-4,19,-6,20,21,-9,22,-1,23,24,-18,25,-16,-13,26,-15,14,-26,12,17,-25,5,-19,7,-20,11,-24,3,8,-21,10,-23,2,-22, signs 00010011100001111010001110
candidate 1,-2,3,-4,5,-6,7,-8,-9,-10,11,-12,13,14,-15,16,-17,-18,19,-3,20,-5,21,-7,22,-1,23,24,-16,25,-14,-11,26,-13,12,-26,10,15,-25,9,-24,17,4,-20,6,-21,8,-23,18,-19,2,-22, signs 00100110000111101111001110
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,-18,19,-3,20,-5,21,-7,22,-1,23,24,-16,25,-14,-9,26,-11,12,-26,10,13,-25,15,-24,17,4,-20,6,-21,8,-23,18,-19,2,-22, signs 00100110001111001111001101
candidate 1,2,-3,4,-5,-6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-2,19,-8,20,-10,-1,-18,21,-16,22,23,-13,24,25,-4,26,6,-24,14,-23,12,7,-26,5,-25,3,-19,9,-20,11,-22,15,-21,17, signs 01011100110100110010010110
candidate -1,2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,16,-17,-18,-6,19,-8,20,-10,-3,-16,21,22,23,-12,24,-2,-15,25,26,-23,11,-24,1,14,-25,-21,17,4,9,-20,7,-19,5,18,-22,-26,13, signs 10001100110101000110101010
candidate -1,-2,3,-4,5,6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-7,20,-9,21,22,-12,23,-6,-17,24,-15,25,-5,26,-3,4,-26,2,-25,16,-24,18,-19,8,-20,10,-21,14,1,-23,11,-22,13, signs 01001010011100110001001100
candidate 1,-2,-3,-4,-5,6,-7,-8,9,10,-11,12,-13,14,-15,16,-17,18,-10,19,-12,20,-14,-9,-18,21,-16,22,-6,23,24,25,26,-1,2,-26,4,-24,8,17,-21,11,-19,13,-20,15,-22,7,-23,5,-25,3, signs 00101101010011011010101010
candidate 1,-2,-3,4,-5,-6,-7,-8,9,10,-11,12,-13,14,-15,16,-17,18,-10,19,-12,20,-14,-9,-18,21,-16,22,23,24,-4,25,26,-1,2,-26,6,-23,8,17,-21,11,-19,13,-20,15,-22,7,-24,5,-25,3, signs 00110101010011011010101010
candidate 1,-2,-3,4,-5,-6,-7,-8,9,10,-11,12,-13,14,-15,16,-17,18,-10,19,-12,20,-14,-9,-18,21,-16,22,23,24,-4,25,26,-1,-25,3,6,-23,8,17,-21,11,-19,13,-20,15,-22,7,-24,5,2,-26, signs 00110101010011011010101010
candidate 1,-2,-3,-4,-5,6,-7,-8,9,10,-11,12,-13,14,-15,16,-17,18,-10,19,-12,20,-14,-9,-18,21,-16,22,-6,23,24,25,26,-1,-25,3,-23,5,8,17,-21,11,-19,13,-20,15,-22,7,4,-24,2,-26, signs 00101101010011011010101010
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,19,-5,20,-7,21,22,-10,-3,-16,23,-14,-1,-12,24,25,26,6,-20,8,-21,-26,-19,18,-25,-22,9,4,17,-24,11,2,15,-23,13, signs 11011001010001101111011001
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,-12,13,-14,15,16,-17,-18,19,-3,20,-5,21,-7,22,-1,23,24,-16,25,-10,-15,26,-13,12,-26,14,11,-25,17,-24,9,4,-20,6,-21,8,-23,18,-19,2,-22, signs 00100110111110000111001010
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,12,-13,-14,15,-16,17,18,-4,19,-6,20,21,-9,22,-1,23,24,-18,25,-12,-17,26,-15,14,-26,16,13,-25,5,-19,7,-20,11,-24,3,8,-21,10,-23,2,-22, signs 00010011100111100010001110
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,-12,13,-14,15,16,-17,-18,19,-3,20,-5,21,-7,22,-1,23,24,-16,25,-10,-15,26,-13,12,-26,14,11,-25,9,-24,17,4,-20,6,-21,8,-23,18,-19,2,-22, signs 00100110011110001111001110
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,-18,19,-3,20,-5,21,-7,22,-1,23,24,-16,25,-10,-13,26,-11,12,-26,14,9,-25,15,-24,17,4,-20,6,-21,8,-23,18,-19,2,-22, signs 00100110111100001111001101
candidate 1,-2,-3,4,-5,6,-7,8,9,10,-11,-12,-13,14,-15,16,-17,-18,-4,19,-6,20,-8,-1,-16,21,22,-9,-14,23,24,25,-10,26,12,-24,-21,17,2,7,-20,5,-19,3,18,-22,-25,11,-26,13,-23,15, signs 00110011110110000110101101
candidate 1,-2,-3,4,-5,-6,-7,8,9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,-1,22,-9,-4,23,24,25,-8,26,6,-24,2,11,-21,17,-20,15,-19,13,18,3,-23,5,-26,7,-25,-22, signs 00100111100110011001001001
candidate 1,-2,-3,4,-5,-6,-7,8,9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,-1,22,-9,-4,23,24,25,-8,26,6,-24,2,17,-20,15,-19,13,18,11,-21,3,-23,5,-26,7,-25,-22, signs 00100111100110011001001001
candidate -1,2,-3,-4,5,-6,7,8,-9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,-12,24,-2,25,-8,-5,26,-7,6,-26,4,9,-25,3,-20,15,-21,17,-22,-19,10,1,-24,13,-23,11, signs 00000111111001001110100110
candidate -1,2,3,-4,5,-6,-7,8,-9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,-12,24,-2,25,-8,-3,26,-5,6,-26,4,7,-25,9,-20,15,-21,17,-22,-19,10,1,-24,13,-23,11, signs 00001111011001001110100101
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-4,-1,22,-3,23,24,-10,25,-8,26,6,15,-20,17,-24,9,-25,11,18,13,-19,7,-26,5,-21,-23,2,-22, signs 01100010011100110110001101
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,-11,12,-13,14,-15,-16,17,-18,-12,19,-14,20,21,-17,22,-5,23,-1,24,-3,-6,25,-8,26,10,15,-20,13,-19,11,-26,9,16,-21,18,7,-25,-22,4,-24,2,-23, signs 00110100001100111010000111
candidate 1,-2,3,-4,5,6,-7,8,-9,10,-11,12,-13,-14,15,-16,-17,-18,-10,19,-12,20,21,-15,22,-5,23,-1,24,-3,-6,25,-8,26,18,11,-19,13,-20,17,-26,9,14,-21,16,7,-25,-22,4,-24,2,-23, signs 00110100010011100110000111
candidate -1,2,-3,4,-5,-6,-7,8,-9,-10,11,-12,13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,-8,24,-2,25,-4,-11,26,-13,6,1,-25,3,10,17,-22,-19,-23,9,-24,7,-20,15,-21,-26,12,5, signs 10011100101101001110101010
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,-12,13,-14,-15,16,17,-18,-8,-13,19,20,-16,21,-4,22,23,-1,24,-3,25,-17,-10,26,12,-19,14,7,18,9,-26,11,-20,15,6,-25,-21,5,-22,-24,2,-23, signs 00101111011100010111100100
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,-18,-8,-13,19,-15,-6,20,21,-1,22,-3,23,24,-16,25,-10,26,12,-19,14,7,18,9,-26,11,-25,17,-24,5,-20,-23,4,-21,2,-22, signs 01111011011100100111100010
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,-18,-8,-13,19,-15,-6,20,21,22,-2,23,-4,24,-16,25,-10,26,12,-19,14,7,18,9,-26,11,-25,17,-20,1,-22,3,-23,5,-24,-21, signs 00110011011100100110010110
candidate -1,2,-3,-4,5,-6,7,8,-9,10,-11,-12,-13,14,-15,16,-17,18,19,20,-8,21,-14,22,-16,-7,-2,23,24,-5,-18,25,-10,26,12,17,6,1,-23,3,-20,9,-21,15,-22,13,-26,11,-25,-19,4,-24, signs 10011101011100110010101010
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,16,-17,-18,-6,19,-12,20,-14,21,-4,-1,22,-3,23,24,-16,25,-8,26,10,15,-24,17,-25,9,-26,11,-20,13,-19,7,18,5,-21,-23,2,-22, signs 01100111011001001001001101
candidate 1,-2,-3,-4,-5,6,-7,8,-9,10,11,-12,-13,14,-15,16,-17,18,-14,19,-16,20,-18,-11,-6,21,-8,22,-10,23,24,25,26,-1,2,-26,4,-24,-21,7,12,17,-20,15,-19,13,-22,9,-23,5,-25,3, signs 00101001100011001110101010
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,16,-17,18,-14,19,-16,20,-18,-11,21,22,-4,23,-6,24,-8,25,26,-1,2,-26,-23,5,-22,9,12,17,-20,15,-19,13,10,-21,-24,7,-25,3, signs 00100110010011001110101010
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,-11,-12,-13,14,-15,16,-17,18,-14,19,-16,20,-18,21,22,-9,-4,23,-6,24,-8,25,26,-1,2,-26,-23,5,10,-22,12,17,-20,15,-19,13,-21,11,-24,7,-25,3, signs 00100110001011001110101010
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,16,-17,18,-14,19,-16,20,-18,-11,21,22,-4,23,-6,24,-8,25,26,-1,2,-26,-23,5,10,-21,12,17,-20,15,-19,13,-22,9,-24,7,-25,3, signs 00100110010011001110101010
candidate 1,2,-3,4,-5,6,-7,-8,-9,-10,11,-12,-13,14,-15,16,-17,18,-14,19,-16,20,-18,-11,21,22,23,24,-2,25,-4,26,-6,-1,-25,3,-24,7,-22,9,12,17,-20,15,-19,13,10,-21,8,-23,-26,5, signs 00011001010011001110101010
candidate 1,2,-3,4,-5,6,-7,-8,9,-10,-11,-12,-13,14,-15,16,-17,18,-14,19,-16,20,-18,21,22,-9,23,24,-2,25,-4,26,-6,-1,-25,3,-24,7,10,-22,12,17,-20,15,-19,13,-21,11,8,-23,-26,5, signs 00011001001011001110101010
candidate 1,2,-3,4,-5,6,7,-8,-9,-10,-11,-12,-13,14,-15,16,-17,18,-14,19,-16,20,-18,21,22,23,24,-7,-2,25,-4,26,-6,-1,-25,3,8,-24,10,-22,12,17,-20,15,-19,13,-21,11,-23,9,-26,5, signs 00011000101011001110101010
candidate 1,2,-3,4,-5,6,-7,-8,9,-10,-11,-12,-13,14,-15,16,-17,18,-14,19,-16,20,-18,21,22,-9,23,24,-2,25,-4,26,-6,-1,-25,3,8,-23,10,-22,12,17,-20,15,-19,13,-21,11,-24,7,-26,5, signs 00011001001011001110101010
candidate 1,2,-3,4,-5,6,-7,-8,-9,-10,11,-12,-13,14,-15,16,-17,18,-14,19,-16,20,-18,-11,21,22,23,24,-2,25,-4,26,-6,-1,-25,3,8,-23,10,-21,12,17,-20,15,-19,13,-22,9,-24,7,-26,5, signs 00011001010011001110101010
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,16,-17,18,-14,19,-16,20,-18,-11,21,22,-4,23,-6,24,-8,25,26,-1,-25,3,-23,5,-22,9,12,17,-20,15,-19,13,10,-21,-24,7,2,-26, signs 00100110010011001110101010
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,-11,-12,-13,14,-15,16,-17,18,-14,19,-16,20,-18,21,22,-9,-4,23,-6,24,-8,25,26,-1,-25,3,-23,5,10,-22,12,17,-20,15,-19,13,-21,11,-24,7,2,-26, signs 00100110001011001110101010
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,16,-17,18,-14,19,-16,20,-18,-11,21,22,-4,23,-6,24,-8,25,26,-1,-25,3,-23,5,10,-21,12,17,-20,15,-19,13,-22,9,-24,7,2,-26, signs 00100110010011001110101010
candidate 1,-2,-3,-4,-5,6,-7,8,-9,10,11,-12,-13,14,-15,16,-17,18,-14,19,-16,20,-18,-11,-6,21,-8,22,-10,23,24,25,26,-1,-25,3,-23,5,-21,7,12,17,-20,15,-19,13,-22,9,4,-24,2,-26, signs 00101001100011001110101010
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,-12,24,-2,25,-4,-9,26,-7,6,-26,8,5,-25,3,-20,15,-21,17,-22,-19,10,1,-24,13,-23,11, signs 00011110011001001110100110
candidate -1,2,-3,4,5,-6,7,-8,-9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,-12,24,-2,25,-4,-7,26,-5,6,-26,8,3,-25,9,-20,15,-21,17,-22,-19,10,1,-24,13,-23,11, signs 00111100011001001110100101
candidate 1,-2,-3,4,-5,6,-7,-8,-9,10,-11,-12,13,14,-15,16,-17,18,-14,19,-16,20,-18,21,22,-13,-10,23,24,-1,-6,25,-4,26,2,-24,8,11,-21,17,-20,15,-19,-22,12,9,-23,3,-26,5,-25,7, signs 00100110100101001110101001
candidate 1,-2,-3,4,-5,6,-7,-8,-9,10,11,-12,-13,14,-15,16,-17,18,-14,19,-16,20,-18,-11,21,22,-10,23,24,-1,-6,25,-4,26,2,-24,8,-21,12,17,-20,15,-19,13,-22,9,-23,3,-26,5,-25,7, signs 00100110100011001110101001
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,-11,-12,13,14,-15,16,-17,18,-14,19,-16,20,-18,21,22,-13,23,24,-8,-1,-6,25,-4,26,2,9,-24,11,-21,17,-20,15,-19,-22,12,-23,10,3,-26,5,-25,7, signs 00100110010101001110101001
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,16,-17,18,-14,19,-16,20,-18,21,22,23,24,-11,-8,-1,-6,25,-4,26,2,9,-23,13,-21,17,-20,15,-19,-22,12,-24,10,3,-26,5,-25,7, signs 00100110010011001110101001
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,-11,-12,-13,14,-15,16,-17,18,-14,19,-16,20,-18,21,22,-9,23,24,-8,-1,-6,25,-4,26,2,-23,10,-22,12,17,-20,15,-19,13,-21,11,-24,3,-26,5,-25,7, signs 00100110001011001110101001
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,16,-17,18,-14,19,-16,20,-18,-11,21,22,23,24,-8,-1,-6,25,-4,26,2,-23,10,-21,12,17,-20,15,-19,13,-22,9,-24,3,-26,5,-25,7, signs 00100110010011001110101001
candidate 1,-2,-3,4,-5,6,-7,-8,-9,10,-11,-12,13,14,-15,16,-17,18,-14,19,-16,20,-18,21,22,-13,-10,23,24,-1,-6,25,-4,26,2,9,-23,11,-21,17,-20,15,-19,-22,12,-24,8,3,-26,5,-25,7, signs 00100110100101001110101001
candidate 1,-2,-3,4,-5,6,-7,-8,-9,10,11,-12,-13,14,-15,16,-17,18,-14,19,-16,20,-18,-11,21,22,-10,23,24,-1,-6,25,-4,26,2,9,-23,-21,12,17,-20,15,-19,13,-22,-24,8,3,-26,5,-25,7, signs 00100110100011001110101001
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-4,-1,23,-3,24,25,-8,26,6,-24,-22,11,-21,17,-20,15,-19,13,18,9,-25,7,-26,5,2,-23, signs 01101101100110011001010010
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-4,-1,23,-3,24,25,-8,26,6,-24,-22,17,-20,15,-19,13,18,11,-21,9,-25,7,-26,5,2,-23, signs 01101101100110011001010010
candidate -1,-2,3,-4,5,6,-7,8,-9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,-12,24,-8,25,-6,-3,26,-5,4,-26,2,7,-25,9,-20,15,-21,17,-22,-19,10,1,-24,13,-23,11, signs 00011110011001001110100110
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,-11,12,-13,14,-15,-16,17,-18,-12,19,-14,20,21,-17,-8,-5,22,-3,23,-1,24,25,-6,26,10,15,-20,13,-19,11,-26,9,16,-21,18,7,-25,-22,4,-24,2,-23, signs 00100110001100111010000111
candidate 1,-2,3,-4,5,6,-7,8,-9,10,-11,12,-13,-14,15,-16,-17,-18,-10,19,-12,20,21,-15,-8,-5,22,-3,23,-1,24,25,-6,26,18,11,-19,13,-20,17,-26,9,14,-21,16,7,-25,-22,4,-24,2,-23, signs 00100110010011100110000111
candidate -1,2,-3,4,5,-6,-7,8,-9,-10,11,-12,-13,14,-15,16,-17,18,-14,19,-16,20,-18,-11,-8,21,22,23,-4,24,-2,25,26,-5,-23,3,-24,1,-25,-22,6,9,12,17,-20,15,-19,13,10,7,-21,-26, signs 10010010010011001110101010
candidate -1,2,-3,4,5,6,-7,-8,-9,-10,11,-12,-13,14,-15,16,-17,18,-14,19,-16,20,-18,-11,21,22,-6,23,-4,24,-2,25,26,-5,-23,3,-24,1,-25,7,-22,9,12,17,-20,15,-19,13,10,-21,8,-26, signs 10010001010011001110101010
candidate -1,2,-3,4,5,6,-7,-8,9,-10,-11,-12,-13,14,-15,16,-17,18,-14,19,-16,20,-18,21,22,-9,-6,23,-4,24,-2,25,26,-5,-23,3,-24,1,-25,7,10,-22,12,17,-20,15,-19,13,-21,11,8,-26, signs 10010001001011001110101010
candidate -1,2,-3,4,5,-6,-7,8,-9,-10,11,-12,-13,14,-15,16,-17,18,-14,19,-16,20,-18,-11,-8,21,22,23,-4,24,-2,25,26,-5,-23,3,-24,1,-25,7,-21,9,12,17,-20,15,-19,13,10,-22,6,-26, signs 10010010010011001110101010
candidate -1,2,-3,-4,5,-6,7,8,-9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,-12,24,-8,25,-2,-7,26,-5,4,-26,6,3,-25,9,-20,15,-21,17,-22,-19,10,1,-24,13,-23,11, signs 01111000011001001110100110
candidate -1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,-12,24,-10,25,-4,-7,26,-5,6,-26,8,3,-25,9,-24,11,2,13,-23,1,-20,15,-21,17,-22,-19, signs 11000011110001001110100010
candidate -1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,-12,24,-10,25,-4,-7,26,-5,6,-26,8,3,-25,9,2,11,-24,13,-23,1,-20,15,-21,17,-22,-19, signs 10000011111001001110100110
candidate -1,-2,-3,4,-5,-6,7,-8,9,10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,-12,24,-10,25,-4,-9,26,-7,6,-26,8,5,-25,3,-24,11,2,13,-23,1,-20,15,-21,17,-22,-19, signs 11100001110001001110100001
candidate -1,-2,3,-4,5,-6,7,8,-9,10,-11,-12,13,-14,15,-16,17,-18,19,-13,20,-15,21,-17,-10,22,-8,-3,23,-5,24,-7,25,26,12,-20,14,-21,16,11,-26,1,6,-24,4,-23,2,-19,18,9,-22,-25, signs 10011001101011001000110100
candidate -1,2,-3,4,-5,6,7,-8,9,-10,-11,-12,13,-14,15,-16,-17,18,19,-13,20,-15,21,22,-18,23,-6,24,-4,25,-2,-9,26,-7,-24,5,-23,-26,8,3,-25,-19,-22,17,10,1,12,-20,14,-21,16,11, signs 00010001111011000100111001
candidate -1,2,-3,4,-5,6,7,-8,9,10,-11,-12,13,-14,15,-16,-17,-18,-10,19,20,-13,21,-15,22,23,-6,24,-4,25,-2,-9,26,-7,-24,5,-23,-26,8,3,-25,-22,-19,11,18,1,16,-21,14,-20,12,17, signs 00010001111100110000111001
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,-11,12,-13,14,-15,-16,17,-18,-12,19,-14,20,21,-17,22,-5,23,-3,24,-1,-6,25,-8,26,10,15,-20,13,-19,11,-26,9,16,-21,18,7,-25,-22,4,-23,2,-24, signs 00110100001100111010001011
candidate 1,-2,3,-4,5,6,-7,8,-9,10,-11,12,-13,-14,15,-16,-17,-18,-10,19,-12,20,21,-15,22,-5,23,-3,24,-1,-6,25,-8,26,18,11,-19,13,-20,17,-26,9,14,-21,16,7,-25,-22,4,-23,2,-24, signs 00110100010011100110001011
candidate -1,-2,3,-4,5,-6,-7,-8,9,-10,-11,12,13,-14,15,-16,17,18,-12,-15,19,-17,20,-9,21,22,23,-5,24,-3,25,26,-18,-13,14,-19,16,11,-26,-20,10,-21,8,1,6,-23,4,-24,2,-25,-22,7, signs 01001100011111001011001010
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,-11,12,-13,14,-15,-16,17,-18,-12,19,-14,20,21,-17,22,-7,23,-3,24,-1,-4,25,-6,26,10,15,-20,13,-19,11,-26,9,16,-21,18,-22,8,-23,-25,5,2,-24, signs 00100101001100111010010011
candidate 1,-2,3,4,-5,6,7,-8,-9,10,-11,12,-13,-14,15,-16,-17,-18,-10,19,-12,20,21,-15,22,-7,23,-3,24,-1,-4,25,-6,26,18,11,-19,13,-20,17,-26,9,14,-21,16,-22,8,-23,-25,5,2,-24, signs 00100101010011100110010011
candidate -1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,-12,24,-10,25,-8,-3,26,-5,6,-26,4,7,-25,9,-24,11,2,13,-23,1,-20,15,-21,17,-22,-19, signs 11110000110001001110100010
candidate -1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,-12,24,-10,25,-8,-3,26,-5,6,-26,4,7,-25,9,2,11,-24,13,-23,1,-20,15,-21,17,-22,-19, signs 10110000111001001110100110
candidate -1,-2,-3,-4,5,-6,7,8,-9,10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,-12,24,-10,25,-8,-5,26,-7,6,-26,4,9,-25,3,-24,11,2,13,-23,1,-20,15,-21,17,-22,-19, signs 11111000010001001110100001
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,-11,12,-13,14,-15,-16,17,-18,-12,19,-14,20,21,-17,-8,22,-6,-3,23,-1,24,-5,25,26,10,15,-20,13,-19,11,-26,9,16,-21,18,7,-22,-25,4,-24,2,-23, signs 00100110001100111010010101
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,11,-12,13,-14,15,-16,-17,-18,19,-11,20,-13,21,-15,-10,22,23,-7,24,-3,25,-1,-4,26,18,-19,-26,-24,6,-23,8,17,12,-20,14,-21,16,9,-22,5,2,-25, signs 00100110101001101111010100
candidate 1,-2,3,-4,5,6,-7,8,-9,10,-11,12,-13,-14,15,-16,-17,-18,-10,19,-12,20,21,-15,-8,22,-6,-3,23,-1,24,-5,25,26,18,11,-19,13,-20,17,-26,9,14,-21,16,7,-22,-25,4,-24,2,-23, signs 00100110010011100110010101
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,11,-12,13,-14,15,-16,-17,-18,19,-11,20,-13,21,-15,-10,22,23,-7,24,-3,25,-1,-4,26,8,-23,18,-19,-22,9,-26,-24,6,17,12,-20,14,-21,16,5,2,-25, signs 00100111001001101111001100
candidate -1,2,-3,-4,5,-6,-7,8,-9,10,-11,-12,13,14,-15,16,-17,18,-14,19,-16,20,-18,21,-10,22,-8,23,-2,24,25,-5,26,-13,12,7,-23,9,-22,11,-19,15,-20,17,-21,3,-24,1,6,-26,4,-25, signs 11000101100111100101010110
candidate -1,2,-3,-4,-5,6,7,-8,9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,-7,-2,22,23,24,-6,25,26,-9,8,3,-22,1,-24,5,-25,11,-21,17,-20,15,-19,13,18,-26,4,-23, signs 11001010000110011001011010
candidate -1,2,-3,-4,-5,6,7,-8,9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,-7,-2,22,23,24,-6,25,26,-9,8,3,-22,1,-24,5,-25,17,-20,15,-19,13,18,11,-21,-26,4,-23, signs 11001010000110011001011010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,24,25,-6,-1,-8,26,-10,-3,4,11,-25,13,-23,-19,-22,17,-21,15,-20,-24,12,5,2,9,-26,7, signs 10001011000101100101010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,24,25,-6,-1,-8,26,-10,-3,4,-24,12,-19,-22,17,-21,15,-20,13,-23,11,-25,5,2,9,-26,7, signs 10001011000101100101010101
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,15,-16,-17,-18,19,-11,20,-13,21,-15,-6,-1,-8,22,-10,23,24,25,-4,26,2,-24,18,-19,-23,9,-22,-20,12,17,-25,3,-26,5,16,-21,14,7, signs 10100011001100110110110101
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,-11,12,-13,-14,-15,16,-17,18,-4,19,-6,20,-8,-3,21,-1,-18,22,-16,23,24,25,-12,26,14,-24,10,5,-19,7,-20,9,-23,15,-26,13,-25,11,-22,17,2,-21, signs 11010011011000110010101001
candidate 1,-2,-3,-4,5,6,-7,8,-9,10,-11,-12,13,14,-15,-16,17,-18,-8,19,-10,20,21,-13,-6,22,23,-1,24,-17,25,26,-14,-5,4,15,-26,-21,12,7,18,9,-19,11,-20,-25,16,3,-22,-24,2,-23, signs 11100011001011100110111001
candidate -1,-2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,-12,24,-4,25,-6,-9,26,-7,8,-26,10,5,-25,3,-24,11,2,13,-23,1,-20,15,-21,17,-22,-19, signs 11110000110001001110100010
candidate -1,2,-3,4,-5,6,7,-8,-9,-10,11,-12,-13,14,-15,16,-17,18,-14,19,-16,20,-18,21,22,-7,-2,23,-4,24,-6,25,26,-11,10,-26,12,17,-20,15,-19,13,-21,9,-25,-22,8,1,-23,3,-24,5, signs 01100101111011001110110100
candidate -1,2,-3,4,-5,-6,7,8,-9,-10,11,-12,-13,14,-15,16,-17,18,-14,19,-16,20,-18,21,-8,22,-2,23,-4,24,25,-7,26,-11,10,-26,12,17,-20,15,-19,13,-21,9,6,-25,-22,1,-23,3,-24,5, signs 01100110111011001110110100
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,-18,19,-13,20,-15,21,-17,22,23,-8,24,-2,25,-4,26,-6,-11,10,1,-25,3,-24,9,-23,-19,18,-22,16,-21,14,-20,12,7,-26,5, signs 01100110011110011001010101
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,-18,19,-13,20,-15,21,-17,22,23,-8,24,-2,25,-4,26,-6,-11,10,1,-25,3,-24,9,12,-19,18,-22,16,-21,14,-20,-23,7,-26,5, signs 01100110011110011001010101
candidate -1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,13,-14,-15,16,-17,18,19,20,21,-13,22,23,-16,24,-18,25,-12,-3,-10,-5,26,-7,8,-26,6,9,4,11,2,-21,14,-22,-25,1,-20,15,-23,17,-24,-19, signs 11111100000010001110011000
candidate -1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,13,-14,-15,16,-17,18,19,-13,20,21,-16,22,-18,23,24,25,-12,-3,-10,-5,26,-7,8,-26,6,9,4,11,2,-19,14,-20,-25,1,-23,17,-22,15,-21,-24, signs 11111100000010001101101000
candidate -1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,-12,24,-4,25,-10,-5,26,-7,8,-26,6,9,-25,3,-24,11,2,13,-23,1,-20,15,-21,17,-22,-19, signs 11111100000001001110100010
candidate -1,2,-3,-4,5,-6,7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-2,23,24,25,-8,-5,26,-7,6,-26,-25,1,-23,3,-22,11,-21,17,-20,15,-19,13,18,9,4,-24, signs 01101000100110011001010111
candidate -1,2,-3,-4,5,-6,7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-2,23,24,25,-8,-5,26,-7,6,-26,-25,1,-23,3,-22,17,-20,15,-19,13,18,11,-21,9,4,-24, signs 01101000100110011001010111
candidate -1,-2,3,-4,5,-6,7,8,-9,10,-11,-12,13,-14,15,-16,17,-18,19,-13,20,-15,21,-17,22,23,24,25,-10,-3,-8,-5,26,-7,6,-26,4,9,2,-22,18,-21,16,11,-25,1,-23,-19,14,-20,12,-24, signs 00000111111110001101100110
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,-11,12,-13,14,-15,-16,17,-18,-12,19,-14,20,21,-17,-6,22,23,-1,24,-3,25,-5,-8,26,10,15,-20,13,-19,11,-26,9,16,-21,18,7,-22,-25,4,-24,2,-23, signs 00110100001100111010010101
candidate 1,-2,3,-4,5,6,-7,8,-9,10,-11,12,-13,-14,15,-16,-17,-18,-10,19,-12,20,21,-15,-6,22,23,-1,24,-3,25,-5,-8,26,18,11,-19,13,-20,17,-26,9,14,-21,16,7,-22,-25,4,-24,2,-23, signs 00110100010011100110010101
candidate 1,-2,3,-4,5,-6,7,-8,-9,-10,11,-12,13,-14,15,-16,17,-18,19,-5,20,-7,21,-17,22,-3,23,-1,24,-15,25,-13,26,-11,10,-26,12,-25,14,9,16,-22,4,-20,6,-19,18,-21,8,-23,2,-24, signs 01101100100110001110101001
candidate -1,2,-3,4,-5,-6,-7,-8,9,10,-11,12,-13,14,-15,-16,17,18,-10,19,-12,20,-18,21,-4,22,-2,-17,23,24,-14,-9,25,26,6,1,16,-23,-20,11,-19,13,-24,15,8,-25,-21,3,-22,5,-26,7, signs 10011001010011010110101010
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,18,19,-9,20,-11,-18,-7,21,-5,22,-17,23,24,-14,25,26,-1,12,-23,16,-22,6,-21,4,15,-24,13,-25,3,8,-19,10,-20,2,-26, signs 11010011100101100101010101
candidate -1,2,-3,-4,-5,6,-7,8,9,-10,-11,12,-13,14,-15,16,17,-18,19,-9,20,21,-12,-17,-8,22,-6,23,-16,24,-14,25,-2,26,4,15,-24,13,-25,3,-26,5,-23,7,-22,1,-21,11,18,-19,10,-20, signs 11011001101001101001001101
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,18,19,-9,20,-11,-18,-7,21,-5,22,-17,23,24,-14,25,26,-1,2,-26,12,-23,16,-22,6,-21,4,15,-24,13,-25,3,8,-19,10,-20, signs 11010011100101100101010101
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,18,19,-9,20,-11,-18,-7,21,-5,22,-17,23,24,-14,25,26,-1,2,-26,4,-22,6,-21,-25,15,-24,13,8,-19,10,-20,12,-23,16,3, signs 11010011100101100101010101
candidate 1,-2,3,-4,5,-6,7,-8,-9,-10,11,-12,13,-14,15,-16,17,-18,19,-5,20,-7,21,-17,22,-3,23,-1,24,-15,25,-11,26,-13,12,-26,10,-25,14,9,16,-22,4,-20,6,-19,18,-21,8,-23,2,-24, signs 01101100111000001110101001
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,-3,21,-1,22,23,-4,24,-10,25,-8,26,6,15,-20,17,-24,9,-25,11,18,13,-19,7,-26,5,-23,-21,2,-22, signs 01100010011100110110100101
candidate 1,-2,-3,4,5,6,-7,8,-9,-10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,22,-5,23,-1,-6,24,-8,25,-4,26,2,7,-24,-22,10,17,-20,15,-19,13,18,11,-21,9,-25,3,-26,-23, signs 01011011010110011001010010
candidate -1,2,-3,-4,5,6,-7,-8,-9,10,-11,12,-13,14,15,16,-17,-18,-12,19,-14,20,-16,-5,21,22,-2,23,-6,24,25,26,-10,-15,-20,17,-24,7,-23,1,-22,3,8,-25,18,13,-19,11,-26,9,4,-21, signs 00101001011100010110010101
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,-12,13,-14,-15,16,17,-18,-8,-13,19,20,-16,21,22,-3,23,-1,-4,24,25,-17,-10,26,12,-19,14,7,18,9,-26,11,-20,15,6,-25,-21,5,-24,-22,2,-23, signs 00101111011100010111110000
candidate -1,-2,3,-4,5,-6,-7,-8,9,-10,-11,12,13,-14,15,-16,17,18,-12,-15,19,-17,20,21,22,-5,23,-3,24,-9,25,26,-18,-13,14,-19,16,11,-26,-20,10,-25,8,1,6,-22,4,-23,2,-24,-21,7, signs 01001100011111001011010100
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,16,-17,-18,-6,19,-12,20,-14,-3,21,-1,22,23,-4,24,-16,25,-8,26,10,15,-24,17,-25,9,-26,11,-20,13,-19,7,18,5,-23,-21,2,-22, signs 01100111011001001001100101
candidate 1,-2,-3,4,-5,-6,-7,8,9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-8,23,24,-1,25,26,-4,-9,-22,7,-23,3,-26,5,-21,17,-20,15,-19,13,18,11,6,-25,2,-24, signs 00110110110110011001001010
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,-11,12,-13,14,-15,-16,17,-18,-12,19,-14,20,21,-17,-6,22,-4,-1,23,-3,24,-7,25,26,10,15,-20,13,-19,11,-26,9,16,-21,18,-25,8,5,-22,-24,2,-23, signs 01100100001100111010000111
candidate 1,-2,3,4,-5,6,7,-8,-9,10,-11,12,-13,-14,15,-16,-17,-18,-10,19,-12,20,21,-15,-6,22,-4,-1,23,-3,24,-7,25,26,18,11,-19,13,-20,17,-26,9,14,-21,16,-25,8,5,-22,-24,2,-23, signs 01100100010011100110000111
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-8,23,24,25,-6,-1,26,-3,4,-24,-21,17,-20,15,-25,5,2,-26,-23,9,-22,11,18,13,-19,7, signs 10001010011100011111001101
candidate -1,2,-3,-4,5,-6,7,8,-9,-10,11,-12,13,-14,15,-16,17,-18,19,-13,20,-15,21,-17,22,-11,23,24,-8,25,-2,-7,26,-5,4,-26,6,3,-25,9,16,-21,18,-22,10,1,-24,-20,14,-19,12,-23, signs 10000111101011011010011001
candidate -1,2,-3,-4,-5,6,-7,-8,-9,10,11,-12,13,-14,15,-16,17,18,19,-13,20,-15,-18,-11,-6,21,22,23,-2,24,25,26,-10,-17,16,9,-26,5,-21,1,-23,3,-24,7,12,-19,14,-20,8,-25,4,-22, signs 00100110001110000101001011
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,-11,12,-13,14,-15,-16,17,-18,-12,19,-14,20,21,-17,22,23,-6,-3,24,-1,-4,-7,25,26,10,15,-20,13,-19,11,-26,9,16,-21,18,-22,8,-25,-23,5,2,-24, signs 00100101001100111010011001
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,-11,12,-13,14,-15,-16,17,-18,-12,19,-14,20,21,-17,-6,22,23,-3,24,-1,25,-5,-8,26,10,15,-20,13,-19,11,-26,9,16,-21,18,7,-22,-25,4,-23,2,-24, signs 00110100001100111010011001
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,-11,12,-13,14,-15,-16,17,-18,-12,19,-14,20,21,-17,-6,-3,22,-1,23,24,-4,-7,25,26,10,15,-20,13,-19,11,-26,9,16,-21,18,-25,8,5,-24,-22,2,-23, signs 01100100001100111010010011
candidate 1,-2,3,4,-5,6,7,-8,-9,10,-11,12,-13,-14,15,-16,-17,-18,-10,19,-12,20,21,-15,22,23,-6,-3,24,-1,-4,-7,25,26,18,11,-19,13,-20,17,-26,9,14,-21,16,-22,8,-25,-23,5,2,-24, signs 00100101010011100110011001
candidate 1,-2,3,-4,5,6,-7,8,-9,10,-11,12,-13,-14,15,-16,-17,-18,-10,19,-12,20,21,-15,-6,22,23,-3,24,-1,25,-5,-8,26,18,11,-19,13,-20,17,-26,9,14,-21,16,7,-22,-25,4,-23,2,-24, signs 00110100010011100110011001
candidate 1,-2,3,4,-5,6,7,-8,-9,10,-11,12,-13,-14,15,-16,-17,-18,-10,19,-12,20,21,-15,-6,-3,22,-1,23,24,-4,-7,25,26,18,11,-19,13,-20,17,-26,9,14,-21,16,-25,8,5,-24,-22,2,-23, signs 01100100010011100110010011
candidate 1,-2,3,-4,-5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,-12,-3,24,-1,-10,25,-8,26,6,17,-22,-19,-23,7,-26,5,-21,15,-20,13,4,-24,2,11,-25,9, signs 01101101001101101111001100
candidate -1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,-18,19,-13,20,-15,21,-17,22,-11,23,24,-8,25,-6,-3,26,-5,4,-26,2,7,-25,9,16,-21,18,-22,10,1,-24,-20,14,-19,12,-23, signs 11100001101011011010011001
candidate -1,2,-3,4,5,-6,7,-8,-9,-10,11,-12,13,-14,15,-16,17,-18,19,-13,20,-15,21,-17,22,-11,23,24,-2,25,-4,-7,26,-5,6,-26,8,3,-25,9,16,-21,18,-22,10,1,-24,-20,14,-19,12,-23, signs 11000011101011011010011010
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,17,-18,19,-13,20,-15,21,-17,22,-11,23,24,-2,25,-4,-9,26,-7,6,-26,8,5,-25,3,16,-21,18,-22,10,1,-24,-20,14,-19,12,-23, signs 11100001101011011010011001
candidate 1,-2,-3,4,5,-6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,-18,-8,19,-10,20,-16,-5,21,22,23,-1,24,25,-4,-11,26,-13,14,-26,12,15,-20,17,6,-21,-25,3,-19,9,18,7,-22,-24,2,-23, signs 11101001100011110000111001
candidate 1,2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,-16,-17,-18,-10,19,-12,20,21,-15,22,23,-8,-1,-6,24,-4,25,-2,26,14,-21,16,-22,-26,9,18,11,-19,13,-20,17,-23,3,-25,5,-24,7, signs 10011001110011100110011100
candidate -1,2,3,-4,5,-6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,-18,19,-13,20,-15,21,-17,22,-11,23,24,-2,25,-8,-3,26,-5,6,-26,4,7,-25,9,16,-21,18,-22,10,1,-24,-20,14,-19,12,-23, signs 11110000101011011010011010
candidate 1,2,-3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,-1,-8,22,23,24,-2,25,26,-5,6,-26,4,-23,-21,17,-20,15,-19,13,18,11,-24,3,-25,7,-22,9, signs 11010010010110011001011010
candidate -1,2,-3,-4,5,-6,7,8,-9,-10,11,-12,13,-14,15,-16,17,-18,19,-13,20,-15,21,-17,22,-11,23,24,-2,25,-8,-5,26,-7,6,-26,4,9,-25,3,16,-21,18,-22,10,1,-24,-20,14,-19,12,-23, signs 11111000001011011010011001
candidate 1,2,-3,4,5,-6,-7,-8,9,-10,11,12,-13,-14,-15,16,-17,-18,-2,19,-4,20,-16,21,22,-1,23,-5,24,25,-12,-9,26,-11,10,-26,8,13,-25,7,14,-24,6,15,-20,17,-21,-23,-19,3,18,-22, signs 11100000011111110000110110
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-4,21,-6,22,-18,-1,23,-9,-16,24,-12,25,-14,26,-24,11,-25,13,-26,15,10,17,8,3,-20,5,-21,7,-22,-19,2,-23, signs 10110010001001111110101010
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,-18,-4,19,-6,20,21,22,-16,23,-2,24,-8,25,-14,-9,26,-11,12,-26,10,13,-25,-21,18,3,-19,5,-20,7,-24,1,-23,17,-22,15, signs 11011000001111011001010101
candidate 1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,-13,-14,15,16,-17,-18,-2,19,-4,20,-16,21,22,-1,23,24,-6,-15,25,-9,26,-11,12,-26,10,13,8,-25,14,7,-24,5,-20,17,-21,-23,-19,3,18,-22, signs 11101000001111110000110011
candidate -1,2,-3,4,-5,6,7,-8,-9,10,-11,12,-13,-14,-15,16,17,-18,-4,19,-6,-17,-2,20,21,-7,-16,22,23,24,-12,25,-10,26,8,15,-22,1,-20,3,18,5,-19,-21,-24,13,-25,11,-26,9,14,-23, signs 01110001110010011110100101
candidate -1,-2,3,4,-5,6,7,-8,-9,-10,11,-12,13,-14,15,-16,17,-18,-4,19,-6,-17,20,-3,21,-7,22,-15,23,-13,24,-11,25,26,2,9,14,-23,12,-24,10,1,-26,-20,18,5,-19,-21,8,-22,16,-25, signs 10110001101100101110100110
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,-18,-8,19,20,-11,21,-17,-6,22,23,-13,24,-15,25,-1,26,-3,14,-24,12,-20,10,-21,16,5,-22,7,18,9,-19,-23,4,-25,2,-26, signs 01110111010001101110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,-18,-8,19,20,-11,21,-17,-6,22,23,-13,24,-15,25,-1,26,-3,4,-25,14,-24,12,-20,10,-21,16,5,-22,7,18,9,-19,-23,2,-26, signs 01110111010001101110101010
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,-12,13,-14,15,-16,-17,18,19,-7,20,-9,-18,-5,21,-13,22,-15,23,24,-4,25,26,-1,-25,3,-24,-21,12,-22,14,-23,16,11,6,-19,8,-20,10,17,2,-26, signs 11001110010100110101010101
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,-12,13,-14,15,-16,-17,18,19,-7,20,-9,-18,-5,21,-13,22,-15,23,24,-4,25,26,-1,2,-26,-24,-21,12,-22,14,-23,16,11,6,-19,8,-20,10,17,-25,3, signs 11001110010100110101010101
candidate 1,2,-3,4,-5,6,7,-8,-9,10,-11,-12,-13,-14,-15,16,-17,18,-4,19,-6,20,-18,21,-2,-7,-16,22,23,-1,24,25,-10,26,12,-24,8,15,-22,17,-20,5,-19,3,-21,-23,14,9,-25,11,-26,13, signs 11110001001001011110101010
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,12,-13,-14,-15,16,-17,18,19,20,-6,21,-8,22,-18,23,-4,-11,-16,-1,24,25,-12,26,14,-24,2,17,10,5,-20,7,-21,9,-22,-19,-23,3,-25,13,-26,15, signs 11011100100010011110101010
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,19,20,-6,21,-8,22,-18,23,-4,-11,24,25,-16,26,-2,-13,14,1,-26,3,12,-24,10,5,-20,7,-21,9,-22,-19,-23,17,-25,15, signs 11011100100100011110101010
candidate -1,-2,3,4,-5,6,-7,8,9,-10,-11,-12,13,-14,-15,16,17,-18,-6,19,-8,-17,20,21,-4,-9,-16,22,23,-3,24,25,26,-13,12,-26,14,11,-25,1,-22,-20,18,7,-19,5,-21,-23,2,-24,10,15, signs 10111100010001011110101011
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,-18,-8,19,20,-11,21,-17,-6,22,23,-13,24,-15,25,-1,26,-3,2,-26,14,-24,12,-20,10,-21,16,5,-22,7,18,9,-19,-23,4,-25, signs 10010111010001101110101011
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,-18,-8,19,20,-11,21,-17,-6,22,23,-13,24,-15,25,-1,26,-3,2,-26,4,-25,14,-24,12,-20,10,-21,16,5,-22,7,18,9,-19,-23, signs 10010111010001101110101011
candidate -1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,13,-14,-15,16,17,-18,-10,19,-12,20,21,-17,-8,-13,22,23,-16,24,25,-3,26,-5,4,-26,6,-25,2,7,-24,1,14,-22,-20,11,-19,9,18,-21,-23,15, signs 00100111110001011110101111
candidate 1,2,-3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,-2,19,-4,-17,20,-1,-10,21,-12,22,-14,23,24,25,-6,26,8,-24,16,11,-21,13,-22,15,-23,9,-26,7,-25,5,-19,3,18,-20, signs 11100111001100101001010110
candidate 1,2,-3,4,5,-6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,-18,-2,19,-4,20,-16,21,22,-1,23,-5,24,25,-8,-13,26,-11,10,-26,12,9,-25,7,14,-24,6,15,-20,17,-21,-23,-19,3,18,-22, signs 11100001111001110000110110
candidate -1,2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,-18,-4,19,-6,20,21,22,-16,23,-2,24,-8,25,-10,-13,26,-11,12,-26,14,9,-25,-21,18,3,-19,5,-20,7,-24,1,-23,17,-22,15, signs 11011000111100011001010101
candidate -1,2,-3,4,-5,6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,-4,19,-6,-17,-2,20,-14,21,-12,22,23,-7,24,25,-10,26,8,-24,16,1,-20,13,-21,11,-22,3,18,5,-19,-23,-26,9,-25,15, signs 01110001110110001110101001
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,12,-13,14,-15,16,-17,-18,-4,19,-6,20,21,22,-16,23,-2,24,-14,25,-12,-9,26,-11,10,-26,8,13,-25,-21,18,3,-19,5,-20,7,-24,1,-23,17,-22,15, signs 11011000011110011001010110
candidate 1,2,-3,4,-5,6,-7,-8,9,-10,-11,-12,13,-14,15,16,-17,-18,-2,19,-4,20,-16,21,22,-1,23,-15,24,-13,-6,25,26,-9,10,-26,8,11,-25,7,12,-24,14,5,-20,17,-21,-23,-19,3,18,-22, signs 11101000111110010000110011
candidate 1,-2,-3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,17,-18,-4,19,-6,-17,20,-1,21,22,-16,23,-14,24,-12,25,-10,26,8,13,-24,11,-25,9,-26,15,-23,7,-19,5,18,3,-22,-20,2,-21, signs 10011001011001101000111010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-8,19,-10,20,-16,-1,-14,21,-12,22,23,-3,24,25,-6,26,4,-24,2,-23,-26,5,-25,17,-20,11,-19,9,18,7,-22,13,-21,15, signs 10011101100110011001101001
candidate 1,2,-3,4,-5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,-18,-2,19,-4,20,-16,21,22,-1,23,24,-14,-7,25,-9,26,-11,12,-26,10,13,8,-25,6,15,-24,5,-20,17,-21,-23,-19,3,18,-22, signs 11101110001110010000110011
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,16,-17,-18,-4,19,-6,20,21,22,-16,23,-2,24,-14,25,-8,-13,26,-11,10,-26,12,9,-25,-21,18,3,-19,5,-20,7,-24,1,-23,17,-22,15, signs 11011001111000011001010110
candidate 1,2,-3,4,-5,6,-7,-8,-9,10,-11,12,-13,-14,15,16,-17,-18,-2,19,-4,20,-16,21,22,-1,23,-15,-6,24,-12,25,-10,26,8,13,-24,11,-25,9,-26,7,14,5,-20,17,-21,-23,-19,3,18,-22, signs 11101111011000010000110010
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,16,17,-18,-4,19,-6,-17,20,-1,21,22,-16,23,-8,24,-14,25,-12,26,10,15,-24,13,-25,11,-26,9,-23,7,-19,5,18,3,-22,-20,2,-21, signs 10011001110110001000111010
candidate 1,2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,15,16,-17,-18,-2,19,-4,20,-16,21,22,-1,23,-15,24,-7,-12,25,26,-9,10,-26,8,11,-25,13,6,-24,14,5,-20,17,-21,-23,-19,3,18,-22, signs 11101110111000010000110011
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,-12,13,-14,15,-16,17,-18,19,-13,20,-15,21,-17,22,-1,23,24,-4,25,-10,-7,26,-9,8,-26,6,11,-25,5,16,-21,18,-22,-24,3,12,-20,14,-19,2,-23, signs 10100001111011011010011010
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,-14,15,-16,17,-18,19,-13,20,-15,21,-17,22,-1,23,24,-4,25,-10,-5,26,-7,8,-26,6,9,-25,11,16,-21,18,-22,-24,3,12,-20,14,-19,2,-23, signs 10100011110011011010011001
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-6,22,-8,23,-10,24,25,-1,26,-3,4,-26,2,5,-21,7,-22,-25,-19,13,18,11,-24,9,-23,17,-20,15, signs 00111100110110011001010101
candidate 1,-2,3,-4,-5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,-8,24,-10,25,-12,-1,26,-3,4,-26,2,5,-21,15,-20,9,-24,7,-23,-19,-22,17,6,11,-25,13, signs 00111011001101100101010101
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,-11,-12,13,14,-15,16,-17,18,-14,19,-16,20,-18,21,22,23,-4,24,-6,25,26,-9,-2,-13,12,1,10,-26,8,3,-23,5,-24,7,-25,-22,-19,15,-20,17,-21,11, signs 00110010110001100101010101
candidate 1,2,-3,4,-5,6,-7,-8,9,-10,-11,-12,-13,14,-15,16,-17,18,-14,19,-16,20,-18,21,22,23,-2,24,-4,25,-6,-1,26,-9,8,-26,-23,3,-24,5,-25,11,-21,13,-19,15,-20,17,12,-22,10,7, signs 01001100010101100101010101
candidate 1,-2,-3,-4,5,6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-6,22,-8,23,-10,-5,24,25,26,-1,-25,3,-19,13,18,11,4,-24,-21,7,-22,9,-23,17,-20,15,2,-26, signs 11010100110110011001010101
candidate 1,-2,-3,-4,5,6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-6,22,-8,23,-10,-5,24,25,26,-1,2,-26,-19,13,18,11,4,-24,-21,7,-22,9,-23,17,-20,15,-25,3, signs 11010100110110011001010101
candidate -1,2,-3,4,-5,6,7,-8,-9,-10,11,-12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,-4,24,-6,25,26,-11,-2,-7,8,1,10,-26,-23,13,-20,15,-21,17,-22,-19,12,3,-24,5,-25,9, signs 11011000011011001110101010
candidate -1,2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,22,23,-4,24,-6,-9,-2,25,26,-7,8,1,-25,3,-23,11,-21,17,-20,15,-19,13,18,-22,10,5,-24,-26, signs 01110000110110011001010101
candidate -1,2,-3,4,-5,6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,-8,19,-10,-17,-2,20,-4,21,-6,22,23,-11,24,25,-14,26,12,-24,16,1,-20,3,-21,5,-22,7,18,9,-19,-23,-26,13,-25,15, signs 01100111000111001110101001
candidate -1,2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,-18,-8,19,-10,20,-16,21,-2,22,-4,23,-6,24,25,-11,26,-13,14,-26,12,1,-21,3,-22,-25,-19,9,18,7,-24,5,-23,17,-20,15, signs 11001101100011011001010101
candidate -1,2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,-18,-8,19,-10,20,-16,21,-2,22,-4,23,-6,24,25,-13,26,-11,12,-26,14,1,-21,3,-22,-25,-19,9,18,7,-24,5,-23,17,-20,15, signs 11001101101100011001010101
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,17,-18,19,-13,20,-15,21,-17,22,-1,23,24,-4,25,-6,-11,26,-9,8,-26,10,7,-25,5,16,-21,18,-22,-24,3,12,-20,14,-19,2,-23, signs 10100111100011011010011010
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,-12,13,-14,15,-16,17,-18,19,-13,20,-15,21,-17,22,-1,23,24,-4,25,-6,-9,26,-7,8,-26,10,5,-25,11,16,-21,18,-22,-24,3,12,-20,14,-19,2,-23, signs 10101111000011011010011001
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,-12,-13,14,-15,16,-17,18,-4,19,-14,20,-16,-1,21,-3,-18,22,-10,23,24,25,-6,26,8,-24,12,17,2,-21,-19,5,-22,11,-23,9,-26,7,-25,13,-20,15, signs 10011000110110010001101001
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,-6,19,-12,20,-14,-1,21,22,-4,-17,23,24,25,-11,26,-9,8,-26,10,-25,-20,13,-22,3,16,-23,18,5,-19,7,-24,15,2,-21, signs 10100110011001010001101001
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,-12,-13,14,-15,16,-17,18,-4,19,-14,20,-16,-1,21,-3,-18,22,-6,23,24,25,-10,26,12,-24,8,17,2,-21,-19,5,-22,7,-23,13,-26,11,-25,9,-20,15, signs 10011101100010010001101001
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,-6,19,-12,20,-14,-1,21,22,-4,-17,23,24,25,-9,26,-11,10,-26,8,-25,-20,13,-22,3,16,-23,18,5,-19,7,-24,15,2,-21, signs 10100111100001010001101001
candidate 1,-2,-3,-4,5,-6,7,8,-9,10,-11,-12,13,-14,15,-16,17,-18,19,-13,20,-15,21,-17,22,-1,23,24,-10,25,-8,-5,26,-7,6,-26,4,9,-25,11,16,-21,18,-22,-24,3,12,-20,14,-19,2,-23, signs 10100111100011011010011010
candidate 1,2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,-16,-17,-18,-10,19,-12,20,21,-15,22,-1,-6,23,-4,24,-2,25,-8,26,14,-21,16,-22,-26,9,18,11,-19,13,-20,17,-25,3,-24,5,-23,7, signs 10011001110011100110011010
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,-12,13,-14,15,-16,17,-18,19,-13,20,-15,21,-17,22,-1,23,24,-10,25,-4,-9,26,-7,6,-26,8,5,-25,11,16,-21,18,-22,-24,3,12,-20,14,-19,2,-23, signs 10111110000011011010011010
candidate -1,2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,-18,19,20,-2,21,-4,22,-6,23,-8,24,-16,25,-10,-13,26,-11,12,-26,14,9,-25,15,-24,17,-23,7,18,1,-20,3,-21,5,-22,-19, signs 11001110000011110010100010
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,-18,19,20,-2,21,-4,22,-6,23,-8,24,-16,25,-10,-15,26,-13,12,-26,14,11,-25,9,-24,17,-23,7,18,1,-20,3,-21,5,-22,-19, signs 11001110100001110010100001
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,-18,19,20,-2,21,-4,22,-6,23,-8,24,-16,25,-10,-15,26,-13,12,-26,14,11,-25,17,-24,9,-23,7,18,1,-20,3,-21,5,-22,-19, signs 11001110000001111010100101
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,-18,19,20,-2,21,-4,22,-6,23,-8,24,-16,25,-14,-9,26,-11,12,-26,10,13,-25,15,-24,17,-23,7,18,1,-20,3,-21,5,-22,-19, signs 11001110110000110010100010
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,16,-17,-18,19,20,-2,21,-4,22,-6,23,-8,24,-16,25,-14,-11,26,-13,12,-26,10,15,-25,9,-24,17,-23,7,18,1,-20,3,-21,5,-22,-19, signs 11001110111000010010100001
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,16,-17,-18,19,20,-2,21,-4,22,-6,23,-8,24,-16,25,-14,-11,26,-13,12,-26,10,15,-25,17,-24,9,-23,7,18,1,-20,3,-21,5,-22,-19, signs 11001110011000011010100101
candidate -1,2,-3,4,-5,6,-7,-8,9,10,-11,-12,13,-14,15,-16,17,-18,19,20,-2,21,-4,-13,22,-15,23,-17,-10,24,-6,25,26,-9,8,-26,18,-19,-25,7,-24,11,16,-23,-20,1,-21,3,14,-22,12,5, signs 01100110000110011111010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-3,20,21,-8,22,-10,23,-12,24,-14,-1,25,-17,26,-5,4,-19,2,-20,6,-26,18,-25,16,11,-23,9,-22,7,-21,13,-24,15, signs 00111100110011010010101001
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,20,-6,21,-8,22,-10,23,-12,24,25,-15,-4,26,-2,-17,-24,13,-23,11,18,1,-20,7,-21,5,-26,3,16,-25,14,9,-22,-19, signs 11001100111000110010100110
candidate -1,2,-3,-4,-5,-6,7,-8,9,10,-11,12,-13,14,-15,16,-17,18,-10,19,-12,20,-14,21,-16,22,-18,-9,-2,23,24,25,26,-7,6,-26,8,5,-25,1,-23,3,-21,15,-20,13,-19,11,-22,17,4,-24, signs 01100001111001100101010111
candidate -1,2,-3,-4,-5,-6,7,-8,9,10,-11,12,-13,14,-15,16,-17,18,-10,19,-12,20,-14,21,-16,22,-18,-9,-2,23,24,25,26,-7,6,-26,8,5,-25,1,-23,3,-19,11,-22,17,-21,15,-20,13,4,-24, signs 01100001111001100101010111
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,12,13,-14,15,-16,-17,-18,19,20,-2,21,-4,22,-6,23,-8,24,-10,25,-12,-15,26,-13,14,-26,16,11,-25,9,-24,17,-23,7,18,1,-20,3,-21,5,-22,-19, signs 11001110110000110010100010
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,12,13,-14,15,-16,-17,-18,19,20,-2,21,-4,22,-6,23,-8,24,-10,25,-12,-15,26,-13,14,-26,16,11,-25,17,-24,9,-23,7,18,1,-20,3,-21,5,-22,-19, signs 11001110010000111010100110
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,20,-2,21,-4,22,-6,23,-8,24,-10,25,-12,-17,26,-15,14,-26,16,13,-25,11,-24,9,-23,7,18,1,-20,3,-21,5,-22,-19, signs 11001110011000011010100101
candidate -1,2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,-18,19,20,-2,21,-4,22,-6,23,-8,24,-10,25,-16,-11,26,-13,14,-26,12,15,-25,9,-24,17,-23,7,18,1,-20,3,-21,5,-22,-19, signs 11001110111100000010100010
candidate -1,2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,-18,19,20,-2,21,-4,22,-6,23,-8,24,-10,25,-16,-11,26,-13,14,-26,12,15,-25,17,-24,9,-23,7,18,1,-20,3,-21,5,-22,-19, signs 11001110011100001010100110
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,-18,19,20,-2,21,-4,22,-6,23,-8,24,-10,25,-16,-13,26,-15,14,-26,12,17,-25,11,-24,9,-23,7,18,1,-20,3,-21,5,-22,-19, signs 11001110011110000010100101
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,16,-17,18,19,-1,-14,20,-16,21,-18,22,23,-11,-4,24,-8,25,-6,26,-24,9,-25,7,-26,5,10,3,12,-23,2,13,-22,-19,-21,17,-20,15, signs 10000011011110011011011010
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,16,-17,18,19,-1,-14,20,-16,21,-18,22,-12,-3,23,24,-8,25,-6,26,-24,9,-25,7,-26,5,10,-23,4,11,2,13,-22,-19,-21,17,-20,15, signs 10000011011110011011011010
candidate 1,2,-3,-4,-5,6,-7,8,-9,-10,-11,-12,13,14,-15,16,-17,18,19,-1,-14,20,-16,21,-18,-13,-2,22,23,24,-8,25,-6,26,-24,9,-25,7,-26,5,10,-23,4,11,-22,3,12,-19,-21,17,-20,15, signs 10000011011110011011011010
candidate -1,2,-3,-4,5,-6,7,8,-9,10,-11,12,13,-14,15,-16,-17,-18,-2,19,-8,20,-10,21,-12,22,23,-7,24,-5,25,-15,26,-13,-22,11,-21,-26,14,-23,-20,9,-19,3,18,1,16,-25,6,-24,4,17, signs 01110010010001110001100011
candidate 1,-2,-3,4,-5,-6,7,8,-9,-10,11,-12,13,-14,15,-16,17,-18,19,-1,-8,20,21,-11,22,-13,23,-7,24,25,-4,-17,26,-15,14,-22,12,-21,10,-26,16,5,-25,3,18,-19,2,-24,6,-23,-20,9, signs 10100110001100011001100101
candidate 1,2,-3,4,-5,6,7,-8,-9,-10,-11,-12,13,-14,15,-16,-17,18,19,-1,-6,-13,20,-15,-4,21,-2,22,-18,23,24,-7,25,26,10,17,-22,-19,-23,9,-26,11,16,3,-21,5,14,-20,12,-25,8,-24, signs 10011000100110011111001010
candidate -1,2,3,-4,5,-6,7,-8,9,10,-11,-12,13,-14,15,-16,-17,-18,-2,-7,-10,19,20,-13,21,-5,22,-3,23,24,25,-15,26,-9,8,-26,-19,11,6,-22,4,-23,18,1,16,-25,14,-20,12,-21,-24,17, signs 01011000011100110000110011
candidate -1,-2,3,-4,-5,-6,7,8,-9,10,11,-12,13,-14,15,-16,17,-18,19,-7,20,-11,21,-13,22,-15,-10,23,-8,24,25,-17,26,-3,4,-26,16,-25,18,5,2,-22,14,-21,12,1,6,-19,-24,9,-23,-20, signs 01110110010011011001100101
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,12,-13,14,-15,-16,17,-18,-2,19,-12,20,-14,21,22,-17,-8,23,-6,24,-4,25,26,-11,-20,13,-21,15,10,-26,-19,1,18,7,-23,5,-24,3,-25,9,16,-22, signs 11011001100001100111010101
candidate -1,2,-3,4,-5,6,7,-8,-9,10,-11,12,-13,14,15,-16,-17,-18,-2,-7,19,20,-10,-15,21,22,-4,23,-6,24,-14,25,-12,26,-24,-21,16,9,-20,11,-25,13,-26,-19,8,1,18,3,-23,5,-22,17, signs 11011000110011000110110010
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,16,-17,18,19,-1,-14,20,-16,21,-18,-3,-12,22,23,24,-8,25,-6,26,-24,9,-25,7,-26,5,10,-23,4,11,-22,13,2,-19,-21,17,-20,15, signs 11100011011000011011011010
candidate -1,2,3,-4,-5,6,-7,8,-9,-10,-11,12,13,-14,-15,16,-17,18,-2,-13,19,20,-16,21,-18,-3,-12,22,23,24,-8,25,-6,26,4,11,-22,-19,14,1,-21,17,-24,9,-25,7,-26,5,10,-23,-20,15, signs 11100011011000011011011010
candidate 1,-2,3,-4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,19,-1,-14,20,-16,21,-18,22,23,-3,-12,24,25,-9,26,-7,6,-26,8,5,10,-25,-22,-19,-21,17,-24,11,4,-23,2,13,-20,15, signs 10110001110010011011011011
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,18,19,-1,20,-13,21,-15,22,23,-18,-3,24,-11,-6,25,26,-9,8,-26,4,17,-23,-20,12,-21,14,-22,16,5,-25,7,10,-24,2,-19, signs 11110110000100110010101101
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,16,-17,-18,19,20,-2,21,-4,22,-6,23,-16,24,-14,25,-8,-13,26,-11,10,-26,12,9,-25,15,-24,17,-23,7,18,1,-20,3,-21,5,-22,-19, signs 11001110000111100010100101
candidate -1,2,-3,-4,5,-6,7,8,-9,10,-11,12,13,-14,15,-16,-17,-18,-2,19,20,-5,21,-7,22,23,-12,24,-10,25,-8,-15,26,-13,-24,11,-23,-26,14,9,-25,-22,-19,3,18,1,16,-21,6,-20,4,17, signs 01110010010001110000111001
candidate -1,2,-3,4,-5,-6,7,8,-9,-10,-11,12,-13,14,-15,-16,17,18,-2,19,-4,20,21,22,-8,-17,23,24,-14,25,-12,26,-18,-7,-22,9,16,-23,-26,11,-25,13,-24,15,10,-21,6,1,-19,3,-20,5, signs 01100001010011010101101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,-18,19,-1,-8,20,-10,-17,21,-15,22,-13,23,24,25,-3,26,-5,-24,-21,16,11,-20,9,18,-25,4,-26,6,-23,14,-22,12,7,2,-19, signs 11100100011100100111001101
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,12,-13,14,-15,16,-17,-18,19,20,-2,21,-4,22,-6,23,-16,24,-14,25,-12,-9,26,-11,10,-26,8,13,-25,15,-24,17,-23,7,18,1,-20,3,-21,5,-22,-19, signs 11001111100001100010100101
candidate -1,2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,-18,19,20,-2,21,-4,22,-6,23,-16,24,-8,25,-10,-13,26,-11,12,-26,14,9,-25,15,-24,17,-23,7,18,1,-20,3,-21,5,-22,-19, signs 11001111000011100010100110
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,-18,19,20,-2,21,-4,22,-6,23,-16,24,-8,25,-10,-15,26,-13,12,-26,14,11,-25,9,-24,17,-23,7,18,1,-20,3,-21,5,-22,-19, signs 11001111100001100010100101
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,-18,19,20,-2,21,-4,22,-6,23,-16,24,-8,25,-14,-9,26,-11,12,-26,10,13,-25,15,-24,17,-23,7,18,1,-20,3,-21,5,-22,-19, signs 11001111110000100010100110
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,16,-17,-18,19,20,-2,21,-4,22,-6,23,-16,24,-8,25,-14,-11,26,-13,12,-26,10,15,-25,9,-24,17,-23,7,18,1,-20,3,-21,5,-22,-19, signs 11001111111000000010100101
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,-17,18,19,20,-2,21,-18,22,23,-15,-4,-13,-6,24,-10,25,-8,26,-24,11,-25,9,-26,7,12,5,14,3,16,-23,-20,1,-21,17,-22,-19, signs 01000000110111111011011010
candidate -1,2,3,-4,-5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,19,20,-2,21,-18,22,-16,-3,23,-13,-6,24,-10,25,-8,26,-24,11,-25,9,-26,7,12,5,14,-23,4,15,-20,1,-21,17,-22,-19, signs 01000000110111111011011010
candidate -1,2,3,-4,5,-6,-7,8,-9,10,-11,-12,-13,14,-15,16,-17,18,19,20,-2,21,-18,22,-16,-3,-14,-5,23,24,-10,25,-8,26,-24,11,-25,9,-26,7,12,-23,6,13,4,15,-20,1,-21,17,-22,-19, signs 01000000110111111011011010
candidate -1,2,-3,4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,-18,19,20,-2,21,-16,22,-14,23,-4,-9,24,-7,25,-5,26,-11,10,-24,8,-25,6,-26,12,-19,18,13,-23,3,-20,1,-21,15,-22,17, signs 01101001100101100111010101
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,12,-13,-14,-15,16,-17,18,19,-1,-18,20,-16,-3,-8,21,-10,22,-12,23,24,25,-4,26,6,-24,14,9,-21,11,-22,13,-23,7,-26,5,-25,15,-20,17,2,-19, signs 11000011001101110010101001
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,12,-13,-14,-15,16,-17,18,19,-1,-18,20,-16,-3,-8,21,-10,22,-12,23,24,25,-4,26,6,-24,14,9,-21,11,-22,13,-23,7,-26,5,-25,15,2,17,-20,-19, signs 10000011001101111011101001
candidate 1,-2,3,4,-5,-6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,-18,19,-1,20,-17,21,-15,22,-3,-8,23,24,-11,25,-13,-4,26,6,-24,10,-21,16,-22,14,-25,12,5,-26,7,-23,9,18,-19,2,-20, signs 10001001110011100001010010
candidate -1,2,-3,-4,-5,6,7,-8,9,-10,11,12,-13,14,15,-16,-17,-18,-6,19,-14,20,-12,-7,21,-9,22,-11,23,-15,24,25,-2,26,4,17,10,-22,8,-21,18,5,-26,3,-25,1,-19,13,-20,-23,16,-24, signs 01110101100110101001010110
candidate -1,2,3,-4,-5,-6,7,-8,9,-10,11,12,13,-14,15,-16,-17,-18,-2,-15,-12,19,20,-7,21,-9,22,-11,23,24,25,-3,26,-13,14,-26,4,-25,18,1,16,-23,6,-20,8,-21,10,-22,-19,5,-24,17, signs 01111001100100010001010110
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,-13,-14,-15,16,-17,18,19,-1,-18,-11,20,21,-6,22,-8,23,-10,24,-4,25,-16,26,14,5,-24,3,-25,15,-26,13,-21,7,-22,9,-23,-20,12,17,2,-19, signs 11011011001100100010101101
candidate 1,-2,-3,-4,5,-6,7,-8,-9,-10,11,-12,13,-14,15,16,-17,18,19,-1,-18,20,-16,-11,21,-13,22,-15,23,24,25,-5,26,-7,-24,3,10,-21,12,-22,14,9,4,-25,6,-26,8,-23,-20,17,2,-19, signs 11011001010011010010101101
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,12,-13,14,-15,16,-17,-18,19,-1,-16,20,-14,-3,21,-5,-12,22,23,24,-8,25,26,-11,-22,13,4,-21,6,-26,10,-23,18,-19,-24,9,-25,7,2,15,-20,17, signs 10011011010001100001011010
candidate -1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,16,-17,18,-4,-11,19,20,-8,21,-6,22,-18,23,-16,24,-14,25,26,-3,2,-26,-23,17,-24,15,-25,1,12,-19,10,5,-22,7,-21,9,-20,13, signs 01111001100101001101011010
candidate -1,2,3,-4,5,6,-7,8,-9,-10,11,-12,13,14,-15,-16,-17,-18,-6,-13,19,-11,20,21,-8,22,23,24,-14,25,-2,-5,26,-3,4,-26,-25,15,-24,-19,12,-20,10,-23,16,1,18,7,-21,9,-22,17, signs 10001100111001100101100100
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,17,-18,-6,-13,19,-11,20,-9,21,-17,22,-1,23,24,-4,-15,25,26,10,-20,8,-21,-26,-19,12,7,18,5,14,-25,16,3,-24,-22,2,-23, signs 01110111001001001000110010
candidate 1,-2,-3,-4,5,6,7,-8,9,-10,11,-12,-13,-14,15,-16,-17,18,-6,19,20,-11,21,-9,22,-7,-18,-5,23,24,25,-1,26,-15,14,-26,2,-25,12,17,4,-23,-19,-22,8,-21,10,-20,-24,3,16,13, signs 00101101100100010101010101
candidate -1,2,-3,4,-5,-6,-7,8,9,-10,11,-12,13,14,15,-16,-17,-18,-4,-13,19,-11,20,21,-8,-15,22,23,24,25,-2,26,-14,-9,-21,7,16,-22,-26,3,-25,1,-23,17,6,-20,10,-19,12,5,18,-24, signs 01111010111000101001010110
candidate -1,2,-3,-4,5,-6,-7,8,-9,10,11,-12,13,-14,15,-16,-17,18,19,20,-2,-13,-10,21,-8,-15,22,23,-18,-5,24,25,26,-11,12,-26,-21,9,14,-22,16,7,-25,3,-20,1,-23,17,6,-24,4,-19, signs 01111000110000111011100110
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,-11,12,-13,-14,-15,16,17,-18,19,-1,-6,20,-4,21,-2,22,-8,-17,-12,23,24,25,-16,26,14,-24,10,-19,18,11,-23,13,-26,15,-25,9,-22,3,-21,5,-20,7, signs 10011001110110000111010110
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,-14,-15,16,-17,18,19,-1,20,21,-18,22,-16,-7,23,-5,24,-3,-12,25,-10,26,8,15,-22,17,6,-23,-26,9,14,-19,-21,-24,4,11,-25,13,2,-20, signs 10011100000111110011001100
candidate -1,2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,16,-17,-18,-2,19,-16,20,-12,21,-10,22,-8,23,-6,24,25,-3,26,-15,14,-26,-19,1,18,-25,4,13,-20,7,-23,9,-22,11,-21,5,-24,17, signs 11101001100110000111010101
candidate 1,-2,-3,4,-5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,19,-1,-18,20,-16,21,22,-13,-10,23,24,-7,25,26,-4,-11,12,-22,14,9,-23,5,-26,3,-21,15,8,-24,6,-25,-20,17,2,-19, signs 11011100010001110010110011
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,11,12,-13,14,-15,16,-17,-18,19,20,-2,21,-16,22,-14,23,-12,-9,24,-7,25,-5,26,-11,10,-24,8,-25,6,-26,4,-19,18,13,-23,3,-20,1,-21,15,-22,17, signs 01111001100001100111010101
candidate -1,-2,3,4,-5,6,-7,-8,-9,10,11,-12,13,14,15,-16,-17,-18,19,-3,20,-15,-10,21,22,23,-6,24,-4,25,-14,-11,26,-13,12,-26,-21,9,16,1,18,7,-23,5,-24,-19,2,-20,-25,-22,8,17, signs 10111001111000000110110101
candidate 1,2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,-14,-15,16,-17,-18,19,-1,-16,20,21,22,-2,23,-4,24,-12,-7,25,-11,26,-9,10,-26,8,-25,6,13,-24,5,14,-21,18,-19,-22,3,-23,15,-20,17, signs 11000001001111100001101100
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,-18,-2,19,-16,20,21,22,-4,23,-6,24,-14,25,-8,-11,26,-9,10,-26,12,7,-25,13,-24,-21,18,1,-19,3,-22,5,-23,15,-20,17, signs 01110000001111100001101010
candidate 1,2,-3,-4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,-18,19,-1,-16,20,21,22,-2,23,24,-5,-14,25,-8,-11,26,-9,10,-26,12,7,-25,13,6,-24,4,-21,18,-19,-22,3,-23,15,-20,17, signs 11010000001111100001101010
candidate -1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,-18,19,-3,20,21,-16,22,-4,23,-6,24,-14,-9,25,-13,26,-11,10,-26,12,-25,8,15,-24,7,-21,1,18,-19,2,-20,-23,5,-22,17, signs 10111000000111100110110101
candidate 1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,-15,16,-17,-18,19,-1,-16,20,21,22,-2,23,-4,-13,24,25,-6,-11,26,-9,8,-26,10,7,-25,5,12,-24,14,-21,18,-19,-22,3,-23,15,-20,17, signs 11001000011011100001101001
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,16,-17,-18,-2,19,-16,20,21,22,-4,23,-6,24,-14,25,-8,-13,26,-11,10,-26,12,9,-25,7,-24,-21,18,1,-19,3,-22,5,-23,15,-20,17, signs 01110010000111100001101001
candidate -1,-2,3,4,-5,-6,7,8,-9,-10,11,-12,13,14,-15,16,-17,-18,19,-3,20,21,-16,22,-4,23,24,-7,-14,25,-8,-13,26,-11,10,-26,12,9,-25,15,6,-24,-21,1,18,-19,2,-20,-23,5,-22,17, signs 10111000000111100110110101
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,-18,19,-1,20,21,22,-17,23,-3,24,25,-6,-15,-8,-13,26,-11,10,-26,12,9,14,7,-25,5,16,-22,18,-19,-21,-24,4,-23,2,-20, signs 10111000000111100111011001
candidate -1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,-17,18,19,-3,20,21,22,23,-18,24,-4,25,-6,-15,-8,-13,26,-11,10,-26,12,9,14,7,-21,1,-23,17,-24,-19,2,-20,-25,5,16,-22, signs 10111000000111101010110101
candidate -1,-2,3,4,-5,6,7,-8,-9,-10,11,-12,-13,14,15,16,-17,-18,19,-3,20,21,-16,22,-4,23,-6,-15,24,-7,-14,25,26,-11,10,-26,12,9,-25,13,8,-24,-21,1,18,-19,2,-20,-23,5,-22,17, signs 10111000000111100110110011
candidate -1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,-18,19,-3,20,21,-16,22,-4,23,-6,24,-14,-9,25,-11,26,-13,12,-26,10,-25,8,15,-24,7,-21,1,18,-19,2,-20,-23,5,-22,17, signs 10111000011001100110110101
candidate -1,-2,3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,-18,19,-3,20,21,-16,22,-4,23,-6,24,-14,-7,25,-9,26,-11,10,-26,12,-25,8,13,-24,15,-21,1,18,-19,2,-20,-23,5,-22,17, signs 10111000100111000110110011
candidate -1,2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,-18,-2,19,-16,20,21,22,-4,23,-6,24,-14,25,-12,-7,26,-9,10,-26,8,11,-25,13,-24,-21,18,1,-19,3,-22,5,-23,15,-20,17, signs 01110011000011100001101010
candidate 1,2,-3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,-18,19,-1,-16,20,21,22,-2,23,24,-5,-14,25,-12,-7,26,-9,10,-26,8,11,-25,13,6,-24,4,-21,18,-19,-22,3,-23,15,-20,17, signs 11010011000011100001101010
candidate 1,2,-3,4,-5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,-18,19,-1,-16,20,21,22,-2,23,-4,-13,24,25,-10,-7,26,-9,8,-26,6,11,-25,5,12,-24,14,-21,18,-19,-22,3,-23,15,-20,17, signs 11001110000011100001101001
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,12,-13,14,-15,16,-17,-18,-2,19,-16,20,21,22,-4,23,-6,24,-14,25,-12,-9,26,-11,10,-26,8,13,-25,7,-24,-21,18,1,-19,3,-22,5,-23,15,-20,17, signs 01110011100001100001101001
candidate -1,-2,3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,16,-17,-18,19,-3,20,21,-16,22,-4,23,24,-7,-14,25,-12,-9,26,-11,10,-26,8,13,-25,15,6,-24,-21,1,18,-19,2,-20,-23,5,-22,17, signs 10111001100001100110110101
candidate -1,-2,3,-4,5,-6,7,8,-9,-10,11,12,-13,14,-15,16,-17,-18,19,-3,20,21,-16,-5,22,-7,-14,23,-12,24,-8,25,26,-11,10,-26,-21,1,18,-19,2,-20,-25,9,-24,13,-23,15,6,-22,4,17, signs 10111001100001100110110101
candidate -1,-2,3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,16,-17,-18,19,-3,20,21,-16,22,-4,23,24,-7,-14,25,-12,-9,26,-11,10,-26,-25,13,8,-24,6,15,-21,1,18,-19,2,-20,-23,5,-22,17, signs 10111100100011000110110011
candidate -1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,16,-17,-18,19,-3,20,21,-16,22,-4,23,-6,-15,24,-13,-8,25,26,-11,10,-26,12,9,-25,7,14,-24,-21,1,18,-19,2,-20,-23,5,-22,17, signs 10111011000100100110110011
candidate -1,-2,3,4,-5,6,-7,8,-9,10,11,12,-13,-14,-15,16,-17,-18,19,-3,20,21,-16,22,-8,23,-10,24,-12,25,-4,26,-6,-11,-24,13,-25,5,-26,-19,2,-20,14,9,-23,7,18,1,-21,15,-22,17, signs 00101111000101100010011010
candidate -1,2,-3,4,-5,6,-7,8,-9,10,11,12,-13,-14,15,-16,-17,-18,-2,-15,19,20,21,22,-8,23,-10,24,-12,25,-4,26,-6,-11,-24,-21,18,1,16,-19,14,3,-22,9,-23,7,-26,5,-25,13,-20,17, signs 01100111000110010001101001
candidate 1,-2,-3,4,-5,6,-7,-8,-9,10,-11,-12,13,-14,15,16,17,-18,19,-1,20,-17,21,22,-10,23,24,-13,-16,25,-4,26,-6,-15,14,7,-26,5,-25,3,8,-24,12,-21,18,-19,-22,11,-23,9,2,-20, signs 10100110110100010001101001
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,15,-16,17,-18,19,20,-4,21,22,-15,-10,23,-12,24,-14,25,-8,-17,-2,26,-21,5,-20,3,-26,1,16,9,-23,11,-24,13,-25,7,18,-19,6,-22, signs 11011010011001011001010101
candidate 1,2,-3,-4,5,-6,7,-8,9,10,-11,-12,13,-14,-15,-16,17,-18,19,20,21,-1,-10,-5,22,-7,23,-9,-2,-13,24,25,26,-17,18,-19,16,-26,-20,15,-25,11,4,-22,6,-23,8,3,12,-24,14,-21, signs 10101100101011000000101011
candidate 1,-2,-3,4,-5,6,-7,-8,9,10,-11,12,-13,14,-15,-16,-17,18,19,-1,-18,20,-10,21,-12,22,-14,-9,23,24,-6,25,-4,26,-24,7,16,11,-21,13,-22,15,8,-23,-26,5,-25,3,-20,17,2,-19, signs 11100101010011010010101001
candidate 1,-2,-3,-4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,16,-17,18,19,-1,-18,20,21,-11,22,23,-14,24,-16,25,-10,-5,26,-7,8,-26,6,9,4,-21,12,-22,-25,3,-20,13,-23,15,-24,17,2,-19, signs 11111100001000110010011000
candidate -1,2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,-18,-2,19,-16,20,21,22,-4,23,-6,24,-8,25,-10,-13,26,-11,12,-26,14,9,-25,7,-24,-21,18,1,-19,3,-22,5,-23,15,-20,17, signs 01110011000011100001101010
candidate -1,2,-3,-4,-5,6,-7,-8,-9,10,11,12,-13,14,-15,16,17,-18,19,20,-2,-17,-6,21,22,23,-10,24,-12,25,-14,26,-16,-11,-24,9,-23,3,-20,1,18,5,-21,7,-26,15,-25,13,8,-22,4,-19, signs 01110110000110010111011001
candidate -1,2,-3,4,-5,6,-7,-8,9,10,-11,12,-13,14,15,-16,-17,-18,-2,-15,19,20,-4,21,-10,22,-12,23,-14,24,-6,25,26,-9,-22,11,-21,-26,8,13,-23,3,18,1,16,-19,-24,7,-25,5,-20,17, signs 01111101000100010001011010
candidate 1,-2,-3,-4,5,6,-7,-8,9,10,-11,12,-13,-14,15,16,-17,-18,19,-1,-16,-5,20,21,-10,22,-12,23,24,-15,-6,25,26,-9,-22,11,-21,-26,8,13,-23,3,18,-19,2,-24,14,7,-25,-20,4,17, signs 10111101000101000001011010
candidate 1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,-15,16,-17,-18,19,-1,-16,20,21,22,-2,23,-4,24,-6,-13,25,-11,26,-9,10,-26,8,-25,12,7,-24,5,14,-21,18,-19,-22,3,-23,15,-20,17, signs 11000111001001100001101100
candidate -1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,16,-17,-18,19,-3,20,21,-16,22,-4,23,-6,24,-8,-15,25,-13,26,-11,10,-26,12,-25,14,9,-24,7,-21,1,18,-19,2,-20,-23,5,-22,17, signs 10111001100110000110110101
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,-18,-2,19,-16,20,21,22,-4,23,-6,24,-8,25,-14,-9,26,-11,12,-26,10,13,-25,7,-24,-21,18,1,-19,3,-22,5,-23,15,-20,17, signs 01110011110000100001101010
candidate -1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,16,-17,-18,19,-3,20,21,-16,22,-4,23,-6,24,-8,-15,25,-11,26,-13,12,-26,10,-25,14,9,-24,7,-21,1,18,-19,2,-20,-23,5,-22,17, signs 10111001111000000110110101
candidate -1,-2,3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,-18,19,-3,20,21,-16,22,-4,23,-6,24,-8,-13,25,-9,26,-11,10,-26,12,-25,14,7,-24,15,-21,1,18,-19,2,-20,-23,5,-22,17, signs 10111011100100000110110011
candidate 1,2,-3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,-18,19,-1,-16,20,21,22,-2,23,-14,24,-12,-5,25,-9,26,-7,8,-26,10,-25,6,11,-24,13,4,-21,18,-19,-22,3,-23,15,-20,17, signs 11010000111100100001101010
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,-17,18,19,20,-2,21,-18,22,-4,-15,23,-13,-6,24,-10,25,-8,26,-24,11,-25,9,-26,7,12,5,14,-23,16,3,-20,1,-21,17,-22,-19, signs 01110000110111001011011010
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,19,-1,-18,20,-4,21,-16,22,23,-13,-6,24,-10,25,-8,26,-24,11,-25,9,-26,7,12,5,14,-23,-20,3,-21,15,-22,17,2,-19, signs 11010000110111100011011010
candidate 1,-2,-3,4,5,-6,-7,8,-9,10,-11,-12,-13,14,-15,16,-17,18,19,-1,-18,20,-4,21,-16,22,-14,-5,23,24,-10,25,-8,26,-24,11,-25,9,-26,7,12,-23,6,13,-20,3,-21,15,-22,17,2,-19, signs 11010000110111100011011010
candidate -1,-2,3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,16,-17,-18,19,-3,20,21,-16,22,-4,23,-14,24,-12,-7,25,-11,26,-9,8,-26,10,-25,6,13,-24,15,-21,1,18,-19,2,-20,-23,5,-22,17, signs 10111000011110000110110101
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,12,-13,14,-15,16,-17,-18,-2,19,-16,20,21,22,-4,23,-14,24,-12,25,-6,-11,26,-9,8,-26,10,7,-25,13,-24,-21,18,1,-19,3,-22,5,-23,15,-20,17, signs 01110000011110100001101101
candidate 1,2,-3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,-18,19,-1,-16,20,21,22,-2,23,-14,24,-12,-5,25,-7,26,-9,10,-26,8,11,6,-25,4,13,-24,-21,18,-19,-22,3,-23,15,-20,17, signs 11000111000110100001101100
candidate 1,2,-3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,-18,19,-1,-16,20,21,22,-2,23,-14,24,-12,-5,25,-7,26,-9,10,-26,8,-25,6,11,-24,13,4,-21,18,-19,-22,3,-23,15,-20,17, signs 11010011001100100001101010
candidate -1,-2,3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,16,-17,-18,19,-3,20,21,-16,22,-4,23,-14,24,-12,-7,25,-9,26,-11,10,-26,8,-25,6,13,-24,15,-21,1,18,-19,2,-20,-23,5,-22,17, signs 10111001100110000110110101
candidate -1,2,-3,-4,-5,-6,7,8,-9,10,-11,12,13,14,-15,16,-17,-18,19,20,-2,21,22,23,-16,-7,-14,24,-12,25,-10,26,-8,-13,-24,11,-25,9,-26,15,6,17,-20,3,-21,1,-23,5,18,-19,4,-22, signs 11001111100100000000110101
candidate -1,2,-3,4,-5,-6,7,-8,9,10,-11,12,-13,14,-15,16,-17,-18,-2,19,-16,20,21,22,-4,23,-14,24,-12,25,-10,-7,26,-9,8,-26,6,11,-25,13,-24,-21,18,1,-19,3,-22,5,-23,15,-20,17, signs 01110110000110100001101101
candidate 1,2,-3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,-18,19,-1,-16,20,21,22,-2,23,-14,-5,24,-7,-12,25,26,-9,10,-26,8,11,-25,13,6,-24,4,-21,18,-19,-22,3,-23,15,-20,17, signs 11011001000110100001101100
candidate 1,2,-3,-4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,-18,19,-1,-16,20,21,22,-2,23,24,-13,-6,25,-8,-11,26,-9,10,-26,12,7,-25,5,14,-24,4,-21,18,-19,-22,3,-23,15,-20,17, signs 11011100001100100001101010
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,-18,-2,19,-16,20,21,22,-4,23,-14,24,-6,25,-8,-11,26,-9,10,-26,12,7,-25,13,-24,-21,18,1,-19,3,-22,5,-23,15,-20,17, signs 01110100001110100001101110
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,-18,19,-1,20,21,22,-17,23,-3,24,-15,-6,25,-8,-13,26,-11,10,-26,12,9,-25,7,14,5,16,-22,18,-19,-21,-24,4,-23,2,-20, signs 10111110000110000111011001
candidate -1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,16,-17,-18,19,-3,20,21,-16,22,-4,23,24,-15,-6,25,-8,-13,26,-11,10,-26,12,9,-25,7,14,-24,-21,1,18,-19,2,-20,-23,5,-22,17, signs 10111110000110000110110101
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,16,-17,-18,-2,19,-16,20,21,22,-4,23,-14,24,-6,25,-8,-13,26,-11,10,-26,12,9,-25,7,-24,-21,18,1,-19,3,-22,5,-23,15,-20,17, signs 01110110000110100001101101
candidate 1,-2,3,-4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,19,-1,-18,-3,-16,20,21,-9,22,23,-12,24,-14,25,26,-7,8,-26,6,-21,10,-22,-25,5,-20,11,-23,13,-24,15,4,17,2,-19, signs 11111100100011000010011000
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,12,-13,-14,-15,16,-17,18,19,-1,-18,-3,-16,20,-8,21,-10,22,-12,23,24,25,-4,26,6,-24,14,9,-21,11,-22,13,-23,7,-26,5,-25,15,-20,17,2,-19, signs 11100011001101100011101001
candidate -1,2,-3,-4,5,-6,7,8,-9,10,-11,12,-13,-14,-15,16,-17,18,19,20,-2,21,-18,-5,22,23,-16,24,-8,25,-10,26,-12,-7,-24,15,-23,3,-20,1,-21,17,6,13,-26,11,-25,9,14,-22,4,-19, signs 01111001100110001011011001
candidate 1,2,-3,-4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,-18,19,-1,-16,20,21,22,-2,23,-14,24,-6,-11,25,-9,26,-7,8,-26,10,-25,12,5,-24,13,4,-21,18,-19,-22,3,-23,15,-20,17, signs 11011100110000100001101010
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,-17,18,19,20,-2,21,-18,22,-4,-15,-6,-13,23,24,-10,25,-8,26,-24,11,-25,9,-26,7,12,-23,14,5,16,3,-20,1,-21,17,-22,-19, signs 01111100110100001011011010
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,19,-1,-18,20,-4,21,-16,22,-6,-13,23,24,-10,25,-8,26,-24,11,-25,9,-26,7,12,-23,14,5,-20,3,-21,15,-22,17,2,-19, signs 11011100110100100011011010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,-13,14,-15,16,-17,18,19,-1,-18,-3,-16,20,-6,21,-14,22,23,24,-10,25,-8,26,-24,11,-25,9,-26,7,12,-23,-20,5,-21,13,-22,15,4,17,2,-19, signs 11110100110110000011011010
candidate 1,2,-3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,19,-1,-16,20,21,22,-2,23,-14,-5,-12,24,-10,25,-8,26,6,11,-24,9,-25,7,-26,13,4,-21,18,-19,-22,3,-23,15,-20,17, signs 11011010011000100001101101
candidate -1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,-18,19,-3,20,21,-16,22,-4,23,-14,24,-6,-13,25,-11,26,-9,8,-26,10,-25,12,7,-24,15,-21,1,18,-19,2,-20,-23,5,-22,17, signs 10111110011000000110110101
candidate 1,2,-3,-4,5,6,-7,-8,9,-10,-11,-12,13,14,-15,16,-17,-18,19,-1,-16,20,21,22,-2,23,-14,-5,24,-13,-6,25,26,-9,10,-26,8,11,-25,7,12,-24,4,-21,18,-19,-22,3,-23,15,-20,17, signs 11011111000000100001101100
candidate 1,2,-3,4,-5,-6,7,-8,9,-10,-11,-12,13,14,-15,16,-17,-18,19,-1,-16,20,21,22,-2,23,-14,24,-4,-13,25,-7,26,-9,10,-26,8,11,6,-25,12,5,-24,-21,18,-19,-22,3,-23,15,-20,17, signs 11011111000000100001101100
candidate 1,2,-3,-4,-5,6,7,-8,9,-10,-11,12,13,-14,-15,16,-17,-18,19,-1,-16,20,21,22,-2,23,24,-13,-6,25,-12,-7,26,-9,10,-26,8,11,-25,5,14,-24,4,-21,18,-19,-22,3,-23,15,-20,17, signs 11011111000000100001101010
candidate -1,2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,-18,-2,19,-16,20,21,22,-4,23,-14,24,-6,25,-12,-7,26,-9,10,-26,8,11,-25,13,-24,-21,18,1,-19,3,-22,5,-23,15,-20,17, signs 01110111000010100001101110
candidate 1,2,-3,-4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,-18,19,-1,-16,20,21,22,-2,23,-14,24,-6,-11,25,-7,26,-9,10,-26,8,-25,12,5,-24,13,4,-21,18,-19,-22,3,-23,15,-20,17, signs 11011111000000100001101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,-14,-15,16,-17,18,19,-1,-18,-3,-16,20,-6,21,-12,22,23,24,-8,25,-10,26,-22,13,-21,7,-24,9,-25,11,-26,-23,14,5,-20,15,4,17,2,-19, signs 11111111001000000010011010
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,-16,-17,18,19,-1,-18,20,-4,-15,-6,21,-12,22,23,24,-8,25,-10,26,-22,13,-21,7,-24,9,-25,11,-26,-23,14,5,16,3,-20,17,2,-19, signs 11111111001000000010011010
candidate -1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,-18,19,-3,20,21,-16,22,-4,23,-14,24,-6,-13,25,-9,26,-11,10,-26,8,-25,12,7,-24,15,-21,1,18,-19,2,-20,-23,5,-22,17, signs 10111111100000000110110101
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,12,-13,-14,15,-16,17,-18,19,-1,20,21,22,-17,23,-3,24,-15,-6,25,-12,-9,26,-11,10,-26,8,13,-25,7,14,5,16,-22,18,-19,-21,-24,4,-23,2,-20, signs 10111111100000000111011001
candidate -1,-2,3,4,-5,6,-7,-8,9,-10,11,12,-13,-14,15,16,-17,-18,19,-3,20,21,-16,22,-4,23,24,-15,-6,25,-12,-9,26,-11,10,-26,8,13,-25,7,14,-24,-21,1,18,-19,2,-20,-23,5,-22,17, signs 10111111100000000110110101
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,12,-13,14,-15,16,-17,-18,-2,19,-16,20,21,22,-4,23,-14,24,-6,25,-12,-9,26,-11,10,-26,8,13,-25,7,-24,-21,18,1,-19,3,-22,5,-23,15,-20,17, signs 01110111100000100001101101
candidate 1,-2,3,-4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-1,20,21,22,-17,23,-3,24,25,-14,-7,-12,-9,26,-11,10,-26,8,13,6,15,-25,5,16,-22,18,-19,-21,-24,4,-23,2,-20, signs 10111111100000000111011001
candidate -1,-2,3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,-17,18,19,-3,20,21,22,23,-18,24,-4,25,-14,-7,-12,-9,26,-11,10,-26,8,13,6,15,-21,1,-23,17,-24,-19,2,-20,-25,5,16,-22, signs 10111111100000001010110101
candidate -1,-2,3,4,-5,-6,-7,8,9,-10,11,12,13,-14,-15,16,-17,-18,19,-3,20,21,-16,22,-4,23,24,-13,-8,25,-12,-9,26,-11,10,-26,-25,7,14,-24,6,15,-21,1,18,-19,2,-20,-23,5,-22,17, signs 10111111100000000110110011
N=26 triple 8,8,10 closed 14587916 reduced 2396880 tested 2396880 hits 1486
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,12,-13,-14,15,16,-17,18,-16,-1,19,-15,20,-3,-12,21,-6,22,-8,23,24,-11,25,26,-22,7,-23,9,-26,5,-21,-24,10,-25,4,13,2,-20,14,-19,-18,17, signs 00000001110111110001110011
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,16,-17,18,-16,-1,-14,-3,19,-13,20,21,-6,22,-8,23,24,-11,25,26,-22,7,-23,9,-26,5,-21,-24,10,-25,4,-20,12,-19,2,15,-18,17, signs 00000001110111110001110011
candidate 1,2,-3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,16,-17,18,-16,-1,19,-15,-2,-13,20,21,-6,22,-8,23,24,-11,25,26,-22,7,-23,9,-26,5,-21,-24,10,-25,4,-20,12,3,14,-19,-18,17, signs 00000001110111110001110011
candidate 1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,-1,19,-15,-2,20,-8,21,-10,22,-12,23,24,25,-4,26,6,-24,14,9,-21,11,-22,13,-23,7,-26,5,-25,3,-20,-19,-18,17, signs 00100011001101110000101001
candidate -1,-2,-3,4,-5,6,7,8,-9,10,-11,12,-13,14,15,-16,-17,18,19,-15,-4,20,21,22,-14,23,-6,24,-8,25,-10,26,-12,-7,-24,5,-23,13,-22,1,-18,17,2,-21,-26,11,-25,9,-20,3,16,-19, signs 01000001100111110010101001
candidate 1,2,-3,-4,5,6,-7,-8,9,-10,-11,12,-13,-14,15,16,-17,18,-16,-1,19,20,21,-15,-2,22,-6,23,24,-9,25,26,-12,-5,4,13,-26,11,-23,7,-20,17,-18,-21,8,-24,10,-25,14,3,-22,-19, signs 00100110010110111100100101
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,-1,19,-13,20,21,-4,22,-6,23,-8,24,-10,25,-12,26,-24,9,-25,11,-26,3,-21,5,-22,7,-23,-20,14,-19,2,15,-18,17, signs 00001100011011110010101101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,14,-15,16,-17,18,-16,-1,-14,-3,19,-5,20,21,-8,22,-10,23,24,-13,25,26,-22,9,-23,11,-26,7,-21,-24,12,-25,6,-20,4,-19,2,15,-18,17, signs 00011000011101110001110011
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,-1,19,-13,20,21,-8,22,-10,23,-12,24,-4,25,-6,26,-24,3,-25,5,-26,7,-21,9,-22,11,-23,-20,14,-19,2,15,-18,17, signs 00011000110011110010101101
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-1,21,-15,-4,22,-6,23,-12,24,-8,25,-10,26,-24,3,-19,17,-18,-20,2,13,-23,11,-26,9,-25,7,-22,5,14,-21, signs 01000111001001111101010110
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,-1,19,-13,-8,20,-6,21,-4,22,23,-9,24,-11,25,26,-22,5,-21,3,-26,-23,-20,7,14,17,-18,15,2,-25,10,-24,12,-19, signs 01100100100111011100011100
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,12,13,-14,15,-16,-17,18,19,-15,-6,20,21,22,-12,23,-10,24,-8,-13,-2,25,-4,26,-18,17,-26,-19,16,5,-20,7,14,3,-25,1,-22,11,-23,9,-24,-21, signs 00111001100101100001010101
candidate 1,-2,3,-4,-5,-6,7,-8,9,-10,-11,12,13,-14,15,16,-17,18,-16,19,20,-3,-12,21,22,-9,23,-7,24,-13,25,-1,26,-15,14,-26,-18,17,-19,5,10,-22,8,-23,6,-24,-21,11,4,-20,2,-25, signs 11001011001101110010101010
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,-13,-14,15,16,-17,18,-16,-3,-10,19,20,-7,21,-5,22,23,24,-11,25,-1,26,-15,14,-26,-18,17,2,-25,12,-24,-19,9,4,-22,6,-21,8,-20,-23,13, signs 11001100110011110010101010
candidate -1,2,-3,4,5,6,-7,8,-9,10,-11,-12,-13,14,15,-16,-17,18,19,-15,20,-5,-10,21,-8,22,-6,23,-14,24,-2,25,-4,26,12,7,-22,9,-21,11,-26,3,-25,-20,-23,13,-24,-19,16,1,-18,17, signs 11000110011010100001010110
candidate -1,2,-3,-4,-5,6,7,8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,-2,20,-10,21,-8,22,-6,23,24,-15,25,26,-12,-7,-22,5,-23,13,-26,1,-19,3,-20,11,-21,9,4,-24,14,-25,-18,17, signs 00100100110111010010110011
candidate -1,2,-3,-4,5,6,-7,8,-9,10,11,-12,13,-14,15,-16,-17,18,19,-15,-2,-13,20,-11,21,-5,22,23,-10,24,-6,25,-8,26,-24,-21,4,-22,-25,7,-26,9,-23,-20,12,3,14,-19,16,1,-18,17, signs 10001110000111100001101101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,14,-15,16,-17,18,-16,-1,19,-3,20,-5,-14,21,-8,22,-10,23,24,-13,25,26,-22,9,-23,11,-26,7,-21,-24,12,-25,6,15,4,-20,2,-19,-18,17, signs 01100000011101110001110011
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,-1,19,-9,20,-11,21,22,-14,-3,-8,23,24,25,-4,26,6,-24,12,-21,10,-20,-23,7,-26,5,-25,13,-22,-19,2,15,-18,17, signs 00000011100111110011001001
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-1,21,22,23,-9,24,-11,25,-13,-4,-7,26,-5,6,-26,8,-23,10,-24,12,-25,-22,3,14,-21,2,-20,-18,17,-19,15, signs 00000011100111110010110100
candidate 1,-2,-3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,15,16,-17,18,-16,-1,-10,19,-12,20,21,-15,22,23,-4,24,-6,25,-14,26,-20,17,-18,-21,-26,13,8,3,-23,5,-24,7,-25,-22,2,9,-19,11, signs 01001101011000111100101010
candidate -1,-2,3,4,-5,6,-7,8,-9,10,11,12,-13,-14,-15,16,-17,18,-16,19,20,-3,21,22,-8,23,-10,24,-12,25,-4,26,-6,-11,-24,9,-23,7,-22,1,14,-20,-18,17,-19,15,2,-21,-26,5,-25,13, signs 01000111000110110010101001
candidate -1,-2,3,4,-5,6,-7,8,-9,10,11,12,-13,-14,-15,16,-17,18,-16,19,20,-3,21,22,-8,23,-10,24,-12,25,-4,26,-6,-11,-24,9,-23,7,-22,1,-19,15,-18,17,14,-20,2,-21,-26,5,-25,13, signs 01000111000110110010101001
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-1,-8,21,-10,22,23,-13,-4,24,-6,25,-12,26,-22,9,-21,11,-26,-23,14,3,-24,5,-25,7,2,-20,-18,17,-19,15, signs 00100111001010110010100101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,19,20,-1,-10,21,-12,22,-14,-3,23,24,-6,25,-8,26,-24,5,-21,11,-22,13,4,-23,-26,7,-25,9,2,-20,-18,17,-19,15, signs 00010100111001110010010110
candidate 1,2,-3,-4,5,6,-7,8,-9,10,-11,12,-13,-14,-15,16,-17,18,-16,19,20,-1,-8,21,-10,22,-12,23,-6,24,-2,25,26,-5,4,-26,14,17,-18,15,-19,13,-23,7,-24,3,-25,-20,-22,11,-21,9, signs 01000011100101011100011011
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,18,-16,19,-2,20,-4,21,-6,22,-8,23,-10,24,25,-13,26,-15,-18,17,-19,-26,14,-25,12,7,-22,9,-23,11,-24,1,-20,3,-21,5, signs 10011011001011010011001010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,-1,19,-3,20,21,-6,22,-8,23,-10,24,-12,25,-14,26,-24,11,-25,13,-26,5,-21,7,-22,9,-23,-20,4,-19,2,15,-18,17, signs 00110011000110110010101101
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,-13,14,15,-16,17,18,-14,19,-2,20,-4,21,-6,22,-8,23,-10,24,25,-15,26,-17,16,-26,-18,13,-19,-25,12,7,-22,9,-23,11,-24,1,-20,3,-21,5, signs 10011011001001011101001010
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,18,-12,19,20,-1,21,-3,22,-5,23,-7,24,25,-10,-17,26,-15,14,-26,16,13,-18,11,-25,9,4,-22,6,-23,8,-24,-19,-21,2,-20, signs 00100110100111100100110100
candidate -1,-2,-3,4,5,-6,7,-8,9,-10,11,-12,13,-14,15,16,-17,18,-16,-5,19,-7,20,-11,21,-13,22,-15,23,24,-4,25,26,-9,8,-26,2,-23,-18,17,-24,3,-25,-19,6,-22,14,1,10,-20,12,-21, signs 10100011100111010011001010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,-1,19,-3,20,21,-10,22,-12,23,-14,24,-6,25,-8,26,-24,5,-25,7,-26,9,-21,11,-22,13,-23,-20,4,-19,2,15,-18,17, signs 00110110001100110010101101
candidate 1,-2,3,-4,5,-6,-7,-8,9,10,11,-12,13,-14,-15,16,-17,18,19,-9,20,-1,21,-3,22,-5,-10,23,-16,24,25,-13,26,-11,6,-22,4,-20,8,-19,-23,15,-24,17,-18,-25,14,-26,12,7,2,-21, signs 01110001101001011101001010
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,15,-16,17,18,-14,19,20,21,-2,22,-4,23,-6,-15,24,-17,25,-11,26,-9,10,-26,8,-25,12,7,16,-24,-18,13,-19,1,-21,3,-22,5,-23,-20, signs 00110011001001011100101000
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,12,-13,14,-15,-16,17,18,-8,19,-2,20,-4,21,22,-7,-10,23,-12,24,-14,25,26,-17,-18,-26,16,11,-23,13,-24,15,-25,9,-19,-22,6,1,-20,3,-21,5, signs 10011101001100101011000101
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,-12,13,-14,15,-16,17,18,-6,19,20,-1,21,-3,22,-5,23,-17,24,-15,-10,25,26,-13,12,-26,8,-23,-18,-24,16,9,-25,11,14,7,-19,-22,4,-21,2,-20, signs 00110100100111100010101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,18,-12,-3,19,-5,-10,-17,20,21,-14,22,23,-1,24,25,-8,26,6,-24,-22,13,-21,15,-25,7,-26,9,16,-20,-18,11,4,-19,2,-23, signs 00011101100111010101010010
candidate -1,2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,-9,18,-3,19,-5,20,-7,-16,-11,21,22,-2,23,24,25,26,-13,14,-26,-22,-18,8,17,10,-21,12,15,-25,1,-23,-19,4,-20,6,-24, signs 10001101101100001110011000
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,-11,12,13,-14,15,-16,17,-13,18,19,20,-7,21,-9,22,23,-12,-17,24,-15,-4,25,26,-1,-25,3,16,-24,14,-18,-23,11,6,-20,8,-21,10,-22,-19,5,2,-26, signs 11001001101010110101010101
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,-11,12,13,-14,15,-16,17,-13,18,19,20,-7,21,-9,22,23,-12,-17,24,-15,-4,25,26,-1,2,-26,16,-24,14,-18,-23,11,6,-20,8,-21,10,-22,-19,5,-25,3, signs 11001001101010110101010101
candidate 1,-2,-3,-4,5,-6,7,-8,9,10,-11,-12,-13,14,15,-16,17,18,-10,19,20,-5,21,-7,22,-9,23,-17,24,-15,25,-1,-14,26,12,3,16,-24,-18,-23,4,-20,6,-21,8,-22,-19,11,-26,13,2,-25, signs 11100110011000110101010110
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-7,21,-9,22,-11,23,-17,24,-15,-2,25,-4,26,16,-24,-18,-23,10,-22,8,-21,6,-20,12,-19,14,1,-25,3,-26,5, signs 01100001100110110101010101
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,13,-14,-15,16,-17,18,-12,19,20,-1,21,-3,-10,22,-16,23,24,-13,-4,25,26,-7,6,-26,8,15,-23,17,-18,-24,14,5,-25,9,-22,11,-19,-21,2,-20, signs 00110001100110100000111011
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,16,-17,18,-16,19,-4,20,-6,21,-8,22,23,-1,24,-3,-14,25,-12,26,10,5,-20,7,-21,9,-26,11,-19,17,-18,15,-25,13,-22,-24,2,-23, signs 00101100100011011100100110
candidate -1,-2,3,-4,-5,6,7,8,-9,-10,11,-12,-13,14,15,16,-17,18,-16,-7,19,-11,20,21,-14,-3,22,23,-6,24,25,-15,-8,26,10,-20,12,1,-23,5,-24,17,-18,-25,4,-22,2,13,-21,9,-26,-19, signs 10010100101100111100101010
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,18,-16,19,-6,20,-8,21,-10,22,-2,23,-4,24,25,-13,26,-15,-18,17,-19,-26,14,-25,12,7,-20,9,-21,11,-22,1,-23,3,-24,5, signs 10011011001011010010101010
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,-13,14,15,-16,17,18,-14,19,-6,20,-8,21,-10,22,-2,23,-4,24,25,-15,26,-17,16,-26,-18,13,-19,-25,12,7,-20,9,-21,11,-22,1,-23,3,-24,5, signs 10011011001001011100101010
candidate 1,-2,3,4,-5,6,-7,8,9,10,-11,-12,13,-14,-15,-16,-17,18,19,-9,-4,20,-6,21,-8,-1,22,-3,-10,23,24,-13,25,26,16,-19,12,-24,14,-25,-18,17,-26,15,-23,11,2,-22,-20,5,-21,7, signs 01100110100110110011001010
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,-11,12,13,14,-15,16,-17,18,-16,-9,19,20,-12,21,-14,22,23,24,-2,25,-4,26,-6,-13,-21,11,-20,7,-26,5,-25,3,8,-19,10,15,-22,1,-24,17,-18,-23, signs 00011001001110111110100110
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,12,13,-14,15,-16,-17,18,19,-15,-6,20,-8,-13,-2,21,22,23,-12,24,-10,25,-4,26,16,-19,14,7,-20,9,-24,11,-23,1,-21,3,-18,17,-26,5,-25,-22, signs 10011011001100110010100110
candidate -1,2,-3,-4,-5,6,7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-16,-7,19,-9,-14,20,-6,21,22,-11,23,-13,24,25,-2,26,4,-24,12,-23,10,-22,-25,3,-26,1,-21,-19,8,15,-18,17,-20,5, signs 00101000111000110010101010
candidate 1,-2,3,-4,5,-6,7,-8,-9,-10,11,-12,-13,14,15,16,-17,18,-16,-3,19,-5,20,-15,21,-1,22,23,24,-7,-14,25,26,-11,10,-22,2,17,-18,-21,-25,13,8,-24,6,-20,4,-19,-23,9,12,-26, signs 00011011011100011101010101
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,-11,12,13,14,-15,16,-17,18,-16,-9,19,20,-12,21,-14,22,-6,23,-2,24,-4,25,26,-13,-21,11,-20,7,-18,17,8,-19,10,15,-22,-26,-23,1,-24,3,-25,5, signs 10011001001110110010100101
candidate 1,-2,3,4,-5,-6,7,-8,9,10,-11,-12,-13,14,-15,16,-17,18,-16,-7,19,-9,-14,20,-4,21,22,-1,23,-3,24,25,-10,26,12,-24,6,17,-18,15,8,-19,-25,11,-26,13,-20,5,-21,-23,2,-22, signs 00101001110110011101001101
candidate 1,-2,3,4,-5,-6,7,-8,9,10,-11,-12,-13,14,-15,16,-17,18,-16,-7,19,-9,-14,20,-4,-1,21,-3,22,23,24,25,-10,26,12,-24,6,17,-18,15,8,-19,-25,11,-26,13,-23,5,-20,-22,2,-21, signs 01100001110110011100011101
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,-7,19,20,-10,-13,21,22,23,-5,24,-3,25,-1,26,-11,12,-21,14,9,-20,-24,4,-23,-18,17,6,-19,8,15,-22,-26,2,-25, signs 00100100111100110010101001
candidate -1,2,-3,-4,-5,6,-7,8,9,-10,11,-12,13,-14,15,16,-17,18,-16,19,20,-9,21,-11,22,-15,-8,23,-6,24,25,26,-2,-13,14,7,-23,5,-24,1,-26,3,12,-22,-19,17,-18,-20,10,-21,4,-25, signs 00100110011011011101011001
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,12,13,-14,15,16,-17,18,-16,19,20,-9,21,22,-12,-15,-6,23,-4,24,25,-1,26,-13,14,-26,-22,11,-19,17,-18,7,-23,5,-24,3,8,-20,10,-21,2,-25, signs 00110010010111011101010101
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,20,-7,21,-9,-14,22,-6,23,-4,24,25,-1,26,-11,12,-26,10,13,-24,3,-23,5,-22,15,-19,17,-18,-20,8,-21,2,-25, signs 00110001101110011101010101
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,-13,-14,15,16,-17,18,-16,-7,19,-9,20,-11,21,-3,22,-1,23,24,-4,25,26,-15,14,-26,-18,17,6,-21,12,-20,10,-19,8,13,-25,5,-24,-22,2,-23, signs 10011100110011110010101100
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,-13,-14,15,16,-17,18,-16,-7,19,-9,20,-11,21,22,23,-3,24,-1,-4,25,26,-15,14,-26,-18,17,6,-21,12,-20,10,-19,8,13,-22,5,-25,-23,2,-24, signs 11010100110011110010100110
candidate -1,2,-3,-4,-5,6,7,8,-9,-10,11,-12,13,-14,15,16,-17,18,19,-15,-8,20,21,-11,22,-13,-6,23,24,25,-2,-7,-16,26,-18,17,-26,-19,14,9,-20,3,-25,1,-23,5,12,-22,10,-21,4,-24, signs 01110010111000101110010110
candidate -1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,15,16,-17,18,-16,19,20,-11,21,-13,22,-15,-10,-3,23,-5,24,-7,25,26,2,-23,4,9,-18,17,8,-24,6,1,-26,-20,12,-21,14,-22,-19,-25, signs 01001100110110010001011001
candidate -1,-2,3,-4,5,-6,7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,-9,19,-11,20,-13,-8,21,22,-3,23,-5,24,-7,25,26,2,15,10,-19,12,-20,14,1,-26,-23,4,-22,-18,17,-21,-24,6,-25, signs 10001101011001010001101010
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,16,-17,18,-16,19,20,21,-4,22,-6,23,-8,-3,24,-1,-14,25,-12,26,10,5,-22,7,-23,9,-26,11,-21,15,-19,17,-18,-20,-25,13,2,-24, signs 00101100100011011101001010
candidate 1,-2,3,-4,5,-6,-7,8,9,-10,-11,12,-13,14,-15,16,-17,18,-16,-9,19,20,-12,21,-14,-3,22,-1,23,-5,24,25,-8,26,6,-24,-20,11,-21,13,4,-23,-18,17,-26,7,-25,-19,10,15,2,-22, signs 00100111000110110011001001
candidate 1,-2,3,4,-5,-6,7,-8,9,10,-11,-12,-13,14,-15,16,-17,18,-16,-7,19,-9,-14,20,21,-3,22,-1,-4,23,24,25,-10,26,12,-24,6,17,-18,15,8,-19,-25,11,-26,13,-20,5,-23,-21,2,-22, signs 00101001110110011101100101
candidate 1,-2,3,4,-5,-6,7,-8,9,10,-11,-12,-13,14,-15,16,-17,18,-16,-7,19,-9,-14,-3,20,-1,21,22,-4,23,24,25,-10,26,12,-24,6,17,-18,15,8,-19,-25,11,-26,13,-23,5,-22,-20,2,-21, signs 01100001110110011101001101
candidate -1,2,-3,4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,-7,19,-9,-14,20,-4,21,-2,22,23,24,25,-5,26,-11,12,-26,10,13,-20,15,8,-19,6,-25,-21,3,-22,1,-24,17,-18,-23, signs 00110001101110011101100101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,-8,20,-10,21,-12,-5,22,-3,23,-1,24,25,26,-15,14,-26,-18,17,-19,13,4,-22,2,-23,-25,7,-20,9,-21,11,6,-24, signs 11001010011011110011001100
candidate 1,-2,-3,-4,5,-6,-7,8,9,-10,11,-12,13,-14,-15,16,17,18,-16,-9,19,-11,20,-13,-8,21,22,-5,23,24,25,-1,26,-17,-18,-23,4,-22,6,15,10,-19,12,-20,14,7,-21,3,-24,-26,2,-25, signs 11100101011001010101010110
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,13,-14,-15,16,17,18,-16,-9,19,-11,20,-13,21,22,-6,23,24,-3,25,-1,26,-17,-18,5,-23,7,-22,15,10,-19,12,-20,14,-21,8,-24,4,-26,2,-25, signs 11010110011001010101010110
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,-13,18,19,20,-7,21,-9,22,-11,-6,23,24,-3,25,-1,-16,26,14,-18,12,17,-26,15,2,-25,4,-24,-19,-22,10,-21,8,-20,-23,5, signs 11001100110110001110101010
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,-13,-14,15,16,-17,18,-16,-7,19,-9,20,-11,21,22,-4,-1,23,-3,24,25,26,-15,14,-26,-18,17,6,-21,12,-20,10,-19,8,13,-25,5,-22,-24,2,-23, signs 10011100110011110010111000
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,-13,-14,15,16,-17,18,-16,-7,19,-9,20,-11,21,22,-4,23,24,-1,25,-3,26,-15,14,-26,-18,17,6,-21,12,-20,10,-19,8,13,-22,5,-23,-25,2,-24, signs 11010100110011110010101100
candidate -1,2,-3,-4,-5,6,7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,21,-8,22,-10,23,-12,-7,-2,24,25,26,-6,-13,14,17,-18,15,-19,5,-26,1,-24,3,-21,9,-22,11,-23,-20,4,-25, signs 01100010110011011100101011
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,20,-3,21,-5,22,-7,23,-1,24,25,-14,-9,26,-11,12,-26,10,13,-25,15,8,-24,-18,17,-19,-22,6,-21,4,-20,2,-23, signs 11001101001111010010101001
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,-3,19,20,-10,21,-12,-1,-14,22,23,24,-6,25,-8,26,-24,5,-25,7,-26,9,-20,11,-21,-23,4,-19,2,17,-18,15,-22,13, signs 10011001110011011100110010
candidate 1,-2,3,-4,-5,-6,7,-8,9,-10,-11,12,-13,14,15,-16,17,-15,18,-3,19,20,21,-7,22,-9,23,24,25,-1,-12,26,-14,-17,16,13,-26,-18,2,-19,4,11,-24,-21,6,-22,8,-23,10,5,-20,-25, signs 11001011001100100010101011
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,15,16,-17,18,-16,-7,19,-9,20,-11,21,-1,22,-13,23,-15,-4,24,25,26,10,-20,12,-21,-26,-19,8,-23,14,3,-24,5,-18,17,6,-25,2,-22, signs 10100100100111010011010101
candidate 1,-2,3,-4,5,-6,7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,21,22,-3,23,-5,24,-7,25,-1,-8,-13,26,-11,10,-26,12,9,14,-20,-18,17,-19,15,-21,-24,6,-23,4,-22,2,-25, signs 11001101111000110010101010
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-3,21,-5,22,-7,23,-1,24,25,-10,-13,26,-11,12,-26,14,9,-25,15,8,-24,-18,17,-19,-22,6,-21,4,-20,2,-23, signs 11001101111100010010101001
candidate 1,-2,-3,-4,-5,6,7,-8,9,-10,11,12,-13,-14,15,-16,17,18,19,20,-12,21,22,-7,23,-9,24,-11,-6,-15,25,-17,26,-1,2,-26,4,-19,14,-22,8,-23,10,-24,-21,13,-20,5,16,-25,-18,3, signs 11010101100110011101010101
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,-9,-4,18,-6,19,-8,20,21,22,-2,-11,23,24,-14,25,-16,26,-24,13,-25,15,-26,-23,12,1,-22,3,10,17,-20,7,-19,5,-18,-21, signs 11001100110001100010101101
candidate -1,-2,3,4,5,-6,7,-8,-9,10,-11,-12,13,-14,15,-16,17,18,19,-13,20,-5,21,-7,22,23,-10,-3,24,-17,25,-15,-4,26,8,-22,12,1,-18,-25,16,-24,2,11,-23,9,-26,-21,6,-20,14,-19, signs 01100010100111100010110101
candidate -1,2,-3,4,-5,6,-7,8,9,10,-11,12,-13,-14,-15,-16,17,-9,18,19,-4,20,-6,21,-8,22,-2,23,24,-17,-10,25,-12,26,14,3,-22,1,-23,15,-26,13,-19,5,-20,7,-21,-18,-25,11,16,-24, signs 01101100111000100010110101
candidate -1,2,-3,4,-5,6,-7,8,9,-10,-11,12,-13,14,15,-16,-17,-9,-4,18,-6,19,-8,20,21,22,-2,-15,23,24,-12,25,-14,26,-24,11,-25,13,-26,-23,16,1,-22,3,10,17,-20,7,-19,5,-18,-21, signs 11001100110110000010101101
candidate -1,2,-3,-4,5,-6,7,-8,9,10,-11,12,-13,-14,15,16,-17,18,-16,19,-10,20,-12,21,22,-15,-2,23,24,-5,25,-9,26,-7,8,-26,-19,-22,14,3,-23,1,-18,17,6,-25,-20,11,-21,13,4,-24, signs 11000100100111010011001100
candidate 1,-2,3,-4,-5,-6,7,-8,9,-10,11,12,-13,-14,15,16,-17,18,-16,19,20,-1,21,-3,22,-15,23,24,-12,-7,25,-11,26,-9,10,-26,8,-25,6,13,-24,-20,2,-21,4,-22,-19,17,-18,-23,14,5, signs 01101001001110011101010100
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,21,22,-1,23,-3,24,-13,25,-11,-6,-9,26,-7,8,-26,10,-22,2,-23,4,-24,-21,15,-19,17,-18,-20,14,-25,12,5, signs 01101000111001011101010100
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-1,21,-3,22,-15,23,24,-12,-5,25,-7,26,-9,4,13,-24,11,6,-25,8,-26,10,17,-18,-23,14,-22,-19,-21,2,-20, signs 00100110010110011100110101
candidate 1,2,-3,-4,5,-6,-7,8,-9,-10,11,-12,-13,14,15,16,-17,18,-16,-1,19,-5,20,21,-14,22,23,-11,24,25,-8,-15,-2,26,4,-20,12,-23,10,-24,6,17,-18,7,-25,9,-22,13,-21,3,-26,-19, signs 00101100101100111100101010
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,15,-16,-17,18,19,-15,20,-1,21,22,-4,23,-12,24,-10,25,26,-7,-14,-3,-22,17,-18,5,-25,9,-24,11,-23,13,8,-26,6,-19,16,-21,2,-20, signs 00010100110011101100101010
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,15,-16,17,18,-14,19,20,21,-2,22,-4,23,-12,24,-10,25,-8,-17,26,-15,-19,13,-18,-26,16,-20,-23,5,-22,3,-21,1,6,11,-24,9,-25,7, signs 10011010011011100011010100
candidate 1,-2,3,-4,-5,-6,7,-8,9,-10,-11,12,-13,14,15,-16,17,18,-14,19,20,-1,21,-3,-12,22,23,-9,24,-7,25,-17,26,-15,-19,13,-18,-26,16,5,10,-23,8,-24,6,-25,-22,11,4,-21,2,-20, signs 00110100110011100010101010
candidate 1,-2,3,-4,5,-6,7,8,-9,10,-11,12,-13,-14,-15,16,-17,18,-16,19,20,-3,21,-5,-12,22,-10,23,-8,24,25,-1,26,-7,-23,9,-24,-26,6,11,-22,-20,14,17,-18,15,-19,13,4,-21,2,-25, signs 00011010111001011101011001
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,15,-16,-17,18,19,-15,-4,20,-6,-13,21,-11,-8,22,-2,23,24,25,26,-9,10,-26,-22,7,12,-21,-18,17,-25,1,-23,3,-20,5,14,-19,16,-24, signs 01100100111101100001100111
candidate 1,2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,-2,20,-4,-15,21,22,-12,-7,23,24,25,-1,26,-9,10,-26,-24,5,14,-21,-18,17,-22,13,6,-23,8,11,-19,3,-20,-25, signs 10110100111101010010101011
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,12,13,-14,15,-16,-17,-13,-4,18,-6,19,-12,20,-10,21,-8,22,23,24,-2,25,26,-15,16,-26,14,17,-25,3,-24,1,-22,7,-21,9,-20,11,-19,5,-18,-23, signs 01101100110011000010101100
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,12,-13,-14,-15,16,-17,18,-16,-1,19,20,-4,21,-12,22,-10,23,24,-7,25,-5,26,-11,-22,13,-21,-26,-23,9,14,3,-20,-25,6,-24,8,-19,2,15,-18,17, signs 00111001110000110010011100
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,12,-13,-14,-15,16,-17,18,-16,19,20,-1,21,-3,-12,22,23,-5,24,-7,25,-11,26,-9,10,-26,4,-23,6,-24,8,-25,-22,-21,2,13,-19,15,-18,17,14,-20, signs 00111001001010110010110100
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,12,-13,-14,-15,16,-17,18,-16,19,20,-1,21,-3,-12,22,23,-7,24,-9,25,-11,26,-5,6,-26,4,-23,8,-24,10,-25,-22,-21,2,13,-19,15,-18,17,14,-20, signs 00110010011010110010110100
candidate 1,-2,-3,4,5,6,-7,8,-9,10,-11,-12,-13,14,-15,16,-17,18,-16,-1,19,20,-4,21,22,23,-14,24,-6,25,-8,26,-10,-5,-24,13,-23,15,-20,3,-21,11,-26,9,-25,7,12,-22,2,-19,-18,17, signs 01010110011000110001011001
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,-1,19,20,-4,-13,21,22,-8,23,-10,24,-12,25,-6,26,-20,3,14,-21,-24,11,-23,9,-22,15,2,-19,-26,5,-25,7,-18,17, signs 01010011100101010001010110
candidate -1,2,-3,4,5,-6,-7,8,-9,10,-11,-12,13,14,-15,16,-17,18,-16,19,-2,20,-4,21,-14,22,-8,23,-10,24,25,-13,26,-5,-20,3,-21,-26,12,-25,-22,15,-19,1,6,11,-24,9,-23,7,-18,17, signs 10010011001110010001011001
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,20,-1,21,-3,-14,22,23,-5,24,-7,25,-9,26,-11,12,-26,10,13,4,-23,6,-24,8,-25,-22,-21,2,-20,-18,17,-19,15, signs 00111001110000110010110100
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,14,-15,16,-17,18,-16,-1,19,-3,-14,-5,20,21,-8,22,-10,23,24,-13,25,26,-22,9,-23,11,-26,7,-21,-24,12,-25,6,-20,4,15,2,-19,-18,17, signs 01111000011100010001110011
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,16,-17,18,-16,19,20,-1,21,-3,22,-15,23,24,-6,-13,25,-11,26,-9,10,-26,8,-25,12,7,-24,-20,2,-21,4,-22,-19,17,-18,-23,14,5, signs 01101111001000011101010100
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,-13,14,-15,16,-17,18,-16,-1,19,-3,20,21,-14,-5,22,-11,23,24,-6,25,-8,26,10,-22,4,-19,2,-20,12,-23,-26,9,-25,7,-24,13,-21,15,-18,17, signs 00111110000100110010110101
candidate 1,-2,-3,4,-5,-6,7,8,-9,-10,11,-12,13,14,-15,16,-17,18,-4,19,20,-1,21,-7,22,23,-16,24,-8,25,-14,-11,26,-13,12,-26,10,15,-23,5,-19,3,-18,17,2,-20,6,-22,-25,9,-24,-21, signs 00110100000111110010010010
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,12,13,-14,15,-16,-17,18,-4,19,-2,20,21,22,-6,-15,-8,-13,23,24,-10,25,-12,26,-24,9,-25,11,-26,-23,14,7,16,5,-19,3,-20,1,-22,17,-18,-21, signs 00110000100111111110010010
candidate -1,2,-3,4,-5,6,7,-8,-9,10,-11,12,-13,14,15,-16,-17,18,-4,19,-2,20,21,22,-6,-15,23,-7,-14,24,-10,25,-12,26,-24,9,-25,11,-26,13,8,-23,16,5,-19,3,-20,1,-22,17,-18,-21, signs 00110000100111111110010010
candidate -1,2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-4,19,-2,20,21,22,23,-5,-16,-7,-14,24,-10,25,-12,26,-24,9,-25,11,-26,13,8,15,6,-23,-19,3,-20,1,-22,17,-18,-21, signs 00110000100111111110010010
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,-14,15,-16,17,-3,18,-1,-4,-17,-6,19,20,-15,21,22,23,-11,24,-9,25,26,-22,13,8,-25,10,-24,12,-23,-26,-21,14,-20,16,7,-19,5,2,-18, signs 00100010110011101000110101
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,19,-3,20,-1,-4,21,-16,22,23,-7,24,-9,25,-11,26,-13,14,-26,12,15,6,-23,8,-24,10,-25,-22,17,-18,5,-21,-19,2,-20, signs 00101001100011111110001011
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,-3,18,-1,19,20,-4,21,-16,22,23,-7,24,-9,25,-11,26,-13,14,-26,12,15,6,-23,8,-24,10,-25,-22,17,-21,5,-20,-18,2,-19, signs 01100001100011111100101011
candidate 1,-2,-3,4,-5,-6,7,8,-9,10,-11,-12,13,-14,15,16,-17,18,-4,19,20,-1,21,-7,22,23,-16,24,-8,25,-10,-15,26,-13,12,-26,14,11,-23,5,-19,3,-18,17,2,-20,6,-22,-25,9,-24,-21, signs 00110100011110010010010010
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,-15,-16,17,-3,18,-1,-4,-17,-6,19,20,-9,21,22,23,-13,24,-11,25,26,-22,15,10,-25,12,-24,14,-23,-26,-21,8,-20,16,7,-19,5,2,-18, signs 00100011101100101000110101
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,18,19,-3,20,-1,-4,21,22,-17,23,-15,24,25,-12,-7,26,-9,10,-26,8,11,6,13,-25,-22,-18,-23,16,-24,14,5,-21,-19,2,-20, signs 00101000111110011110001011
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,-12,13,-14,15,-16,17,18,19,-3,20,-1,-4,21,22,-17,23,-15,24,-13,-6,25,26,-9,10,-26,8,11,-25,7,12,-22,-18,-23,16,-24,14,5,-21,-19,2,-20, signs 00101000111110011110001011
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,18,19,-3,20,-1,21,22,-4,-15,23,-11,24,-9,25,26,-6,-13,14,5,-18,17,-26,7,12,-23,10,-24,8,-25,16,-19,-22,-20,2,-21, signs 01100010110011110011000101
candidate -1,2,-3,-4,5,-6,-7,8,-9,10,11,12,-13,14,-15,16,-17,18,-10,19,-2,20,21,-11,-16,22,-14,23,-12,-5,24,25,-8,26,-18,17,-26,9,-19,1,-20,3,-25,7,-22,15,-23,13,6,-24,4,-21, signs 10011010010100110001010101
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,11,-12,-13,14,15,-16,-17,-3,18,-1,19,-7,-14,20,21,-11,22,-9,23,24,25,-15,-6,26,4,17,-24,-21,12,-22,10,-23,8,13,-20,-25,16,5,-26,-19,2,-18, signs 00110101100101010010101010
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,12,13,-14,15,-16,-17,18,-4,19,-2,20,21,22,-6,-15,23,-13,-8,24,-10,25,-12,26,-24,9,-25,11,-26,7,14,-23,16,5,-19,3,-20,1,-22,17,-18,-21, signs 00110011100100111110010010
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,18,19,-3,20,-1,-4,21,22,-17,23,-15,24,-7,-12,25,26,-9,10,-26,8,11,-25,13,6,-22,-18,-23,16,-24,14,5,-21,-19,2,-20, signs 00101110111000011110001011
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,14,-15,16,-17,-13,-2,18,19,20,-14,21,-16,22,23,-11,-4,24,25,-9,26,-7,8,-26,6,-25,10,5,-24,3,12,-23,-18,1,-20,15,-21,17,-22,-19, signs 00001100101110110001011000
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,-11,12,13,-14,15,-16,17,18,19,-13,20,21,-2,-15,22,-17,23,24,-12,-5,25,-9,26,-7,8,-26,10,-25,6,11,-24,-19,14,1,-21,3,16,-22,-18,-23,4,-20, signs 00100000111110011100101010
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,-11,12,13,-14,15,-16,17,18,19,-13,20,21,-2,-15,22,-17,23,24,-12,-5,25,-7,26,-9,10,-26,8,-25,6,11,-24,-19,14,1,-21,3,16,-22,-18,-23,4,-20, signs 00100011001110011100101010
candidate -1,-2,3,4,-5,-6,7,-8,9,-10,11,12,-13,-14,15,-16,17,18,-12,-3,19,20,21,-15,22,-17,23,-11,-4,24,25,-7,26,-9,10,5,-24,-19,2,13,-18,-23,8,-26,6,-25,-20,1,14,-22,16,-21, signs 00001110001111001100011001
candidate -1,2,3,-4,5,-6,7,-8,-9,10,11,-12,-13,-14,15,-16,17,18,19,-11,-2,20,21,-15,22,-17,23,24,-10,-3,25,-5,26,-7,-20,1,12,-19,-24,9,4,-25,6,-26,8,-21,14,-22,16,-23,-18,13, signs 00011001011101001010010101
candidate 1,-2,-3,-4,5,-6,7,-8,-9,10,-11,12,13,-14,15,-16,17,18,-10,-1,19,20,-12,21,22,-17,23,-7,24,-5,25,-15,26,-13,-20,11,-21,-26,14,3,8,-23,6,-24,4,-25,16,-22,-18,9,2,-19, signs 01010011011010011100101010
candidate -1,2,3,-4,-5,6,7,8,-9,10,-11,-12,13,-14,-15,-16,17,-7,18,19,-2,20,-8,-17,-6,21,22,-3,23,-13,24,25,-10,26,12,-24,14,-23,-20,1,-19,-22,4,15,-25,11,-26,9,16,5,-21,-18, signs 00010110110100101010010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,12,-13,14,-15,16,-17,18,-12,-1,-14,19,-16,20,21,-11,22,23,-8,24,25,-5,26,-3,4,-26,2,-25,6,-22,10,-21,-18,17,-20,9,-23,7,-24,15,-19,13, signs 01001010011100110001010100
candidate -1,2,3,-4,-5,6,-7,8,-9,10,11,-12,-13,14,-15,16,-17,18,19,-11,-2,20,-14,21,-16,22,-8,23,-6,24,25,-3,-10,26,-18,17,-26,-19,12,1,-20,-25,4,9,-22,7,-23,5,-24,15,-21,13, signs 10101001101000110001010101
candidate 1,2,-3,4,-5,-6,-7,8,-9,-10,11,12,-13,14,-15,16,-17,18,-12,-1,-14,19,-16,20,21,-11,22,23,-8,24,-2,25,-4,26,6,-22,10,-21,-18,17,-20,9,-23,7,-26,5,-25,3,-24,15,-19,13, signs 01100010011100110001010101
candidate 1,2,-3,-4,-5,6,-7,8,-9,-10,11,12,-13,14,-15,16,-17,18,-12,-1,-14,19,-16,20,-2,21,22,23,-6,-11,24,25,-8,26,10,-24,-21,3,-20,15,-19,17,4,-22,-25,9,-26,7,-23,5,-18,13, signs 01101000101100110001010010
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,17,18,19,-13,-2,20,21,-15,22,-17,23,-7,24,-9,25,-11,-4,26,-20,1,14,-19,8,-24,6,-23,-18,-22,16,5,10,-25,12,3,-26,-21, signs 00100110011011001010010101
candidate -1,-2,-3,4,-5,6,-7,8,9,10,-11,12,-13,14,-15,-16,17,-9,18,19,-4,20,-12,21,-14,22,-6,23,-8,-17,-10,24,25,26,2,11,16,7,-23,-18,-24,1,-26,3,-20,13,-21,15,-22,5,-19,-25, signs 01100100111011000001011001
candidate 1,2,-3,4,5,-6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,-5,18,-1,-8,19,20,-11,21,22,-2,23,-4,24,-16,25,26,-13,12,-20,10,-21,14,-26,6,-18,-23,3,-24,17,-25,15,-22,9,-19,7, signs 01101000101111001101010101
candidate -1,2,3,-4,-5,-6,7,-8,9,-10,-11,12,13,14,-15,16,-17,-13,-2,18,19,20,-14,21,-16,22,23,-3,-12,24,25,-9,26,-7,8,-26,6,-25,10,5,-24,11,4,-23,-18,1,-20,15,-21,17,-22,-19, signs 00111100100010110001011000
candidate -1,2,-3,-4,-5,6,7,-8,9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,21,-2,-15,22,-17,23,24,-6,-11,25,-9,26,-7,8,-26,10,-25,12,5,-24,-19,14,1,-21,3,16,-22,-18,-23,4,-20, signs 00101100110010011100101010
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-12,-1,-14,19,-16,20,21,22,-4,23,24,-9,25,-7,26,-5,-22,3,-23,-26,6,-21,2,11,-18,17,10,-24,8,-25,-20,15,-19,13, signs 00010111001100110001110011
candidate 1,2,-3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,15,-16,-17,18,19,-11,20,-1,21,-13,22,-15,23,24,-2,25,-10,-5,26,-7,8,-26,6,9,4,-19,16,-23,14,-22,12,-20,-25,3,-18,17,-24,-21, signs 01111100001001100001001100
candidate -1,2,-3,-4,-5,6,7,-8,9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,21,-2,-15,22,-17,23,24,-6,-11,25,-7,26,-9,10,-26,8,-25,12,5,-24,-19,14,1,-21,3,16,-22,-18,-23,4,-20, signs 00101111000010011100101010
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,15,-16,17,18,-14,19,20,21,-2,-15,22,-17,-4,23,-12,24,-8,25,-10,26,-24,7,-25,9,-26,11,6,13,-19,1,-21,3,16,-22,-18,5,-23,-20, signs 00110101100001011100101101
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,18,19,-3,20,-1,-4,21,-6,22,23,-9,24,-11,25,-13,26,-15,16,-26,14,17,8,-23,10,-24,12,-25,-22,7,-18,5,-21,-19,2,-20, signs 00101110011000111110001011
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,-3,18,-1,19,20,-4,21,-6,22,23,-9,24,-11,25,-13,26,-15,16,-26,14,17,8,-23,10,-24,12,-25,-22,7,-21,5,-20,-18,2,-19, signs 01100110011000111100101011
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,18,19,-3,20,-1,-4,21,-6,22,23,-9,24,-11,25,-13,26,-15,16,-26,14,17,8,-23,10,-24,12,-25,-18,7,-22,5,-21,-19,2,-20, signs 00101100011000111010011011
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,18,19,-3,20,-1,-4,21,-6,22,23,-11,24,-13,25,-15,26,-9,10,-26,8,-23,-18,17,12,-24,14,-25,16,7,-22,5,-21,-19,2,-20, signs 00101100110110010010011011
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,16,-17,18,-4,19,20,-1,21,22,-12,23,-14,24,-16,-11,25,-9,26,-7,8,-26,6,-25,10,5,-19,3,-18,17,2,-20,-22,13,-23,15,-24,-21, signs 00110011011011000010010111
candidate -1,2,-3,-4,-5,-6,7,-8,9,-10,11,12,13,-14,15,-16,17,-11,18,-9,19,20,21,-13,22,-15,23,-17,-12,24,25,-7,-2,26,4,-21,14,-22,16,-23,-20,3,-26,1,6,-25,8,-19,10,-18,-24,5, signs 00101001001101100010101010
candidate 1,-2,-3,-4,-5,6,-7,-8,9,-10,11,12,13,-14,15,-16,17,-11,18,-9,19,-13,20,-15,21,-17,-12,22,-6,23,24,25,26,-1,2,-26,4,-24,8,-19,14,-20,16,-21,10,-18,-22,7,-23,5,-25,3, signs 00101101001101100010101010
candidate 1,-2,-3,4,-5,-6,-7,-8,9,-10,11,12,13,-14,15,-16,17,-11,18,-9,19,-13,20,-15,21,-17,-12,22,23,24,-4,25,26,-1,2,-26,6,-23,8,-19,14,-20,16,-21,10,-18,-22,7,-24,5,-25,3, signs 00110101001101100010101010
candidate 1,-2,-3,4,-5,-6,-7,-8,9,-10,11,12,13,-14,15,-16,17,-11,18,-9,19,-13,20,-15,21,-17,-12,22,23,24,-4,25,26,-1,-25,3,6,-23,8,-19,14,-20,16,-21,10,-18,-22,7,-24,5,2,-26, signs 00110101001101100010101010
candidate 1,-2,-3,-4,-5,6,-7,-8,9,-10,11,12,13,-14,15,-16,17,-11,18,-9,19,-13,20,-15,21,-17,-12,22,-6,23,24,25,26,-1,-25,3,-23,5,8,-19,14,-20,16,-21,10,-18,-22,7,4,-24,2,-26, signs 00101101001101100010101010
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-4,19,20,-1,21,22,-12,23,-14,24,-16,-5,25,-7,26,-9,10,-26,8,11,6,-25,-19,3,-18,17,2,-20,-22,13,-23,15,-24,-21, signs 00111000111011000010010111
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,15,-16,17,18,-4,19,20,-1,21,-11,22,23,-14,24,25,-17,-6,26,-8,-15,-24,13,-23,9,-19,3,-18,5,-26,7,16,-25,2,-20,10,-22,12,-21, signs 00110110010011100010010110
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,18,19,-3,20,-1,-4,21,-6,-15,22,-13,23,24,25,-9,26,-11,-24,7,-18,17,8,-25,10,-26,12,-23,14,-22,16,5,-21,-19,2,-20, signs 00101110011011001110010010
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,-12,13,14,-15,16,-17,-3,18,-1,-16,19,-14,20,21,-5,22,-13,23,24,25,-7,26,-9,10,-26,8,-25,6,11,-24,-21,4,-22,12,-23,-20,-18,2,17,-19,15, signs 01110100110011001100010001
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,18,19,-3,20,-1,21,-17,22,23,-14,-5,24,25,-12,-7,26,-9,10,-26,8,11,-25,-22,16,-21,-18,-24,6,13,-23,15,4,-19,2,-20, signs 00110000111111000010100101
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,-12,-13,14,15,-16,17,18,-4,19,20,-1,21,-17,22,-15,23,-7,24,25,-14,-9,26,-11,12,-26,10,13,-25,5,-19,3,-18,-22,16,-21,2,-20,6,-24,8,-23, signs 00110100001111100010100101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,-12,13,14,-15,16,-17,-3,18,-1,-16,19,-14,-5,20,-13,21,22,23,-9,24,-7,25,26,-22,11,6,-25,8,-24,10,-23,-26,-21,12,-20,-19,15,4,17,2,-18, signs 00110011001111000000110101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,-12,13,14,-15,16,-17,-3,18,-1,-16,19,-14,20,21,-5,22,-13,23,24,25,-9,26,-7,8,-26,10,-25,6,11,-24,-21,4,-22,12,-23,-20,-18,2,17,-19,15, signs 01110111000011001100010001
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,-3,18,-1,19,20,-16,21,-14,22,23,-5,24,-7,25,-9,26,-11,12,-26,10,13,4,-23,6,-24,8,-25,-22,15,-21,17,-20,-18,2,-19, signs 01100110001111100100101011
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,-3,18,-1,-16,19,20,-13,21,22,23,-7,24,-9,25,-11,-6,26,-22,-25,10,-24,8,-23,-26,-21,12,-20,14,5,-19,15,4,17,2,-18, signs 00111100110110000000110101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,-3,18,-1,-16,19,-14,-5,20,-7,21,22,23,-11,24,-9,25,26,-22,13,8,-25,10,-24,12,-23,-26,-21,6,-20,-19,15,4,17,2,-18, signs 00110110110011000000110101
candidate 1,-2,3,-4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,18,19,-3,20,-1,21,-17,22,23,-14,-5,24,25,-8,-11,26,-9,10,-26,12,7,-25,-22,16,-21,-18,-24,6,13,-23,15,4,-19,2,-20, signs 00110011110011000010100101
candidate 1,-2,-3,4,-5,-6,7,-8,-9,10,11,-12,13,-14,15,-16,17,18,-4,19,20,-1,21,-17,22,-15,23,-7,24,25,-10,-13,26,-11,12,-26,14,9,-25,5,-19,3,-18,-22,16,-21,2,-20,6,-24,8,-23, signs 00110100111100100010100101
candidate 1,2,-3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-8,19,20,-1,-14,21,-12,22,-10,23,-16,24,-2,25,26,-5,4,-26,6,17,-18,7,-19,9,-23,11,-22,-20,-25,3,-24,15,-21,13, signs 01100101100100111101001101
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,-3,18,-1,-16,19,20,-13,21,-11,22,-9,23,-7,24,25,-4,26,6,-24,12,-21,10,-22,8,-23,14,-20,-25,5,-26,-18,2,17,-19,15, signs 01110100110011001101010101
candidate -1,-2,3,-4,5,-6,7,8,-9,-10,-11,12,13,-14,15,-16,17,18,19,-7,20,-5,21,-17,22,-15,23,-13,-8,-3,24,25,-12,26,10,1,-25,-23,14,-19,6,-20,4,-21,-18,-22,16,-24,2,9,-26,11, signs 10010011100001100010101010
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,-7,18,-5,-16,19,20,-13,21,-11,22,-9,23,24,-4,25,26,-1,-25,3,14,-20,8,-23,10,-22,12,-21,-24,-18,6,17,-19,15,2,-26, signs 11000110110011001101010101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-7,18,-5,19,-15,20,-13,21,-11,22,-9,23,-3,24,-1,25,26,10,-22,16,-19,4,-18,6,17,8,-23,-26,-21,12,-20,14,-25,2,-24, signs 11000110110110001100110101
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,-7,18,-5,-16,19,20,-13,21,-11,22,-9,23,24,-4,25,26,-1,2,-26,14,-20,8,-23,10,-22,12,-21,-24,-18,6,17,-19,15,-25,3, signs 11000110110011001101010101
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,12,-13,-14,-15,16,-17,-3,18,-1,-16,19,-8,20,-6,21,-4,22,23,24,-10,25,-12,26,-22,5,-21,7,-20,-23,-26,13,-25,11,-24,9,14,-18,2,17,-19,15, signs 01111001100110001100101010
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,-3,18,-1,-16,19,-10,20,21,-7,22,-5,23,24,25,-11,26,-13,14,-26,12,-25,-20,9,4,-23,6,-22,8,-21,-24,-18,2,17,-19,15, signs 01101100110011001101010101
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,-3,18,-1,-16,19,-10,20,21,-7,22,-5,23,24,25,-13,26,-11,12,-26,14,-25,-20,9,4,-23,6,-22,8,-21,-24,-18,2,17,-19,15, signs 01101100111100001101010101
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,-3,18,-1,-16,19,20,-13,21,-11,22,-5,23,-7,24,25,-10,26,14,-20,4,-23,6,-24,8,-18,2,17,-19,15,-26,-21,12,-22,-25,9, signs 01101100010111001101100110
candidate 1,-2,-3,-4,5,-6,-7,8,-9,10,11,-12,13,14,-15,16,-17,-13,18,-11,19,20,-16,21,-14,22,23,-1,-10,24,-8,25,26,-5,6,-26,4,7,-25,3,-24,9,2,-23,-20,17,-21,15,-22,-18,12,-19, signs 00001110110111001101010111
candidate 1,-2,3,4,-5,6,7,-8,9,-10,-11,-12,-13,14,-15,16,-17,18,-6,19,-4,20,-16,21,-14,-1,22,-3,23,-7,24,-9,25,26,12,17,-20,-22,2,-25,10,-24,8,-23,-19,5,-18,11,-26,13,-21,15, signs 00101100110111000010010101
candidate -1,2,-3,4,5,-6,7,-8,-9,-10,11,-12,13,14,-15,16,-17,-7,18,-5,-16,19,-14,20,21,22,-2,23,-4,24,25,-13,26,-11,10,-26,12,9,-19,15,-23,3,-22,1,-20,-25,8,17,6,-18,-24,-21, signs 10010011111001000001001100
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-8,19,-6,20,-16,21,-14,22,23,-1,24,-3,-12,25,-10,26,-19,7,-18,17,-20,5,-26,9,-25,11,4,15,-21,13,-22,-24,2,-23, signs 00110011110001100010100101
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,15,16,-17,18,-12,19,20,-9,-16,21,-14,22,-2,23,-4,24,-6,25,26,-15,-21,13,-22,-26,8,-20,10,17,-18,11,-19,7,-25,1,-23,3,-24,5, signs 10011010010101001101101001
candidate 1,-2,3,-4,5,-6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,-11,18,-9,-16,19,20,-13,21,-1,22,-3,23,24,-8,25,26,-5,4,-22,2,-23,6,-26,14,-20,12,-18,10,17,-19,15,-25,7,-24,-21, signs 00111100011011001101010101
candidate -1,2,-3,4,5,-6,7,-8,-9,-10,11,-12,13,14,-15,16,-17,-13,18,-11,19,20,-16,21,-14,22,23,24,-2,25,-4,-7,26,-5,6,-26,-25,3,8,1,10,-23,-20,17,-21,15,-22,-18,12,-19,-24,9, signs 00011101100111001101010111
candidate -1,2,-3,4,5,-6,7,-8,-9,-10,11,-12,13,14,-15,16,-17,-13,18,-11,19,20,-16,21,-14,22,23,24,-2,25,-4,-7,26,-5,6,-26,-25,3,8,1,-24,9,-20,17,-21,15,-22,-18,12,-19,10,-23, signs 00011101100111001101010111
candidate 1,-2,-3,-4,5,-6,7,-8,9,10,-11,12,-13,-14,15,-16,17,18,19,-7,20,-5,21,-17,22,-9,23,-1,-10,-15,24,25,-12,26,14,-24,16,-22,-18,-21,4,-20,6,-19,8,3,-25,13,-26,11,2,-23, signs 00100110100010110101010010
candidate 1,2,-3,4,-5,-6,-7,8,-9,10,11,-12,13,-14,15,-16,-17,18,-4,19,-2,20,21,-15,-8,22,23,-1,24,25,-10,-13,26,-11,12,-26,14,9,-25,-21,16,7,-22,-24,-20,3,-19,5,-18,17,6,-23, signs 00011001000011011101100110
candidate -1,2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-6,19,-4,20,-16,21,-8,22,23,24,-2,25,-10,-13,26,-11,12,-26,14,9,-25,15,-21,7,-22,1,-24,3,-20,17,-18,5,-19,-23, signs 00100101000011101101100110
candidate 1,2,-3,-4,5,6,7,-8,-9,10,-11,12,-13,-14,15,-16,-17,-5,18,19,-2,-15,20,21,-6,22,23,-1,24,-7,-12,25,-10,26,8,-24,-22,-18,4,17,-21,13,-25,11,-26,9,14,-20,16,3,-19,-23, signs 00011100001101001101010010
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,18,-6,19,-4,20,-16,21,-8,22,23,24,-2,25,-10,-15,26,-13,12,-26,14,11,-25,9,-21,7,-22,1,-24,3,-20,17,-18,5,-19,-23, signs 00100101100001101101100101
candidate -1,2,-3,-4,5,-6,-7,8,-9,-10,11,12,13,-14,15,16,-17,-11,18,19,-8,20,-16,21,-12,22,-2,23,24,-13,25,-15,26,-5,6,-26,14,-25,-21,17,10,-18,-22,1,-23,3,-19,9,-20,7,4,-24, signs 10011100101101100010101001
candidate 1,2,-3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-5,18,19,-2,20,-16,21,22,23,-8,-1,-10,24,-12,25,-14,26,-23,7,-19,3,-20,11,-24,13,-25,15,-21,17,4,-18,6,-22,-26,9, signs 00101101001100100010101010
candidate 1,-2,-3,4,5,-6,-7,8,-9,-10,11,-12,-13,14,-15,16,17,18,-8,19,20,-5,21,-17,22,23,24,-11,-4,25,-16,26,-14,-1,2,13,-23,9,-19,7,-18,-22,-26,15,-25,-21,6,-20,10,-24,12,3, signs 00100011011011000010101010
candidate 1,-2,-3,-4,5,-6,7,-8,-9,10,11,12,-13,14,-15,16,-17,18,-10,19,20,-7,-16,21,22,-11,23,24,25,-5,-14,26,-12,-1,2,-23,-19,9,-18,-22,-26,13,4,-25,6,15,-21,17,8,-20,-24,3, signs 00100100111100100010101010
candidate 1,2,-3,4,-5,-6,-7,8,9,-10,11,-12,-13,14,15,-16,-17,18,-4,19,-2,20,21,-15,-8,22,23,-1,24,25,-14,-9,26,-11,12,-26,10,13,-25,-21,16,7,-22,-24,-20,3,-19,5,-18,17,6,-23, signs 00011001110000011101100110
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,18,-6,19,-4,20,-16,21,-8,22,23,24,-2,25,-14,-9,26,-11,12,-26,10,13,-25,15,-21,7,-22,1,-24,3,-20,17,-18,5,-19,-23, signs 00100101110000101101100110
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,16,-17,18,-6,19,-4,20,-16,21,-8,22,23,24,-2,25,-14,-11,26,-13,12,-26,10,15,-25,9,-21,7,-22,1,-24,3,-20,17,-18,5,-19,-23, signs 00100101111000001101100101
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,-9,18,-7,-16,19,20,-11,21,-5,22,23,24,-1,25,26,-4,-13,14,3,-26,-22,6,-21,12,-20,10,-18,8,17,-19,15,-23,-25,2,-24, signs 00110001101100001101010010
candidate -1,2,-3,-4,-5,6,7,8,-9,10,11,12,-13,-14,-15,16,-17,18,-10,19,-8,20,-16,-11,21,-7,-2,22,23,24,-6,25,-12,26,14,5,-24,1,-22,3,-20,17,-18,9,-19,-21,-25,13,-26,15,4,-23, signs 10011100011010001101010010
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,-11,12,13,-14,15,-16,-17,18,-8,19,-6,20,21,-15,-12,22,-4,23,24,-1,25,-3,26,-13,14,-21,16,11,-22,-26,-20,7,-19,9,-18,17,10,5,-23,-25,2,-24, signs 00101001100100011101100011
candidate 1,-2,-3,4,5,-6,-7,-8,9,-10,-11,12,-13,14,15,16,-17,18,-12,19,20,-9,-16,21,-14,-5,22,23,24,-1,25,26,-4,-15,-21,13,6,-22,-26,3,8,-20,10,17,-18,11,-19,7,-23,-25,2,-24, signs 00010110010101001101100011
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,15,16,-17,18,-12,19,20,-9,-16,21,-14,22,-6,23,-2,24,-4,25,26,-15,-21,13,-22,-26,8,-20,10,17,-18,11,-19,7,-23,1,-24,3,-25,5, signs 10011010010101001101100101
candidate 1,-2,-3,4,-5,6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,18,-12,19,-10,-17,20,-15,-6,21,-4,22,23,-1,24,25,26,-7,14,-20,16,9,-19,11,-18,13,8,-26,-21,5,-25,3,-22,-24,2,-23, signs 00010011001101100010000111
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,11,-12,13,14,-15,16,-17,-13,18,-11,-16,19,-14,20,-4,21,-2,22,23,24,-10,25,-8,26,6,-18,12,17,-19,15,-24,1,-22,3,-21,9,-25,7,-26,5,-20,-23, signs 01100010010111001100101101
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,15,-16,17,18,-14,19,-12,-17,20,-15,-4,21,-2,22,23,24,-10,25,-8,26,6,11,-24,1,-22,3,-21,9,-25,7,-26,5,-19,13,-18,-20,16,-23, signs 01100010011011100010101101
candidate 1,-2,3,-4,-5,-6,7,-8,9,10,11,-12,-13,14,-15,-16,17,-9,18,-7,19,-17,-10,20,21,-3,22,-1,-14,23,24,-11,25,26,2,-22,4,-21,-26,13,-23,15,6,-18,8,-19,16,-24,12,-25,-20,5, signs 11001001111010010101011010
candidate -1,-2,3,-4,5,-6,7,-8,9,10,-11,12,-13,14,-15,16,-17,-9,18,-7,-16,19,-10,-5,20,-3,21,22,23,24,-14,25,-12,26,-22,1,-24,13,-25,11,4,-20,6,-18,8,17,-19,15,2,-21,-26,-23, signs 10110001110110001101011010
candidate -1,-2,3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,-11,18,-9,-16,19,20,-13,-8,-3,21,22,23,24,-6,25,-4,26,-22,1,-24,5,-25,7,14,-20,12,-18,10,17,-19,15,2,-21,-26,-23, signs 10111000011011001101011010
candidate 1,-2,3,-4,-5,6,-7,-8,-9,10,11,-12,13,14,-15,16,-17,-13,18,-11,19,20,-16,21,-14,22,-10,23,24,-1,-6,25,26,-3,4,-26,2,5,-25,7,-23,9,-20,17,-21,15,-22,-18,12,-19,8,-24, signs 10111001000111001101010111
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,16,-17,-13,18,-11,19,20,-16,21,-14,22,23,24,-8,-1,-6,25,26,-3,4,-26,2,5,-25,7,10,-23,-20,17,-21,15,-22,-18,12,-19,-24,9, signs 10111000100111001101010111
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,16,-17,-13,18,-11,19,20,-16,21,-14,22,23,24,-8,-1,-6,25,26,-3,4,-26,2,5,-25,7,-24,9,-20,17,-21,15,-22,-18,12,-19,10,-23, signs 10111000100111001101010111
candidate -1,2,-3,-4,5,-6,-7,8,9,-10,11,-12,13,14,-15,16,-17,-13,18,-11,19,20,-16,21,-14,22,23,-9,-2,24,-8,25,26,-5,6,-26,4,7,-25,3,-24,1,10,-23,-20,17,-21,15,-22,-18,12,-19, signs 11001110000111001101010111
candidate -1,2,-3,-4,5,-6,-7,8,9,-10,11,-12,13,14,-15,16,-17,-13,18,-11,19,20,-16,21,-14,22,23,-9,-2,24,-8,25,26,-5,6,-26,4,7,-25,3,-24,1,-20,17,-21,15,-22,-18,12,-19,10,-23, signs 11001110000111001101010111
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,12,-13,-14,15,-16,17,18,-12,19,-10,-17,20,-15,21,22,23,-3,24,-1,-4,25,-6,26,-22,7,14,-20,16,9,-19,11,-18,13,8,-21,-26,-23,-25,5,2,-24, signs 00100101001101100010100011
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,12,-13,-14,15,-16,17,18,-12,19,-10,-17,20,-15,21,22,23,-3,24,-1,-4,25,-6,26,8,-21,14,-20,16,9,-19,11,-18,13,-22,7,-26,-23,-25,5,2,-24, signs 00100101001101100010100011
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,-12,-13,14,15,-16,17,18,-14,19,20,-11,21,-17,22,-15,-4,23,24,-1,25,-7,26,-9,10,5,-23,3,-19,13,-18,-22,16,-21,12,-20,2,-24,6,-26,8,-25, signs 00110100110011100010101001
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,-11,12,13,-14,15,-16,-17,18,-8,19,-6,20,21,-15,-12,22,23,-3,24,-1,-4,25,26,-13,14,-21,16,11,-22,-26,-20,7,-19,9,-18,17,10,5,-25,-23,2,-24, signs 00101001100100011101101001
candidate 1,-2,-3,-4,5,6,-7,8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-9,19,-15,20,-13,21,-5,22,23,24,-1,-8,25,-6,26,-23,3,12,17,10,-18,2,-24,-26,-22,4,-21,14,-20,16,-19,-25,7, signs 00111100001111000001011001
candidate -1,2,-3,4,5,-6,-7,-8,9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-11,21,-17,22,-15,-4,23,-2,-9,24,25,26,-5,-23,3,14,-19,12,-20,10,-24,8,1,6,-26,16,-22,-18,-21,-25,7, signs 00111100010011110110011001
candidate 1,-2,-3,4,5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,18,-12,19,-10,-17,20,-15,-8,21,22,23,-4,24,25,-1,26,-5,6,-22,14,-20,16,9,-19,11,-18,13,-21,7,-23,3,-24,-26,2,-25, signs 00010011001101100010101001
candidate 1,-2,-3,4,5,6,-7,-8,-9,10,-11,12,-13,-14,15,-16,17,18,-12,19,-10,-17,20,-15,21,22,-6,23,-4,24,25,-1,26,-5,-22,7,14,-20,16,9,-19,11,-18,13,8,-21,-23,3,-24,-26,2,-25, signs 00010101001101100010101001
candidate 1,-2,-3,4,-5,6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,18,-12,19,-10,-17,20,-15,21,-7,-4,22,23,-1,24,25,-6,26,14,-20,16,9,-19,11,-18,13,8,-21,-26,5,-25,3,-22,-24,2,-23, signs 00010011001101100010100110
candidate 1,-2,-3,4,-5,6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,18,-12,19,-10,-17,20,-15,21,-7,-4,22,23,-1,24,25,-6,26,8,-21,14,-20,16,9,-19,11,-18,13,-26,5,-25,3,-22,-24,2,-23, signs 00010011001101100010100110
candidate 1,-2,-3,4,5,6,-7,-8,-9,10,-11,12,-13,-14,15,-16,17,18,-12,19,-10,-17,20,-15,21,22,-6,23,-4,24,25,-1,26,-5,8,-21,14,-20,16,9,-19,11,-18,13,-22,7,-23,3,-24,-26,2,-25, signs 00010101001101100010101001
candidate -1,2,-3,4,-5,-6,-7,-8,9,10,11,-12,-13,14,15,-16,17,18,-14,19,20,-11,21,-17,22,-15,-10,23,-4,24,-2,-9,25,26,6,1,8,-25,-19,13,-18,-22,16,-21,12,-20,-23,3,-24,5,-26,7, signs 10011001010011100010101010
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,-11,12,13,14,-15,16,-17,18,-12,19,20,-9,-16,21,-14,22,-6,23,-2,24,-4,25,26,-13,-21,15,8,-20,10,17,-18,11,-19,7,-22,-26,-23,1,-24,3,-25,5, signs 01100110010101001101011010
candidate 1,2,-3,4,5,6,-7,-8,-9,10,-11,-12,-13,14,-15,16,-17,18,-4,19,-2,20,-16,21,-14,-1,22,-5,-10,23,24,25,-6,26,8,-24,12,17,-18,11,-23,9,-26,7,-25,13,-21,15,-20,3,-19,-22, signs 10010000110111000001011001
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,13,-14,15,-16,-17,-5,18,-3,19,-15,20,-13,21,-1,22,-7,23,24,-10,25,-12,26,-24,9,-25,11,-26,-23,8,-21,14,-20,16,-19,2,-18,4,17,6,-22, signs 10011000011011001101011101
candidate -1,2,-3,-4,5,-6,7,8,-9,-10,-11,12,13,-14,15,16,-17,18,-8,-5,19,-15,20,-13,21,22,-2,23,-12,24,-16,25,26,-7,6,-26,-18,9,4,-19,-25,17,10,3,-22,1,-23,11,-24,-20,14,-21, signs 01110111001010011010110100
candidate 1,2,-3,-4,5,-6,7,-8,9,10,-11,12,-13,14,-15,-16,-17,-7,-2,18,-12,19,-10,20,21,-1,22,-9,23,24,-14,25,26,-5,4,-26,16,-23,-19,11,-20,-22,8,17,6,3,-25,15,-24,13,-18,-21, signs 10111011010001110001101100
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,19,-5,20,-3,21,22,-12,23,-10,-1,24,-7,-14,25,-16,26,-18,17,-26,-19,4,-20,6,15,-25,-21,2,-24,8,13,-22,11,-23,9, signs 10001101011001001110001110
candidate -1,2,-3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,15,-16,17,18,-6,19,-4,-17,20,-15,-2,21,22,23,-14,24,-10,25,-12,26,-24,9,-25,11,-26,13,8,-20,16,3,-21,1,-23,7,-18,5,-19,-22, signs 11000111011000100100110101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,13,-14,15,-16,-17,-5,18,-3,19,-15,20,-13,21,-1,22,-11,23,24,-8,25,-10,26,-24,7,-25,9,-26,-23,12,-21,14,-20,16,-19,2,-18,4,17,6,-22, signs 10011001100011001101011101
candidate 1,-2,-3,4,5,-6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-8,19,20,-5,-16,21,-10,22,23,-1,24,25,-4,-11,26,-13,14,-26,12,15,-21,9,-22,3,-25,-20,6,17,-18,7,-19,-23,2,-24, signs 10000101010011101101100111
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,-12,13,-14,15,-16,17,18,19,-7,20,-5,21,-17,22,-9,23,-1,24,-3,25,-15,26,-13,14,-26,12,-25,16,11,2,-24,4,-21,-18,-22,10,-23,8,-19,6,-20, signs 10010011100011010010101111
candidate -1,2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-4,19,-2,20,21,22,-16,-5,23,-7,-14,24,-10,25,-12,26,-24,9,-25,11,-26,13,8,-23,6,15,-19,3,-20,1,-22,17,-18,-21, signs 00111100100111001110010010
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,-3,18,-1,-16,19,20,-5,21,-7,-14,22,23,24,25,-9,26,-11,-24,-21,6,-20,4,-23,12,-26,10,-25,8,13,-22,-18,2,17,-19,15, signs 01101101001101001101001001
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,15,-16,-17,18,-6,19,20,-3,21,-15,-8,22,-10,23,-12,24,25,-1,26,-13,14,-21,16,7,-22,9,-23,11,-24,-26,2,-20,4,17,-18,5,-19,-25, signs 00010101100100011101101001
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,11,-12,13,-14,-15,-16,17,-7,18,-5,19,-17,-8,20,21,-11,22,-13,23,24,-4,25,26,-1,2,-26,-24,15,10,-21,12,-22,14,-23,-20,9,16,-19,6,-18,-25,3, signs 00110011100110100010101010
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,11,-12,13,-14,-15,-16,17,-7,18,-5,19,-17,-8,20,21,-11,22,-13,23,24,-4,25,26,-1,-25,3,-24,15,10,-21,12,-22,14,-23,-20,9,16,-19,6,-18,2,-26, signs 00110011100110100010101010
candidate 1,-2,-3,-4,5,-6,-7,8,-9,10,-11,12,13,14,15,-16,-17,18,-8,19,20,-5,21,-15,-10,22,-12,23,-14,24,25,-1,26,-13,-23,11,-22,9,16,-21,4,-20,6,17,-18,7,-19,3,-24,-26,2,-25, signs 11100101110001001101010110
candidate -1,2,3,-4,5,-6,7,8,-9,-10,11,-12,13,-14,15,-16,-17,-5,18,-3,19,-15,20,21,-8,22,23,-11,24,-13,-2,-7,25,26,16,-19,14,-24,12,1,-22,9,-21,-25,6,-18,4,17,-26,-20,10,-23, signs 01011001100011001100101101
candidate -1,2,-3,4,5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-7,18,-5,19,-15,20,-9,21,-11,22,-13,23,24,-2,25,-4,26,-24,1,-25,3,-26,-19,16,-20,14,-23,12,-22,10,-21,8,17,6,-18, signs 01100011100110010010101101
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,-3,18,-1,19,20,-16,21,-4,22,23,-7,24,-9,25,-11,26,-13,14,-26,12,15,6,-23,8,-24,10,-25,-22,5,-21,17,-20,-18,2,-19, signs 01111001100011100100101011
candidate 1,-2,3,-4,-5,-6,7,8,9,-10,11,-12,13,-14,-15,16,-17,-3,18,-1,-16,19,20,-7,21,22,23,-9,24,-11,25,-13,-8,26,-22,-25,12,-24,10,-23,-26,-21,6,-20,14,5,-19,15,4,17,2,-18, signs 00111111001100000000110101
candidate -1,2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-4,19,-2,20,21,22,-16,-5,-14,-7,23,24,-10,25,-12,26,-24,9,-25,11,-26,-23,8,13,6,15,-19,3,-20,1,-22,17,-18,-21, signs 00111111100100001110010010
candidate -1,2,-3,4,5,-6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-4,19,-2,20,21,22,-16,-5,23,-13,-8,24,-10,25,-12,26,-24,9,-25,11,-26,7,14,-23,6,15,-19,3,-20,1,-22,17,-18,-21, signs 00111111100100001110010010
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,12,13,-14,15,-16,-17,18,-4,19,-2,20,21,22,23,-15,-6,-13,-8,24,-10,25,-12,26,-24,9,-25,11,-26,7,14,5,16,-23,-19,3,-20,1,-22,17,-18,-21, signs 00111111100100001110010010
candidate 1,-2,-3,4,-5,-6,7,-8,-9,10,11,-12,13,-14,15,-16,17,18,-4,19,20,-1,21,-17,22,23,24,-7,25,-15,-10,-13,26,-11,12,-26,14,9,-23,5,-19,3,-18,-22,16,-21,2,-20,6,-24,8,-25, signs 00110110111100000010101011
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,11,12,-13,14,-15,16,-17,18,-16,19,-14,20,21,22,-2,23,-12,-5,24,-11,25,-9,26,-7,8,-26,6,-25,10,-24,4,13,-23,3,-19,15,-20,1,-22,17,-18,-21, signs 00000011011110111110011011
candidate -1,-2,3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,16,-17,18,-16,19,-14,20,21,22,23,-3,-12,24,-4,-11,25,-9,26,-7,8,-26,6,-25,10,5,-24,13,2,-23,-19,15,-20,1,-22,17,-18,-21, signs 00000011011110111110011011
candidate -1,2,3,-4,-5,-6,7,-8,9,-10,-11,12,13,14,-15,16,-17,18,-16,19,-14,20,21,22,-2,-13,23,-3,-12,24,25,-9,26,-7,8,-26,6,-25,10,5,-24,11,4,-23,-19,15,-20,1,-22,17,-18,-21, signs 00000011011110111110010111
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,-12,22,23,-3,24,-5,25,-7,26,-9,10,-26,8,11,2,-23,4,-24,6,-25,-22,15,-19,17,-18,-20,14,-21, signs 00011000111101011101001011
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,-12,22,23,-3,24,-5,25,-7,26,-9,10,-26,8,11,2,-23,4,-24,6,-25,-22,-20,14,17,-18,15,-19,-21, signs 00011000111101011101001011
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,-17,18,19,20,-14,21,-12,-1,-10,22,-4,23,-6,24,-8,-3,25,26,-18,17,-26,-19,16,-25,-20,15,-22,5,-23,7,-24,9,2,13,-21,11, signs 00101100111001000000010111
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,22,23,-1,-10,24,-4,25,-6,26,-8,-3,12,-21,-18,17,-22,11,-24,5,-25,7,-26,9,2,13,-20,15,-19,-23, signs 00101100110110010001100101
candidate 1,-2,3,-4,5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,-10,22,23,-5,24,-7,25,-9,26,-3,4,-26,2,-21,12,15,-19,17,-18,-20,14,-23,6,-24,8,-25,-22,11, signs 00110110011001011101001011
candidate 1,-2,3,-4,5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,-10,22,23,-5,24,-7,25,-9,26,-3,4,-26,2,-21,12,-20,14,17,-18,15,-19,-23,6,-24,8,-25,-22,11, signs 00110110011001011101001011
candidate 1,-2,3,-4,5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,-10,22,23,-5,24,-7,25,-9,26,-3,4,-26,2,15,-19,17,-18,-20,14,-21,12,-23,6,-24,8,-25,-22,11, signs 00110110011001011101001011
candidate 1,-2,3,-4,5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,-10,22,23,-5,24,-7,25,-9,26,-3,4,-26,2,-20,14,17,-18,15,-19,-21,12,-23,6,-24,8,-25,-22,11, signs 00110110011001011101001011
candidate 1,-2,3,-4,5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,-10,22,23,-5,24,-7,25,-9,26,-3,4,-26,2,-23,6,-24,8,-25,-22,-21,12,15,-19,17,-18,-20,14,11, signs 00110110011001011101001011
candidate 1,-2,3,-4,5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,-10,22,23,-5,24,-7,25,-9,26,-3,4,-26,2,-23,6,-24,8,-25,-22,-21,12,-20,14,17,-18,15,-19,11, signs 00110110011001011101001011
candidate 1,-2,3,-4,5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,-10,22,23,-3,24,-5,25,-9,26,-7,8,-26,2,-21,12,15,-19,17,-18,-20,14,-23,4,-24,6,-25,-22,11, signs 00011011011001011101001011
candidate 1,-2,3,-4,5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,-10,22,23,-3,24,-5,25,-9,26,-7,8,-26,2,-21,12,-20,14,17,-18,15,-19,-23,4,-24,6,-25,-22,11, signs 00011011011001011101001011
candidate 1,-2,3,-4,5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,-10,22,23,-3,24,-5,25,-9,26,-7,8,-26,2,15,-19,17,-18,-20,14,-21,12,-23,4,-24,6,-25,-22,11, signs 00011011011001011101001011
candidate 1,-2,3,-4,5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,-10,22,23,-3,24,-5,25,-9,26,-7,8,-26,2,-20,14,17,-18,15,-19,-21,12,-23,4,-24,6,-25,-22,11, signs 00011011011001011101001011
candidate 1,-2,3,-4,5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,-10,22,23,-3,24,-5,25,-9,26,-7,8,-26,2,-23,4,-24,6,-25,-22,-21,12,15,-19,17,-18,-20,14,11, signs 00011011011001011101001011
candidate 1,-2,3,-4,5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,-10,22,23,-3,24,-5,25,-9,26,-7,8,-26,2,-23,4,-24,6,-25,-22,-21,12,-20,14,17,-18,15,-19,11, signs 00011011011001011101001011
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,11,12,-13,14,-15,16,-17,18,-16,19,-14,20,21,22,-2,23,-12,-5,24,-7,25,-11,26,-9,10,-26,8,-25,6,-24,4,13,-23,3,-19,15,-20,1,-22,17,-18,-21, signs 00000110110110111110011011
candidate -1,2,3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-16,19,-14,20,21,22,-2,23,-12,-3,24,-5,25,-9,26,-7,8,-26,6,-25,10,-24,4,11,-23,13,-19,15,-20,1,-22,17,-18,-21, signs 00001011011100111110010111
candidate 1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,-8,-1,-6,20,-4,21,-2,22,23,-13,24,25,-10,26,12,-24,14,17,-18,15,-25,11,-26,-23,-20,5,-21,3,-22,9,-19,7, signs 01001110001011011101010010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,21,-10,-1,-8,22,23,-5,24,-3,-12,25,26,-15,-18,17,-19,-26,14,-23,6,-24,4,13,-25,-20,-22,7,2,11,-21,9, signs 00100111100101010010011010
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,-11,12,13,-14,-15,16,-17,18,-12,19,20,21,-8,-1,-6,22,-4,23,-2,-13,24,25,-16,26,10,-20,-22,5,-23,3,-19,11,-26,15,-25,17,-18,-24,14,9,-21,7, signs 01001110001100110010010101
candidate 1,2,-3,4,-5,6,7,-8,-9,10,-11,-12,-13,14,-15,16,-17,18,-16,19,-14,-1,-6,20,-4,21,-2,22,23,-7,24,25,-10,26,12,-24,8,17,-18,-23,-20,5,-21,3,-22,15,-19,9,-25,11,-26,13, signs 01001100110110011101010101
candidate -1,2,-3,4,5,-6,7,-8,9,-10,11,12,-13,-14,-15,16,-17,18,-16,19,20,21,-12,22,23,24,-2,-11,25,-9,-4,-7,26,-5,6,-26,8,-25,10,3,-21,13,-22,1,-24,15,-19,17,-18,-20,14,-23, signs 00011100011011011101100111
candidate -1,2,-3,4,5,-6,7,-8,9,-10,11,12,-13,-14,-15,16,-17,18,-16,19,20,21,-12,22,23,24,-2,-11,25,-9,-4,-7,26,-5,6,-26,8,-25,10,3,-21,13,-22,1,-24,-20,14,17,-18,15,-19,-23, signs 00011100011011011101100111
candidate -1,-2,3,-4,5,-6,7,-8,9,10,-11,12,-13,14,-15,16,-17,18,-16,19,-14,20,21,22,23,-3,-12,24,-10,-5,25,-9,26,-7,8,-26,6,-25,4,11,-24,13,2,-23,-19,15,-20,1,-22,17,-18,-21, signs 00011011000110111110011011
candidate -1,-2,3,-4,5,-6,7,-8,9,10,-11,12,-13,14,-15,16,-17,18,-16,19,-14,20,21,22,23,-3,-12,24,-10,-5,25,-9,26,-7,8,-26,6,-25,-24,11,4,-23,2,13,-19,15,-20,1,-22,17,-18,-21, signs 01001011001100111110010111
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-16,19,-14,20,21,22,-2,-13,23,-11,-4,24,25,-9,26,-7,8,-26,6,-25,10,5,-24,3,12,-23,-19,15,-20,1,-22,17,-18,-21, signs 00110011010010111110010111
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,-5,19,20,21,-1,22,-3,23,24,-14,-7,25,-9,26,-11,6,15,-24,13,8,-25,10,-26,12,-19,4,17,-18,-23,-20,-22,2,-21, signs 00100001100101111100011101
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,-17,18,19,-15,-8,-1,-6,20,21,22,23,-13,24,-11,25,-3,26,-5,-20,17,-18,-21,4,-26,2,9,14,-23,12,-24,10,-25,-22,-19,16,7, signs 00011110010011101100101010
candidate -1,2,-3,4,-5,6,7,-8,9,10,-11,-12,-13,14,-15,16,-17,18,-10,19,-6,20,-2,21,-4,22,23,-7,24,-9,-16,25,-14,26,12,17,-18,11,-26,13,-25,15,-19,-24,8,-23,-20,1,-21,3,-22,5, signs 10011011010111000010101001
candidate 1,-2,3,-4,-5,-6,-7,8,9,-10,11,-12,-13,14,15,-16,17,18,-14,19,-8,20,21,-1,22,-3,23,-9,24,-11,25,-17,26,-15,-19,13,-18,-26,16,7,-20,-23,4,-22,2,-21,6,-25,12,-24,10,5, signs 00111010110011100011010010
candidate -1,2,-3,-4,5,-6,7,-8,-9,10,-11,12,13,-14,15,16,-17,18,-16,19,-12,-5,20,-7,21,-13,22,-15,-10,23,24,25,-2,26,-23,11,-18,17,-19,-22,14,9,-26,1,-25,3,8,-21,6,-20,4,-24, signs 00100110100011010010101010
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,13,-14,15,-16,-17,-7,18,-5,19,-1,20,21,-4,22,23,24,-10,-15,25,-11,26,-13,14,-26,12,-25,16,9,-24,-19,-21,3,-22,-18,6,17,8,-23,2,-20, signs 01010110000011111100101101
candidate 1,-2,3,-4,-5,-6,7,-8,9,10,11,-12,13,-14,-15,16,-17,18,19,-9,20,-7,21,-1,22,-3,23,24,-10,25,-16,-11,26,-13,14,-26,12,15,-25,-19,8,-20,6,-21,2,-22,4,-23,-18,17,-24,5, signs 01101100100011110010101001
candidate 1,-2,3,-4,5,-6,7,-8,9,10,-11,12,-13,-14,15,-16,-17,-7,18,-5,19,-1,20,-3,21,-9,22,-15,23,24,-12,25,-10,26,-24,13,-25,11,-26,-21,8,17,6,-18,4,-20,2,-23,14,-22,16,-19, signs 00110011010011100001001101
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,13,-14,15,-16,-17,-7,18,-5,19,-1,20,21,-4,22,23,24,-10,-15,25,-13,26,-11,12,-26,14,-25,16,9,-24,-19,-21,3,-22,-18,6,17,8,-23,2,-20, signs 01010110001100111100101101
candidate -1,2,-3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,15,-16,17,18,19,-13,20,-11,-2,21,22,23,-10,-15,24,-17,25,-5,26,-7,6,-26,8,-25,-18,-24,16,9,-23,1,-21,3,12,-20,14,-19,4,-22, signs 10010110110011001010100100
candidate 1,2,-3,4,5,6,-7,8,-9,-10,-11,-12,13,-14,15,-16,-17,18,-8,19,-6,-1,20,-5,21,22,23,-13,24,-15,-2,25,-4,26,-22,11,16,7,-19,9,-18,17,10,-21,-26,-23,12,-24,14,3,-25,-20, signs 00111001101100101100100101
candidate -1,2,-3,-4,5,6,-7,8,-9,10,-11,-12,13,14,-15,16,-17,-13,-6,18,-2,19,20,-5,-14,21,-16,22,23,24,-8,25,-10,26,12,7,-24,9,-25,11,-26,-23,-18,1,-19,3,-22,17,-21,15,4,-20, signs 10011011001010011010101010
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,18,-6,19,-4,-1,20,-3,21,22,23,-9,24,-11,25,-13,26,-15,16,-26,14,17,8,-23,10,-24,12,-25,-22,7,-18,5,-19,-21,2,-20, signs 01100110011000111100101011
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,18,-6,19,-4,20,21,-1,22,-3,23,-9,24,-11,25,-13,26,-15,16,-26,14,17,8,-23,10,-24,12,-25,-18,7,-19,5,-20,-22,2,-21, signs 00101100011000111010011011
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,18,-6,19,-4,-1,20,-3,21,22,23,-9,24,-11,25,-13,26,-15,16,-26,14,17,8,-23,10,-24,12,-25,-18,7,-22,5,-19,-21,2,-20, signs 01100100011000111000111011
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,18,-6,19,-4,20,21,-1,22,-3,23,-11,24,-13,25,-15,26,-9,10,-26,8,-23,-18,17,12,-24,14,-25,16,7,-19,5,-20,-22,2,-21, signs 00101100110110010010011011
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,18,-6,19,-4,-1,20,-3,21,22,23,-11,24,-13,25,-15,26,-9,10,-26,8,-23,-18,17,12,-24,14,-25,16,7,-22,5,-19,-21,2,-20, signs 01100100110110010000111011
candidate 1,-2,3,-4,-5,-6,7,-8,9,10,-11,12,13,-14,15,-16,-17,18,19,-9,20,-7,21,-1,22,-3,23,24,-10,25,-12,-15,26,-13,14,-26,16,11,-25,-19,8,-20,6,-21,2,-22,4,-23,-18,17,-24,5, signs 01101100101111000010101001
candidate 1,-2,3,-4,-5,-6,7,-8,9,-10,11,-12,13,14,-15,16,-17,18,19,-9,20,-7,21,-1,22,-3,23,24,-16,25,-14,-11,26,-13,12,-26,10,15,-25,-19,8,-20,6,-21,2,-22,4,-23,-18,17,-24,5, signs 01101100100111100010101010
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,18,-6,19,-4,-1,20,-3,21,-15,22,-13,23,24,25,-9,26,-11,-24,7,-18,17,8,-25,10,-26,12,-23,14,-22,16,5,-19,-21,2,-20, signs 01100110011011001100110010
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,-15,-16,17,18,-6,19,-4,20,21,-1,22,-3,23,-13,24,-11,25,-9,26,-17,-18,7,12,-24,14,-23,-19,5,16,-26,8,-25,10,15,-20,-22,2,-21, signs 00101100011100011010010110
candidate -1,-2,3,-4,5,-6,7,-8,9,10,-11,12,-13,14,-15,16,-17,18,-12,19,-10,20,21,22,23,-3,24,-5,-16,25,-14,-7,26,-9,-19,11,-20,1,-22,17,-25,15,6,-24,4,-23,2,-26,8,13,-18,-21, signs 01001100101111001110010101
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,-7,18,-5,19,-1,20,21,-4,22,23,24,-16,-9,25,-11,26,-13,14,-26,12,-25,10,15,-24,-19,-21,3,-22,-18,6,17,8,-23,2,-20, signs 01010110110011001100101101
candidate 1,-2,3,-4,-5,-6,7,-8,9,10,-11,-12,13,-14,15,16,-17,18,19,-9,20,-7,21,-1,22,-3,23,24,-16,25,-10,-15,26,-13,12,-26,14,11,-25,-19,8,-20,6,-21,2,-22,4,-23,-18,17,-24,5, signs 01101100111110000010101010
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,-7,18,-5,19,-1,20,21,-4,22,23,24,-16,-9,25,-13,26,-11,12,-26,14,-25,10,15,-24,-19,-21,3,-22,-18,6,17,8,-23,2,-20, signs 01010110111100001100101101
candidate -1,-2,3,-4,-5,6,-7,8,-9,-10,11,12,13,-14,15,16,-17,18,-16,19,-12,-3,20,21,-6,22,-8,23,24,-11,25,-13,26,-15,-18,17,14,-26,-19,-25,10,-24,2,-20,4,9,-23,1,-21,5,-22,7, signs 11000110111010010001100011
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,-10,20,21,-1,22,-3,23,-5,24,-7,25,-11,26,-13,-19,15,-18,17,14,-26,12,9,4,-23,6,-24,8,-25,-20,-22,2,-21, signs 00100110101100110010011010
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,18,-12,19,-10,20,21,-1,22,-3,23,-5,24,-7,25,-17,26,-15,14,-26,16,13,-18,11,-19,9,4,-23,6,-24,8,-25,-20,-22,2,-21, signs 00100110100111100100011010
candidate 1,-2,3,4,5,-6,7,-8,9,-10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-5,22,-7,23,-9,24,-3,25,-1,-4,26,12,15,-19,17,-18,-20,14,-21,-26,11,6,-22,8,-23,10,-24,2,-25, signs 11010110010001011101001011
candidate 1,-2,3,4,5,-6,7,-8,9,-10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-5,22,-7,23,-9,24,-3,25,-1,-4,26,12,-20,14,17,-18,15,-19,-21,-26,11,6,-22,8,-23,10,-24,2,-25, signs 11010110010001011101001011
candidate -1,2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-3,22,-5,23,-7,-2,24,25,-11,26,-9,10,-26,4,-22,6,-23,8,1,-24,-21,14,-20,-18,17,-19,15,12,-25, signs 01011001001100110010101010
candidate -1,2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-3,22,-5,23,-7,-2,24,25,-11,26,-9,10,-26,4,-22,6,-23,8,1,-24,-21,-19,15,-18,17,14,-20,12,-25, signs 01011001001100110010101010
candidate 1,-2,-3,4,5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,19,-14,20,-4,21,-6,22,23,24,-10,-1,-12,25,26,-5,-21,7,-22,-26,-18,17,-25,-23,8,3,-20,15,-19,13,2,9,-24,11, signs 11000101001110010001010110
candidate 1,2,-3,-4,-5,-6,-7,8,-9,10,-11,12,13,14,-15,16,-17,18,-16,19,-14,20,-2,21,-10,22,-12,-1,23,-13,24,25,-8,26,6,17,-18,5,-26,7,-25,9,4,15,-19,-24,-22,11,-21,3,-20,-23, signs 10001000111010011100101110
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-11,21,-3,22,-5,23,-7,24,-1,-10,25,26,-13,12,-26,14,-20,-18,17,-19,15,-25,-21,2,-24,8,-23,6,-22,4,9, signs 11001100110110110010010110
candidate 1,-2,3,-4,5,-6,7,-8,-9,-10,11,12,-13,-14,15,16,-17,18,-16,19,-12,20,21,-3,22,-5,23,-7,24,-1,25,-11,26,-15,14,-26,-18,17,-19,13,-20,-25,10,-21,2,-24,8,-23,6,-22,4,9, signs 11001100101011110010010110
candidate 1,-2,3,-4,5,-6,7,-8,-9,-10,11,12,-13,-14,15,16,-17,18,-16,19,-12,-3,20,-5,21,-7,22,-1,23,-11,24,25,26,-15,14,-26,-18,17,-25,13,-19,-24,10,-23,2,-22,8,-21,6,-20,4,9, signs 11001100111001110001010110
candidate 1,-2,3,-4,5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,-10,20,21,-3,22,-5,23,-7,24,-1,25,-9,26,-13,12,-26,-19,15,-18,17,14,11,-20,-25,8,-23,6,-22,4,-21,2,-24, signs 11001100101110110010010110
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-11,21,-3,22,-5,23,-7,24,-1,-10,25,26,-13,12,-26,-19,15,-18,17,14,-20,-25,-21,2,-24,8,-23,6,-22,4,9, signs 11001100110110110010010110
candidate 1,-2,3,-4,5,-6,7,8,-9,-10,-11,12,13,-14,15,-16,-17,18,19,-15,-12,20,21,-3,22,-5,23,-7,24,-1,-8,25,26,-13,14,-19,16,11,-20,-26,-18,17,10,-21,4,-22,6,-23,-25,9,2,-24, signs 11011001111011100001101100
candidate 1,-2,3,-4,5,-6,7,8,-9,10,-11,-12,13,-14,15,-16,-17,-13,18,19,-10,20,21,-3,22,-5,23,-7,24,-1,-8,25,26,-15,16,-26,-19,11,-20,9,-25,17,14,-18,12,-23,6,-22,4,-21,2,-24, signs 11001101001110001110010110
candidate 1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,-13,14,15,-16,-17,18,-14,19,20,21,-10,22,-2,23,-4,24,-6,-1,-8,25,26,-15,16,11,-21,9,-22,-26,-19,13,-18,17,12,-20,-25,3,-23,5,-24,7, signs 10110011100011000010010110
candidate 1,-2,3,-4,5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,-13,18,19,-10,20,21,-3,22,-5,23,-7,24,-1,25,-9,-16,26,14,-18,12,17,-26,15,-19,11,-20,-25,8,-23,6,-22,4,-21,2,-24, signs 11001100101110001110010110
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,11,12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-7,22,23,-10,24,-12,25,-2,26,-4,-11,-24,9,-23,5,-26,3,-25,13,-19,15,-20,1,6,-22,8,17,-18,-21, signs 01100100111000111110010110
candidate -1,2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,23,-7,24,-9,25,-11,-2,-5,26,-3,4,-26,6,-23,8,-24,10,-25,-22,1,12,15,-19,17,-18,-20,14,-21, signs 11110001100001011101001011
candidate -1,2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,23,-7,24,-9,25,-11,-2,-5,26,-3,4,-26,6,-23,8,-24,10,-25,-22,1,12,-20,14,17,-18,15,-19,-21, signs 11110001100001011101001011
candidate -1,-2,3,-4,5,-6,7,-8,9,10,-11,12,-13,14,-15,16,-17,18,-16,19,-14,20,21,22,23,-3,24,-5,-12,25,-10,-7,26,-9,8,-26,6,11,-25,-24,4,13,2,-23,-19,15,-20,1,-22,17,-18,-21, signs 00001001111010111110011110
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-16,19,-14,20,21,22,-2,23,-4,-13,24,-11,25,-9,26,-7,8,-26,6,-25,10,-24,12,5,-23,3,-19,15,-20,1,-22,17,-18,-21, signs 00011011011000111110011011
candidate -1,-2,3,-4,5,6,-7,-8,9,-10,11,12,-13,14,-15,16,-17,18,-16,19,-14,20,21,22,23,-3,24,-5,-12,25,-6,-11,26,-9,8,-26,10,7,-25,-24,4,13,2,-23,-19,15,-20,1,-22,17,-18,-21, signs 00001111100010111110011110
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-16,19,-14,20,21,22,-2,23,-4,-13,24,-7,25,-11,26,-9,10,-26,8,-25,6,-24,12,5,-23,3,-19,15,-20,1,-22,17,-18,-21, signs 00011110110000111110011011
candidate -1,2,-3,4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,22,-2,23,-4,-11,24,-5,25,-9,26,-7,8,-26,6,-25,10,-24,12,3,-23,13,-19,15,-20,1,-22,17,-18,-21, signs 00111011010000111110010111
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-12,-1,23,-7,24,-5,25,-3,26,-9,10,-26,4,-25,6,-24,8,11,-22,15,-19,17,-18,-20,14,-21,2,-23, signs 01110011000001011101010010
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-12,-1,23,-7,24,-5,25,-3,26,-9,10,-26,4,-25,6,-24,8,11,-22,-20,14,17,-18,15,-19,-21,2,-23, signs 01110011000001011101010010
candidate 1,-2,3,-4,5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-10,21,22,-1,23,-7,24,-5,25,-3,26,-9,8,-26,12,15,-19,17,-18,-20,14,11,-21,-23,6,-24,4,-25,2,-22, signs 00110010001001011101001011
candidate 1,-2,3,-4,5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-10,21,22,-1,23,-7,24,-5,25,-3,26,-9,8,-26,12,-20,14,17,-18,15,-19,11,-21,-23,6,-24,4,-25,2,-22, signs 00110010001001011101001011
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-5,22,23,24,-1,25,-3,-12,-7,26,-9,10,-22,4,-21,14,-20,-18,17,-19,15,6,-26,8,11,-23,-25,2,-24, signs 00100100111100110010100011
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-5,22,23,24,-1,25,-3,-12,-7,26,-9,10,-22,4,-21,-19,15,-18,17,14,-20,6,-26,8,11,-23,-25,2,-24, signs 00100100111100110010100011
candidate 1,-2,3,4,5,-6,7,-8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-4,21,22,-1,23,-3,24,-11,25,-5,26,-7,8,-26,6,9,-21,-23,2,-24,12,15,-19,17,-18,-20,14,-25,10,-22, signs 00100011111001011101001011
candidate 1,-2,3,4,5,-6,7,-8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-4,21,22,-1,23,-3,24,-11,25,-5,26,-7,8,-26,6,9,-21,-23,2,-24,12,-20,14,17,-18,15,-19,-25,10,-22, signs 00100011111001011101001011
candidate 1,-2,-3,4,-5,-6,7,8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,-8,21,22,-1,23,-7,-12,24,25,-9,-4,26,6,11,-24,15,-19,17,-18,-20,14,-25,10,5,-26,3,-21,-23,2,-22, signs 00001010010101011101001010
candidate 1,-2,-3,4,-5,-6,7,8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,-8,21,22,-1,23,-7,-12,24,25,-9,-4,26,6,11,-24,-20,14,17,-18,15,-19,-25,10,5,-26,3,-21,-23,2,-22, signs 00001010010101011101001010
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,18,-16,19,-10,20,-6,21,-2,22,-4,23,-8,24,25,-15,26,-13,12,-26,14,11,-19,9,-23,3,-22,1,-21,7,-24,17,-18,-25,-20,5, signs 00111001100001111100101011
candidate -1,2,-3,4,-5,-6,7,-8,9,10,-11,-12,13,-14,15,16,-17,18,-16,19,-10,20,21,-7,22,23,-2,24,-4,-9,25,-13,26,-15,-18,17,-19,11,-20,5,-24,3,-23,1,6,-21,12,-26,14,-25,8,-22, signs 10011001101011010010100110
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,-11,18,19,-8,20,-4,21,22,-1,23,-3,-6,-13,24,25,-16,26,-20,7,-19,9,-26,15,-25,17,10,-18,12,-24,14,5,-21,-23,2,-22, signs 00101100101100110010001101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-12,19,-10,20,21,-5,22,-1,23,-3,-8,-13,24,25,-16,26,-20,9,-19,11,-26,-21,4,-23,2,7,14,-24,-18,17,-25,15,6,-22, signs 00110101001101011110001011
candidate 1,-2,3,4,-5,-6,7,8,-9,-10,11,-12,13,-14,15,-16,-17,-11,18,19,-8,20,-4,21,22,-1,23,-3,24,-7,25,-13,26,-15,16,-26,14,-25,-19,9,-20,-24,6,17,12,-18,10,5,-21,-23,2,-22, signs 00101010111000111110001101
candidate 1,-2,3,-4,-5,-6,7,-8,9,-10,-11,12,-13,14,15,-16,17,18,-14,19,-12,-7,20,21,22,-1,23,-3,24,-9,25,-17,26,-15,-19,13,-18,-26,16,11,6,-20,8,-25,10,5,-21,-24,4,-23,2,-22, signs 00111100111011100011101000
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,-11,18,-9,-4,19,20,-1,21,-3,22,-7,23,24,-16,25,26,-13,8,-22,6,-23,14,-26,12,-18,10,17,-25,15,-24,5,-19,-21,2,-20, signs 00101011011011001100110101
candidate 1,-2,3,4,-5,-6,7,8,-9,-10,11,-12,13,-14,15,-16,-17,-11,18,19,-8,20,-4,21,22,-1,23,-3,24,-7,25,-15,26,-13,14,-26,16,-25,-19,9,-20,-24,6,17,12,-18,10,5,-21,-23,2,-22, signs 00101010111011001110001101
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,-4,21,22,-1,23,-3,-6,24,25,-9,26,-11,12,-26,10,13,8,-25,-19,15,-20,7,-24,17,-18,5,-21,-23,2,-22, signs 00101100001110111110001111
candidate -1,2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,23,-11,-2,-5,24,-7,25,-9,26,-3,4,-26,-22,15,-19,17,-18,-20,14,-21,12,-23,10,1,6,-24,8,-25, signs 10001001110001011101010100
candidate -1,2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,23,-11,-2,-5,24,-7,25,-9,26,-3,4,-26,-22,-20,14,17,-18,15,-19,-21,12,-23,10,1,6,-24,8,-25, signs 10001001110001011101010100
candidate -1,2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,23,-2,-5,24,-7,25,-9,26,-3,4,-26,10,-22,12,15,-19,17,-18,-20,14,-21,-23,1,6,-24,8,-25, signs 10001001110001011101010100
candidate -1,2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,23,-2,-5,24,-7,25,-9,26,-3,4,-26,10,-22,12,-20,14,17,-18,15,-19,-21,-23,1,6,-24,8,-25, signs 10001001110001011101010100
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-12,-1,23,-5,24,-7,25,-9,26,-3,4,-26,10,-25,8,-24,6,11,-22,15,-19,17,-18,-20,14,-21,2,-23, signs 01001100110001011101010010
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-12,-1,23,-5,24,-7,25,-9,26,-3,4,-26,10,-25,8,-24,6,11,-22,-20,14,17,-18,15,-19,-21,2,-23, signs 01001100110001011101010010
candidate 1,-2,3,-4,5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-10,-1,21,22,23,-5,24,-7,25,-9,26,-3,-22,-25,8,-24,6,-23,4,-26,12,15,-19,17,-18,-20,14,11,2,-21, signs 01001100101001011101001010
candidate 1,-2,3,-4,5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-10,-1,21,22,23,-5,24,-7,25,-9,26,-3,-22,-25,8,-24,6,-23,4,-26,12,-20,14,17,-18,15,-19,11,2,-21, signs 01001100101001011101001010
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-10,21,22,-1,23,-3,24,-5,25,-7,26,-11,14,-20,-18,17,-19,15,12,9,4,-24,6,-25,8,-26,-21,-23,2,-22, signs 00100110101100110010001101
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-10,21,22,-1,23,-3,24,-5,25,-7,26,-11,-19,15,-18,17,14,-20,12,9,4,-24,6,-25,8,-26,-21,-23,2,-22, signs 00100110101100110010001101
candidate 1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-10,21,-2,22,-4,23,24,25,-8,-1,-6,26,-25,9,-21,3,-22,5,-23,11,14,-20,-18,17,-19,15,12,-24,-26,7, signs 00110110100100110010101010
candidate 1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-10,21,-2,22,-4,23,24,25,-8,-1,-6,26,-25,9,-21,3,-22,5,-23,11,-19,15,-18,17,14,-20,12,-24,-26,7, signs 00110110100100110010101010
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,23,-11,24,-3,25,-5,-10,-1,26,-7,8,-26,2,-24,-22,15,-19,17,-18,-20,14,-21,12,-23,4,-25,6,9, signs 00011011100001011101010101
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,23,-11,24,-3,25,-5,-10,-1,26,-7,8,-26,2,-24,-22,-20,14,17,-18,15,-19,-21,12,-23,4,-25,6,9, signs 00011011100001011101010101
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-3,23,-5,24,25,-10,-1,26,-7,8,-26,2,-22,4,-23,6,-24,12,15,-19,17,-18,-20,14,-21,-25,9, signs 00011011100001011101010101
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-3,23,-5,24,25,-10,-1,26,-7,8,-26,2,-22,4,-23,6,-24,12,-20,14,17,-18,15,-19,-21,-25,9, signs 00011011100001011101010101
candidate 1,-2,3,-4,5,-6,7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-3,23,-5,24,-7,25,-1,-8,26,4,-23,6,-24,-26,-22,10,-21,14,-20,-18,17,-19,15,12,9,2,-25, signs 11011001100100110010100110
candidate 1,-2,3,-4,5,-6,7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-3,23,-5,24,-7,25,-1,-8,26,4,-23,6,-24,-26,-22,10,-21,-19,15,-18,17,14,-20,12,9,2,-25, signs 11011001100100110010100110
candidate 1,-2,3,-4,5,-6,7,8,9,-10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-9,22,-3,23,-5,24,-7,25,-1,-8,26,4,-23,6,-24,-26,11,14,-20,-18,17,-19,15,12,-21,10,-22,2,-25, signs 11011001010100110010100110
candidate 1,-2,3,-4,5,-6,7,8,9,-10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-9,22,-3,23,-5,24,-7,25,-1,-8,26,4,-23,6,-24,-26,11,-19,15,-18,17,14,-20,12,-21,10,-22,2,-25, signs 11011001010100110010100110
candidate 1,-2,-3,4,5,-6,7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-10,-1,21,22,-4,23,-8,24,25,-5,26,-7,-24,-21,2,11,14,-20,-18,17,-19,15,12,3,-22,-25,6,-26,-23,9, signs 00111000100100110010101101
candidate 1,-2,-3,4,5,-6,7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-10,-1,21,22,-4,23,-8,24,25,-5,26,-7,-24,-21,2,11,-19,15,-18,17,14,-20,12,3,-22,-25,6,-26,-23,9, signs 00111000100100110010101101
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,12,13,-14,15,-16,-17,18,19,-15,20,-13,21,-11,-6,22,-2,23,-4,-9,24,25,-12,26,-18,17,-26,-19,16,-20,14,-21,-25,7,-22,1,-23,3,8,-24,10,5, signs 10011010110101100001001011
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-12,23,-6,-1,24,-3,-8,25,26,-11,-23,7,2,-24,4,9,-25,-21,14,-20,-18,17,-19,15,-22,-26,10,5, signs 01101011010000110010101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-12,23,-6,-1,24,-3,-8,25,26,-11,-23,7,2,-24,4,9,-25,-21,-19,15,-18,17,14,-20,-22,-26,10,5, signs 01101011010000110010101010
candidate 1,-2,3,4,5,6,7,-8,-9,-10,-11,12,-13,-14,-15,16,-17,18,-16,19,20,21,-12,-7,22,-5,23,-3,24,-1,-4,25,-6,26,10,15,-19,17,-18,-20,14,9,-26,11,-21,13,8,-22,-25,-23,2,-24, signs 11010101100011011101100110
candidate 1,-2,3,4,5,-6,7,8,-9,-10,-11,12,-13,-14,-15,16,-17,18,-16,19,20,21,-12,22,-8,-5,23,-3,24,-1,-4,-7,25,26,10,15,-19,17,-18,-20,14,9,-26,11,-21,13,-22,-25,6,-23,2,-24, signs 11010110100011011101100110
candidate 1,-2,3,4,-5,6,7,-8,9,-10,-11,-12,-13,14,-15,16,-17,18,-16,19,-14,-9,-6,20,21,-3,22,-1,-4,23,24,-7,25,26,12,17,-18,11,-26,13,-19,15,10,-25,8,-24,-20,5,-23,-21,2,-22, signs 11010011011000111110011100
candidate 1,-2,3,4,-5,-6,7,8,9,-10,-11,-12,-13,14,-15,16,-17,18,-16,19,-14,-9,20,-7,21,-3,22,-1,23,24,-4,25,-8,26,12,17,-18,11,-26,13,-19,15,10,-20,6,-21,-25,5,-24,-22,2,-23, signs 10011101011000111110101100
candidate 1,-2,3,-4,5,6,-7,8,9,-10,-11,-12,-13,14,-15,16,-17,18,-16,19,-14,-9,20,21,-6,-3,22,-1,23,-5,24,25,-8,26,12,17,-18,11,-26,13,-19,15,10,-20,-25,7,-21,-24,4,-23,2,-22, signs 11011001011000111110010110
candidate 1,-2,3,-4,5,-6,7,8,-9,10,-11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,-10,-7,21,-3,22,-1,23,-5,24,25,-8,26,12,17,-18,11,-26,13,-19,15,-20,9,-25,-21,6,-24,4,-23,2,-22, signs 11011001101000111110010110
candidate 1,-2,3,-4,5,6,-7,8,9,-10,-11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-9,-6,-3,22,-1,23,-5,-8,24,25,26,12,17,-18,11,-26,13,-19,15,-20,-25,10,-21,-24,7,4,-23,2,-22, signs 11011011001000111110010110
candidate 1,-2,3,4,5,6,7,-8,-9,-10,-11,12,-13,-14,-15,16,-17,18,-16,19,20,21,-12,-7,22,-5,23,-3,24,-1,-4,25,-6,26,10,-20,14,17,-18,15,-19,9,-26,11,-21,13,8,-22,-25,-23,2,-24, signs 11010101100011011101100110
candidate 1,-2,3,4,5,-6,7,8,-9,-10,-11,12,-13,-14,-15,16,-17,18,-16,19,20,21,-12,22,-8,-5,23,-3,24,-1,-4,-7,25,26,10,-20,14,17,-18,15,-19,9,-26,11,-21,13,-22,-25,6,-23,2,-24, signs 11010110100011011101100110
candidate 1,-2,3,-4,5,-6,7,8,-9,10,-11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,-10,-7,21,-5,22,-3,23,-1,24,25,-8,26,12,17,-18,11,-26,13,-19,15,-20,9,-25,-21,6,-22,4,-24,2,-23, signs 11011001101000111110011010
candidate 1,-2,3,4,-5,6,7,-8,9,-10,-11,-12,-13,14,-15,16,-17,18,-16,19,-14,-9,-6,20,-4,21,22,-1,23,-3,24,-7,25,26,12,17,-18,11,-26,13,-19,15,10,-25,8,-24,-20,5,-21,-23,2,-22, signs 11010011011000111110110100
candidate 1,-2,3,4,-5,-6,7,8,9,-10,-11,-12,-13,14,-15,16,-17,18,-16,19,-14,-9,20,-7,21,22,-4,-1,23,-3,24,25,-8,26,12,17,-18,11,-26,13,-19,15,10,-20,6,-21,-25,5,-22,-24,2,-23, signs 10011101011000111110111000
candidate 1,-2,3,4,5,-6,-7,8,-9,-10,-11,12,13,-14,-15,16,-17,18,-16,19,20,21,-12,22,23,-5,24,-3,25,-1,-4,26,-8,-13,-21,11,-22,7,-26,9,14,-20,-18,17,-19,15,10,-23,6,-24,2,-25, signs 11010111011010110010011010
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,-11,12,13,-14,-15,16,-17,18,-16,19,20,21,-12,22,-6,-3,23,-1,24,-5,25,26,-8,-13,-21,11,-22,7,-26,9,14,-20,-18,17,-19,15,10,-25,4,-24,2,-23, signs 11011011011010110010011010
candidate 1,-2,3,4,5,-6,-7,8,-9,-10,-11,12,13,-14,-15,16,-17,18,-16,19,20,21,-12,22,23,-5,24,-3,25,-1,-4,26,-8,-13,-21,11,-22,7,-26,9,-19,15,-18,17,14,-20,10,-23,6,-24,2,-25, signs 11010111011010110010011010
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,-11,12,13,-14,-15,16,-17,18,-16,19,20,21,-12,22,-6,-3,23,-1,24,-5,25,26,-8,-13,-21,11,-22,7,-26,9,-19,15,-18,17,14,-20,10,-25,4,-24,2,-23, signs 11011011011010110010011010
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,-11,19,20,-6,-3,21,-1,22,23,-4,24,-8,25,26,-13,14,-26,-20,9,-18,17,10,-19,12,15,-25,7,-24,5,-23,-21,2,-22, signs 10011011010011110010011011
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,-11,19,20,-6,21,22,-3,23,-1,-4,24,-8,25,26,-13,14,-26,-20,9,-18,17,10,-19,12,15,-25,7,-21,5,-24,-22,2,-23, signs 11010011010011110010001111
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,11,-12,13,-14,15,-16,-17,-13,18,-11,19,20,-6,21,22,-3,23,-1,-4,24,25,-7,26,-15,16,-19,10,-18,12,17,14,9,-20,-26,8,-25,-21,5,-24,-22,2,-23, signs 11010011100110001101001110
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,11,-12,13,-14,15,-16,-17,-13,18,-11,19,-7,20,21,-4,22,23,-1,24,-5,25,26,-8,-15,16,-19,10,-18,12,17,14,9,-26,-20,6,-25,-21,3,-22,-24,2,-23, signs 11101001100110001100011011
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-13,18,-11,19,-7,20,21,-4,22,23,-1,24,25,-6,-9,26,-15,16,-19,10,-18,12,17,14,-26,8,-20,-25,5,-21,3,-22,-24,2,-23, signs 11100101100110001100011011
candidate 1,-2,3,4,-5,-6,7,8,-9,-10,11,-12,13,-14,15,-16,-17,-13,18,-11,19,20,21,-7,22,-3,23,-1,-4,24,-8,25,26,-15,16,-19,10,-18,12,17,14,-26,-20,9,-25,-21,6,-22,-24,5,2,-23, signs 11011101000110001100011011
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,11,-12,13,-14,15,-16,-17,-13,18,-11,19,20,21,-7,-4,22,23,-1,24,-5,-8,25,26,-15,16,-19,10,-18,12,17,14,-26,-20,9,-25,-21,6,3,-22,-24,2,-23, signs 11101101000110001100011011
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,-14,-15,16,17,18,-16,19,20,21,-12,22,-8,-3,23,-1,24,-5,-10,25,26,-17,-18,15,-19,-26,14,-20,-25,9,4,-24,6,11,-21,13,-22,7,2,-23, signs 11011010110010010100101011
candidate 1,-2,3,4,-5,6,7,-8,9,-10,-11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,-6,-3,21,-1,22,23,-4,-7,24,-9,25,26,12,17,-18,11,-26,13,-19,15,10,-25,-20,-24,8,5,-23,-21,2,-22, signs 10011011011000111111011000
candidate 1,-2,3,-4,5,-6,7,8,-9,10,-11,-12,-13,14,-15,16,-17,18,-16,19,-14,-7,20,-3,21,-1,22,-5,23,24,-8,25,-10,26,12,17,-18,11,-26,13,-19,15,-25,9,-24,-20,6,-23,4,-22,2,-21, signs 11011001101000111110101100
candidate 1,-2,3,-4,5,-6,7,8,-9,10,-11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-7,22,-3,23,-1,24,-5,-8,25,-10,26,12,17,-18,11,-26,13,-19,15,-20,9,-25,-21,6,-22,4,-24,2,-23, signs 11011101001000111110011010
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-4,22,23,-1,24,-7,25,-9,26,-3,-22,5,12,15,-19,17,-18,-20,14,-21,6,-24,8,-25,10,-26,2,-23, signs 11000110010001011101011010
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-4,22,23,-1,24,-7,25,-9,26,-3,-22,5,12,-20,14,17,-18,15,-19,-21,6,-24,8,-25,10,-26,2,-23, signs 11000110010001011101011010
candidate 1,-2,3,4,5,-6,7,-8,9,-10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-9,-4,22,23,-1,24,-5,25,-7,26,-3,-22,-24,6,-25,10,-21,12,15,-19,17,-18,-20,14,11,8,-26,2,-23, signs 11001001001001011101011010
candidate 1,-2,3,4,5,-6,7,-8,9,-10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-9,-4,22,23,-1,24,-5,25,-7,26,-3,-22,-24,6,-25,10,-21,12,-20,14,17,-18,15,-19,11,8,-26,2,-23, signs 11001001001001011101011010
candidate -1,2,3,4,-5,-6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-12,23,-4,24,-2,25,-8,26,-10,-3,-24,1,6,-21,14,-20,-18,17,-19,15,-22,7,-25,9,-26,11,-23,5, signs 01001011001000110010101101
candidate -1,2,3,4,-5,-6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-12,23,-4,24,-2,25,-8,26,-10,-3,-24,1,6,-21,-19,15,-18,17,14,-20,-22,7,-25,9,-26,11,-23,5, signs 01001011001000110010101101
candidate -1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,13,14,-15,16,-17,18,-16,19,-14,20,21,22,23,-13,24,-11,-4,25,-10,-5,26,-7,8,-26,6,9,-25,3,12,-24,2,-23,-19,15,-20,1,-22,17,-18,-21, signs 00000011111100111110011101
candidate -1,-2,3,-4,5,-6,7,-8,9,10,-11,12,-13,14,-15,16,-17,18,-16,19,-14,20,21,22,-12,23,-10,-3,24,-9,25,-7,26,-5,6,-26,4,-25,8,-24,2,11,-23,13,-19,15,-20,1,-22,17,-18,-21, signs 00001101111000111110011011
candidate -1,2,-3,4,-5,6,7,-8,-9,10,-11,-12,13,14,-15,16,-17,18,-16,19,-14,20,21,22,-10,23,24,-7,-2,25,-4,26,-6,-13,12,-24,8,-21,-18,17,-22,9,-23,11,-19,15,-20,1,-25,3,-26,5, signs 10011010100110110010101010
candidate -1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-16,19,-14,20,21,22,23,-13,24,-11,-4,25,-6,-9,26,-7,8,-26,10,5,-25,3,12,-24,2,-23,-19,15,-20,1,-22,17,-18,-21, signs 00001111001100111110011101
candidate -1,-2,3,-4,5,-6,7,-8,9,10,-11,12,-13,14,-15,16,-17,18,-16,19,-14,20,21,22,-12,23,-10,-3,24,-5,25,-9,26,-7,8,-26,6,-25,4,-24,2,11,-23,13,-19,15,-20,1,-22,17,-18,-21, signs 00011011011000111110011011
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,13,-14,15,-16,-17,18,19,-15,20,-13,21,-7,22,-5,23,24,25,-1,-12,26,-10,-3,-24,-21,14,-20,16,-19,8,-22,6,-23,4,9,-18,17,-26,11,2,-25, signs 00111001001100110010101001
candidate 1,-2,3,-4,5,6,-7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,-9,19,-5,20,-3,21,-1,22,23,-6,24,25,-11,26,-13,-24,-19,8,17,-18,15,10,-25,12,-26,14,7,-23,-20,4,-22,2,-21, signs 00100110011001011100011101
candidate -1,-2,3,-4,5,-6,7,-8,9,10,-11,12,-13,-14,15,-16,17,18,-12,19,-10,20,21,-7,22,-5,23,-3,24,-9,25,-15,26,-17,-18,13,-19,11,16,-26,14,-25,-20,1,6,-22,4,-23,2,-24,8,-21, signs 01001100101100011010010110
candidate 1,-2,3,-4,-5,-6,7,-8,9,-10,-11,12,-13,14,15,-16,17,18,-14,19,-12,-7,20,21,22,-3,23,-1,24,-9,25,-17,26,-15,-19,13,-18,-26,16,11,6,-20,8,-25,10,5,-21,-24,4,-22,2,-23, signs 00111100111011100011110000
candidate -1,-2,3,-4,5,-6,-7,-8,9,-10,11,12,-13,14,15,-16,17,18,-14,19,-12,-9,20,21,22,-5,23,-3,24,-11,25,-17,26,-15,16,-26,-18,-25,-19,13,10,-20,8,1,6,-22,4,-23,2,-24,-21,7, signs 01001100011011110110010101
candidate -1,2,-3,-4,5,6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-10,21,-6,22,23,24,-2,-7,25,-9,26,-5,-22,1,-24,3,8,-25,-21,11,14,-20,-18,17,-19,15,12,-26,4,-23, signs 00101101100100110010100101
candidate -1,2,-3,-4,5,6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-10,21,-6,22,23,24,-2,-7,25,-9,26,-5,-22,1,-24,3,8,-25,-21,11,-19,15,-18,17,14,-20,12,-26,4,-23, signs 00101101100100110010100101
candidate 1,-2,3,4,5,-6,7,-8,9,-10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-9,-4,22,23,-1,24,-5,25,-7,26,-3,-22,-24,6,-25,8,11,14,-20,-18,17,-19,15,12,-21,10,-26,2,-23, signs 00110110010100110010100101
candidate 1,-2,3,4,5,-6,7,-8,9,-10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-9,-4,22,23,-1,24,-5,25,-7,26,-3,-22,-24,6,-25,8,11,-19,15,-18,17,14,-20,12,-21,10,-26,2,-23, signs 00110110010100110010100101
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-6,22,23,-1,24,-7,25,-9,26,-3,4,-21,14,-20,-18,17,-19,15,12,5,-22,-24,8,-25,10,-26,2,-23, signs 00110101100100110010100101
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-6,22,23,-1,24,-7,25,-9,26,-3,4,-21,-19,15,-18,17,14,-20,12,5,-22,-24,8,-25,10,-26,2,-23, signs 00110101100100110010100101
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-10,-3,23,-1,24,-5,25,-7,26,-11,-22,9,4,-24,6,-25,8,-21,14,-20,-18,17,-19,15,12,-26,2,-23, signs 00100110101100110010100101
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-10,-3,23,-1,24,-5,25,-7,26,-11,-22,9,4,-24,6,-25,8,-21,-19,15,-18,17,14,-20,12,-26,2,-23, signs 00100110101100110010100101
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-10,-3,23,-1,24,-5,25,-7,26,-11,12,-21,14,-20,-18,17,-19,15,-22,9,4,-24,6,-25,8,-26,2,-23, signs 00100110101100110010100101
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-10,-3,23,-1,24,-5,25,-7,26,-11,12,-21,-19,15,-18,17,14,-20,-22,9,4,-24,6,-25,8,-26,2,-23, signs 00100110101100110010100101
candidate 1,-2,3,4,-5,6,7,-8,9,-10,-11,-12,-13,14,-15,16,-17,18,-16,19,-14,-9,20,-7,21,-3,22,-1,-4,23,-6,24,25,26,12,17,-18,11,-26,13,-19,15,10,-25,8,-20,-24,5,-23,-21,2,-22, signs 11010011011000111111011000
candidate 1,-2,3,-4,5,-6,7,8,-9,10,-11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,-10,21,-8,-3,22,-1,23,-5,24,-7,25,26,12,17,-18,11,-26,13,-19,15,-20,9,-21,-25,6,-24,4,-23,2,-22, signs 11011001101000111110110100
candidate -1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,15,16,-17,18,-16,-13,-10,19,20,-7,21,-5,22,-3,23,24,25,-11,26,-15,14,-26,-18,17,12,-25,-19,9,-24,1,6,-21,4,-22,2,-23,8,-20, signs 10110011001101110001010110
candidate -1,-2,3,-4,5,-6,7,-8,9,-10,11,12,-13,-14,15,16,-17,18,-16,19,-12,-9,20,-7,21,-5,22,-3,23,-11,24,25,26,-15,14,-26,-18,17,-25,13,-19,-24,10,1,6,-21,4,-22,2,-23,8,-20, signs 10110011011001110001010110
candidate -1,-2,3,-4,5,-6,7,-8,9,10,11,-12,13,-14,-15,16,-17,-13,18,-11,19,-9,20,-7,21,-5,22,-3,23,24,-10,25,-16,26,14,-18,12,17,-26,15,-25,-19,-24,1,6,-21,4,-22,2,-23,8,-20, signs 10110011010110001101010110
candidate 1,-2,3,-4,5,-6,7,8,-9,10,-11,-12,-13,14,-15,16,-17,18,-16,19,-14,-7,20,-5,21,-3,22,-1,23,24,-8,25,-10,26,12,17,-18,11,-26,13,-19,15,-25,9,-24,-20,6,-21,4,-23,2,-22, signs 11011001101000111110110100
candidate 1,-2,3,-4,5,6,-7,8,9,-10,-11,-12,-13,14,-15,16,-17,18,-16,19,-14,-9,20,-5,21,-3,22,-1,23,24,-6,25,-8,26,12,17,-18,11,-26,13,-19,15,10,-20,-25,7,-24,-21,4,-23,2,-22, signs 11011001011000111110110010
candidate -1,2,3,-4,5,-6,7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-10,21,-8,22,23,24,25,-7,-2,-5,26,-3,4,-26,6,-25,-21,9,-22,1,-24,11,14,-20,-18,17,-19,15,12,-23, signs 10001111000100110010011000
candidate -1,2,3,-4,5,-6,7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-10,21,-8,22,23,24,25,-7,-2,-5,26,-3,4,-26,6,-25,-21,9,-22,1,-24,11,-19,15,-18,17,14,-20,12,-23, signs 10001111000100110010011000
candidate 1,-2,3,-4,5,-6,7,8,-9,10,-11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,-10,21,-8,-5,22,-3,23,-1,24,-7,25,26,12,17,-18,11,-26,13,-19,15,-20,9,-21,-25,6,-22,4,-24,2,-23, signs 11011001101000111110111000
candidate 1,-2,3,4,5,-6,-7,-8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-12,23,-10,-5,24,-3,25,-1,-4,26,8,-21,14,-20,-18,17,-19,15,-22,7,-26,9,-23,11,6,-24,2,-25, signs 00101001110000110010100101
candidate 1,-2,3,4,5,-6,-7,-8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-12,23,-10,-5,24,-3,25,-1,-4,26,8,-21,-19,15,-18,17,14,-20,-22,7,-26,9,-23,11,6,-24,2,-25, signs 00101001110000110010100101
candidate 1,-2,3,4,-5,6,7,-8,9,-10,-11,-12,-13,14,-15,16,-17,18,-16,19,-14,-9,20,-7,-4,21,22,-1,23,-3,-6,24,25,26,12,17,-18,11,-26,13,-19,15,10,-25,8,-20,-24,5,-21,-23,2,-22, signs 11010011011000111111110000
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,18,-16,-13,-8,19,-6,20,21,22,-2,23,-4,24,-10,25,26,-15,14,-26,-18,17,12,7,-19,9,-25,11,-20,1,-22,3,-23,5,-24,-21, signs 11001110011101110011101000
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,-11,19,20,-6,21,-4,-1,22,-3,23,24,-8,25,26,-13,14,-26,-20,9,-18,17,10,-19,12,15,-25,7,-24,5,-21,-23,2,-22, signs 10011011010011110010110011
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,-11,19,20,-6,21,-4,22,23,-1,24,-3,-8,25,26,-13,14,-26,-20,9,-18,17,10,-19,12,15,-25,7,-21,5,-22,-24,2,-23, signs 11010011010011110010011011
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,11,-12,13,-14,15,-16,-17,-13,18,-11,19,20,-6,21,-4,22,23,-1,24,-3,25,-7,26,-15,16,-19,10,-18,12,17,14,9,-20,-26,8,-25,-21,5,-22,-24,2,-23, signs 11010011100110001101011010
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,11,-12,13,-14,15,-16,-17,-13,18,-11,19,-7,20,-5,21,22,23,-1,24,25,-4,26,-8,-15,16,-19,10,-18,12,17,14,9,-26,-20,6,-21,-25,3,-22,-24,2,-23, signs 11101001100110001100111001
candidate 1,-2,3,4,-5,6,7,-8,9,-10,-11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,-6,21,-4,-1,22,-3,23,-7,24,-9,25,26,12,17,-18,11,-26,13,-19,15,10,-25,-20,-24,8,5,-21,-23,2,-22, signs 10011011011000111111110000
candidate -1,2,-3,4,-5,6,-7,8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-6,21,-4,22,-10,23,-8,24,25,26,-2,-9,-23,7,-24,1,-26,3,-22,11,14,-20,-18,17,-19,15,12,5,-21,-25, signs 11011010110100110010100110
candidate -1,2,-3,4,-5,6,-7,8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-6,21,-4,22,-10,23,-8,24,25,26,-2,-9,-23,7,-24,1,-26,3,-22,11,-19,15,-18,17,14,-20,12,5,-21,-25, signs 11011010110100110010100110
candidate 1,2,-3,4,-5,-6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-4,21,-2,22,23,-11,-8,24,25,-1,26,-9,10,-23,12,7,-24,-26,-22,3,-21,5,14,-20,-18,17,-19,15,6,-25, signs 11100110111000110010100110
candidate 1,2,-3,4,-5,-6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-4,21,-2,22,23,-11,-8,24,25,-1,26,-9,10,-23,12,7,-24,-26,-22,3,-21,5,-19,15,-18,17,14,-20,6,-25, signs 11100110111000110010100110
candidate 1,-2,3,-4,-5,-6,7,-8,9,-10,-11,12,13,-14,15,16,-17,18,-16,-13,19,-3,20,-1,-12,21,22,-9,23,-7,24,25,26,-15,14,-26,-18,17,-25,5,10,-22,8,-23,6,-24,-21,11,4,-19,2,-20, signs 11001011001101110001101010
candidate 1,-2,3,-4,-5,-6,7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-16,19,20,-9,21,-3,22,-1,23,-7,24,25,-14,-11,26,-13,12,-26,-25,15,-19,17,-18,-24,6,-23,2,-22,4,-21,8,-20,10,5, signs 11001110010111011101010100
candidate 1,-2,3,-4,-5,-6,7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-16,19,20,-9,21,-3,22,-1,23,-7,24,25,-14,-11,26,-13,12,-26,-25,17,-18,15,-19,-24,6,-23,2,-22,4,-21,8,-20,10,5, signs 11001110010111011101010100
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,-12,13,14,-15,16,-17,18,-16,-9,-4,19,20,-1,21,22,23,-7,-14,24,-10,25,26,-13,12,-26,6,-23,8,17,-18,15,-24,11,-25,5,-22,3,-19,-21,2,-20, signs 11101110001111011111000100
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,-17,-13,18,19,-6,-3,20,-1,21,22,-4,23,-8,24,-10,25,26,-15,16,-26,14,17,12,-18,-25,11,-19,9,-24,7,-23,5,-22,-20,2,-21, signs 10011011000011000000110110
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,-17,-13,18,19,-6,20,21,-3,22,-1,-4,23,-8,24,-10,25,26,-15,16,-26,14,17,12,-18,-25,11,-19,9,-24,7,-20,5,-23,-21,2,-22, signs 11010011000011000000011110
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,-14,15,-16,17,18,19,-15,-6,-3,20,-1,21,22,-4,23,24,-9,25,-11,26,-17,-18,13,8,-24,10,-25,12,-26,16,-19,14,7,-23,5,-22,-20,2,-21, signs 10011011100100110110110010
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,-14,15,-16,17,18,19,-15,-6,20,21,-3,22,-1,-4,23,24,-9,25,-11,26,-17,-18,13,8,-24,10,-25,12,-26,16,-19,14,7,-20,5,-23,-21,2,-22, signs 11010011100100110110011010
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,11,-12,13,-14,-15,-16,17,18,19,-13,20,21,-8,-3,22,-1,23,24,-4,-9,25,-11,26,-17,16,-26,-18,15,10,-25,-21,7,2,-22,-24,5,14,-19,12,-20,6,-23, signs 11010110100011000010011011
candidate 1,-2,-3,4,5,-6,-7,-8,9,-10,11,-12,13,-14,15,16,-17,18,-16,-11,-4,19,20,-1,21,22,23,-5,24,-13,25,-15,26,-9,2,-20,-22,7,14,-25,12,-24,6,-23,-19,3,10,17,-18,-26,8,-21, signs 11001101000110011101101010
candidate -1,2,-3,4,5,-6,-7,8,-9,10,11,-12,13,-14,15,-16,-17,18,19,-15,-8,20,-4,21,-2,22,23,-5,24,25,-10,-13,26,-11,12,-26,-25,9,14,-19,16,7,-22,1,-21,3,-20,-24,-18,17,6,-23, signs 11001110011101100001011011
candidate -1,2,-3,4,5,-6,-7,8,9,-10,11,-12,-13,14,15,-16,-17,18,19,-15,-8,20,-4,21,-2,22,23,-5,24,-9,-14,25,26,-11,12,-26,10,13,-25,-19,16,7,-22,1,-21,3,-20,-24,-18,17,6,-23, signs 11001110101110100001011011
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,13,-14,15,-16,-17,-9,18,-7,19,20,-4,21,22,-1,23,-5,24,25,-12,-15,26,-13,14,-26,16,11,-25,-19,6,-18,8,17,10,-24,-20,3,-21,-23,2,-22, signs 11101001100000111100110110
candidate 1,-2,3,-4,-5,-6,-7,8,-9,10,11,-12,13,14,-15,16,-17,-13,18,-11,19,-3,20,-1,21,22,-10,23,-14,24,-16,25,-8,26,6,17,-24,15,-23,-18,12,5,-26,7,-25,9,-22,-19,4,-21,2,-20, signs 11011000110110011111000110
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-12,19,-6,-3,20,-1,21,22,-4,23,-14,24,-16,25,-10,26,8,15,-24,17,-25,9,-26,7,-23,13,-18,11,-19,5,-22,-20,2,-21, signs 10011011010110110100110010
candidate -1,2,-3,-4,5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,18,-10,19,-8,20,21,-5,22,23,-2,24,-6,-17,25,-15,26,-13,12,-26,14,11,-19,9,-20,3,-23,1,-24,7,16,-25,-18,-21,4,-22, signs 01110100110001110110011011
candidate -1,2,-3,-4,-5,6,7,-8,9,10,-11,12,-13,14,-15,16,-17,18,-12,19,-10,20,21,22,-6,23,24,25,-2,-7,-16,26,-14,-9,8,15,-26,13,-19,11,-20,3,-25,1,-23,5,-22,17,-18,-21,4,-24, signs 01110010001101101110010111
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,-9,18,-7,19,20,-4,21,22,-1,23,-5,24,25,-16,-11,26,-13,14,-26,12,15,-25,-19,6,-18,8,17,10,-24,-20,3,-21,-23,2,-22, signs 11101001101100001100110110
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,-9,18,-7,19,20,-4,21,22,-1,23,-5,24,25,-16,-11,26,-13,14,-18,8,17,10,-26,12,15,-25,-19,6,-24,-20,3,-21,-23,2,-22, signs 11101001101100001100110110
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,-9,18,19,-6,-3,20,-1,21,22,-4,-15,23,24,25,-11,26,-13,-24,17,8,-18,10,-25,12,-26,14,-23,16,7,-19,5,-22,-20,2,-21, signs 10011000111001000000111101
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-3,22,-1,23,-7,24,-9,25,-11,-6,26,4,-21,12,15,-19,17,-18,-20,14,5,-26,-23,8,-24,10,-25,2,-22, signs 11001010011001011101010101
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-3,22,-1,23,-7,24,-9,25,-11,-6,26,4,-21,12,-20,14,17,-18,15,-19,5,-26,-23,8,-24,10,-25,2,-22, signs 11001010011001011101010101
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-3,22,-1,23,-7,24,-9,25,-11,-6,26,4,15,-19,17,-18,-20,14,-21,12,5,-26,-23,8,-24,10,-25,2,-22, signs 11001010011001011101010101
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-3,22,-1,23,-7,24,-9,25,-11,-6,26,4,-20,14,17,-18,15,-19,-21,12,5,-26,-23,8,-24,10,-25,2,-22, signs 11001010011001011101010101
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,13,-14,15,-16,-17,18,19,-15,-12,20,-4,21,22,-1,23,-5,24,-7,25,-9,26,-13,14,-19,16,11,-20,-26,-18,17,10,3,-21,-23,6,-24,8,-25,2,-22, signs 11101001111011100001110100
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,-11,19,20,21,-3,22,-1,-4,23,-6,24,-8,25,26,-13,14,-26,-20,9,-18,17,10,-19,12,15,-25,7,-24,5,-23,-21,2,-22, signs 11010011010011110010011011
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,-6,-1,-8,21,22,-11,23,24,-2,25,-4,26,12,17,-18,-22,10,-23,-26,13,-19,15,-20,5,-25,3,-24,9,-21,7, signs 10011011010000111110101010
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-16,19,-14,20,21,22,23,-13,-2,24,-4,-11,25,-9,26,-7,8,-26,6,-25,10,5,-24,3,12,-23,-19,15,-20,1,-22,17,-18,-21, signs 01100011011000111110011011
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,-8,21,22,23,-2,24,-4,25,-6,-1,-12,26,10,-22,-25,5,-24,3,-23,11,-26,15,-19,17,-18,-20,14,9,-21,7, signs 01100100110101011101001010
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,-8,21,22,23,-2,24,-4,25,-6,-1,-12,26,10,-22,-25,5,-24,3,-23,11,-26,-20,14,17,-18,15,-19,9,-21,7, signs 01100100110101011101001010
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-10,-3,23,-5,24,-7,25,-1,26,-11,-22,9,4,-23,6,-24,8,-21,14,-20,-18,17,-19,15,12,-26,2,-25, signs 00100110101100110010101001
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-10,-3,23,-5,24,-7,25,-1,26,-11,-22,9,4,-23,6,-24,8,-21,-19,15,-18,17,14,-20,12,-26,2,-25, signs 00100110101100110010101001
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-10,-3,23,-5,24,-7,25,-1,26,-11,12,-21,14,-20,-18,17,-19,15,-22,9,4,-23,6,-24,8,-26,2,-25, signs 00100110101100110010101001
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-10,-3,23,-5,24,-7,25,-1,26,-11,12,-21,-19,15,-18,17,14,-20,-22,9,4,-23,6,-24,8,-26,2,-25, signs 00100110101100110010101001
candidate 1,-2,3,-4,5,-6,7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-3,23,-5,24,-7,25,-1,-8,26,4,-23,6,-24,-26,9,12,15,-19,17,-18,-20,14,-21,10,-22,2,-25, signs 00100110010001011101011001
candidate 1,-2,3,-4,5,-6,7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-3,23,-5,24,-7,25,-1,-8,26,4,-23,6,-24,-26,9,12,-20,14,17,-18,15,-19,-21,10,-22,2,-25, signs 00100110010001011101011001
candidate 1,-2,3,-4,5,-6,7,8,9,-10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-9,22,-3,23,-5,24,-7,25,-1,-8,26,4,-23,6,-24,-26,-22,10,-21,12,15,-19,17,-18,-20,14,11,2,-25, signs 00100110001001011101011001
candidate 1,-2,3,-4,5,-6,7,8,9,-10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-9,22,-3,23,-5,24,-7,25,-1,-8,26,4,-23,6,-24,-26,-22,10,-21,12,-20,14,17,-18,15,-19,11,2,-25, signs 00100110001001011101011001
candidate 1,-2,3,-4,5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-10,21,22,-3,23,-5,24,-7,25,-1,26,-9,8,-26,12,15,-19,17,-18,-20,14,11,-21,-24,6,-23,4,-22,2,-25, signs 00110010001001011101010101
candidate 1,-2,3,-4,5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-10,21,22,-3,23,-5,24,-7,25,-1,26,-9,8,-26,12,-20,14,17,-18,15,-19,11,-21,-24,6,-23,4,-22,2,-25, signs 00110010001001011101010101
candidate 1,-2,3,-4,5,-6,7,-8,-9,-10,11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-12,-3,23,-5,24,-7,25,-1,26,-11,10,-26,-22,15,-19,17,-18,-20,14,-21,2,-25,8,-24,6,-23,4,9, signs 00110011000001011101010101
candidate 1,-2,3,-4,5,-6,7,-8,-9,-10,11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-12,-3,23,-5,24,-7,25,-1,26,-11,10,-26,-22,-20,14,17,-18,15,-19,-21,2,-25,8,-24,6,-23,4,9, signs 00110011000001011101010101
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-3,23,-5,-10,24,25,-1,26,-7,8,-26,2,-22,4,-23,6,9,-24,-21,14,-20,-18,17,-19,15,12,-25, signs 11100100010100110010101010
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-3,23,-5,-10,24,25,-1,26,-7,8,-26,2,-22,4,-23,6,9,-24,-21,-19,15,-18,17,14,-20,12,-25, signs 11100100010100110010101010
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-12,-3,23,-5,-10,-1,24,25,-6,26,8,-24,2,-21,14,-20,-18,17,-19,15,-22,11,4,-23,-25,7,-26,9, signs 11100010011000110010101010
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-12,-3,23,-5,-10,-1,24,25,-6,26,8,-24,2,-21,-19,15,-18,17,14,-20,-22,11,4,-23,-25,7,-26,9, signs 11100010011000110010101010
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,23,-11,24,-3,25,-5,-10,-1,26,-7,8,-26,2,-23,12,-21,14,-20,-18,17,-19,15,-22,-24,4,-25,6,9, signs 11100100010100110010101010
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,23,-11,24,-3,25,-5,-10,-1,26,-7,8,-26,2,-23,12,-21,-19,15,-18,17,14,-20,-22,-24,4,-25,6,9, signs 11100100010100110010101010
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,18,-16,-13,-8,19,20,21,-2,22,-4,23,-6,24,-10,25,26,-15,14,-26,-18,17,12,7,-19,9,-25,11,-24,1,-21,3,-22,5,-23,-20, signs 11001110011101110011010100
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,-17,-13,18,-11,19,20,-6,21,22,-1,23,-3,24,-5,25,26,-8,-15,16,-19,10,-18,12,17,14,9,-26,7,-20,-25,4,-24,-21,-23,2,-22, signs 11011001100110001100110011
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-13,18,-11,19,-7,20,21,22,-1,23,24,-4,25,-6,-9,26,-15,16,-19,10,-18,12,17,14,-26,8,-20,-25,5,-24,3,-21,-23,2,-22, signs 11100101100110001100110011
candidate -1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,16,17,18,-16,19,-14,-11,20,-3,21,22,-6,23,-8,24,25,-13,26,-17,-18,-26,-19,15,12,-20,10,-25,2,-21,4,9,-24,1,-22,5,-23,7, signs 00111001000110110110001110
candidate -1,2,-3,4,-5,6,7,8,9,-10,-11,12,-13,-14,-15,16,-17,18,-12,19,20,-9,21,-7,-2,22,-4,23,-6,24,-8,25,-16,26,14,-20,10,17,-18,11,-19,13,-26,15,-25,-21,-24,1,-22,3,-23,5, signs 01100101010110001101001110
candidate -1,2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,23,-11,-2,-5,24,-7,25,-9,26,-3,4,-26,10,-23,12,-21,14,-20,-18,17,-19,15,-22,1,6,-24,8,-25, signs 01110110000100110010101011
candidate -1,2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,23,-11,-2,-5,24,-7,25,-9,26,-3,4,-26,10,-23,12,-21,-19,15,-18,17,14,-20,-22,1,6,-24,8,-25, signs 01110110000100110010101011
candidate -1,2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,23,-2,-5,24,-7,25,-9,26,-3,4,-26,-23,-21,14,-20,-18,17,-19,15,12,-22,10,1,6,-24,8,-25, signs 01110110000100110010101011
candidate -1,2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,23,-2,-5,24,-7,25,-9,26,-3,4,-26,-23,-21,-19,15,-18,17,14,-20,12,-22,10,1,6,-24,8,-25, signs 01110110000100110010101011
candidate -1,2,-3,-4,5,-6,7,8,-9,-10,11,-12,13,14,-15,16,-17,18,-16,19,-14,20,21,22,23,-13,-2,-11,24,25,-8,-5,26,-7,6,-26,4,9,-25,3,10,-24,12,-23,-19,15,-20,1,-22,17,-18,-21, signs 01000111110000111110011110
candidate -1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,13,14,-15,16,-17,18,-16,19,-14,20,21,22,23,-13,24,-3,-12,25,-10,-5,26,-7,8,-26,6,9,-25,11,4,-24,2,-23,-19,15,-20,1,-22,17,-18,-21, signs 00110011110000111110011101
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,11,12,-13,14,-15,16,-17,18,-16,19,-14,20,21,22,-12,23,-2,-11,24,-9,25,-7,26,-5,6,-26,4,-25,8,-24,10,3,-23,13,-19,15,-20,1,-22,17,-18,-21, signs 01101101100000111110011011
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-16,19,-14,20,21,22,23,-13,-2,-11,24,25,-4,-9,26,-7,6,-26,8,5,-25,3,10,-24,12,-23,-19,15,-20,1,-22,17,-18,-21, signs 01011110010000111110011110
candidate -1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,13,14,-15,16,-17,18,-16,19,-14,20,21,22,23,-13,24,-3,-12,25,-6,-9,26,-7,8,-26,10,5,-25,11,4,-24,2,-23,-19,15,-20,1,-22,17,-18,-21, signs 00111111000000111110011101
candidate -1,2,-3,4,5,-6,7,-8,9,-10,11,12,-13,-14,-15,16,-17,18,-16,19,20,21,-12,22,23,24,25,-11,-2,-9,-4,-7,26,-5,6,-26,8,3,10,-25,-21,13,-22,1,-24,15,-19,17,-18,-20,14,-23, signs 01111100000011011101100111
candidate -1,2,-3,4,5,-6,7,-8,9,-10,11,12,-13,-14,-15,16,-17,18,-16,19,20,21,-12,22,23,24,25,-11,-2,-9,-4,-7,26,-5,6,-26,8,3,10,-25,-21,13,-22,1,-24,-20,14,17,-18,15,-19,-23, signs 01111100000011011101100111
candidate -1,-2,3,4,5,-6,7,-8,9,10,-11,12,-13,-14,-15,16,-17,18,-16,19,20,21,-12,22,23,24,-10,-3,25,-9,-4,-7,26,-5,6,-26,8,-25,2,11,-21,13,-22,1,-24,15,-19,17,-18,-20,14,-23, signs 01111100000011011101100111
candidate -1,-2,3,4,5,-6,7,-8,9,10,-11,12,-13,-14,-15,16,-17,18,-16,19,20,21,-12,22,23,24,-10,-3,25,-9,-4,-7,26,-5,6,-26,8,-25,2,11,-21,13,-22,1,-24,-20,14,17,-18,15,-19,-23, signs 01111100000011011101100111
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,11,12,-13,14,-15,16,-17,18,-16,19,-14,20,21,22,-12,23,-2,-11,24,-5,25,-9,26,-7,8,-26,6,-25,4,-24,10,3,-23,13,-19,15,-20,1,-22,17,-18,-21, signs 01111011000000111110011011
candidate -1,2,-3,-4,5,-6,7,-8,9,10,-11,-12,13,14,-15,16,-17,18,-16,19,-14,20,21,22,23,-13,-2,24,-10,-5,25,-9,26,-7,8,-26,6,-25,4,11,-24,3,12,-23,-19,15,-20,1,-22,17,-18,-21, signs 01111011000000111110011011
candidate -1,-2,-3,4,5,-6,7,-8,9,10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,22,23,-11,-4,24,-10,-5,25,-9,26,-7,8,-26,6,-25,-24,3,12,-23,2,13,-19,15,-20,1,-22,17,-18,-21, signs 01111011000000111110010111
candidate -1,2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,23,-2,-5,24,-7,25,-9,26,-3,4,-26,-23,-21,12,15,-19,17,-18,-20,14,-22,10,1,6,-24,8,-25, signs 10001001111001011101010100
candidate -1,2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,23,-2,-5,24,-7,25,-9,26,-3,4,-26,-23,-21,12,-20,14,17,-18,15,-19,-22,10,1,6,-24,8,-25, signs 10001001111001011101010100
candidate -1,2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,23,-2,-5,24,-7,25,-9,26,-3,4,-26,-23,15,-19,17,-18,-20,14,-21,12,-22,10,1,6,-24,8,-25, signs 10001001111001011101010100
candidate -1,2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,23,-2,-5,24,-7,25,-9,26,-3,4,-26,-23,-20,14,17,-18,15,-19,-21,12,-22,10,1,6,-24,8,-25, signs 10001001111001011101010100
candidate 1,-2,3,-4,5,6,-7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,-9,19,20,-6,21,22,-1,23,-3,24,-5,25,-11,26,-13,14,-26,12,15,10,-19,8,17,-18,-22,2,-23,4,-24,-21,7,-20,-25, signs 01100110011100011101010100
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,15,-16,17,18,-14,19,20,-11,21,-9,-2,22,23,-5,24,-7,25,-17,26,-15,-22,3,8,-21,10,1,-19,13,-18,-26,16,-23,4,-24,6,-25,12,-20, signs 10001101100011100010011010
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-3,23,-5,-10,-1,24,25,-6,26,8,-24,2,-21,12,15,-19,17,-18,13,-20,-22,4,-23,-25,7,-26,9, signs 00011101101010011101010101
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-3,23,-5,-10,-1,24,25,-6,26,8,-24,2,-21,12,17,-18,15,-19,13,-20,-22,4,-23,-25,7,-26,9, signs 00011101101010011101010101
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-3,23,-5,-10,-1,24,25,-6,26,8,-24,2,13,-20,15,-19,17,-18,-21,12,-22,4,-23,-25,7,-26,9, signs 00011101101010011101010101
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-3,23,-5,-10,-1,24,25,-6,26,8,-24,2,13,-20,17,-18,15,-19,-21,12,-22,4,-23,-25,7,-26,9, signs 00011101101010011101010101
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-3,23,-5,-10,24,25,-1,26,-7,8,-26,2,-22,4,-23,6,9,-24,-21,12,15,-19,17,-18,-20,14,-25, signs 00011011101001011101010101
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-3,23,-5,-10,24,25,-1,26,-7,8,-26,2,-22,4,-23,6,9,-24,-21,12,-20,14,17,-18,15,-19,-25, signs 00011011101001011101010101
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-3,23,-5,-10,24,25,-1,26,-7,8,-26,2,-22,4,-23,6,9,-24,15,-19,17,-18,-20,14,-21,12,-25, signs 00011011101001011101010101
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-3,23,-5,-10,24,25,-1,26,-7,8,-26,2,-22,4,-23,6,9,-24,-20,14,17,-18,15,-19,-21,12,-25, signs 00011011101001011101010101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-3,23,-5,24,-7,25,-1,26,-9,8,-26,-20,13,-18,17,-19,15,12,-21,10,-24,6,-23,4,-22,2,-25, signs 11001101101100110010101010
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-3,23,-5,24,-7,25,-1,26,-9,8,-26,-20,13,-19,15,-18,17,12,-21,10,-24,6,-23,4,-22,2,-25, signs 11001101101100110010101010
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-3,23,-5,24,-7,25,-1,26,-9,8,-26,12,-21,-18,17,-19,15,-20,13,10,-24,6,-23,4,-22,2,-25, signs 11001101101100110010101010
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-3,23,-5,24,-7,25,-1,26,-9,8,-26,12,-21,-19,15,-18,17,-20,13,10,-24,6,-23,4,-22,2,-25, signs 11001101101100110010101010
candidate 1,-2,3,-4,5,-6,7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-3,23,-5,24,-7,25,-1,-8,26,4,-23,6,-24,-26,9,14,-20,-18,17,-19,15,12,-21,10,-22,2,-25, signs 11011001101100110010100110
candidate 1,-2,3,-4,5,-6,7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-3,23,-5,24,-7,25,-1,-8,26,4,-23,6,-24,-26,9,-19,15,-18,17,14,-20,12,-21,10,-22,2,-25, signs 11011001101100110010100110
candidate 1,-2,3,-4,5,-6,7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-3,23,-5,24,-7,25,-1,-8,26,4,-23,6,-24,-26,9,12,-21,14,-20,-18,17,-19,15,10,-22,2,-25, signs 11011001101100110010100110
candidate 1,-2,3,-4,5,-6,7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-3,23,-5,24,-7,25,-1,-8,26,4,-23,6,-24,-26,9,12,-21,-19,15,-18,17,14,-20,10,-22,2,-25, signs 11011001101100110010100110
candidate 1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,-13,14,15,-16,-17,18,-14,19,20,21,-10,22,-8,23,-2,24,-4,25,-6,-1,26,-15,16,11,-21,9,-22,-26,-19,13,-18,17,12,-20,-23,3,-24,5,-25,7, signs 10110011100011000010011010
candidate 1,2,-3,4,-5,6,-7,8,9,-10,-11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,22,-8,23,-2,24,-4,25,-6,-1,26,-9,10,15,-19,13,-20,-26,-23,3,-24,5,-25,7,-22,11,-18,17,12,-21, signs 10110011000110010001101010
candidate -1,-2,3,4,-5,6,-7,8,-9,10,11,12,-13,14,-15,-16,-17,18,19,20,-14,21,-12,22,-10,23,-4,24,-6,25,-8,-3,26,-11,-22,13,-21,-26,-23,5,-24,7,-25,9,-20,15,2,-19,16,1,-18,17, signs 11101100110001000000011010
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-10,-3,23,-5,24,-7,25,-1,26,-11,-22,15,-19,17,-18,-20,14,-21,12,9,4,-23,6,-24,8,-26,2,-25, signs 11011001010001011101010110
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-10,-3,23,-5,24,-7,25,-1,26,-11,-22,-20,14,17,-18,15,-19,-21,12,9,4,-23,6,-24,8,-26,2,-25, signs 11011001010001011101010110
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-10,-3,23,-5,24,-7,25,-1,26,-11,-22,9,4,-23,6,-24,8,-21,12,15,-19,17,-18,-20,14,-26,2,-25, signs 11011001010001011101010110
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-10,-3,23,-5,24,-7,25,-1,26,-11,-22,9,4,-23,6,-24,8,-21,12,-20,14,17,-18,15,-19,-26,2,-25, signs 11011001010001011101010110
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-10,-3,23,-5,24,-7,25,-1,26,-11,-22,9,4,-23,6,-24,8,15,-19,17,-18,-20,14,-21,12,-26,2,-25, signs 11011001010001011101010110
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-10,-3,23,-5,24,-7,25,-1,26,-11,-22,9,4,-23,6,-24,8,-20,14,17,-18,15,-19,-21,12,-26,2,-25, signs 11011001010001011101010110
candidate 1,-2,-3,4,-5,6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,19,-6,20,-4,21,22,-1,-10,23,-12,24,-14,25,26,-7,-20,5,-21,3,8,-26,-19,17,-18,11,-23,13,-24,15,-25,9,2,-22, signs 00110000110011011100101010
candidate 1,-2,3,-4,5,-6,-7,8,9,-10,11,-12,-13,14,15,-16,-17,18,19,-15,-8,20,21,-5,22,-3,23,-9,-14,24,25,-1,26,-11,12,-26,10,13,-24,-19,16,7,-20,-23,2,-22,4,-21,6,17,-18,-25, signs 00011010101110101101010101
candidate -1,2,-3,4,-5,6,-7,-8,-9,10,11,12,-13,14,15,-16,-17,18,19,-15,20,-11,-6,21,-4,22,-12,23,-14,24,-2,25,-10,26,8,3,-24,1,-18,17,-25,9,-26,7,-21,5,-22,13,-23,-20,16,-19, signs 01101100100100110010101101
candidate -1,2,3,-4,5,6,-7,8,-9,-10,11,12,-13,-14,15,-16,-17,-11,18,19,-8,20,-6,21,-2,22,-12,23,24,-15,25,-3,26,-5,-20,7,-21,-26,4,-25,14,-24,16,9,-19,1,-22,13,-23,17,10,-18, signs 10110100001011100000110010
candidate -1,2,-3,-4,5,-6,7,8,-9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-11,21,22,-8,23,-2,-15,24,-17,25,-5,26,-7,-22,9,-23,3,16,-24,-18,-25,4,-26,6,-19,14,1,10,-21,12,-20, signs 00101101010010011100101010
candidate 1,-2,-3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,15,-16,17,18,-14,19,-12,20,-10,21,22,-1,23,-15,24,-17,-4,25,26,-7,6,-26,8,5,-25,9,-18,-24,16,3,-21,11,-20,13,-19,-22,2,-23, signs 01010001111001001001010111
candidate 1,-2,3,-4,5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,-7,18,-5,19,-3,20,-1,21,22,-10,23,24,-13,25,26,-16,-9,8,17,-26,15,-23,11,-22,-18,6,-19,4,-21,12,-24,14,-25,2,-20, signs 00100111100110100100101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,-11,12,-13,14,15,-16,17,18,-14,19,-12,-3,20,-1,21,22,23,-17,24,-15,-6,25,-8,26,10,5,16,-24,-18,-23,4,11,-26,9,-25,7,-19,13,-22,-20,2,-21, signs 01110001110011110111000110
candidate -1,2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-12,19,-10,20,-4,21,-2,22,-16,23,-14,24,25,-5,26,-7,8,-26,6,9,-20,11,-19,-25,-21,3,-22,1,-24,13,-18,17,-23,15, signs 00110011100111001101100101
candidate -1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-11,21,-9,22,-7,23,-17,24,-15,25,-5,26,-3,4,-26,2,-20,12,-21,10,1,6,-23,-18,-24,16,-25,14,-19,8,-22, signs 01001100100111100011001010
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,-12,-13,14,15,-16,17,18,-14,19,20,-11,21,-9,22,-7,23,-17,24,-15,-4,25,26,-1,2,-26,-19,13,-18,-24,16,5,10,-21,8,-22,6,-23,12,-20,-25,3, signs 00110100110011100010101010
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,-12,-13,14,15,-16,17,18,-14,19,20,-11,21,-9,22,-7,23,-17,24,-15,-4,25,26,-1,-25,3,-19,13,-18,-24,16,5,10,-21,8,-22,6,-23,12,-20,2,-26, signs 00110100110011100010101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,19,20,-10,21,-8,22,-6,23,24,-3,-16,25,-14,-1,-12,26,-25,15,2,-24,4,17,-18,5,-23,11,-20,9,-21,7,-22,-19,-26,13, signs 10010110011001001101010101
candidate 1,2,-3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-10,19,20,-7,21,22,-4,23,-2,24,-16,25,-14,-1,-12,26,-25,15,-24,-21,6,-20,8,17,-18,9,-19,5,-22,3,-23,11,-26,13, signs 10011001011001001101010101
candidate 1,-2,3,-4,5,6,-7,-8,9,10,-11,-12,-13,14,-15,16,-17,18,-16,19,-14,-3,20,-1,21,-5,22,23,-10,24,-6,25,26,-9,8,-26,-23,11,-18,17,12,-22,-25,7,-24,-21,4,13,-19,15,2,-20, signs 00110001110100110010010010
candidate 1,-2,3,-4,5,6,-7,8,-9,10,11,-12,-13,-14,-15,16,-17,18,-16,19,20,21,22,-11,23,24,-6,-1,-8,25,-10,-5,26,-3,4,-26,2,9,-25,-23,12,-22,14,-20,-18,17,-19,15,-21,13,-24,7, signs 01001100110010110010101000
candidate 1,-2,3,-4,5,6,-7,8,-9,10,11,-12,-13,-14,-15,16,-17,18,-16,19,20,21,22,-11,23,24,-6,-1,-8,25,-10,-5,26,-3,4,-26,2,9,-25,-23,-21,13,-19,15,-18,17,14,-20,12,-22,-24,7, signs 01001100110010110010101000
candidate 1,-2,3,-4,5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,23,24,-6,-1,-8,25,-10,-5,26,-3,4,-26,2,9,-25,-23,12,-21,14,-20,-18,17,-19,15,-22,11,-24,7, signs 01001100110100110010101000
candidate 1,-2,3,-4,5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,23,24,-6,-1,-8,25,-10,-5,26,-3,4,-26,2,9,-25,-23,12,-21,-19,15,-18,17,14,-20,-22,11,-24,7, signs 01001100110100110010101000
candidate -1,2,-3,4,-5,6,7,-8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-7,-2,22,-10,23,-12,24,-4,25,-6,26,14,-20,-18,17,-19,15,-24,3,-25,5,-26,-21,8,1,-22,11,-23,9, signs 10011010001100110010010101
candidate -1,2,-3,4,-5,6,7,-8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-7,-2,22,-10,23,-12,24,-4,25,-6,26,-19,15,-18,17,14,-20,-24,3,-25,5,-26,-21,8,1,-22,11,-23,9, signs 10011010001100110010010101
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,21,-10,-3,22,-1,23,-5,24,-7,25,-11,26,-13,14,-20,-18,17,-19,15,-21,-26,12,9,4,-23,6,-24,8,-25,2,-22, signs 00100110101100110010101010
candidate 1,-2,3,4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,-17,-9,18,-7,19,-3,20,-1,-4,21,-6,22,23,24,-12,25,-14,26,-24,11,16,-19,-21,5,-22,-18,8,17,10,-23,-26,13,-25,15,2,-20, signs 00100101101011001100101001
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,-11,18,19,-8,20,21,-3,22,-1,-4,23,-6,-13,24,25,-16,26,-20,7,-19,9,-26,15,-25,17,10,-18,12,-24,14,5,-23,-21,2,-22, signs 00101100101100110010100101
candidate 1,-2,3,4,-5,-6,7,8,-9,-10,11,-12,13,-14,15,-16,-17,-11,18,19,-8,20,21,-3,22,-1,-4,23,24,-7,25,-13,26,-15,16,-26,14,-25,-19,9,-20,-24,6,17,12,-18,10,5,-23,-21,2,-22, signs 00101010111000111110100101
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,-11,18,-9,19,-3,20,-1,-4,21,22,-7,23,24,-16,25,26,-13,8,-22,6,-23,14,-26,12,-18,10,17,-25,15,-24,5,-21,-19,2,-20, signs 00101011011011001110010101
candidate 1,-2,3,4,-5,-6,7,8,-9,-10,11,-12,13,-14,15,-16,-17,-11,18,19,-8,20,21,-3,22,-1,-4,23,24,-7,25,-15,26,-13,14,-26,16,-25,-19,9,-20,-24,6,17,12,-18,10,5,-23,-21,2,-22, signs 00101010111011001110100101
candidate -1,-2,3,-4,5,-6,-7,-8,9,-10,11,12,-13,14,15,-16,17,18,-14,19,-12,20,21,-5,22,-3,23,-9,24,-11,25,-17,26,-15,16,-26,-18,-25,-19,13,10,-24,8,1,6,-21,4,-22,2,-23,-20,7, signs 01001100011011110110101001
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-3,22,-1,-4,23,-6,24,25,-9,26,-11,12,-26,10,13,8,-25,-19,15,-20,7,-24,17,-18,5,-23,-21,2,-22, signs 00101100001110111110100111
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-3,22,-1,23,-7,24,-9,25,-11,-6,26,4,-21,14,-20,-18,17,-19,15,12,5,-26,-23,8,-24,10,-25,2,-22, signs 00110101100100110010101010
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-3,22,-1,23,-7,24,-9,25,-11,-6,26,4,-21,-19,15,-18,17,14,-20,12,5,-26,-23,8,-24,10,-25,2,-22, signs 00110101100100110010101010
candidate -1,2,3,-4,-5,6,7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,-6,21,22,-3,-12,-7,23,24,-2,25,26,-9,10,-26,8,11,-25,1,-24,-22,4,15,-19,17,-18,-20,14,5,-21,-23, signs 00010111000001011101010100
candidate -1,2,3,-4,-5,6,7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,-6,21,22,-3,-12,-7,23,24,-2,25,26,-9,10,-26,8,11,-25,1,-24,-22,4,-20,14,17,-18,15,-19,5,-21,-23, signs 00010111000001011101010100
candidate 1,2,-3,4,5,-6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,18,19,-15,20,-13,-4,21,-2,22,23,-11,24,-9,25,-1,26,-5,6,-26,-21,3,-18,17,-22,-25,8,-24,10,-23,16,-19,14,-20,12,7, signs 10110001100100110010101010
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,-11,18,19,-8,20,-6,21,-4,-1,22,-3,23,-13,24,25,-16,26,-20,7,-19,9,-26,15,-25,17,10,-18,12,-24,14,5,-21,-23,2,-22, signs 01100100101100110010001101
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,-6,21,-4,-1,22,-3,23,24,25,-9,26,-11,12,-26,10,13,8,-25,-19,15,-20,7,-24,17,-18,5,-21,-23,2,-22, signs 01100100001110111110001111
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,-11,19,20,-8,21,-6,-3,22,-1,23,24,-4,25,26,-13,14,-26,-20,9,-18,17,10,-19,12,15,-21,7,-25,5,-24,-22,2,-23, signs 10011011010011110010101101
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,-11,19,20,-8,21,-6,22,23,-3,24,-1,-4,25,26,-13,14,-26,-20,9,-18,17,10,-19,12,15,-21,7,-22,5,-25,-23,2,-24, signs 11010011010011110010100111
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,-11,19,20,-8,21,-6,-3,22,-1,23,24,-4,25,26,-13,14,-26,-20,9,-18,17,10,-19,12,15,-25,7,-21,5,-24,-22,2,-23, signs 10011001010011110010001111
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,-17,-13,18,-11,19,20,-8,21,-6,22,23,-3,24,-1,25,-5,26,-15,16,-19,10,-18,12,17,14,9,-20,-26,-21,7,-22,-25,4,-23,2,-24, signs 11001011100110001101100110
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-13,18,-11,19,-9,20,-7,21,22,-4,23,24,-1,25,26,-6,-15,16,-19,10,-18,12,17,14,-20,8,-21,-26,5,-22,3,-23,-25,2,-24, signs 11100101100110001101001101
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-13,18,-11,19,-9,20,-7,-4,21,22,-1,23,24,-6,25,26,-15,16,-19,10,-18,12,17,14,-26,8,-20,-25,5,-24,3,-21,-23,2,-22, signs 11101100100110001100110011
candidate 1,-2,3,4,5,-6,7,8,-9,-10,-11,12,-13,-14,-15,16,-17,18,-16,19,20,21,-12,-7,22,-5,23,-3,24,-1,-4,25,-8,26,10,15,-19,17,-18,-20,14,9,-26,11,-21,13,-25,-22,6,-23,2,-24, signs 11010110100011011101110100
candidate 1,-2,3,-4,5,6,-7,8,9,-10,-11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,-8,21,-6,-3,22,-1,23,-5,24,-9,25,26,12,17,-18,11,-26,13,-19,15,10,-25,-20,7,-21,-24,4,-23,2,-22, signs 11011001011000111111010100
candidate 1,-2,3,-4,-5,6,7,-8,9,10,-11,-12,-13,14,-15,16,-17,18,-16,19,-14,-9,20,-7,21,-3,22,-1,23,24,-6,25,-10,26,12,17,-18,11,-26,13,-19,15,8,-20,-25,5,-24,-21,4,-23,2,-22, signs 11011100101000111110110010
candidate 1,-2,3,-4,5,6,-7,8,9,-10,-11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,-8,21,-6,-3,22,-1,23,-5,24,-9,25,26,12,17,-18,11,-26,13,-19,15,-20,-25,10,-24,-21,7,4,-23,2,-22, signs 11011011001000111110110010
candidate 1,-2,3,4,5,-6,7,8,-9,-10,-11,12,-13,-14,-15,16,-17,18,-16,19,20,21,-12,-7,22,-5,23,-3,24,-1,-4,25,-8,26,10,-20,14,17,-18,15,-19,9,-26,11,-21,13,-25,-22,6,-23,2,-24, signs 11010110100011011101110100
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,15,-16,17,18,-14,19,20,-11,21,-9,22,-7,23,-5,24,25,-2,-17,26,-15,-19,13,-18,-26,16,1,-25,3,12,-20,6,-23,8,-22,10,-21,4,-24, signs 00101100110011100010101010
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,15,16,-17,18,-16,-13,19,-11,20,-9,21,-7,22,-5,23,24,-2,25,26,-15,14,-26,-18,17,-25,1,-24,3,12,-19,6,-22,8,-21,10,-20,4,-23, signs 11010011001101110010101010
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,13,-14,15,-16,-17,18,19,-15,-12,20,21,-9,22,-7,23,-5,24,-1,25,26,-4,-13,14,3,-26,-24,-18,17,10,-21,8,-22,6,-23,-20,11,16,-19,2,-25, signs 10001100110011110010101011
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,-11,19,20,-8,21,-6,22,-4,-1,23,-3,24,25,26,-13,14,-26,-20,9,-18,17,10,-19,12,15,-21,7,-25,5,-22,-24,2,-23, signs 10011011010011110010111001
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,-11,19,20,-8,21,-6,22,-4,23,24,-1,25,-3,26,-13,14,-26,-20,9,-18,17,10,-19,12,15,-21,7,-22,5,-23,-25,2,-24, signs 11010011010011110010101101
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,-11,19,20,-8,21,-6,22,-4,-1,23,-3,24,25,26,-13,14,-26,-20,9,-18,17,10,-19,12,15,-25,7,-21,5,-22,-24,2,-23, signs 10011001010011110010011011
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-3,23,-1,24,-9,-4,25,-6,26,8,-24,10,-22,-20,13,-18,17,-19,15,12,-21,2,-23,-25,5,-26,7, signs 11000111101100110010101010
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-3,23,-1,24,-9,-4,25,-6,26,8,-24,10,-22,-20,13,-19,15,-18,17,12,-21,2,-23,-25,5,-26,7, signs 11000111101100110010101010
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-3,23,-1,24,-9,-4,25,-6,26,8,-24,10,-22,12,-21,-18,17,-19,15,-20,13,2,-23,-25,5,-26,7, signs 11000111101100110010101010
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-3,23,-1,24,-9,-4,25,-6,26,8,-24,10,-22,12,-21,-19,15,-18,17,-20,13,2,-23,-25,5,-26,7, signs 11000111101100110010101010
candidate 1,-2,3,4,-5,6,-7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-10,-3,23,-1,24,-9,-4,25,-6,26,8,-24,-22,11,14,-20,-18,17,-19,15,12,-21,2,-23,-25,5,-26,7, signs 11000111110100110010101010
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-3,23,-1,24,-9,-4,25,-6,26,8,-24,-20,13,-18,17,-19,15,12,-21,10,-22,2,-23,-25,5,-26,7, signs 11000111101100110010101010
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-3,23,-1,24,-9,-4,25,-6,26,8,-24,-20,13,-19,15,-18,17,12,-21,10,-22,2,-23,-25,5,-26,7, signs 11000111101100110010101010
candidate 1,-2,3,4,-5,6,-7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-10,-3,23,-1,24,-9,-4,25,-6,26,8,-24,-22,11,-19,15,-18,17,14,-20,12,-21,2,-23,-25,5,-26,7, signs 11000111110100110010101010
candidate 1,-2,3,4,-5,6,-7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-10,-3,23,-1,24,-9,-4,25,-6,26,8,-24,12,-21,14,-20,-18,17,-19,15,-22,11,2,-23,-25,5,-26,7, signs 11000111110100110010101010
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-3,23,-1,24,-9,-4,25,-6,26,8,-24,12,-21,-18,17,-19,15,-20,13,10,-22,2,-23,-25,5,-26,7, signs 11000111101100110010101010
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-3,23,-1,24,-9,-4,25,-6,26,8,-24,12,-21,-19,15,-18,17,-20,13,10,-22,2,-23,-25,5,-26,7, signs 11000111101100110010101010
candidate 1,-2,3,4,-5,6,-7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-10,-3,23,-1,24,-9,-4,25,-6,26,8,-24,12,-21,-19,15,-18,17,14,-20,-22,11,2,-23,-25,5,-26,7, signs 11000111110100110010101010
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,-11,19,20,-8,21,22,-3,23,-1,-4,24,-6,25,26,-13,14,-26,-20,9,-18,17,10,-19,12,15,-21,7,-25,5,-24,-22,2,-23, signs 11010011010011110010101101
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,-11,19,20,-8,-3,21,-1,22,23,-4,24,-6,25,26,-13,14,-26,-20,9,-18,17,10,-19,12,15,-25,7,-24,5,-23,-21,2,-22, signs 10011001010011110010011011
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,-11,19,20,-8,21,22,-3,23,-1,-4,24,-6,25,26,-13,14,-26,-20,9,-18,17,10,-19,12,15,-25,7,-21,5,-24,-22,2,-23, signs 11010001010011110010001111
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,11,-12,13,-14,15,-16,-17,-13,18,-11,19,20,21,-7,22,-3,23,-1,-4,24,-6,25,26,-15,16,-19,10,-18,12,17,14,9,-20,-26,8,-21,-25,5,-24,-22,2,-23, signs 11010011100110001101101100
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,11,-12,13,-14,15,-16,-17,-13,18,-11,19,20,-8,21,-4,22,23,-1,24,-5,25,-7,26,-15,16,-19,10,-18,12,17,14,9,-20,-26,6,-25,-21,3,-22,-24,2,-23, signs 11101001100110001101011010
candidate 1,-2,-3,-4,5,6,-7,8,9,-10,11,-12,13,-14,15,-16,-17,-13,18,-11,19,-9,20,-5,21,22,23,-1,24,25,-6,26,-8,-15,16,-19,10,-18,12,17,14,7,-26,-20,4,-21,-25,3,-22,-24,2,-23, signs 11110100100110001100111001
candidate 1,-2,3,4,-5,-6,7,8,-9,-10,11,-12,13,-14,15,-16,-17,-13,18,-11,19,20,-8,21,22,-3,23,-1,-4,24,25,-7,26,-15,16,-19,10,-18,12,17,14,-26,-20,9,-21,-25,6,-22,-24,5,2,-23, signs 11011101000110001100111001
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,11,-12,13,-14,15,-16,-17,-13,18,-11,19,20,-8,21,-4,22,23,-1,24,-5,25,-7,26,-15,16,-19,10,-18,12,17,14,-26,-20,9,-21,-25,6,3,-22,-24,2,-23, signs 11101101000110001100111001
candidate 1,-2,3,-4,5,-6,7,8,-9,10,-11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,-8,-3,21,-1,22,-5,23,-7,24,25,-10,26,12,17,-18,11,-26,13,-19,15,-25,9,-20,-24,6,-23,4,-22,2,-21, signs 11011001101000111111101000
candidate 1,-2,3,-4,5,-6,7,8,-9,10,-11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,-8,21,22,-3,23,-1,24,-5,25,-7,-10,26,12,17,-18,11,-26,13,-19,15,-20,9,-21,-25,6,-22,4,-24,2,-23, signs 11011101001000111110111000
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-10,-3,23,-1,24,-5,25,-7,26,-11,-22,15,-19,17,-18,-20,14,-21,12,9,4,-24,6,-25,8,-26,2,-23, signs 11011001010001011101011010
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-10,-3,23,-1,24,-5,25,-7,26,-11,-22,-20,14,17,-18,15,-19,-21,12,9,4,-24,6,-25,8,-26,2,-23, signs 11011001010001011101011010
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-10,-3,23,-1,24,-5,25,-7,26,-11,-22,9,4,-24,6,-25,8,-21,12,15,-19,17,-18,-20,14,-26,2,-23, signs 11011001010001011101011010
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-10,-3,23,-1,24,-5,25,-7,26,-11,-22,9,4,-24,6,-25,8,-21,12,-20,14,17,-18,15,-19,-26,2,-23, signs 11011001010001011101011010
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-10,-3,23,-1,24,-5,25,-7,26,-11,-22,9,4,-24,6,-25,8,15,-19,17,-18,-20,14,-21,12,-26,2,-23, signs 11011001010001011101011010
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-10,-3,23,-1,24,-5,25,-7,26,-11,-22,9,4,-24,6,-25,8,-20,14,17,-18,15,-19,-21,12,-26,2,-23, signs 11011001010001011101011010
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-6,22,23,-1,24,-7,25,-9,26,-3,4,-21,12,15,-19,17,-18,-20,14,5,-22,-24,8,-25,10,-26,2,-23, signs 11001010011001011101011010
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-6,22,23,-1,24,-7,25,-9,26,-3,4,-21,12,-20,14,17,-18,15,-19,5,-22,-24,8,-25,10,-26,2,-23, signs 11001010011001011101011010
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-6,22,23,-1,24,-7,25,-9,26,-3,4,15,-19,17,-18,-20,14,-21,12,5,-22,-24,8,-25,10,-26,2,-23, signs 11001010011001011101011010
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-6,22,23,-1,24,-7,25,-9,26,-3,4,-20,14,17,-18,15,-19,-21,12,5,-22,-24,8,-25,10,-26,2,-23, signs 11001010011001011101011010
candidate -1,2,-3,-4,5,6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,-6,22,23,24,-2,-7,25,-9,26,-5,-22,1,-24,3,8,-25,10,-21,12,15,-19,17,-18,13,-20,-26,4,-23, signs 11010010011010011101011010
candidate -1,2,-3,-4,5,6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,-6,22,23,24,-2,-7,25,-9,26,-5,-22,1,-24,3,8,-25,10,-21,12,17,-18,15,-19,13,-20,-26,4,-23, signs 11010010011010011101011010
candidate -1,2,-3,-4,5,6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,-6,22,23,24,-2,-7,25,-9,26,-5,-22,1,-24,3,8,-25,10,13,-20,15,-19,17,-18,-21,12,-26,4,-23, signs 11010010011010011101011010
candidate -1,2,-3,-4,5,6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,-6,22,23,24,-2,-7,25,-9,26,-5,-22,1,-24,3,8,-25,10,13,-20,17,-18,15,-19,-21,12,-26,4,-23, signs 11010010011010011101011010
candidate -1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-16,19,20,-9,21,-7,22,-5,23,-3,24,25,-14,-11,26,-13,12,-26,-25,15,-19,17,-18,-24,2,-23,4,-20,10,1,6,-22,8,-21, signs 11100011010111011101100100
candidate -1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-16,19,20,-9,21,-7,22,-5,23,-3,24,25,-14,-11,26,-13,12,-26,-25,17,-18,15,-19,-24,2,-23,4,-20,10,1,6,-22,8,-21, signs 11100011010111011101100100
candidate -1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-16,19,20,-9,21,-7,22,-5,23,-3,24,25,-14,-11,26,-13,12,-26,10,-20,-18,17,-19,15,-25,1,6,-22,4,-23,2,-24,8,-21, signs 10110011000111110010101010
candidate -1,2,-3,-4,5,-6,7,-8,9,10,-11,12,-13,-14,15,16,-17,18,-16,-9,19,-7,20,-5,21,22,-2,23,24,-15,-10,25,-12,26,14,-24,4,-21,6,-20,-18,17,8,-19,-22,3,-23,1,-25,11,-26,13, signs 11010011000111110010101010
candidate 1,-2,3,-4,5,-6,-7,8,9,-10,11,-12,-13,-14,15,16,-17,18,-16,19,-8,20,21,-5,22,-3,23,-1,24,-15,25,-9,26,-11,12,-21,6,-22,4,13,10,-26,-20,7,2,-23,14,-25,-19,17,-18,-24, signs 11011000011100111100011100
candidate -1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,15,16,-17,18,-16,19,-10,20,21,-7,22,-5,23,-3,24,-11,25,-13,26,-15,14,-26,-18,17,12,-25,-19,9,-20,1,6,-22,4,-23,2,-24,8,-21, signs 10110011101001110001101010
candidate -1,-2,3,-4,5,-6,7,-8,-9,10,-11,-12,13,-14,15,16,17,18,-16,19,-10,20,21,-7,22,-5,23,-3,24,-13,25,-15,26,-17,-18,-26,-19,11,-20,9,14,-25,12,1,6,-22,4,-23,2,-24,8,-21, signs 10110011001110010110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,21,-10,22,-8,23,-6,-1,24,-11,25,-13,26,-3,4,-26,12,-25,-21,15,-19,17,-18,-20,14,9,-22,-24,2,5,-23,7, signs 11000011101001011101011010
candidate -1,-2,3,-4,5,-6,7,-8,9,-10,11,12,-13,-14,15,16,-17,18,-16,19,-12,20,21,-7,22,-5,23,-3,24,-9,25,-11,26,-15,14,-26,-18,17,-19,13,-20,-25,10,1,6,-22,4,-23,2,-24,8,-21, signs 10110011001011110010101010
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-13,18,-11,19,20,-6,21,-4,22,23,-1,24,-7,25,-9,26,-15,16,-19,10,-18,12,17,14,-26,8,-25,-20,5,-21,3,-22,-24,2,-23, signs 11100101100110001101011001
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,-17,-13,18,-11,19,20,-8,21,-6,22,23,-1,24,-3,25,-5,26,-15,16,-19,10,-18,12,17,14,9,-20,-26,-21,7,-22,-25,4,-24,2,-23, signs 11001011100110001101101010
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,-17,-13,18,-11,19,20,-8,21,-6,22,23,-1,24,-3,25,-5,26,-15,16,-19,10,-18,12,17,14,9,-20,7,-21,-26,4,-25,-22,-24,2,-23, signs 11011001100110001101011001
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-13,18,-11,19,-9,20,-7,21,22,23,-1,24,25,-4,26,-6,-15,16,-19,10,-18,12,17,14,-20,8,-21,-26,5,-25,3,-22,-24,2,-23, signs 11100101100110001101011001
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-4,22,23,-1,24,-7,25,-9,26,-3,-22,5,14,-20,-18,17,-19,15,12,-21,6,-24,8,-25,10,-26,2,-23, signs 00111001101100110010100101
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-4,22,23,-1,24,-7,25,-9,26,-3,-22,5,-19,15,-18,17,14,-20,12,-21,6,-24,8,-25,10,-26,2,-23, signs 00111001101100110010100101
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-4,22,23,-1,24,-7,25,-9,26,-3,-22,5,12,-21,14,-20,-18,17,-19,15,6,-24,8,-25,10,-26,2,-23, signs 00111001101100110010100101
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-4,22,23,-1,24,-7,25,-9,26,-3,-22,5,12,-21,-19,15,-18,17,14,-20,6,-24,8,-25,10,-26,2,-23, signs 00111001101100110010100101
candidate 1,-2,3,-4,5,6,-7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,-9,19,20,-6,-3,21,-1,22,-5,23,24,25,-11,26,-13,-24,-19,8,17,-18,15,10,-25,12,-26,14,7,-20,-23,4,-22,2,-21, signs 00100110011001011101010101
candidate 1,-2,3,4,5,-6,7,-8,9,-10,11,-12,-13,-14,-15,16,-17,18,-16,19,20,-7,21,-5,22,-3,23,-1,-4,24,25,-9,26,-11,-24,-21,6,-20,14,17,-18,15,-19,13,8,-25,10,-26,12,-22,2,-23, signs 00101001100101011101010101
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,-11,18,19,-8,20,-6,-3,21,-1,22,23,-4,-13,24,25,-16,26,-20,7,-19,9,-26,15,-25,17,10,-18,12,-24,14,5,-23,-21,2,-22, signs 01100100101100110010100101
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,-6,-3,21,-1,22,23,-4,24,25,-9,26,-11,12,-26,10,13,8,-25,-19,15,-20,7,-24,17,-18,5,-23,-21,2,-22, signs 01100100001110111110100111
candidate -1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,15,16,-17,18,-16,-13,19,-11,20,-7,21,-5,22,-3,23,24,-10,25,26,-15,14,-26,-18,17,12,-19,-25,9,-24,1,6,-21,4,-22,2,-23,8,-20, signs 10110011001101110011010100
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,-17,-13,18,-11,19,20,-8,21,22,-5,23,-3,24,-1,-6,25,26,-15,16,-19,10,-18,12,17,14,9,-20,-26,-21,7,-25,-22,4,-23,2,-24, signs 11001011100110001101110100
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-13,18,-11,19,-9,20,21,-6,22,-4,23,24,-1,25,-7,26,-15,16,-19,10,-18,12,17,14,-20,8,-26,-21,5,-22,3,-23,-25,2,-24, signs 11100101100110001101101100
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-13,18,-11,19,-9,-6,20,-4,21,22,-1,23,24,25,-7,26,-15,16,-19,10,-18,12,17,14,-26,8,-25,-20,5,-24,3,-21,-23,2,-22, signs 11101100100110001101110001
candidate 1,-2,3,-4,5,6,-7,8,9,-10,-11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,-8,-5,21,-3,22,-1,23,24,-6,-9,25,26,12,17,-18,11,-26,13,-19,15,10,-25,-20,7,-24,-21,4,-23,2,-22, signs 11011001011000111111110000
candidate 1,-2,3,-4,5,-6,7,8,-9,10,-11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,-8,-5,21,-3,22,-1,23,-7,24,25,-10,26,12,17,-18,11,-26,13,-19,15,-25,9,-20,-24,6,-21,4,-23,2,-22, signs 11011001101000111111110000
candidate 1,-2,3,-4,-5,6,7,-8,9,10,-11,-12,-13,14,-15,16,-17,18,-16,19,-14,-9,-6,20,21,-3,22,-1,23,24,25,-7,-10,26,12,17,-18,11,-26,13,-19,15,8,-25,-20,5,-24,-21,4,-23,2,-22, signs 11011100101000111111110000
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,-11,19,20,-8,21,-4,22,23,-1,24,-3,-6,25,26,-13,14,-26,-20,9,-18,17,10,-19,12,15,-21,7,-25,5,-22,-24,2,-23, signs 11010011010011110010111001
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,-11,19,20,-8,21,-4,-1,22,-3,23,24,-6,25,26,-13,14,-26,-20,9,-18,17,10,-19,12,15,-25,7,-24,5,-21,-23,2,-22, signs 10011001010011110010110011
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,-11,19,20,-8,21,-4,22,23,-1,24,-3,-6,25,26,-13,14,-26,-20,9,-18,17,10,-19,12,15,-25,7,-21,5,-22,-24,2,-23, signs 11010001010011110010011011
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,11,-12,13,-14,15,-16,-17,-13,18,-11,19,20,21,-7,-4,22,23,-1,24,-3,-6,25,26,-15,16,-19,10,-18,12,17,14,9,-20,-26,8,-21,-25,5,-22,-24,2,-23, signs 11010011100110001101111000
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,-17,-13,18,-11,19,20,-8,21,22,-5,23,-1,24,-3,-6,25,26,-15,16,-19,10,-18,12,17,14,9,-20,-26,-21,7,-25,-22,4,-24,2,-23, signs 11001011100110001101111000
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,11,-12,13,-14,15,-16,-17,-13,18,-11,19,20,-8,-5,21,22,23,-1,24,25,-4,-7,26,-15,16,-19,10,-18,12,17,14,9,-20,-26,6,-21,-25,3,-22,-24,2,-23, signs 11101001100110001101111000
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,-17,-13,18,-11,19,20,-8,-5,21,22,23,-1,24,-3,25,26,-6,-15,16,-19,10,-18,12,17,14,9,-20,7,-26,-21,4,-25,-22,-24,2,-23, signs 11011001100110001101111000
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-13,18,-11,19,-9,20,21,-6,22,23,-1,24,25,-4,-7,26,-15,16,-19,10,-18,12,17,14,-20,8,-26,-21,5,-25,3,-22,-24,2,-23, signs 11100101100110001101111000
candidate 1,-2,-3,-4,5,6,-7,8,9,-10,11,-12,13,-14,15,-16,-17,-13,18,-11,19,-9,-6,20,21,22,23,-1,24,25,26,-5,-8,-15,16,-19,10,-18,12,17,14,7,-20,-26,4,-21,-25,3,-22,-24,2,-23, signs 11110100100110001101111000
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,16,-17,18,19,-15,20,-13,21,-11,-6,22,-2,23,-4,-9,24,25,-16,26,-18,17,-26,-19,-25,-20,14,-21,12,7,-22,1,-23,3,8,-24,10,5, signs 01100101001001101111010100
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,-15,16,17,18,-16,19,20,-13,21,-11,-6,22,-2,23,-4,-9,24,25,26,-17,-18,-26,-19,15,-25,-20,14,-21,12,7,-22,1,-23,3,8,-24,10,5, signs 01100101001001110111010100
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,-12,13,-14,-15,16,17,18,-16,19,20,-13,21,22,-10,23,-4,-1,24,-3,25,26,-6,-17,-18,15,-19,11,-22,9,-23,5,-26,7,14,-20,12,-21,8,-25,2,-24, signs 10010010011100010100110101
candidate 1,-2,-3,-4,5,6,-7,-8,-9,10,11,-12,13,-14,15,-16,17,-15,18,-13,19,-11,-6,20,21,22,23,-1,24,25,26,-5,-10,-17,16,9,4,-26,-20,7,12,-19,14,-18,8,-21,-25,3,-22,-24,2,-23, signs 11100110001100100010111001
candidate -1,2,-3,4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-5,23,24,-2,25,-4,-9,26,-7,-24,1,-25,3,8,-26,10,-22,-20,13,-18,17,-19,15,12,-21,6,-23, signs 01101011001100110010101101
candidate -1,2,-3,4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-5,23,24,-2,25,-4,-9,26,-7,-24,1,-25,3,8,-26,10,-22,-20,13,-19,15,-18,17,12,-21,6,-23, signs 01101011001100110010101101
candidate -1,2,-3,4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-5,23,24,-2,25,-4,-9,26,-7,-24,1,-25,3,8,-26,10,-22,12,-21,-18,17,-19,15,-20,13,6,-23, signs 01101011001100110010101101
candidate -1,2,-3,4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-5,23,24,-2,25,-4,-9,26,-7,-24,1,-25,3,8,-26,10,-22,12,-21,-19,15,-18,17,-20,13,6,-23, signs 01101011001100110010101101
candidate -1,2,-3,4,5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-10,-5,23,24,-2,25,-4,-9,26,-7,-24,1,-25,3,8,-26,-22,11,14,-20,-18,17,-19,15,12,-21,6,-23, signs 01101011010100110010101101
candidate -1,2,-3,4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-5,23,24,-2,25,-4,-9,26,-7,-24,1,-25,3,8,-26,-20,13,-18,17,-19,15,12,-21,10,-22,6,-23, signs 01101011001100110010101101
candidate -1,2,-3,4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-5,23,24,-2,25,-4,-9,26,-7,-24,1,-25,3,8,-26,-20,13,-19,15,-18,17,12,-21,10,-22,6,-23, signs 01101011001100110010101101
candidate -1,2,-3,4,5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-10,-5,23,24,-2,25,-4,-9,26,-7,-24,1,-25,3,8,-26,-22,11,-19,15,-18,17,14,-20,12,-21,6,-23, signs 01101011010100110010101101
candidate -1,2,-3,4,5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-10,-5,23,24,-2,25,-4,-9,26,-7,-24,1,-25,3,8,-26,12,-21,14,-20,-18,17,-19,15,-22,11,6,-23, signs 01101011010100110010101101
candidate -1,2,-3,4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-5,23,24,-2,25,-4,-9,26,-7,-24,1,-25,3,8,-26,12,-21,-18,17,-19,15,-20,13,10,-22,6,-23, signs 01101011001100110010101101
candidate -1,2,-3,4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-5,23,24,-2,25,-4,-9,26,-7,-24,1,-25,3,8,-26,12,-21,-19,15,-18,17,-20,13,10,-22,6,-23, signs 01101011001100110010101101
candidate -1,2,-3,4,5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-10,-5,23,24,-2,25,-4,-9,26,-7,-24,1,-25,3,8,-26,12,-21,-19,15,-18,17,14,-20,-22,11,6,-23, signs 01101011010100110010101101
candidate 1,-2,3,-4,5,-6,7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-3,23,-5,24,-7,25,-1,-8,26,4,-23,6,-24,-26,-22,10,-21,12,15,-19,17,-18,-20,14,9,2,-25, signs 00100110011001011101011001
candidate 1,-2,3,-4,5,-6,7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-3,23,-5,24,-7,25,-1,-8,26,4,-23,6,-24,-26,-22,10,-21,12,-20,14,17,-18,15,-19,9,2,-25, signs 00100110011001011101011001
candidate 1,-2,3,-4,5,-6,7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-3,23,-5,24,-7,25,-1,-8,26,4,-23,6,-24,-26,-22,10,15,-19,17,-18,-20,14,-21,12,9,2,-25, signs 00100110011001011101011001
candidate 1,-2,3,-4,5,-6,7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-3,23,-5,24,-7,25,-1,-8,26,4,-23,6,-24,-26,-22,10,-20,14,17,-18,15,-19,-21,12,9,2,-25, signs 00100110011001011101011001
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-3,23,-5,24,25,-10,-1,26,-7,8,-26,2,-22,4,-23,6,-24,14,-20,-18,17,-19,15,12,-21,-25,9, signs 11100100011100110010101010
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-3,23,-5,24,25,-10,-1,26,-7,8,-26,2,-22,4,-23,6,-24,-19,15,-18,17,14,-20,12,-21,-25,9, signs 11100100011100110010101010
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-3,23,-5,24,25,-10,-1,26,-7,8,-26,2,-22,4,-23,6,-24,12,-21,14,-20,-18,17,-19,15,-25,9, signs 11100100011100110010101010
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-3,23,-5,24,25,-10,-1,26,-7,8,-26,2,-22,4,-23,6,-24,12,-21,-19,15,-18,17,14,-20,-25,9, signs 11100100011100110010101010
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-10,21,22,-1,23,-3,24,-5,25,-7,26,-11,12,15,-19,17,-18,-20,14,9,4,-24,6,-25,8,-26,-21,-23,2,-22, signs 11011001010001011101110010
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-10,21,22,-1,23,-3,24,-5,25,-7,26,-11,12,-20,14,17,-18,15,-19,9,4,-24,6,-25,8,-26,-21,-23,2,-22, signs 11011001010001011101110010
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-1,23,-5,24,-7,25,-9,26,-3,4,-26,10,-25,8,-24,6,-22,-20,13,-18,17,-19,15,12,-21,2,-23, signs 10110011001100110010101101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-1,23,-5,24,-7,25,-9,26,-3,4,-26,10,-25,8,-24,6,-22,-20,13,-19,15,-18,17,12,-21,2,-23, signs 10110011001100110010101101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-1,23,-5,24,-7,25,-9,26,-3,4,-26,10,-25,8,-24,6,-22,12,-21,-18,17,-19,15,-20,13,2,-23, signs 10110011001100110010101101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-1,23,-5,24,-7,25,-9,26,-3,4,-26,10,-25,8,-24,6,-22,12,-21,-19,15,-18,17,-20,13,2,-23, signs 10110011001100110010101101
candidate -1,2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,23,-2,-5,24,-7,25,-9,26,-3,4,-26,10,-22,14,-20,-18,17,-19,15,12,-21,-23,1,6,-24,8,-25, signs 01110110001100110010101011
candidate -1,2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,23,-2,-5,24,-7,25,-9,26,-3,4,-26,10,-22,-19,15,-18,17,14,-20,12,-21,-23,1,6,-24,8,-25, signs 01110110001100110010101011
candidate -1,2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,23,-2,-5,24,-7,25,-9,26,-3,4,-26,10,-22,12,-21,14,-20,-18,17,-19,15,-23,1,6,-24,8,-25, signs 01110110001100110010101011
candidate -1,2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,23,-2,-5,24,-7,25,-9,26,-3,4,-26,10,-22,12,-21,-19,15,-18,17,14,-20,-23,1,6,-24,8,-25, signs 01110110001100110010101011
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,-17,-13,18,19,-6,20,-4,-1,21,-3,22,23,-8,24,-10,25,26,-15,16,-26,14,17,12,-18,-25,11,-19,9,-24,7,-23,5,-20,-22,2,-21, signs 10011011000011000001100110
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,-17,-13,18,19,-6,20,-4,21,22,-1,23,-3,-8,24,-10,25,26,-15,16,-26,14,17,12,-18,-25,11,-19,9,-24,7,-20,5,-21,-23,2,-22, signs 11010011000011000000110110
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,-14,15,-16,17,18,19,-15,-6,20,-4,-1,21,-3,22,23,24,-9,25,-11,26,-17,-18,13,8,-24,10,-25,12,-26,16,-19,14,7,-23,5,-20,-22,2,-21, signs 10011011100100110111100010
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,-14,15,-16,17,18,19,-15,-6,20,-4,21,22,-1,23,-3,24,-9,25,-11,26,-17,-18,13,8,-24,10,-25,12,-26,16,-19,14,7,-20,5,-21,-23,2,-22, signs 11010011100100110110110010
candidate 1,-2,-3,-4,-5,6,-7,8,9,-10,11,12,-13,14,15,-16,-17,18,19,-15,20,-11,21,-9,22,-1,-8,23,-12,24,-14,25,-6,26,4,-19,16,-20,-24,13,-25,5,-26,3,-18,17,10,-21,-23,7,2,-22, signs 11110100110110100001110010
candidate 1,-2,3,-4,-5,-6,7,8,-9,-10,11,12,-13,14,-15,16,-17,18,-16,-11,19,20,-8,21,22,-1,23,-7,24,25,-12,26,-14,-3,4,13,-26,15,-21,-23,6,-24,-20,9,-18,17,10,-19,-25,5,2,-22, signs 11110101010100110010110101
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,13,-14,15,-16,-17,-9,18,-7,19,20,-4,21,22,-1,23,-3,24,25,-12,-15,26,-13,14,-26,16,11,-25,-19,6,-18,8,17,10,5,-20,-24,-21,-23,2,-22, signs 11011001100000111101110010
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,13,-14,15,-16,-17,-9,18,-7,19,-5,20,21,22,-1,23,24,-4,25,-12,-15,26,-13,14,-26,16,11,-25,-19,6,-18,8,17,10,-20,-24,3,-21,-23,2,-22, signs 11101001100000111101110010
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-12,19,-6,20,-4,-1,21,-3,22,23,-14,24,-16,25,-10,26,8,15,-24,17,-25,9,-26,7,-23,13,-18,11,-19,5,-20,-22,2,-21, signs 10011011010110110101100010
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-11,21,-7,-2,22,-4,23,24,-17,25,-15,26,-9,8,-24,-18,-25,16,-26,14,-19,12,-20,10,-21,6,1,-22,3,-23,5, signs 01100010010011100010101101
candidate -1,2,-3,4,-5,6,-7,-8,-9,10,11,-12,13,14,-15,16,-17,-13,18,-11,-6,19,-2,20,-4,21,22,23,-16,24,-14,25,-10,26,8,15,-24,17,-23,7,-26,9,-25,-18,12,-22,-19,1,-20,3,-21,5, signs 01100110000111100110100110
candidate -1,2,-3,-4,5,6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-9,19,-7,-2,20,21,22,-6,-15,23,-13,24,-5,25,26,-20,1,-22,-25,4,-18,10,17,12,-24,14,-23,16,-19,8,3,-26,-21, signs 11011010011011001101101010
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,-9,18,-7,19,20,-4,21,22,-1,23,-3,24,25,-16,-11,26,-13,14,-26,12,15,-25,-19,6,-18,8,17,10,5,-20,-24,-21,-23,2,-22, signs 11011001101100001101110010
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,-9,18,-7,19,-5,20,21,22,-1,23,24,-4,25,-16,-11,26,-13,14,-26,12,15,-25,-19,6,-18,8,17,10,-20,-24,3,-21,-23,2,-22, signs 11101001101100001101110010
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,-9,18,-7,19,-5,20,21,22,-1,23,24,-4,25,-16,-11,26,-13,14,-18,8,17,10,-26,12,15,-25,-19,6,-20,-24,3,-21,-23,2,-22, signs 11101001101100001101110010
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,-9,18,19,-6,20,-4,-1,21,-3,22,-15,23,24,25,-11,26,-13,-24,17,8,-18,10,-25,12,-26,14,-23,16,7,-19,5,-20,-22,2,-21, signs 10011000111001000001101101
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-16,19,-14,20,21,22,-6,-1,23,24,-4,-9,25,-13,26,-11,12,-26,-19,15,-20,-25,10,5,-24,3,8,-21,-18,17,-22,7,2,-23, signs 10100101000010110010101010
candidate 1,-2,3,-4,-5,-6,-7,8,9,-10,11,-12,13,-14,15,16,-17,18,-16,-13,-8,19,20,-1,21,-3,22,-9,23,-11,24,25,26,-15,14,-26,-18,17,-25,7,-19,-22,4,-21,2,-20,6,-24,12,-23,10,5, signs 11000101001101110001011010
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,-11,19,20,-4,21,22,-1,23,-3,-6,24,-8,25,26,-13,14,-26,-20,9,-18,17,10,-19,12,15,-25,7,-24,5,-21,-23,2,-22, signs 11010011010011110010110011
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,12,-13,14,15,-16,-17,18,-14,19,-12,20,21,22,-6,-1,23,24,-4,-9,25,-11,26,-15,16,-26,-19,13,-20,-25,10,5,-24,3,8,-21,-18,17,-22,7,2,-23, signs 10100101001011000010101010
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,-17,-13,18,-11,19,-5,20,21,22,-1,23,-3,24,25,-6,26,-8,-15,16,-19,10,-18,12,17,14,9,-26,7,-25,-20,4,-24,-21,-23,2,-22, signs 11011001100110001101110001
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-13,18,-11,19,20,-6,21,22,-1,23,24,-4,-7,25,-9,26,-15,16,-19,10,-18,12,17,14,-26,8,-25,-20,5,-24,3,-21,-23,2,-22, signs 11100101100110001101110001
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-7,22,-1,-6,23,24,25,-12,26,-10,-3,4,-24,14,-20,-18,17,-19,15,-25,11,-26,9,2,5,-23,-21,8,-22, signs 10111010011000110010011101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-7,22,-1,-6,23,24,25,-12,26,-10,-3,4,-24,-19,15,-18,17,14,-20,-25,11,-26,9,2,5,-23,-21,8,-22, signs 10111010011000110010011101
candidate 1,2,-3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-8,-1,-6,23,-12,24,-10,25,-2,26,4,11,-24,-21,14,-20,-18,17,-19,15,-22,9,-25,3,-26,5,-23,7, signs 11011001011000110010101101
candidate 1,2,-3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-8,-1,-6,23,-12,24,-10,25,-2,26,4,11,-24,-21,-19,15,-18,17,14,-20,-22,9,-25,3,-26,5,-23,7, signs 11011001011000110010101101
candidate 1,-2,3,4,5,-6,7,-8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-4,21,22,-1,23,-3,24,-11,25,-5,26,-7,8,-26,6,9,-21,-23,2,-24,14,-20,-18,17,-19,15,12,-25,10,-22, signs 11011100000100110010110100
candidate 1,-2,3,4,5,-6,7,-8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-4,21,22,-1,23,-3,24,-11,25,-5,26,-7,8,-26,6,9,-21,-23,2,-24,-19,15,-18,17,14,-20,12,-25,10,-22, signs 11011100000100110010110100
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-5,22,23,24,-1,25,-3,-12,-7,26,-9,10,-22,4,15,-19,17,-18,-20,14,-21,6,-26,8,11,-23,-25,2,-24, signs 11011011000001011101011100
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-5,22,23,24,-1,25,-3,-12,-7,26,-9,10,-22,4,-20,14,17,-18,15,-19,-21,6,-26,8,11,-23,-25,2,-24, signs 11011011000001011101011100
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-1,23,-7,24,-5,25,-3,26,-9,8,-26,-20,13,-18,17,-19,15,12,-21,10,-23,6,-24,4,-25,2,-22, signs 11001101101100110010110100
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-1,23,-7,24,-5,25,-3,26,-9,8,-26,-20,13,-19,15,-18,17,12,-21,10,-23,6,-24,4,-25,2,-22, signs 11001101101100110010110100
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-1,23,-7,24,-5,25,-3,26,-9,8,-26,12,-21,-18,17,-19,15,-20,13,10,-23,6,-24,4,-25,2,-22, signs 11001101101100110010110100
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-1,23,-7,24,-5,25,-3,26,-9,8,-26,12,-21,-19,15,-18,17,-20,13,10,-23,6,-24,4,-25,2,-22, signs 11001101101100110010110100
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-1,23,-7,24,-5,25,-3,26,-9,10,-26,4,-25,6,-24,8,-22,-20,13,-18,17,-19,15,12,-21,2,-23, signs 10001100111100110010101101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-1,23,-7,24,-5,25,-3,26,-9,10,-26,4,-25,6,-24,8,-22,-20,13,-19,15,-18,17,12,-21,2,-23, signs 10001100111100110010101101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-1,23,-7,24,-5,25,-3,26,-9,10,-26,4,-25,6,-24,8,-22,12,-21,-18,17,-19,15,-20,13,2,-23, signs 10001100111100110010101101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-1,23,-7,24,-5,25,-3,26,-9,10,-26,4,-25,6,-24,8,-22,12,-21,-19,15,-18,17,-20,13,2,-23, signs 10001100111100110010101101
candidate 1,-2,-3,4,-5,6,-7,-8,9,10,-11,-12,13,-14,15,16,-17,18,-16,-13,19,20,-10,21,22,-1,23,-9,24,25,-6,26,-4,-15,14,5,-26,3,-21,-23,8,-24,-20,11,-18,17,12,-19,-25,7,2,-22, signs 11100101010101110010110100
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,12,-13,-14,-15,16,-17,18,-16,-11,19,20,-8,-1,-6,21,-4,22,-2,23,24,25,-12,26,14,-24,-20,9,-18,17,10,-19,-25,13,-26,15,-23,3,-22,5,-21,7, signs 10011001010101110010101101
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,11,12,-13,14,-15,16,-17,18,-16,-5,19,20,-2,21,22,23,-14,-7,24,25,-12,-9,26,-11,10,-26,-25,1,-21,3,-20,-24,8,13,-23,17,-18,15,6,-19,4,-22, signs 01100100011111011101010100
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,-3,19,-1,20,21,-14,-5,22,-11,23,-9,24,-7,25,26,12,-22,6,-25,8,-24,10,-23,-26,13,4,15,-18,17,-21,-19,2,-20, signs 10000011001111110001110101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,20,-3,21,-1,22,23,-14,-7,24,-9,25,-11,26,-5,6,-26,12,-25,10,-24,8,13,4,-20,-18,17,-19,15,-23,-21,2,-22, signs 10001100110011110010011101
candidate 1,2,-3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,-5,19,20,-2,21,-12,22,-10,-1,-8,23,24,25,-14,26,-18,17,4,-19,6,-24,-22,11,-21,13,-25,15,-26,3,-20,7,-23,9, signs 01110001101100110011010010
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,16,-17,18,-16,19,-8,20,-6,21,-14,22,-12,23,-4,-1,24,-3,25,26,10,15,-18,17,-21,13,-22,11,-26,9,-19,7,-20,-25,-23,5,2,-24, signs 01101110001001110001101001
candidate 1,-2,-3,4,5,6,-7,8,-9,-10,-11,12,-13,14,-15,16,-17,18,-16,19,-8,20,-6,21,-14,22,-12,-5,23,-1,24,25,-4,26,10,15,-18,17,-21,13,-22,11,-26,9,-19,7,-20,3,-25,-23,2,-24, signs 01110110001001110001101001
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,-5,19,-3,20,21,-14,-7,22,-1,23,24,-12,25,-10,26,-24,13,8,-22,2,-20,-18,17,4,-19,6,15,-21,-23,-26,11,-25,9, signs 10110001100101110010101001
candidate -1,2,-3,4,5,-6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,-8,20,21,-5,22,-13,23,-11,-2,24,-4,25,26,-9,-19,17,-18,15,10,-26,-20,7,14,-23,12,1,-24,3,-25,-21,6,-22, signs 01101000110110011100011011
candidate -1,2,-3,-4,5,6,-7,8,-9,10,11,12,-13,-14,-15,16,-17,18,-16,19,20,-5,21,22,-2,23,-12,24,-10,25,-8,26,-6,-11,-24,9,-25,7,-26,13,-23,1,-22,3,14,-20,-18,17,-19,15,4,-21, signs 11010001101110110010101010
candidate -1,2,-3,-4,5,6,-7,8,-9,10,11,12,-13,-14,-15,16,-17,18,-16,19,20,-5,21,22,-2,23,-12,24,-10,25,-8,26,-6,-11,-24,9,-25,7,-26,13,-23,1,-22,3,-19,15,-18,17,14,-20,4,-21, signs 11010001101110110010101010
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,20,-3,21,-1,22,23,-14,-9,24,-7,25,-5,26,-11,12,-26,6,-25,8,-24,10,13,4,-20,-18,17,-19,15,-23,-21,2,-22, signs 10000011001111110010011101
candidate 1,-2,3,-4,-5,-6,7,-8,9,-10,-11,12,13,-14,15,16,-17,18,-16,19,20,-3,21,-1,-12,22,23,-9,24,-7,25,-13,26,-15,14,-26,-18,17,-19,5,10,-23,8,-24,6,-25,-22,11,4,-20,2,-21, signs 11001011001101110010110100
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,-12,-13,-14,15,16,17,18,-16,19,-4,20,21,-1,22,-11,23,-9,24,-7,25,-15,26,-17,-18,-26,-19,5,10,-23,12,-22,-20,3,14,-25,6,-24,8,13,2,-21, signs 11001110001110010110110010
candidate 1,-2,3,-4,5,-6,7,-8,-9,-10,11,-12,13,14,-15,16,-17,18,-16,-3,19,-1,20,21,22,-5,23,-7,24,25,-14,-11,26,-13,12,-26,10,15,-18,17,2,-19,-21,-24,8,-23,6,-22,4,9,-25,-20, signs 11001100100111110011010100
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,-17,-13,18,19,20,-3,21,-1,-4,22,-6,23,-8,24,-10,25,26,-15,16,-26,14,17,12,-18,-25,11,-19,9,-24,7,-23,5,-22,-20,2,-21, signs 11010011000011000000110110
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,-14,15,-16,17,18,19,-15,20,-3,21,-1,-4,22,-6,23,24,-9,25,-11,26,-17,-18,13,8,-24,10,-25,12,-26,16,-19,14,7,-23,5,-22,-20,2,-21, signs 11010011100100110110110010
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-3,21,-1,-4,22,23,-9,24,-11,25,-13,26,-7,8,-26,14,-25,12,-24,10,15,-18,17,6,-23,-19,5,-22,-20,2,-21, signs 11010011001100110000111101
candidate 1,-2,3,4,5,-6,7,-8,9,-10,11,-12,-13,-14,-15,16,-17,18,-16,19,20,-3,21,-1,22,23,-4,-7,24,-9,25,-11,26,-5,6,-26,12,-25,10,-24,8,13,-19,15,-18,17,14,-20,-23,-21,2,-22, signs 10011100110010110010011101
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,-12,13,-14,15,16,-17,18,-16,-3,19,-1,20,21,22,-5,23,-7,24,25,-10,-15,26,-13,12,-26,14,11,-18,17,2,-19,-21,-24,8,-23,6,-22,4,9,-25,-20, signs 11001100111110010011010100
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,-12,13,-14,15,16,-17,18,-16,-3,19,-1,20,21,-4,22,23,-7,24,-9,25,-15,26,-13,12,5,-22,-25,10,-24,8,-23,6,11,14,-26,-18,17,-21,-19,2,-20, signs 10010100110111010001110101
candidate -1,-2,3,-4,5,-6,-7,-8,9,-10,-11,12,13,14,15,-16,17,-13,18,19,20,-5,21,-3,22,-9,23,24,-12,25,-14,-17,26,-15,16,-26,-25,11,-24,-18,10,-23,8,1,6,-20,4,-21,2,-22,-19,7, signs 10110011100010001010101100
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-8,-3,19,-1,20,21,-4,22,-6,-11,23,24,-16,25,26,-13,12,7,-22,5,10,-23,14,-26,-18,17,-25,15,-24,9,-21,-19,2,-20, signs 10011001010000110001101010
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-12,-3,19,-1,20,21,-4,22,-6,23,-14,24,-16,25,-10,26,8,15,-24,17,-25,9,-26,7,-23,13,-18,11,-22,5,-21,-19,2,-20, signs 10011011010110110101100010
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-12,19,20,-3,21,-1,-4,22,-6,23,-14,24,-16,25,-10,26,8,15,-24,17,-25,9,-26,7,-23,13,-18,11,-19,5,-22,-20,2,-21, signs 11010011010110110100110010
candidate 1,-2,3,4,-5,6,7,-8,9,-10,11,-12,-13,-14,15,-16,-17,18,19,-7,20,-3,21,-1,-4,22,-6,-15,23,24,25,-11,26,-9,8,13,-24,17,-18,-25,12,-26,10,-19,16,-23,14,-20,-22,5,2,-21, signs 11011010011010010011100101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,19,-11,-6,-1,-8,20,-10,21,-16,22,23,-13,24,25,26,-3,4,-26,2,5,-25,15,-22,17,-18,-23,14,-24,12,-19,-21,9,-20,7, signs 11000011001110100011010100
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,11,-12,-13,14,-15,16,-17,18,19,-11,20,-3,21,-1,-4,22,-10,23,24,25,-16,26,-14,-7,8,-24,-18,17,-25,15,-26,13,6,9,-23,-19,12,5,-22,-20,2,-21, signs 11010011101001100000111101
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-12,-3,19,-1,20,21,-4,22,-10,23,-16,24,-14,25,-6,26,8,15,-24,17,-18,13,-25,7,-26,9,-23,11,-22,5,-21,-19,2,-20, signs 10011101100101100001101101
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-12,19,20,-3,21,-1,-4,22,-10,23,-16,24,-14,25,-6,26,8,15,-24,17,-18,13,-25,7,-26,9,-23,11,-19,5,-22,-20,2,-21, signs 11010101100101100000111101
candidate -1,2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,18,19,-13,20,21,-4,22,-2,23,24,-5,-10,-17,25,26,-14,-7,8,15,-26,-19,12,-20,-23,1,-22,3,-21,11,-18,-25,16,9,6,-24, signs 11001111001011100010101101
candidate -1,2,-3,-4,5,6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-5,19,20,-2,21,-6,-9,22,-15,23,-13,24,25,26,-7,8,-26,-21,1,-20,3,-25,-22,16,-23,14,-24,12,17,10,-18,4,-19, signs 11010111001110010010110101
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,11,-12,13,-14,-15,-16,17,18,19,-7,20,-3,21,-1,-4,22,-6,23,24,-17,25,-11,26,-13,14,-26,12,15,-23,-19,8,-20,-22,5,10,-25,16,-24,-18,9,2,-21, signs 11011010011100000001101100
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,-9,18,19,20,-3,21,-1,22,23,-4,24,25,-7,-16,-11,26,-13,14,-18,8,17,10,-26,12,15,-19,-25,6,-20,-24,5,-23,-21,2,-22, signs 10011101101100001111011000
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,-9,18,-3,19,-1,20,21,-4,22,-6,-15,23,24,25,-11,26,-13,-24,17,8,-18,10,-25,12,-26,14,-23,16,7,-22,5,-21,-19,2,-20, signs 10011000111001000001101101
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,-9,18,19,20,-3,21,-1,-4,22,-6,-15,23,24,25,-11,26,-13,-24,17,8,-18,10,-25,12,-26,14,-23,16,7,-19,5,-22,-20,2,-21, signs 11010000111001000000111101
candidate -1,2,-3,-4,-5,6,7,-8,9,-10,-11,12,13,-14,15,16,-17,18,-16,19,-12,20,21,22,-2,-13,23,-15,24,25,-6,-9,26,-7,8,-26,10,5,-25,11,-20,1,-22,3,14,-23,-19,17,-18,-24,4,-21, signs 11010000111010011101101010
candidate 1,-2,3,-4,-5,-6,-7,8,-9,10,-11,12,13,-14,15,16,-17,18,-16,19,-12,20,21,-1,22,-13,23,-15,24,-3,-10,25,-8,26,6,17,-18,5,-26,7,-25,9,4,-24,14,-23,-19,11,-20,-22,2,-21, signs 11001000111010011101101010
candidate -1,2,-3,-4,-5,6,-7,-8,9,-10,11,12,13,-14,15,16,-17,18,-16,19,-12,20,21,22,-2,-13,23,-15,24,25,-6,-11,26,-9,8,-26,10,7,-25,5,-20,1,-22,3,14,-23,-19,17,-18,-24,4,-21, signs 11011000011010011101101001
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,-14,15,16,-17,18,-16,19,-8,-1,20,-9,21,-11,22,23,-4,24,-6,25,26,-15,14,-26,-18,17,-19,13,-23,3,-24,5,-25,7,2,-22,12,-21,10,-20, signs 10100110110011110011010100
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-6,-1,-8,20,21,-11,22,23,-2,24,-4,25,-14,26,12,-22,10,-21,-26,13,-25,15,-19,17,-18,5,-24,3,-23,9,-20,7, signs 10011011000111011101100101
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-6,-1,-8,20,21,-11,22,23,-2,24,-4,25,-14,26,12,-22,10,-21,-26,13,-25,17,-18,15,-19,5,-24,3,-23,9,-20,7, signs 10011011000111011101100101
candidate -1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,17,18,-16,19,-8,-3,20,21,22,-11,23,-13,24,25,-4,26,-6,-17,-18,5,-26,7,-19,15,-25,-20,2,9,14,-24,-21,1,10,-23,12,-22, signs 11101100001101110111110000
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,12,-13,-14,-15,16,-17,18,-12,-7,19,-1,20,-9,21,-11,22,-3,23,-5,24,25,-16,26,14,-24,4,-23,6,13,-26,15,-25,17,-18,-22,2,-19,8,-21,10,-20, signs 11011000110110001111000110
candidate 1,-2,3,-4,5,-6,-7,8,9,-10,-11,12,13,-14,-15,-16,17,18,19,-13,20,21,-8,-1,22,-9,23,24,-12,-3,25,-5,26,-17,16,-26,-18,15,6,-25,4,-19,14,-20,-24,11,2,7,-21,-23,10,-22, signs 11001100111010000001110011
candidate 1,2,-3,4,-5,6,-7,-8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,-10,-1,-12,20,21,-15,22,23,-2,24,-4,25,-6,26,8,17,-18,7,-26,9,-19,-21,14,-22,-25,5,-24,3,-23,13,-20,11, signs 10011010001101011111010100
candidate 1,-2,3,-4,5,-6,7,-8,-9,-10,11,12,-13,-14,15,16,-17,18,-16,19,20,-11,21,-1,-12,22,23,-15,24,-7,25,-5,26,-3,4,-26,2,9,-19,-23,14,-24,-18,17,8,-25,6,13,-22,-20,10,-21, signs 11001001010101010010110100
candidate 1,2,-3,-4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,-9,19,-1,20,-11,21,-13,-8,22,-6,23,24,25,-2,26,4,-24,12,-21,14,17,-18,15,10,-20,-25,3,-26,5,-23,7,-22,-19, signs 10100110011001011110110010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,-10,20,21,-1,22,-11,23,-13,-8,24,-6,25,26,-3,4,-26,12,-23,14,17,-18,15,-19,9,-24,7,-25,5,-20,-22,2,-21, signs 11001100101001011101101010
candidate 1,-2,3,-4,-5,6,-7,8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,-9,19,-1,-10,20,21,-13,22,23,-8,24,-6,25,26,-3,4,-26,12,-21,14,-22,-25,5,-24,7,-23,17,-18,15,-20,11,2,-19, signs 11001100011001011110101010
candidate -1,2,-3,-4,5,-6,7,-8,-9,10,-11,12,13,-14,15,16,-17,18,-16,19,-12,20,21,22,-2,-13,23,-15,24,25,-10,-5,26,-7,8,-26,6,9,-25,11,-20,1,-22,3,14,-23,-19,17,-18,-24,4,-21, signs 11011100001010011101101010
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,-10,-1,-12,20,21,-15,22,23,-8,24,-4,25,-6,26,-24,3,-25,5,-26,7,2,9,-19,-21,14,-22,-18,17,-23,13,-20,11, signs 11011000001101010011010101
candidate -1,2,-3,-4,-5,-6,7,-8,9,10,-11,12,13,-14,15,16,-17,18,-16,19,-12,20,21,22,-2,-13,23,-15,24,25,-10,-7,26,-9,8,-26,6,11,-25,5,-20,1,-22,3,14,-23,-19,17,-18,-24,4,-21, signs 11011110000010011101101001
candidate -1,2,-3,-4,5,6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-5,21,22,-2,23,-6,24,-12,25,-10,26,-8,-13,-24,11,-25,9,-26,7,-23,1,-22,3,14,-20,-18,17,-19,15,4,-21, signs 11010110011010110010101010
candidate -1,2,-3,-4,5,6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-5,21,22,-2,23,-6,24,-12,25,-10,26,-8,-13,-24,11,-25,9,-26,7,-23,1,-22,3,-19,15,-18,17,14,-20,4,-21, signs 11010110011010110010101010
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-3,21,-1,-4,22,23,-11,24,-9,25,-7,26,-13,14,-26,8,-25,10,-24,12,15,-18,17,6,-23,-19,5,-22,-20,2,-21, signs 11010000110011110000111101
candidate 1,-2,3,4,5,-6,7,-8,9,-10,11,-12,-13,-14,-15,16,-17,18,-16,19,20,-3,21,-1,22,23,-4,-9,24,-7,25,-5,26,-11,12,-26,6,-25,8,-24,10,13,-19,15,-18,17,14,-20,-23,-21,2,-22, signs 10010011001110110010011101
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,13,-14,-15,-16,17,18,19,-13,20,-3,21,-1,-4,22,-12,23,24,-9,25,-7,26,-17,16,-26,8,-25,10,-24,-18,15,6,11,-23,-19,14,-20,-22,5,2,-21, signs 11011000111010000001101101
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,13,-14,-15,-16,17,18,19,-13,-4,20,21,-1,22,-5,-12,23,24,-9,25,-7,26,-17,16,-26,8,-25,10,-24,-18,15,6,11,-23,-19,14,3,-20,-22,2,-21, signs 11101000111010000001101101
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,11,-12,-13,14,15,-16,-17,18,19,-15,-6,20,21,-1,22,-7,-14,23,24,-11,25,-9,26,-3,4,17,-18,-24,12,-25,10,-26,8,13,-23,-19,16,5,-20,-22,2,-21, signs 11001010011010101101101010
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,15,-16,-17,18,19,-15,20,-3,21,-1,-4,22,-14,23,24,-7,-12,25,-10,26,8,-24,-18,17,6,13,-25,11,-26,9,-23,-19,16,-20,-22,5,2,-21, signs 11011011110010100001101101
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,14,15,-16,-17,18,19,-15,-4,20,21,-1,22,-5,-14,23,24,-7,-12,25,-10,26,8,-24,-18,17,6,13,-25,11,-26,9,-23,-19,16,3,-20,-22,2,-21, signs 11101011110010100001101101
candidate 1,-2,3,-4,-5,-6,7,-8,9,10,11,-12,13,14,-15,-16,-17,18,19,-7,20,21,22,-3,23,-1,24,-9,-14,25,-10,-13,26,-11,12,-26,-25,15,8,-20,6,-19,16,-23,2,-22,4,17,-18,5,-21,-24, signs 10010110000011101101010100
candidate 1,-2,3,-4,-5,-6,7,8,-9,10,11,-12,13,-14,15,-16,-17,18,19,-7,20,21,22,-3,23,-1,24,25,-8,-15,-10,-13,26,-11,12,-26,14,9,-25,-20,6,-19,16,-23,2,-22,4,17,-18,5,-21,-24, signs 10010110000011101101010100
candidate 1,-2,3,-4,-5,6,-7,8,9,-10,11,-12,13,-14,15,-16,-17,18,-6,19,20,-3,21,-1,-8,-15,22,23,24,-9,25,-11,26,-13,12,-26,-23,-21,2,-20,4,17,-18,5,-19,7,16,-22,14,-25,10,-24, signs 10010110001001101101010011
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,17,18,19,-7,20,21,-4,22,-2,-9,23,-17,24,-15,25,-11,26,-13,14,-19,8,-20,6,-26,12,-25,16,-24,-18,-23,10,1,-22,3,-21,5, signs 11001110001100001001101010
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,-12,13,-14,15,-16,17,18,19,-5,20,-3,21,-1,-6,22,23,-17,24,-15,-10,25,26,-13,12,-26,8,-23,-18,-24,16,9,-25,11,14,7,-22,-19,4,-20,2,-21, signs 11001011011000011110100101
candidate -1,2,-3,-4,5,6,-7,8,-9,10,11,-12,-13,14,-15,16,-17,18,-10,19,-8,20,-6,-11,-16,21,-2,22,23,-5,24,25,-14,26,12,-24,4,-23,-20,7,-19,9,-22,3,-25,13,-26,15,-21,1,-18,17, signs 10011100110010010010010101
candidate -1,2,3,-4,5,-6,7,8,-9,-10,11,-12,13,-14,15,-16,-17,18,19,-7,20,-5,21,-3,-8,22,23,-11,24,25,-2,-13,26,-15,14,-26,16,-21,4,-20,6,-19,-22,9,-25,1,12,17,-18,-23,10,-24, signs 10100110001101100001011000
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,18,-8,19,-6,20,-4,-11,21,22,-14,-1,23,24,25,-17,26,-9,-19,7,-20,5,10,-26,-18,-25,16,-21,12,3,-24,15,-22,13,2,-23, signs 01110011110001110110110001
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,16,-17,18,19,-7,20,-5,21,-3,-12,22,23,-15,24,-1,-16,25,26,-9,10,-26,-18,-21,4,-20,6,-19,8,11,-22,13,2,17,-25,-23,14,-24, signs 01100110111000101101011001
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,-9,18,-7,19,-5,20,21,22,-11,23,24,-14,-3,25,-1,-16,26,-24,13,-21,-18,8,17,10,-22,12,-23,-26,15,2,-25,4,-20,6,-19, signs 11001101100101001110010110
candidate -1,-2,3,-4,5,6,-7,-8,9,-10,11,-12,13,14,-15,-16,17,18,19,-13,20,-11,21,-9,-14,22,23,-17,-6,24,25,-3,26,-5,-24,1,8,15,-22,-19,12,-20,10,-21,2,-25,4,-26,-18,-23,16,7, signs 01100010110010101010101101
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,-11,-12,13,14,-15,16,-17,-13,18,-7,19,-5,-14,20,-16,21,22,-1,23,24,-4,25,-8,26,10,3,-24,15,-20,17,12,-18,6,-19,-25,9,-26,11,-21,-23,2,-22, signs 11001101011010110010110101
candidate -1,2,-3,-4,5,-6,7,-8,-9,10,11,12,-13,14,-15,-16,17,-11,18,19,20,-5,21,22,-2,23,-12,-17,-10,24,25,-7,-14,26,16,9,-24,-18,-23,1,-22,3,-19,-25,8,15,-26,13,6,-20,4,-21, signs 11010001011000101010101010
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,16,-17,-9,18,-3,19,-1,-12,20,-16,21,22,-7,23,-5,24,25,26,-15,14,-26,-21,17,10,-18,4,-24,6,-23,8,-22,-25,-19,2,11,-20,13, signs 10010011101000011101010101
candidate -1,2,-3,-4,5,-6,-7,8,-9,10,-11,12,13,14,-15,16,-17,-13,-8,18,19,-5,20,21,-14,22,-16,23,-12,24,-10,25,-2,26,4,11,-24,9,-25,3,-26,1,-18,7,-21,15,-22,17,-23,-20,6,-19, signs 00101100100110110010101010
candidate -1,-2,-3,4,5,-6,7,8,-9,10,11,12,-13,-14,15,-16,-17,-11,18,-7,19,-5,-12,20,21,-15,22,23,-10,24,-8,25,-4,26,2,9,-24,-18,6,-19,-25,3,-26,13,-20,17,-23,1,14,-21,16,-22, signs 01011100011011100010011010
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,14,-15,-16,17,18,19,-13,-4,20,-2,21,-14,22,23,-17,-6,24,-8,25,-10,26,-24,7,-25,9,-26,11,-18,-23,16,1,-20,3,-21,15,-22,-19,12,5, signs 11001110011010101010101010
candidate -1,2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-12,19,-4,20,-2,21,22,23,-14,24,-16,25,-6,-9,26,-7,8,-26,-25,15,-24,17,10,5,-20,3,-21,1,-23,13,-18,11,-19,-22, signs 11001111000110110100110011
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,-13,14,-15,16,-17,-5,18,-3,19,-1,20,21,-16,22,-14,23,-6,-11,24,25,-8,26,10,-24,12,17,4,-18,-23,7,-26,9,-25,13,-22,15,-21,-19,2,-20, signs 10001010001111000001101001
candidate -1,-2,3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,17,18,-10,19,20,21,-6,22,-4,23,-16,24,-14,25,-12,-17,26,-3,2,9,-19,11,-18,-26,-23,15,-24,13,-25,-20,8,1,-22,5,-21,7, signs 10010011011001101101100101
candidate -1,2,3,4,-5,6,7,-8,-9,10,-11,12,-13,14,-15,-16,-17,18,-6,19,-4,20,-2,21,-14,22,-12,23,-10,24,25,-7,26,-3,-20,1,16,11,-23,13,-22,15,-21,9,-24,17,-18,-25,8,-26,-19,5, signs 01001110100110010011010101
candidate -1,2,3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-6,19,-4,20,-2,21,-16,22,23,-13,24,25,-10,26,-8,-3,-20,1,-21,9,-26,11,-25,15,-22,17,-18,-23,14,-24,12,7,-19,5, signs 01001101100110100011010101
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-12,19,-10,-1,-16,20,21,-13,22,23,-8,24,-4,25,-6,26,-24,3,-25,5,-26,7,2,9,-23,15,-20,17,-18,-21,14,-22,-19,11, signs 11011000001110100011010101
candidate 1,-2,3,-4,-5,-6,7,8,-9,10,11,-12,13,-14,15,-16,-17,18,19,-7,20,21,22,-3,23,-1,24,-15,-8,25,-10,-13,26,-11,12,-26,-25,9,14,-20,6,-19,16,-23,2,-22,4,17,-18,5,-21,-24, signs 10010111100010001101010100
candidate -1,2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,-7,18,-5,-2,19,20,21,-16,-9,22,-11,23,-13,24,25,26,-3,4,-26,-19,1,-21,15,10,-22,12,-23,14,-24,8,17,6,-18,-25,-20, signs 11000011100110100011010100
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-1,22,-3,23,24,-12,25,-6,-11,26,-9,8,-26,10,7,-25,17,-18,5,-24,13,-19,15,4,-23,-20,-22,2,-21, signs 11011000011100111111100001
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,-12,-1,20,-3,21,-9,22,-7,23,-5,24,25,26,-15,14,-26,-18,17,10,-21,4,-24,6,-23,8,-22,-25,-20,2,11,-19,13, signs 11001100110011110010101010
candidate 1,-2,3,-4,-5,-6,7,-8,9,-10,-11,12,13,-14,15,16,-17,18,-16,-13,19,-1,20,-3,-12,21,22,-9,23,-7,24,25,26,-15,14,-26,-18,17,-25,5,10,-22,8,-23,6,-24,-21,11,4,-20,2,-19, signs 11001011001101110010101010
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,13,-14,15,16,-17,18,-16,-13,19,20,-2,21,-4,22,-12,23,-10,24,-8,25,26,-15,14,-26,-18,17,-25,-19,-22,5,-21,3,-20,1,6,11,-23,9,-24,7, signs 01100101100101110001010110
candidate -1,2,-3,-4,5,-6,-7,8,-9,10,-11,12,13,14,-15,16,-17,18,-16,19,-14,20,21,22,-2,23,24,-5,-12,25,-10,26,-8,-13,-20,1,-22,3,-23,15,-19,7,-26,9,-25,11,6,17,-18,-24,4,-21, signs 11010011001100011101101010
candidate 1,-2,3,-4,-5,-6,7,-8,9,10,-11,12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-1,22,-3,23,24,-12,25,-10,-7,26,-9,8,-26,6,11,-25,17,-18,5,-24,13,-19,15,4,-23,-20,-22,2,-21, signs 11011110000100111111100001
candidate -1,2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,23,-7,24,-9,25,-11,-2,-5,26,-3,4,-26,6,-23,8,-24,10,-25,-22,1,14,-20,-18,17,-19,15,12,-21, signs 00001110011100110010110100
candidate -1,2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,23,-7,24,-9,25,-11,-2,-5,26,-3,4,-26,6,-23,8,-24,10,-25,-22,1,-19,15,-18,17,14,-20,12,-21, signs 00001110011100110010110100
candidate -1,2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,23,-7,24,-9,25,-11,-2,-5,26,-3,4,-26,6,-23,8,-24,10,-25,-22,1,12,-21,14,-20,-18,17,-19,15, signs 00001110011100110010110100
candidate -1,2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,23,-7,24,-9,25,-11,-2,-5,26,-3,4,-26,6,-23,8,-24,10,-25,-22,1,12,-21,-19,15,-18,17,14,-20, signs 00001110011100110010110100
candidate -1,2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-6,21,-8,22,23,-11,-2,24,-4,25,-10,26,-22,7,-21,9,-26,-23,12,1,-24,3,-25,5,14,-20,-18,17,-19,15, signs 10011100101000110010100101
candidate -1,2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-6,21,-8,22,23,-11,-2,24,-4,25,-10,26,-22,7,-21,9,-26,-23,12,1,-24,3,-25,5,-19,15,-18,17,14,-20, signs 10011100101000110010100101
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,-8,21,-10,22,-12,23,-2,24,-4,25,26,-7,14,-20,-18,17,-19,15,-23,3,-24,1,6,-26,-21,9,-22,11,-25,5, signs 00111001100100110010011001
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,-8,21,-10,22,-12,23,-2,24,-4,25,26,-7,-19,15,-18,17,14,-20,-23,3,-24,1,6,-26,-21,9,-22,11,-25,5, signs 00111001100100110010011001
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,-8,21,-10,22,-12,-1,23,24,-4,25,-6,26,-24,3,-21,9,-22,11,2,-23,-26,5,-25,7,14,-20,-18,17,-19,15, signs 01010011100100110010010110
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,-8,21,-10,22,-12,-1,23,24,-4,25,-6,26,-24,3,-21,9,-22,11,2,-23,-26,5,-25,7,-19,15,-18,17,14,-20, signs 01010011100100110010010110
candidate -1,2,-3,4,-5,6,-7,8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,-9,-4,19,-6,20,-8,21,22,23,-2,-13,24,25,-10,26,12,-24,14,17,-18,15,-25,11,-26,3,-23,1,-21,7,-20,5,-19,-22, signs 10010011001011011110100010
candidate 1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,-8,20,-2,21,-4,22,-6,-1,23,-13,24,25,-10,26,12,-24,14,17,-18,15,-25,11,-26,9,-19,-23,-20,3,-21,5,-22,7, signs 01001100001011011100101010
candidate 1,-2,-3,-4,-5,6,-7,8,-9,10,11,12,-13,14,-15,16,-17,18,-16,19,20,-11,-6,21,-8,22,-10,23,24,-1,-14,25,-12,26,4,9,-22,7,-21,5,-26,3,-23,15,-19,17,-18,-20,-25,13,2,-24, signs 00001100110011011101100011
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,21,-10,-3,22,-5,23,-7,24,-1,25,-11,26,-13,14,-20,-18,17,-19,15,-21,-26,12,9,4,-22,6,-23,8,-25,2,-24, signs 00100110101100110010110010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,19,-10,-3,20,21,-6,22,-8,23,24,-1,-12,25,-14,26,-18,17,-23,7,-22,5,-21,-24,-26,15,-19,9,4,-20,2,11,-25,13, signs 01100011100110010001101001
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,12,-13,-14,15,16,-17,18,-16,19,20,-11,-4,21,-6,22,-8,23,-2,24,-12,25,26,-15,-18,17,-23,3,-24,1,14,-26,-19,9,-22,7,-21,5,10,-20,-25,13, signs 00111001100110010001011001
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,-8,20,21,22,-2,23,-4,24,-6,-1,-12,25,26,-15,-18,17,14,-26,10,-21,-24,5,-23,3,-22,11,-25,13,-19,9,-20,7, signs 01100100110110010010010101
candidate -1,2,3,-4,5,-6,7,-8,-9,-10,11,-12,-13,14,15,-16,17,18,-14,19,20,-11,21,-3,22,-5,23,-7,-2,24,25,-17,26,-15,16,-26,-18,-25,-19,13,-24,-20,12,-21,10,1,8,-23,6,-22,4,9, signs 00110011000111110111001001
candidate -1,2,-3,-4,5,-6,7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,19,-14,-5,-8,20,-10,21,-2,22,23,24,25,26,-12,-7,6,13,-26,11,-20,9,4,15,-19,-25,-21,3,-22,1,-24,17,-18,-23, signs 00111110011000011101100100
candidate 1,-2,-3,4,5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,19,-14,20,-4,21,-6,22,23,24,-10,-1,-12,25,26,-5,-21,7,-22,-26,-20,15,-19,13,-25,-23,8,3,-18,17,2,9,-24,11, signs 00111010110010010001101001
candidate -1,2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-3,22,-5,23,-7,-2,24,25,-11,26,-9,10,-26,4,-22,6,-23,8,1,-24,-21,12,15,-19,17,-18,-20,14,-25, signs 10100110110001011101010101
candidate -1,2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-3,22,-5,23,-7,-2,24,25,-11,26,-9,10,-26,4,-22,6,-23,8,1,-24,-21,12,-20,14,17,-18,15,-19,-25, signs 10100110110001011101010101
candidate -1,2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-3,22,-5,23,-7,-2,24,25,-11,26,-9,10,-26,4,-22,6,-23,8,1,-24,15,-19,17,-18,-20,14,-21,12,-25, signs 10100110110001011101010101
candidate -1,2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-3,22,-5,23,-7,-2,24,25,-11,26,-9,10,-26,4,-22,6,-23,8,1,-24,-20,14,17,-18,15,-19,-21,12,-25, signs 10100110110001011101010101
candidate 1,-2,3,4,-5,6,7,8,-9,-10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-4,23,-6,24,-8,-3,25,-1,26,-7,-24,9,-22,11,14,-20,-18,17,-19,15,12,-21,10,5,-23,-26,2,-25, signs 00110001010100110010101001
candidate 1,-2,3,4,-5,6,7,8,-9,-10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-4,23,-6,24,-8,-3,25,-1,26,-7,-24,9,-22,11,-19,15,-18,17,14,-20,12,-21,10,5,-23,-26,2,-25, signs 00110001010100110010101001
candidate 1,-2,3,4,-5,6,7,8,-9,-10,11,-12,-13,-14,-15,16,-17,18,-16,19,20,21,22,-11,-4,23,-6,24,-8,-3,25,-1,26,-7,-24,9,12,-22,14,-20,-18,17,-19,15,-21,13,10,5,-23,-26,2,-25, signs 00110001010010110010101001
candidate 1,-2,3,4,-5,6,7,8,-9,-10,11,-12,-13,-14,-15,16,-17,18,-16,19,20,21,22,-11,-4,23,-6,24,-8,-3,25,-1,26,-7,-24,9,-21,13,-19,15,-18,17,14,-20,12,-22,10,5,-23,-26,2,-25, signs 00110001010010110010101001
candidate 1,-2,3,4,5,-6,7,-8,9,-10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-5,22,-7,23,-9,24,-3,25,-1,-4,26,14,-20,-18,17,-19,15,12,-21,-26,11,6,-22,8,-23,10,-24,2,-25, signs 00101001101100110010110100
candidate 1,-2,3,4,5,-6,7,-8,9,-10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-5,22,-7,23,-9,24,-3,25,-1,-4,26,-19,15,-18,17,14,-20,12,-21,-26,11,6,-22,8,-23,10,-24,2,-25, signs 00101001101100110010110100
candidate 1,-2,3,4,5,-6,7,-8,9,-10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-5,22,-7,23,-9,24,-3,25,-1,-4,26,12,-21,14,-20,-18,17,-19,15,-26,11,6,-22,8,-23,10,-24,2,-25, signs 00101001101100110010110100
candidate 1,-2,3,4,5,-6,7,-8,9,-10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-5,22,-7,23,-9,24,-3,25,-1,-4,26,12,-21,-19,15,-18,17,14,-20,-26,11,6,-22,8,-23,10,-24,2,-25, signs 00101001101100110010110100
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,18,-16,-13,-6,19,-8,20,-10,21,22,23,-2,24,-4,25,26,-15,14,-26,-18,17,-23,1,-24,3,-25,5,-21,11,-20,9,-19,7,12,-22, signs 01100110011001110001011010
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,18,19,-15,20,-13,-6,21,-8,22,-10,23,-2,24,-4,25,-16,26,-18,17,-26,-19,14,-20,12,7,-21,9,-22,11,-23,1,-24,3,-25,5, signs 01100100110100101110101010
candidate -1,2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,-13,18,-11,19,20,-6,21,-8,22,-10,23,-2,24,-4,25,-16,26,14,-18,12,17,-26,15,-23,1,-24,3,-25,-19,-22,9,-21,7,-20,5, signs 01100110010110001101011010
candidate -1,2,-3,4,-5,6,7,8,-9,10,-11,-12,13,14,-15,-16,-17,-13,18,-7,19,20,-2,21,-4,22,-6,23,-8,24,-10,25,-14,26,16,11,-24,9,-25,15,-26,17,12,-18,-23,1,-20,3,-21,5,-22,-19, signs 11001101100010100010101010
candidate -1,2,-3,4,-5,6,7,-8,-9,10,-11,12,-13,-14,-15,16,17,18,-16,-7,-2,19,-4,20,-6,21,22,23,-10,24,-12,25,26,-17,-18,15,8,1,-23,11,-24,13,-25,-22,-19,3,-20,5,-21,-26,14,9, signs 01100101110010010101010101
candidate -1,2,-3,4,-5,6,7,-8,9,10,-11,-12,-13,14,-15,16,-17,18,19,-9,20,-7,-2,21,-4,22,-6,23,-10,24,-16,25,-14,26,12,17,-18,11,-26,13,-25,15,-24,-19,8,-20,-23,1,-21,3,-22,5, signs 01100100101000111110011010
candidate -1,2,-3,-4,5,-6,7,8,-9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-11,-2,21,22,-5,-8,23,24,-15,25,-17,26,-7,6,-26,-23,9,4,-22,-18,-25,16,-24,10,3,-21,1,12,-20,14,-19, signs 11000001110011001010110011
candidate -1,2,-3,-4,-5,6,-7,8,-9,10,11,-12,13,14,-15,16,-17,-13,18,-11,-6,19,-8,20,-10,21,-14,22,-16,23,24,25,-2,26,4,9,-20,7,-19,5,-26,3,-25,1,-23,15,-22,17,12,-18,-21,-24, signs 10001100110010110010101001
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,-13,18,-11,-4,19,-6,20,21,-9,22,23,-14,24,-16,-1,25,26,8,-21,10,-22,-26,7,-20,5,-19,3,12,-18,-23,-25,2,17,-24,15, signs 11110011100010011010011100
candidate -1,2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,-9,18,-7,19,20,-2,21,-4,22,-6,23,-12,24,-14,25,-16,26,10,-18,8,17,-26,15,-25,-19,-22,5,-21,3,-20,1,-23,11,-24,13, signs 01100101101001001101010110
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-11,-2,21,-4,22,23,-7,24,-17,25,-15,26,-9,8,-24,-18,-25,16,-26,14,-19,12,-20,10,-23,6,1,-21,3,-22,5, signs 01100010010011100010011101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,13,-14,-15,-16,17,18,-10,19,-8,20,21,-1,22,-3,23,-5,24,-17,25,-11,26,-13,14,-26,12,15,-19,9,4,-23,6,-24,-18,-25,16,7,-20,-22,2,-21, signs 11011010111100000011100100
candidate 1,-2,3,-4,5,6,-7,-8,9,-10,11,-12,13,-14,-15,16,-17,-9,18,19,-6,20,21,-1,22,-3,23,-5,24,25,-16,-11,26,-13,14,-18,8,17,10,-26,12,15,-25,7,-19,-24,4,-23,-20,-22,2,-21, signs 11011001101100001101100110
candidate 1,-2,3,-4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-1,22,-3,23,24,-6,25,-8,-11,26,-9,10,-26,12,7,-25,17,-18,5,-24,13,-19,15,4,-23,-20,-22,2,-21, signs 11011100001100111111100010
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,18,19,-15,20,-13,-2,21,-4,22,-6,23,-8,24,-10,25,-16,26,-18,17,-26,-19,14,-20,12,7,-23,9,-24,11,-25,1,-21,3,-22,5, signs 01100100110100101110011010
candidate -1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,16,17,18,-16,19,-14,-3,20,21,-6,22,-8,23,24,-11,25,-13,26,-17,-18,-26,-19,15,12,-25,10,-24,2,-20,4,9,-23,1,-21,5,-22,7, signs 00111001000110110110011100
candidate -1,-2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,14,-15,16,17,18,-16,19,-14,20,-4,21,-6,22,-8,23,-10,24,25,-13,26,-17,-18,15,-19,-26,2,7,-22,9,-23,1,12,-25,-20,3,-21,5,-24,11, signs 10011011000110010101001101
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-1,22,-3,23,24,-6,25,-12,-7,26,-9,10,-26,8,11,-25,17,-18,5,-24,13,-19,15,4,-23,-20,-22,2,-21, signs 11011111000000111111100010
candidate 1,2,-3,4,-5,6,7,-8,-9,10,-11,-12,-13,14,-15,16,-17,18,-16,19,-14,-1,20,21,-10,22,23,-7,-2,24,-4,25,-6,26,-24,3,-25,5,-26,13,-19,15,-21,9,-22,11,-18,17,12,-23,8,-20, signs 10011010100100110011010101
candidate 1,-2,3,-4,5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,-10,20,21,-1,22,-7,23,-5,24,-3,25,-9,26,-13,12,-26,-19,15,-18,17,14,11,-20,-25,8,-22,6,-23,4,-24,2,-21, signs 11001100101110110010101010
candidate -1,2,3,-4,5,-6,7,-8,9,-10,-11,12,13,-14,15,-16,-17,18,19,-15,-12,20,-2,-7,21,-5,22,-3,23,24,25,-9,26,-13,14,-19,16,11,-24,-21,6,-22,4,-23,-20,1,8,-25,10,17,-18,-26, signs 01011001101011101101010101
candidate 1,-2,3,-4,5,-6,7,8,-9,10,-11,-12,13,-14,15,-16,-17,-13,18,19,-10,20,21,-1,22,-7,23,-5,24,-3,-8,25,26,-15,16,-26,-19,11,-20,9,-25,17,14,-18,12,-22,6,-23,4,-24,2,-21, signs 11001101001110001110101010
candidate 1,-2,3,-4,5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,-13,18,19,-10,20,21,-1,22,-7,23,-5,24,-3,25,-9,-16,26,14,-18,12,17,-26,15,-19,11,-20,-25,8,-22,6,-23,4,-24,2,-21, signs 11001100101110001110101010
candidate 1,-2,3,-4,5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,-10,22,23,-3,24,-5,25,-9,26,-7,8,-26,2,-23,4,-24,6,-25,-22,11,14,-20,-18,17,-19,15,12,-21, signs 11100100100100110010110100
candidate 1,-2,3,-4,5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,-10,22,23,-3,24,-5,25,-9,26,-7,8,-26,2,-23,4,-24,6,-25,-22,11,-19,15,-18,17,14,-20,12,-21, signs 11100100100100110010110100
candidate 1,-2,3,-4,5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,-10,22,23,-3,24,-5,25,-9,26,-7,8,-26,2,-21,14,-20,-18,17,-19,15,12,-23,4,-24,6,-25,-22,11, signs 11100100100100110010110100
candidate 1,-2,3,-4,5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,-10,22,23,-3,24,-5,25,-9,26,-7,8,-26,2,-21,-19,15,-18,17,14,-20,12,-23,4,-24,6,-25,-22,11, signs 11100100100100110010110100
candidate 1,-2,3,-4,5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,-10,22,23,-5,24,-7,25,-9,26,-3,4,-26,2,-23,6,-24,8,-25,-22,11,14,-20,-18,17,-19,15,12,-21, signs 11001001100100110010110100
candidate 1,-2,3,-4,5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,-10,22,23,-5,24,-7,25,-9,26,-3,4,-26,2,-23,6,-24,8,-25,-22,11,-19,15,-18,17,14,-20,12,-21, signs 11001001100100110010110100
candidate 1,-2,3,-4,5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,-10,22,23,-5,24,-7,25,-9,26,-3,4,-26,2,-21,14,-20,-18,17,-19,15,12,-23,6,-24,8,-25,-22,11, signs 11001001100100110010110100
candidate 1,-2,3,-4,5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,-10,22,23,-5,24,-7,25,-9,26,-3,4,-26,2,-21,-19,15,-18,17,14,-20,12,-23,6,-24,8,-25,-22,11, signs 11001001100100110010110100
candidate -1,2,3,4,-5,6,-7,8,-9,-10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,-2,21,22,23,-12,24,-4,25,-6,26,-8,-3,-24,11,-23,15,-19,17,-18,-20,14,1,-21,9,-26,7,-25,5,10,-22, signs 01011001100001011101011001
candidate -1,2,3,4,-5,6,-7,8,-9,-10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,-2,21,22,23,-12,24,-4,25,-6,26,-8,-3,-24,11,-23,-20,14,17,-18,15,-19,1,-21,9,-26,7,-25,5,10,-22, signs 01011001100001011101011001
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,-12,22,23,-3,24,-5,25,-7,26,-9,10,-26,8,11,2,-23,4,-24,6,-25,-22,-21,14,-20,-18,17,-19,15, signs 11100111000000110010110100
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,-12,22,23,-3,24,-5,25,-7,26,-9,10,-26,8,11,2,-23,4,-24,6,-25,-22,-21,-19,15,-18,17,14,-20, signs 11100111000000110010110100
candidate -1,2,-3,-4,5,6,-7,8,-9,10,11,-12,13,-14,15,-16,-17,18,19,-15,20,-13,-2,-11,21,-5,22,23,-10,24,-6,25,-8,26,-24,-21,4,-22,-25,7,-26,9,-23,3,12,-20,14,-19,16,1,-18,17, signs 11101110000001100001101101
candidate -1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,13,14,-15,16,-17,18,-16,19,20,21,-14,22,23,-3,24,-13,-6,25,-12,-7,26,-9,10,-26,8,11,-25,5,-22,1,-19,17,-18,-20,2,-23,4,-24,-21,15, signs 10010000111111011101001001
candidate -1,-2,3,-4,-5,6,-7,8,9,-10,11,-12,13,14,-15,16,-17,18,-16,19,20,21,-14,22,23,-3,24,-13,-6,25,-8,-11,26,-9,10,-26,12,7,-25,5,-22,1,-19,17,-18,-20,2,-23,4,-24,-21,15, signs 10010011110011011101001001
candidate 1,-2,-3,4,-5,6,-7,8,9,10,-11,-12,-13,14,-15,16,-17,18,-16,19,20,21,-14,-1,22,23,-10,24,-8,25,-6,26,-4,-9,-24,7,-25,5,-26,11,-23,3,12,-20,-18,17,-19,-22,2,13,-21,15, signs 00000110111111010010011010
candidate -1,2,3,-4,5,-6,-7,-8,9,10,-11,12,13,-14,-15,16,-17,18,-16,-13,-2,19,20,-9,21,22,23,-5,24,-3,-12,25,-10,26,-22,7,-19,1,14,17,-18,15,-25,11,4,-24,6,-23,-26,-21,8,-20, signs 00110011110011011100110101
candidate -1,2,3,-4,5,-6,7,8,-9,10,11,-12,-13,-14,-15,16,-17,18,-16,19,20,-11,-2,21,22,-7,23,-5,24,-3,-10,25,-8,26,4,-24,-21,1,12,-20,-25,9,-26,-23,6,-22,14,17,-18,15,-19,13, signs 00110111001101011101001101
candidate -1,-2,3,4,-5,-6,7,8,-9,-10,11,-12,13,14,-15,16,-17,18,-16,19,-14,-3,20,21,-8,22,23,-11,24,-13,-4,25,26,-7,6,-26,-21,1,10,-23,12,-24,-19,17,-18,15,2,-20,-25,5,-22,9, signs 01000111100111011101001010
candidate -1,2,3,-4,5,-6,7,-8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,-2,21,22,-7,23,24,-10,25,-12,-3,26,-5,-24,9,-25,11,4,-26,-21,1,14,-20,8,-23,6,-22,-19,17,-18,15, signs 00011110100111011101001010
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,18,-16,19,20,-13,-2,21,-4,22,-6,23,-8,24,-10,25,26,-15,-18,17,-19,-26,14,-20,12,7,-23,9,-24,11,-25,1,-21,3,-22,5, signs 10011011001011010011100100
candidate -1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,14,15,16,-17,18,-16,19,-14,-3,20,21,-6,22,-8,23,24,-11,25,-13,26,-15,-18,17,-19,-26,12,-25,10,-24,2,-20,4,9,-23,1,-21,5,-22,7, signs 11000110111001010011100010
candidate -1,2,-3,4,-5,6,7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,-7,19,20,-2,21,-4,22,-6,23,-8,-13,24,25,-10,26,12,-24,14,17,-18,15,-25,11,-26,9,-23,1,-20,3,-21,5,-22,-19, signs 00110010001011011101010010
candidate -1,2,-3,4,-5,6,-7,-8,-9,10,11,12,-13,-14,15,16,-17,18,-16,-11,19,20,-2,21,-4,22,-6,23,-12,24,25,-15,-10,26,8,13,-24,17,-18,-25,14,9,-26,7,-23,1,-20,3,-21,5,-22,-19, signs 00110011011010111101010010
candidate -1,-2,3,-4,-5,6,-7,8,-9,10,11,-12,13,-14,15,16,-17,18,-16,19,-10,-3,20,21,-6,22,-8,23,24,-11,25,-13,26,-15,-18,17,14,-26,12,-25,-19,-24,2,-20,4,9,-23,1,-21,5,-22,7, signs 11000110110110010011100001
candidate -1,2,-3,4,-5,6,7,8,9,-10,-11,-12,-13,14,-15,16,-17,18,19,-9,20,-7,-2,21,-4,22,-6,23,-8,24,-16,25,-14,26,12,17,-18,11,-26,13,-25,15,10,-19,-24,-20,-23,1,-21,3,-22,5, signs 10011010110111000011100001
candidate -1,2,-3,4,-5,6,7,-8,9,10,-11,-12,-13,14,-15,16,-17,18,-10,19,20,-7,-2,21,-4,22,-6,23,24,-9,-16,25,-14,26,12,17,-18,11,-26,13,-25,15,-19,-24,8,-20,-23,1,-21,3,-22,5, signs 10011011010111000011100001
candidate -1,2,-3,4,-5,-6,7,8,9,10,-11,-12,-13,14,-15,16,-17,18,-10,19,-8,20,-2,21,-4,22,23,-7,24,-9,-16,25,-14,26,12,17,-18,11,-26,13,-25,15,-19,-24,-20,-23,6,1,-21,3,-22,5, signs 10011101010111000011100001
candidate 1,-2,3,-4,5,6,-7,-8,9,-10,11,-12,-13,-14,15,16,-17,18,-16,19,-6,20,21,-1,22,-3,23,-5,24,-15,25,-9,26,-11,12,-26,10,13,8,17,-18,-25,14,-21,2,-22,4,-23,-20,7,-19,-24, signs 01100111110000011110101000
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,18,-16,19,20,-13,-6,21,-8,22,-10,23,-2,24,-4,25,26,-15,-18,17,-19,-26,14,-20,12,7,-21,9,-22,11,-23,1,-24,3,-25,5, signs 10011011001011010011010100
candidate -1,2,-3,-4,5,-6,7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,19,-14,-5,20,-7,-12,21,-2,22,23,24,-8,25,-10,26,-21,13,6,-20,-24,9,-25,11,-26,1,-22,3,-19,17,-18,15,4,-23, signs 10010111001001011100110010
candidate -1,2,-3,-4,-5,6,7,8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-8,21,-10,22,-12,-7,-2,23,24,25,-6,26,4,-24,14,9,-21,11,-22,13,-25,5,-26,3,-23,1,-19,17,-18,-20, signs 00110110110010111101010010
candidate -1,2,-3,-4,-5,6,7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-8,21,-10,22,-12,-7,-2,23,24,25,-6,26,4,-24,14,17,-18,15,-25,5,-26,3,-23,1,-20,9,-21,11,-22,-19, signs 00110110110011011101010010
candidate -1,2,-3,-4,-5,6,7,8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-8,21,-10,22,-12,-7,-2,23,24,25,-6,26,14,9,-21,11,-22,13,-26,5,-25,1,-23,3,-19,17,-18,-20,4,-24, signs 01100010110010111101010110
candidate -1,2,-3,-4,-5,6,7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-8,21,-10,22,-12,-7,-2,23,24,25,-6,26,14,17,-18,15,-26,5,-25,1,-23,3,-20,9,-21,11,-22,-19,4,-24, signs 01100010110011011101010110
candidate -1,2,-3,4,-5,6,7,-8,9,-10,-11,-12,13,-14,15,16,-17,18,-16,19,20,-15,-4,21,22,-7,23,-9,-2,-13,24,25,-6,26,-21,3,-19,17,-18,-20,14,-24,12,1,10,-23,8,-22,-26,5,-25,11, signs 11000011001110111101010110
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,21,-10,-3,22,-5,23,-7,24,-1,25,-11,26,-13,12,-26,14,-20,-18,17,-19,15,-21,-25,2,-24,8,-23,6,-22,4,9, signs 11001100110110110010110100
candidate 1,-2,3,-4,5,-6,7,-8,-9,-10,11,12,-13,-14,15,16,-17,18,-16,19,20,-11,21,-3,22,-5,23,-7,24,-1,-12,25,26,-15,14,-26,-18,17,-19,13,-25,-20,10,-21,2,-24,8,-23,6,-22,4,9, signs 11001100101011110011010100
candidate 1,-2,3,-4,5,-6,7,-8,-9,-10,11,12,-13,-14,15,16,-17,18,-16,-11,19,-3,20,-5,21,-7,22,-1,23,24,-12,25,26,-15,14,-26,-18,17,-25,13,-24,-19,10,-23,2,-22,8,-21,6,-20,4,9, signs 11001100111001110011010010
candidate 1,-2,3,-4,5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-9,21,-3,22,-5,23,-7,24,-1,-10,25,26,-13,12,-26,-19,15,-18,17,14,11,-25,-20,8,-23,6,-22,4,-21,2,-24, signs 11001100101110110011010100
candidate 1,-2,3,-4,5,-6,7,8,9,-10,-11,-12,13,14,-15,-16,-17,-13,-8,18,19,-3,20,-5,21,-7,22,-1,23,24,25,-9,-14,26,16,11,-24,-19,4,-20,6,-21,-18,-25,10,15,-26,17,12,-23,2,-22, signs 11011001010010100010110010
candidate -1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,-13,14,-15,16,17,18,-16,19,20,21,-10,22,23,24,-4,25,-6,26,-8,-3,-14,-17,-18,15,2,9,-22,11,-21,1,-19,13,-24,5,-25,7,-26,-23,12,-20, signs 01101100011100010101100101
candidate 1,-2,3,-4,5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,-13,18,19,20,-9,21,-3,22,-5,23,-7,24,-1,-10,25,-16,26,14,-18,12,17,-26,15,-19,11,-25,-20,8,-23,6,-22,4,-21,2,-24, signs 11001100101110001111010100
candidate 1,-2,3,-4,5,-6,7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,-8,20,21,-3,22,-5,23,-7,24,-1,25,-13,26,-11,10,-26,12,9,-19,15,-18,17,14,-25,-20,-23,6,-22,4,-21,2,-24, signs 11001101111000110011010100
candidate -1,-2,3,-4,5,-6,7,-8,9,10,-11,-12,13,-14,15,16,-17,18,-16,19,20,-15,21,-7,22,-9,23,-13,24,-3,25,-5,-10,26,12,-24,2,-25,4,11,-26,-23,14,-20,-18,17,-19,1,6,-22,8,-21, signs 00110100110101110010011101
candidate 1,-2,3,-4,5,-6,7,8,-9,10,-11,12,-13,-14,-15,16,-17,18,-16,19,20,21,22,23,-12,-1,24,-3,-10,25,-8,-5,26,-7,6,-26,-21,15,-19,17,-18,-20,14,-22,-25,9,4,13,-23,11,2,-24, signs 01110111000111011101011000
candidate -1,-2,3,-4,5,-6,7,-8,9,10,-11,12,-13,14,-15,16,-17,18,-16,19,20,21,-14,22,23,-3,24,-5,-12,25,-10,-7,26,-9,8,-26,6,11,-25,13,-22,1,-19,17,-18,-20,2,-23,4,-24,-21,15, signs 10011001111001011101001010
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,-13,14,-15,16,-17,18,-16,19,20,21,-14,-1,22,23,-4,24,-10,25,-8,26,-6,-11,-24,9,-25,7,-26,5,-23,3,12,-20,-18,17,-19,-22,2,13,-21,15, signs 00011001101111010010011010
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,13,-14,15,16,-17,18,-16,19,20,-15,21,22,-2,23,-4,24,-12,25,-10,26,-8,-13,-24,5,-23,3,-22,-20,-18,17,-19,-21,14,1,6,11,-25,9,-26,7, signs 10011010011011110010101010
candidate -1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,13,-14,15,16,-17,18,-16,19,20,-13,21,-3,22,-5,-12,23,-10,24,-8,25,26,-15,14,-21,4,-22,2,-26,-19,17,-18,-20,-23,11,6,1,-25,9,-24,7, signs 00011110010010011101100011
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,19,20,21,-14,-1,22,-3,-12,23,-10,24,-8,25,-6,26,4,9,-24,7,-25,5,-26,11,-23,-20,-18,17,-19,-22,2,13,-21,15, signs 00110110011011010010011010
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,16,-17,18,-16,19,20,21,-14,-1,22,-3,23,-13,-6,24,-8,25,26,-11,12,-26,10,-23,2,-22,4,9,-25,7,-24,5,-21,15,-19,17,-18,-20, signs 01101100101101011101001101
candidate -1,-2,3,-4,5,6,-7,-8,9,-10,11,12,-13,14,-15,16,-17,18,-16,19,20,21,-14,22,23,-3,24,-5,-12,25,-6,-11,26,-9,8,-26,10,7,-25,13,-22,1,-19,17,-18,-20,2,-23,4,-24,-21,15, signs 10011111100001011101001010
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,19,20,21,-14,-1,22,-3,-12,23,-4,24,-10,25,-8,26,6,11,-24,9,-25,7,-26,5,-23,-20,-18,17,-19,-22,2,13,-21,15, signs 00111101100011010010011010
candidate -1,2,-3,-4,5,6,-7,8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-5,21,22,-2,23,-6,-15,-8,24,-10,25,-12,26,14,9,-24,11,-25,13,-26,7,-23,1,-22,3,-19,17,-18,-20,4,-21, signs 00101000110010111101010010
candidate 1,-2,3,-4,5,-6,7,8,-9,-10,11,-12,-13,14,15,-16,-17,18,19,-15,-8,20,21,-1,22,-11,23,24,-14,-7,25,-5,26,-3,-20,9,16,-19,-24,13,6,-25,4,-26,12,-23,-18,17,10,-21,2,-22, signs 01110011100101110010100101
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,11,12,-13,14,-15,16,-17,18,-16,19,20,-11,-2,21,22,23,-12,24,-14,-5,25,-7,26,-9,10,-26,8,3,-21,1,-23,13,-24,15,-19,17,-18,-20,6,-25,4,-22, signs 00111000111011011101001011
candidate -1,2,-3,4,-5,6,7,-8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-7,-2,21,-10,22,-12,23,-4,24,-6,25,26,-13,-19,15,-18,17,14,-26,-23,3,-24,5,-25,-20,8,1,-21,11,-22,9, signs 10011010001100110010101010
candidate 1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,21,-6,-1,-8,22,-10,23,-2,24,-4,-13,25,26,-21,5,-24,3,12,-25,14,-20,-18,17,-19,15,-26,11,-23,9,-22,7, signs 01100100110100110010101010
candidate 1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,21,-6,-1,-8,22,-10,23,-2,24,-4,-13,25,26,-21,5,-24,3,12,-25,-19,15,-18,17,14,-20,-26,11,-23,9,-22,7, signs 01100100110100110010101010
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,15,16,-17,18,-16,-9,-2,19,-12,20,-14,21,22,23,-4,24,-6,25,26,-15,-20,13,-21,-26,8,3,-23,5,-24,7,-25,-22,-19,1,10,17,-18,11, signs 00110010110001011101010101
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,11,12,-13,14,-15,16,-17,18,-16,19,20,-11,-2,21,22,23,-12,24,-14,-5,25,-9,26,-7,8,-26,10,3,-21,1,-23,13,-24,15,-19,17,-18,-20,6,-25,4,-22, signs 00111011001011011101001011
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,-11,-4,18,19,-1,20,-5,21,-7,22,-9,23,-13,24,25,-16,26,14,-24,12,-23,-26,15,-25,17,10,3,-18,-20,6,-21,8,-22,2,-19, signs 00010110001001110001011001
candidate -1,2,-3,4,5,-6,7,8,-9,10,-11,12,-13,-14,-15,16,-17,18,-16,19,-4,20,-2,21,22,23,-8,24,-10,25,-12,-7,26,-5,6,-26,-20,3,14,17,-18,15,-19,13,-21,1,-23,9,-24,11,-25,-22, signs 00110010110001011101001010
candidate -1,2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,19,-4,20,-2,21,22,23,-10,24,-12,25,-14,-5,26,-7,8,-26,6,9,-20,3,-19,17,-18,15,-21,1,-23,11,-24,13,-25,-22, signs 00111100001100011101001010
candidate 1,-2,3,4,-5,6,7,-8,9,-10,11,-12,-13,-14,15,-16,-17,18,19,20,-6,-3,21,-1,-4,-7,22,-15,23,24,25,-11,26,-9,8,13,-24,17,-18,-25,12,-26,10,-19,16,-23,14,-22,-20,5,2,-21, signs 00100101100101101101001010
candidate 1,-2,3,4,5,6,-7,-8,9,-10,11,-12,-13,-14,15,-16,-17,18,19,-5,20,-3,21,-1,-4,22,-6,-15,23,24,25,-11,26,-9,8,13,-24,17,-18,-25,12,-26,10,-19,16,-23,14,7,-22,-20,2,-21, signs 00101001100101101101001010
candidate -1,2,-3,-4,5,6,7,-8,-9,10,-11,12,13,-14,15,-16,-17,18,-12,-5,19,20,-2,21,-6,-13,22,-15,23,24,-10,25,26,-7,14,-22,16,-23,8,-26,-21,1,-20,3,-25,9,-24,17,-18,11,4,-19, signs 00101000110101101101001010
candidate 1,-2,-3,-4,5,-6,7,-8,-9,10,-11,-12,13,14,15,-16,17,18,-14,19,20,-7,21,-1,22,23,-10,-15,24,-17,25,-13,26,-5,4,11,16,-24,-18,-25,12,-26,-19,9,-23,3,6,-20,8,-22,2,-21, signs 00011110001011011100011010
candidate -1,2,3,-4,5,-6,-7,8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-5,19,20,-2,21,-8,22,23,-13,24,-15,25,-9,26,-3,-20,1,6,-18,10,17,12,-23,14,-24,16,-25,-22,7,-21,-26,4,-19, signs 10101100111001101100101010
candidate 1,2,-3,4,-5,-6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,-11,-4,18,19,20,21,-1,-8,22,23,-13,24,25,-16,-9,-2,26,-20,7,-22,15,-25,17,10,3,-18,5,12,-24,14,-23,6,-19,-26,-21, signs 01011010101100110010010101
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,18,-6,-3,19,-1,20,21,-4,22,23,-9,24,-11,25,-13,26,-15,16,-26,14,17,8,-23,10,-24,12,-25,-22,7,-18,5,-21,-19,2,-20, signs 01100110011000111110001011
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,18,-6,19,20,-3,21,-1,-4,22,23,-9,24,-11,25,-13,26,-15,16,-26,14,17,8,-23,10,-24,12,-25,-18,7,-19,5,-22,-20,2,-21, signs 00101100011000111011001011
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,18,-6,-3,19,-1,20,21,-4,22,23,-9,24,-11,25,-13,26,-15,16,-26,14,17,8,-23,10,-24,12,-25,-18,7,-22,5,-21,-19,2,-20, signs 01100100011000111010011011
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,18,-6,19,20,-3,21,-1,-4,22,23,-11,24,-13,25,-15,26,-9,10,-26,8,-23,-18,17,12,-24,14,-25,16,7,-19,5,-22,-20,2,-21, signs 00101100110110010011001011
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,18,-6,-3,19,-1,20,21,-4,22,23,-11,24,-13,25,-15,26,-9,10,-26,8,-23,-18,17,12,-24,14,-25,16,7,-22,5,-21,-19,2,-20, signs 01100100110110010010011011
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,-12,13,-14,15,-16,17,18,-6,19,20,-3,21,-1,22,-5,23,-17,24,-15,-10,25,26,-13,12,-26,8,-23,-18,-24,16,9,-25,11,14,7,-19,-22,4,-20,2,-21, signs 00110100100111100011001010
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,18,-6,-3,19,-1,20,21,-4,-15,22,-13,23,24,25,-9,26,-11,-24,7,-18,17,8,-25,10,-26,12,-23,14,-22,16,5,-21,-19,2,-20, signs 01100110011011001110010010
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,11,-12,13,-14,-15,16,17,18,19,-7,20,-3,21,-1,-4,22,-16,23,24,-13,25,-11,26,-17,-22,-20,6,-19,8,15,-23,-26,10,-25,12,-24,14,9,-18,5,2,-21, signs 00100110100110101101001010
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,-15,-16,17,18,-6,19,20,-3,21,-1,-4,22,23,-13,24,-11,25,-9,26,-17,-18,7,12,-24,14,-23,-19,5,16,-26,8,-25,10,15,-22,-20,2,-21, signs 00101100011100011011000110
candidate -1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,13,-14,15,-16,17,-13,18,19,-6,20,21,-3,-12,-17,22,-15,23,24,25,-9,26,-7,-24,11,2,-21,4,-18,14,-22,16,-23,-19,5,-20,1,10,-25,8,-26, signs 10010100110011100010101010
candidate -1,2,-3,4,-5,-6,-7,-8,9,-10,11,12,-13,14,15,-16,17,18,-14,19,-4,20,-2,21,-12,-17,22,-15,23,-11,24,-9,25,26,6,1,8,-25,-19,13,-18,-22,16,-23,10,-24,-21,3,-20,5,-26,7, signs 10011001001011100010101010
candidate 1,2,-3,4,-5,6,7,-8,-9,-10,11,-12,13,-14,-15,16,-17,-11,-4,18,-2,19,20,-7,21,22,-16,23,24,-13,-6,25,26,-1,-25,-20,8,-21,14,-24,12,5,-18,3,10,17,-23,15,-22,9,-19,-26, signs 10110101011011001101010101
candidate 1,2,-3,4,5,-6,-7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,-12,19,-4,20,-2,-9,-16,21,22,-13,23,-5,24,25,26,-1,-25,7,14,-22,-18,11,-19,-23,6,-24,-20,3,10,17,-21,15,8,-26, signs 10111010010111001101010101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-3,19,-1,20,21,22,-9,23,-15,24,-13,25,-5,26,-7,14,-24,16,-23,8,-22,10,17,12,-25,6,-26,-21,-18,4,-20,2,-19, signs 00101000011011001001110101
candidate 1,-2,3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,-16,-17,18,19,20,-10,-3,21,-1,-8,22,-6,23,-4,-11,24,-13,25,26,16,-19,-22,7,-23,5,12,-24,14,-25,-18,17,-26,15,-20,9,2,-21, signs 00101100010110110011001010
candidate 1,-2,3,-4,-5,-6,7,-8,9,-10,-11,12,-13,14,15,-16,17,18,-14,19,20,-3,21,-1,-12,22,23,-9,24,-7,25,-17,26,-15,-19,13,-18,-26,16,5,10,-23,8,-24,6,-25,-22,11,4,-20,2,-21, signs 00110100110011100011001010
candidate -1,2,-3,-4,5,-6,-7,8,-9,10,-11,12,13,14,-15,16,-17,18,-16,19,20,-5,21,22,-2,23,-14,24,-12,25,-10,26,-8,-13,-24,15,-23,7,-26,9,-25,11,6,1,-22,3,-19,17,-18,-20,4,-21, signs 00101011001100011101010110
candidate -1,-2,3,-4,5,6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,19,-10,20,-8,21,22,23,-14,24,-12,25,-6,-3,26,-5,4,-26,-25,7,2,13,-24,15,-23,1,-21,9,-20,11,-18,17,-19,-22, signs 10100010011110010010100111
candidate -1,2,-3,-4,5,-6,7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,19,-10,20,-8,21,22,23,-14,24,-12,-7,-2,25,26,-5,4,-26,6,3,-25,13,-24,15,-23,1,-21,9,-20,11,-18,17,-19,-22, signs 11000100011110010010100111
candidate 1,-2,3,-4,5,6,7,-8,9,-10,-11,-12,13,14,-15,-16,-17,-13,18,-5,19,-3,20,-9,21,-7,22,-1,23,24,-6,25,-14,26,16,11,4,-19,-24,-22,8,-21,-25,-18,12,17,-26,15,10,-20,2,-23, signs 10001011000110001100101101
candidate 1,-2,3,-4,5,-6,7,-8,-9,-10,-11,12,13,14,15,-16,-17,18,19,-15,20,-7,21,-5,22,23,-14,24,-12,-1,25,-3,26,-13,-24,-19,16,9,4,-22,6,-21,8,-20,-23,-26,2,-25,10,17,-18,11, signs 10010011010100101101010110
candidate -1,2,-3,4,5,-6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,-4,20,-2,-13,-8,21,-10,22,-12,23,24,25,26,-5,6,-26,-20,3,14,17,-18,15,-19,7,-25,1,-23,11,-22,9,-21,-24, signs 10110001001101011101101000
candidate -1,2,-3,-4,5,6,-7,-8,-9,10,-11,12,-13,14,15,16,-17,18,-16,19,20,-5,21,22,-2,-15,-10,23,-12,24,-14,25,-6,26,8,13,-24,11,-23,9,-26,7,-25,1,-22,3,-19,17,-18,-20,4,-21, signs 00101000110011011101011001
candidate -1,2,-3,-4,5,-6,7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,19,20,-5,21,22,-2,23,-14,24,-8,25,-10,26,-12,-7,-24,9,-25,11,-26,13,6,15,-23,1,-22,3,-19,17,-18,-20,4,-21, signs 00101101001100011101010010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,-3,19,-1,20,21,-14,22,-6,23,-12,24,-8,25,-10,26,-24,13,4,17,-18,5,-23,11,-26,9,-25,7,-22,15,-21,-19,2,-20, signs 01110111001000011110010110
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,12,-13,-14,-15,16,-17,18,-16,19,-12,20,-4,21,22,-1,23,-3,-6,24,25,-9,26,-11,-24,7,14,17,-18,15,8,-25,10,-26,-19,13,-20,5,-21,-23,2,-22, signs 00101110011101011101001010
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,12,-13,-14,-15,16,-17,18,-16,19,-12,20,-4,-1,21,-3,22,23,-6,24,25,-9,26,-11,-24,7,14,17,-18,15,8,-25,10,-26,-19,13,-23,5,-20,-22,2,-21, signs 01100110011101011100011010
candidate -1,2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,-11,19,20,-6,21,-2,22,-4,23,-8,24,-10,25,26,-13,12,-19,-24,9,-23,3,-22,1,-21,7,-20,-26,14,17,-18,15,-25,5, signs 00111001101001011110101001
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,11,-12,13,14,-15,16,-17,18,-16,19,-14,20,-10,21,-2,22,-4,-11,23,-13,24,25,-8,26,6,-24,-19,17,-18,15,-25,7,-26,1,-21,3,-22,5,12,-23,-20,9, signs 00110010101001011100101101
candidate 1,-2,3,4,5,-6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-16,19,20,21,-14,22,-4,-1,23,-3,24,-5,-12,25,26,-9,8,-26,10,7,-19,17,-18,-20,-25,11,6,15,-21,13,-22,-24,2,-23, signs 01101111100001111101100100
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,-5,20,-1,21,-3,-6,22,-12,23,24,25,-8,26,10,-24,14,17,-18,15,-23,11,-22,-19,-25,9,-26,7,4,-20,2,-21, signs 01110111010011011101010101
candidate 1,-2,-3,4,-5,-6,-7,8,-9,10,11,-12,13,-14,15,16,-17,18,-16,19,20,-15,-8,21,22,-1,23,24,-4,25,-10,-13,26,-11,12,-26,-25,3,-24,5,14,9,-21,7,-19,17,-18,-20,6,-22,2,-23, signs 01110100111100111101010011
candidate -1,2,-3,4,-5,6,-7,-8,-9,10,11,12,-13,-14,15,16,-17,18,-16,-11,-6,19,20,21,-2,22,-4,23,-12,24,25,-15,-10,26,8,13,-24,17,-18,-25,14,9,-26,7,-19,1,-21,3,-22,5,-23,-20, signs 00110011011010111100101010
candidate 1,2,-3,4,5,6,-7,-8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,-13,19,-11,20,21,-2,22,-4,23,-6,24,25,-1,26,-5,-23,-20,10,-19,12,7,-24,-26,-22,3,-21,9,14,17,-18,15,8,-25, signs 00011011000111011110011001
candidate 1,-2,3,-4,-5,6,7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,19,20,-10,-3,21,22,-6,23,-8,24,25,-1,26,-7,-23,9,-24,-26,-22,5,12,-19,14,17,-18,15,-20,11,4,-21,2,-25, signs 00010110101011011101011001
candidate 1,-2,3,-4,-5,6,7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,19,20,-10,-3,21,22,-6,23,-8,24,25,-1,26,-7,-23,9,-24,-26,-22,5,-20,11,14,17,-18,15,12,-19,4,-21,2,-25, signs 00010110101011011101011001
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,21,22,-12,-3,23,-5,-10,-1,24,25,-6,26,8,-24,2,11,14,-21,-19,17,-18,-20,-22,13,4,-23,-25,7,-26,9, signs 00011101100010111101010101
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,21,22,-12,-3,23,-5,-10,-1,24,25,-6,26,8,-24,2,11,-22,13,-19,17,-18,-20,14,-21,4,-23,-25,7,-26,9, signs 00011101100010111101010101
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-3,23,-5,-10,-1,24,25,-6,26,8,-24,2,-22,12,-21,-19,17,-18,15,-20,13,4,-23,-25,7,-26,9, signs 00011101100011011101010101
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-3,23,-5,-10,-1,24,25,-6,26,8,-24,2,-22,-20,13,-19,17,-18,15,12,-21,4,-23,-25,7,-26,9, signs 00011101100011011101010101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-3,23,-5,24,-7,25,-1,26,-9,8,-26,10,13,-20,15,-18,17,-19,-21,12,-24,6,-23,4,-22,2,-25, signs 11001101100101110010101010
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-3,23,-5,24,-7,25,-1,26,-9,8,-26,10,-21,12,15,-18,17,-19,13,-20,-24,6,-23,4,-22,2,-25, signs 11001101100101110010101010
candidate 1,-2,3,-4,5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,19,20,-10,21,22,-3,23,-5,24,-7,25,-1,26,-9,8,-26,-21,11,-20,15,-18,17,14,-19,12,-24,6,-23,4,-22,2,-25, signs 11001101100110110010101010
candidate 1,-2,3,-4,5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,19,20,-10,21,22,-3,23,-5,24,-7,25,-1,26,-9,8,-26,-21,-19,12,15,-18,17,14,11,-20,-24,6,-23,4,-22,2,-25, signs 11001101100110110010101010
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,-12,13,-14,15,16,-17,18,-16,19,20,-15,21,-13,22,23,-10,-1,24,-7,25,-5,26,-3,2,-24,8,-22,14,-21,12,-25,6,-26,4,11,-19,17,-18,-20,-23,9, signs 01100110100100111101010010
candidate 1,-2,3,-4,5,-6,7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,-13,19,-11,20,21,-8,22,23,-1,24,-7,25,-5,26,-3,2,-24,-22,9,-21,-25,6,-26,4,-20,12,-19,14,17,-18,15,10,-23, signs 01100110010011011101010010
candidate 1,-2,3,-4,5,-6,7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,-13,19,-11,20,21,-8,22,23,-1,24,-7,25,-5,26,-3,2,-24,-22,9,-21,-25,6,-26,4,-20,14,17,-18,15,12,-19,10,-23, signs 01100110010011011101010010
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,15,-16,-17,18,19,-15,20,-13,21,-11,-6,22,-2,23,-4,-9,24,25,-14,26,-18,17,-26,-19,16,-20,-25,-21,12,7,-22,1,-23,3,8,-24,10,5, signs 10011010110110100001101001
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,-12,13,-14,15,16,-17,18,-16,19,20,-15,21,-13,22,23,-10,-5,24,-3,25,-1,26,-7,8,-22,14,-21,-19,17,-18,-20,12,-25,2,-24,4,11,-23,9,6,-26, signs 10011000100100111101010101
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,-12,13,-14,15,16,-17,18,-16,19,20,-15,21,-13,22,23,-10,-5,24,-3,25,-1,26,-7,8,-22,-19,17,-18,-20,14,-21,12,-25,2,-24,4,11,-23,9,6,-26, signs 10011000100100111101010101
candidate 1,-2,3,-4,5,-6,7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,-13,19,-11,20,21,-8,22,23,-5,24,-3,25,-1,26,-7,-22,9,14,17,-18,15,-21,-25,2,-24,4,-20,12,-19,10,-23,6,-26, signs 10011000010011011101010101
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,21,22,-12,-3,23,-1,24,-9,-4,25,-6,26,8,-24,10,13,-22,-20,-18,17,-19,-21,14,11,2,-23,-25,5,-26,7, signs 11000111101001110010101010
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-3,23,-1,24,-9,-4,25,-6,26,8,-24,10,13,-20,15,-18,17,-19,-21,12,-22,2,-23,-25,5,-26,7, signs 11000111100101110010101010
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,21,22,-12,-3,23,-1,24,-9,-4,25,-6,26,8,-24,10,-21,14,-20,-18,17,-19,13,-22,11,2,-23,-25,5,-26,7, signs 11000111101001110010101010
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-3,23,-1,24,-9,-4,25,-6,26,8,-24,10,-21,12,15,-18,17,-19,13,-20,-22,2,-23,-25,5,-26,7, signs 11000111100101110010101010
candidate 1,-2,3,4,-5,6,-7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,19,20,-10,21,22,-3,23,-1,24,-9,-4,25,-6,26,8,-24,-21,11,-20,15,-18,17,14,-19,12,-22,2,-23,-25,5,-26,7, signs 11000111100110110010101010
candidate 1,-2,3,4,-5,6,-7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,19,20,-10,21,22,-3,23,-1,24,-9,-4,25,-6,26,8,-24,-21,-19,12,15,-18,17,14,11,-20,-22,2,-23,-25,5,-26,7, signs 11000111100110110010101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,21,22,-12,-5,23,-3,-10,24,-8,25,26,-1,-25,7,14,-21,-19,17,-18,-20,-24,9,2,-23,4,11,-22,13,6,-26, signs 11100100110010111101010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,21,22,-12,-5,23,-3,-10,24,-8,25,26,-1,-25,7,-19,17,-18,-20,14,-21,-24,9,2,-23,4,11,-22,13,6,-26, signs 11100100110010111101010101
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,12,-13,-14,-15,16,-17,18,-16,19,-12,20,-8,21,-4,22,-2,23,24,25,-6,-9,26,-11,-19,13,-20,-26,10,15,-18,17,14,7,-25,1,-23,3,-22,5,-21,-24, signs 01100110110100110001010110
candidate 1,-2,3,4,-5,6,7,-8,9,-10,-11,12,-13,-14,-15,16,-17,18,-16,19,-12,20,-6,-3,21,-1,22,23,-4,-7,24,-9,25,26,-19,13,8,-24,10,-25,14,17,-18,15,-26,11,-20,5,-23,-21,2,-22, signs 10011010010101011100011101
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,-17,-13,18,19,-8,20,-6,-3,21,-1,22,23,-4,24,-10,25,26,-15,16,-26,14,17,12,-18,-25,11,-19,9,-20,7,-24,5,-23,-21,2,-22, signs 10011011000011000001011010
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,-17,-13,18,19,-8,20,-6,21,22,-3,23,-1,-4,24,-10,25,26,-15,16,-26,14,17,12,-18,-25,11,-19,9,-20,7,-21,5,-24,-22,2,-23, signs 11010011000011000001001110
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,-17,-13,18,19,-8,20,-6,-3,21,-1,22,23,-4,24,-10,25,26,-15,16,-26,14,17,12,-18,-25,11,-19,9,-24,7,-20,5,-23,-21,2,-22, signs 10011001000011000000011110
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,12,-13,-14,15,16,-17,18,-16,19,20,-15,21,22,-12,23,-6,-1,-8,24,25,-11,26,-3,4,-26,10,-25,14,-21,-19,17,-18,-20,-22,13,-24,9,2,5,-23,7, signs 11000011100010111101011010
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,12,-13,-14,15,16,-17,18,-16,19,20,-15,21,22,-12,23,-6,-1,-8,24,25,-11,26,-3,4,-26,10,-25,-22,13,-19,17,-18,-20,14,-21,-24,9,2,5,-23,7, signs 11000011100010111101011010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,18,-16,19,20,-15,21,-13,22,23,24,25,-6,-1,-8,26,-10,-3,4,-24,-19,17,-18,-20,-23,11,-26,9,2,5,-25,-21,14,-22,12,7, signs 11000011100001111101100110
candidate -1,2,-3,-4,5,6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,-6,22,23,24,-2,-7,25,-9,26,-5,-22,1,-24,3,8,-25,12,-21,-19,17,-18,15,-20,13,10,-26,4,-23, signs 11010010010011011101011010
candidate -1,2,-3,-4,5,6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,19,20,-10,21,-6,22,23,24,-2,-7,25,-9,26,-5,-22,1,-24,3,8,-25,12,-19,14,17,-18,15,-20,11,-21,-26,4,-23, signs 11010010001011011101011010
candidate -1,2,-3,-4,5,6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,-6,22,23,24,-2,-7,25,-9,26,-5,-22,1,-24,3,8,-25,-20,13,-19,17,-18,15,12,-21,10,-26,4,-23, signs 11010010010011011101011010
candidate -1,2,-3,-4,5,6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,19,20,-10,21,-6,22,23,24,-2,-7,25,-9,26,-5,-22,1,-24,3,8,-25,-20,11,14,17,-18,15,12,-19,-21,-26,4,-23, signs 11010010001011011101011010
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,-13,19,20,-8,21,-6,-1,22,23,24,-11,25,-9,-4,26,2,-22,14,17,-18,15,-23,3,-26,5,-21,7,-20,-25,10,-24,12,-19, signs 01011100011011011101001010
candidate -1,-2,3,4,-5,6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-8,21,-6,22,23,-3,-12,24,-10,25,-4,26,-22,7,-21,5,-26,-23,2,15,-18,17,14,1,-20,9,-25,11,-24,-19, signs 01010110100110110001100011
candidate -1,-2,3,-4,5,-6,7,-8,9,10,-11,12,-13,-14,15,-16,17,18,-12,19,20,-9,21,-7,22,-5,23,-3,24,25,-10,-15,26,-17,-18,13,-19,11,16,-26,14,-20,-25,1,6,-22,4,-23,2,-24,8,-21, signs 01001100101100011011010100
candidate -1,2,-3,-4,5,6,7,-8,9,10,-11,12,-13,-14,15,-16,-17,18,19,-15,20,21,-12,22,-10,-5,23,24,-2,25,-6,-9,26,-7,8,-26,14,-19,16,-20,-25,1,-24,3,-21,17,-18,13,-22,11,4,-23, signs 00101000101101101101010100
candidate 1,-2,3,4,-5,6,-7,-8,9,10,-11,12,-13,-14,15,-16,-17,18,19,-15,20,21,-12,22,-10,-3,23,-1,-4,-9,24,25,-6,26,8,-24,-22,11,-21,17,-18,13,-25,7,-26,5,14,-19,16,-20,2,-23, signs 00100010101101101101010010
candidate 1,-2,-3,4,-5,6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,19,20,-10,21,-6,22,-4,23,24,-9,25,-7,26,-1,2,-24,-20,11,-21,-25,8,-26,-22,5,12,-19,14,17,-18,15,-23,3, signs 11001110001011011101010101
candidate 1,-2,-3,4,-5,6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,19,20,-10,21,-6,22,-4,23,24,-9,25,-7,26,-1,2,-24,-20,11,-21,-25,8,-26,-22,5,14,17,-18,15,12,-19,-23,3, signs 11001110001011011101010101
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,12,-13,-14,-15,16,-17,18,-16,19,-12,20,-8,21,-6,22,-4,23,-2,24,25,-9,26,-11,-19,13,-20,-26,10,15,-18,17,14,7,-21,1,-24,3,-23,5,-22,-25, signs 01100110110100110001101010
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,15,16,-17,18,-16,19,20,-11,21,-9,22,-7,23,-5,24,25,-2,-13,26,-15,14,-26,-18,17,-19,1,-25,3,12,-20,6,-23,8,-22,10,-21,4,-24, signs 11010011001101110011010100
candidate -1,-2,3,-4,5,-6,7,-8,9,-10,11,12,-13,-14,15,16,-17,18,-16,-11,19,-9,20,-7,21,-5,22,-3,23,24,-12,25,26,-15,14,-26,-18,17,-25,13,-24,-19,10,1,6,-21,4,-22,2,-23,8,-20, signs 10110011011001110011010010
candidate -1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,17,18,-16,-11,19,-9,20,-7,21,-5,22,-3,23,24,-14,25,26,-17,-18,-26,12,-19,10,15,-25,13,-24,1,6,-21,4,-22,2,-23,8,-20, signs 10110011011000110111010100
candidate 1,-2,3,4,-5,6,7,-8,9,-10,-11,12,-13,-14,-15,16,-17,18,-16,19,-12,20,-6,21,-4,-1,22,-3,23,-7,24,-9,25,26,-19,13,8,-24,10,-25,14,17,-18,15,-26,11,-20,5,-21,-23,2,-22, signs 10011010010101011100110101
candidate 1,-2,3,4,-5,6,7,-8,9,10,-11,-12,-13,-14,-15,16,-17,18,-16,19,20,21,-10,22,-6,23,-4,-1,24,-3,25,-7,26,-9,8,-26,-22,11,-21,-25,-23,5,12,-20,14,17,-18,15,-19,13,2,-24, signs 10010010011101011101100111
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,11,-12,-13,-14,15,16,-17,18,-16,19,-10,20,-8,21,-6,-1,22,-3,23,-11,24,25,26,-15,-19,-24,12,-23,-20,9,-21,7,2,-22,4,13,-25,17,-18,-26,14,5, signs 10010100110010111101010101
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,-17,-13,18,19,-8,20,-6,21,-4,-1,22,-3,23,24,-10,25,26,-15,16,-26,14,17,12,-18,-25,11,-19,9,-20,7,-24,5,-21,-23,2,-22, signs 10011011000011000001110010
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,-17,-13,18,19,-8,20,-6,21,-4,22,23,-1,24,-3,-10,25,26,-15,16,-26,14,17,12,-18,-25,11,-19,9,-20,7,-21,5,-22,-24,2,-23, signs 11010011000011000001011010
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,-17,-13,18,19,-8,20,-6,21,-4,-1,22,-3,23,24,-10,25,26,-15,16,-26,14,17,12,-18,-25,11,-19,9,-24,7,-20,5,-21,-23,2,-22, signs 10011001000011000000110110
candidate 1,-2,-3,4,-5,-6,-7,8,-9,-10,11,-12,13,14,-15,16,17,18,-16,-13,19,-11,20,21,-8,22,23,-1,24,25,-4,26,-14,-17,-18,15,-26,9,-21,7,-22,3,-25,5,12,-19,10,-20,6,-23,2,-24, signs 10001001110010010101100110
candidate -1,2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,21,22,-12,-5,23,24,-2,25,-4,-9,26,-7,-24,1,-25,3,8,-26,10,13,-22,-20,-18,17,-19,-21,14,11,6,-23, signs 01101011001001110010101101
candidate -1,2,-3,4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-5,23,24,-2,25,-4,-9,26,-7,-24,1,-25,3,8,-26,10,13,-20,15,-18,17,-19,-21,12,-22,6,-23, signs 01101011000101110010101101
candidate -1,2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,21,22,-12,-5,23,24,-2,25,-4,-9,26,-7,-24,1,-25,3,8,-26,10,-21,14,-20,-18,17,-19,13,-22,11,6,-23, signs 01101011001001110010101101
candidate -1,2,-3,4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-5,23,24,-2,25,-4,-9,26,-7,-24,1,-25,3,8,-26,10,-21,12,15,-18,17,-19,13,-20,-22,6,-23, signs 01101011000101110010101101
candidate -1,2,-3,4,5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,19,20,-10,21,22,-5,23,24,-2,25,-4,-9,26,-7,-24,1,-25,3,8,-26,-21,11,-20,15,-18,17,14,-19,12,-22,6,-23, signs 01101011000110110010101101
candidate -1,2,-3,4,5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,19,20,-10,21,22,-5,23,24,-2,25,-4,-9,26,-7,-24,1,-25,3,8,-26,-21,-19,12,15,-18,17,14,11,-20,-22,6,-23, signs 01101011000110110010101101
candidate 1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,19,20,-4,21,-2,22,-10,23,24,25,-6,-1,-8,26,-23,11,-22,9,-26,-24,-20,15,-18,17,14,-19,12,3,-21,5,-25,7, signs 11100011011110110010110011
candidate -1,2,-3,4,5,-6,7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,19,20,21,22,-13,-4,23,-2,-9,24,-7,25,-5,-12,26,-21,15,-19,17,-18,-20,10,-24,8,1,-23,3,14,-22,-26,11,6,-25, signs 11001101100011011101010110
candidate -1,2,-3,4,5,-6,7,-8,-9,-10,11,-12,-13,14,15,16,-17,18,-16,19,20,-15,-4,21,-2,-11,22,23,24,-7,25,-5,-14,26,12,-22,10,1,8,-24,6,-25,-21,3,-19,17,-18,-20,-26,13,-23,9, signs 11001100111000111101011010
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,-10,-3,20,-1,21,22,-4,23,24,-7,-12,25,26,-15,-19,11,6,-24,8,13,-25,17,-18,-26,14,9,-23,5,-22,-20,2,-21, signs 10011001010010111100110101
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,-10,20,21,-3,22,-1,-4,23,24,-7,-12,25,26,-15,-19,11,6,-24,8,13,-25,17,-18,-26,14,9,-20,5,-23,-21,2,-22, signs 11010001010010111100011101
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,-17,-13,18,19,-8,20,21,-3,22,-1,-4,23,-6,24,-10,25,26,-15,16,-26,14,17,12,-18,-25,11,-19,9,-20,7,-24,5,-23,-21,2,-22, signs 11010011000011000001011010
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,-17,-13,18,19,-8,-3,20,-1,21,22,-4,23,-6,24,-10,25,26,-15,16,-26,14,17,12,-18,-25,11,-19,9,-24,7,-23,5,-22,-20,2,-21, signs 10011001000011000000110110
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,-17,-13,18,19,-8,20,21,-3,22,-1,-4,23,-6,24,-10,25,26,-15,16,-26,14,17,12,-18,-25,11,-19,9,-24,7,-20,5,-23,-21,2,-22, signs 11010001000011000000011110
candidate -1,2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,-13,19,-7,20,21,-2,-9,22,-11,23,-3,24,-5,25,26,12,-22,10,-23,-26,15,-18,17,14,-19,8,1,-21,-24,4,-25,6,-20, signs 11001101110010110011001100
candidate 1,-2,-3,4,5,-6,7,-8,9,10,-11,12,-13,-14,-15,16,-17,18,-16,19,-12,20,-4,21,22,-1,23,24,25,-5,-10,-7,26,-9,8,-26,6,11,-20,13,-19,-25,-21,3,14,17,-18,15,-24,-22,2,-23, signs 10001110000111011110001111
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,-3,20,-1,-4,21,-12,22,23,24,-6,25,26,-9,8,-26,10,-23,14,17,-18,15,-22,11,-21,-19,-24,7,-25,5,2,-20, signs 11011100010011011101101011
candidate -1,2,-3,-4,-5,6,-7,8,9,-10,11,-12,13,-14,15,16,-17,18,-16,19,20,-15,-6,21,22,23,-2,24,-8,-13,25,-9,26,-11,10,-26,12,-25,-24,1,-23,3,14,7,-21,5,-19,17,-18,-20,4,-22, signs 11010011100100111101010111
candidate -1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-16,19,20,21,22,-7,23,-5,24,-3,25,-9,-14,-11,26,-13,12,-26,10,-20,-18,17,-19,15,-21,1,6,-23,4,-24,2,-25,8,-22, signs 10110011000111110010110100
candidate -1,-2,3,-4,5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,21,-10,22,-8,23,-6,-11,24,-13,25,-5,26,-3,4,-26,-23,7,-22,9,2,-25,12,-24,14,1,-21,15,-19,17,-18,-20, signs 10110100110110011101010011
candidate -1,-2,3,-4,5,-6,-7,-8,9,-10,-11,12,13,14,15,-16,17,-13,18,-9,19,20,21,-5,22,-3,23,24,-12,25,-14,-17,26,-15,16,-26,-25,11,-24,-18,10,-19,8,1,6,-21,4,-22,2,-23,-20,7, signs 10110011100010001011010100
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,-11,18,19,20,-5,21,-3,22,-1,23,24,25,-7,-14,26,-16,-9,8,15,-26,13,-19,-23,2,-22,4,-21,-24,-18,12,17,10,-25,6,-20, signs 11001101101100110011010100
candidate -1,2,-3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,15,-16,17,18,-14,19,20,21,-6,22,-4,23,-2,24,-10,-15,25,-17,-12,26,-21,7,-22,5,-23,3,8,-20,-26,1,-24,9,-19,13,-18,-25,16,11, signs 01001101100111001011010011
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,20,-9,21,-7,22,-1,-14,23,24,-11,-4,25,-6,26,10,-24,12,3,-25,5,-26,-21,8,-20,-23,13,2,-22,-19,17,-18,15, signs 11100101111000011100110010
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,12,-13,-14,-15,16,-17,18,-16,19,-12,-7,20,-1,21,22,-4,23,-6,24,25,-9,26,-11,14,17,-18,15,-19,13,-24,5,-23,3,-22,-25,10,-26,8,-21,2,-20, signs 11001101100101011101010101
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,-12,13,14,-15,16,17,18,-16,-13,19,20,21,-9,22,-1,23,24,-4,25,-6,26,-14,-17,-18,15,12,-19,-26,5,-25,7,-20,11,-24,3,8,-21,10,-23,2,-22, signs 11101100011010010101110001
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,12,13,-14,-15,16,17,18,-16,19,-12,20,21,-9,22,-1,23,24,-4,25,-6,-13,26,-17,-18,15,-19,-26,14,5,-25,7,-20,11,-24,3,8,-21,10,-23,2,-22, signs 11101100011100010101110001
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,21,22,-12,-1,23,-5,24,-7,25,-9,26,-3,4,-26,10,-25,8,-24,6,13,-22,-20,-18,17,-19,-21,14,11,2,-23, signs 10110011001001110010101101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-1,23,-5,24,-7,25,-9,26,-3,4,-26,10,-25,8,-24,6,13,-20,15,-18,17,-19,-21,12,-22,2,-23, signs 10110011000101110010101101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,21,22,-12,-1,23,-5,24,-7,25,-9,26,-3,4,-26,10,-25,8,-24,6,-21,14,-20,-18,17,-19,13,-22,11,2,-23, signs 10110011001001110010101101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-1,23,-5,24,-7,25,-9,26,-3,4,-26,10,-25,8,-24,6,-21,12,15,-18,17,-19,13,-20,-22,2,-23, signs 10110011000101110010101101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-1,23,-7,24,-5,25,-3,26,-9,8,-26,10,13,-20,15,-18,17,-19,-21,12,-23,6,-24,4,-25,2,-22, signs 11001101100101110010110100
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-1,23,-7,24,-5,25,-3,26,-9,8,-26,10,-21,12,15,-18,17,-19,13,-20,-23,6,-24,4,-25,2,-22, signs 11001101100101110010110100
candidate 1,-2,3,-4,5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,19,20,-10,21,22,-1,23,-7,24,-5,25,-3,26,-9,8,-26,-21,11,-20,15,-18,17,14,-19,12,-23,6,-24,4,-25,2,-22, signs 11001101100110110010110100
candidate 1,-2,3,-4,5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,19,20,-10,21,22,-1,23,-7,24,-5,25,-3,26,-9,8,-26,-21,-19,12,15,-18,17,14,11,-20,-23,6,-24,4,-25,2,-22, signs 11001101100110110010110100
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,21,22,-12,-1,23,-7,24,-5,25,-3,26,-9,10,-26,4,-25,6,-24,8,13,-22,-20,-18,17,-19,-21,14,11,2,-23, signs 10001100111001110010101101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-1,23,-7,24,-5,25,-3,26,-9,10,-26,4,-25,6,-24,8,13,-20,15,-18,17,-19,-21,12,-22,2,-23, signs 10001100110101110010101101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,21,22,-12,-1,23,-7,24,-5,25,-3,26,-9,10,-26,4,-25,6,-24,8,-21,14,-20,-18,17,-19,13,-22,11,2,-23, signs 10001100111001110010101101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-1,23,-7,24,-5,25,-3,26,-9,10,-26,4,-25,6,-24,8,-21,12,15,-18,17,-19,13,-20,-22,2,-23, signs 10001100110101110010101101
candidate -1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,14,15,16,-17,18,-16,19,-14,-11,20,-3,21,22,-6,23,-8,24,25,-13,26,-15,-18,17,-19,-26,12,-20,10,-25,2,-21,4,9,-24,1,-22,5,-23,7, signs 11000110111001010011110000
candidate -1,-2,3,-4,-5,6,-7,8,-9,10,11,-12,13,-14,15,16,-17,18,-16,-13,19,20,-10,-3,21,22,-6,23,-8,24,25,-11,26,-15,-18,17,14,-19,12,-26,-20,-25,2,-21,4,9,-24,1,-22,5,-23,7, signs 11000110110110010011110000
candidate -1,-2,3,-4,-5,6,-7,8,-9,-10,11,12,13,-14,15,16,-17,18,-16,-13,19,-11,20,-3,21,22,-6,23,-8,24,25,26,-12,-15,-18,17,14,-19,-26,-20,10,-25,2,-21,4,9,-24,1,-22,5,-23,7, signs 11000110111010010011110000
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,12,-13,-14,-15,16,-17,18,-16,19,-12,20,21,-3,22,-1,-4,23,-6,24,25,-9,26,-11,-24,7,14,17,-18,15,8,-25,10,-26,-19,13,-20,5,-23,-21,2,-22, signs 00101110011101011101100010
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,12,-13,-14,-15,16,-17,18,-16,19,-12,-3,20,-1,21,22,-4,23,-6,24,25,-9,26,-11,-24,7,14,17,-18,15,8,-25,10,-26,-19,13,-23,5,-22,-20,2,-21, signs 01100110011101011101001010
candidate 1,-2,3,4,5,-6,7,-8,-9,-10,11,-12,13,-14,-15,16,-17,-11,18,-5,19,-3,20,-1,-4,21,22,-7,23,24,-16,25,26,-13,6,-22,8,-23,14,-26,12,-18,10,17,-25,15,-24,9,-21,-19,2,-20, signs 00101001011011001110010101
candidate -1,2,-3,4,-5,-6,7,-8,9,10,-11,-12,13,-14,15,16,-17,18,-16,19,-10,20,-4,21,-2,22,23,-9,24,-15,25,-13,26,-7,-22,3,-21,1,6,11,-19,-24,14,-25,-18,17,12,-26,8,-23,-20,5, signs 10010110011011010010011010
candidate -1,2,-3,4,-5,6,7,-8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-6,21,-4,22,-12,23,-10,24,-2,-7,25,26,14,5,-21,3,-22,13,-26,-20,-18,17,-19,-25,8,1,-24,11,-23,9, signs 11100100011010110010011010
candidate -1,2,3,-4,5,-6,-7,-8,9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,21,-5,22,-3,-12,23,-10,24,-2,25,26,-9,14,-21,6,-22,4,13,-23,11,-24,1,-25,7,-19,17,-18,-20,8,-26, signs 01011010010010111101010101
candidate 1,-2,-3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,15,16,-17,18,-16,19,20,-15,21,22,-14,23,-12,-1,-10,24,25,-5,26,-7,6,-26,4,-21,-19,17,-18,-20,-22,3,8,-25,-23,13,2,9,-24,11, signs 01100110011011111101011000
candidate 1,-2,-3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,15,16,-17,18,-16,19,20,-15,21,22,-14,23,-12,-1,-10,24,25,-7,26,-5,4,-26,6,-21,-19,17,-18,-20,-22,3,8,-25,-23,13,2,9,-24,11, signs 01111000011011111101011000
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,12,-13,-14,-15,16,-17,18,-16,19,-12,20,-6,21,-4,-1,22,-3,23,24,25,-9,26,-11,-24,7,14,17,-18,15,8,-25,10,-26,-19,13,-20,5,-21,-23,2,-22, signs 01100110011101011101001010
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,-11,20,21,-6,-3,22,-1,23,24,-4,25,26,-9,10,-26,8,-20,12,15,-18,17,-19,13,-21,7,-25,5,-24,-22,2,-23, signs 10011010111101110010101101
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,-11,20,21,-6,22,23,-3,24,-1,-4,25,26,-9,10,-26,8,-20,12,15,-18,17,-19,13,-21,7,-22,5,-25,-23,2,-24, signs 11010010111101110010100111
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,-11,20,21,-6,-3,22,-1,23,24,-4,25,26,-9,10,-26,8,-20,12,15,-18,17,-19,13,-25,7,-21,5,-24,-22,2,-23, signs 10011000111101110010001111
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,-12,13,14,-15,16,-17,18,-16,19,-14,20,21,-13,-6,-3,22,-1,23,24,-4,25,26,-9,10,-26,8,11,-20,15,-18,17,-19,-21,12,7,-25,5,-24,-22,2,-23, signs 10011010111011110010101101
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,-12,13,14,-15,16,-17,18,-16,19,-14,20,21,-13,-6,22,23,-3,24,-1,-4,25,26,-9,10,-26,8,11,-20,15,-18,17,-19,-21,12,7,-22,5,-25,-23,2,-24, signs 11010010111011110010100111
candidate 1,-2,3,-4,-5,6,7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,-10,19,-8,20,-6,21,22,-3,23,-1,24,25,26,-7,-20,5,-21,-26,-19,9,4,-22,-25,11,14,17,-18,15,12,-23,2,-24, signs 10000100111011011111000111
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,-11,20,21,-6,22,-4,-1,23,-3,24,25,26,-9,10,-26,8,-20,12,15,-18,17,-19,13,-21,7,-25,5,-22,-24,2,-23, signs 10011010111101110010111001
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,-11,20,21,-6,22,-4,23,24,-1,25,-3,26,-9,10,-26,8,-20,12,15,-18,17,-19,13,-21,7,-22,5,-23,-25,2,-24, signs 11010010111101110010101101
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,-11,20,21,-6,22,-4,-1,23,-3,24,25,26,-9,10,-26,8,-20,12,15,-18,17,-19,13,-25,7,-21,5,-22,-24,2,-23, signs 10011000111101110010011011
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,-12,13,14,-15,16,-17,18,-16,19,-14,20,21,-13,-6,22,-4,-1,23,-3,24,25,26,-9,10,-26,8,11,-20,15,-18,17,-19,-21,12,7,-25,5,-22,-24,2,-23, signs 10011010111011110010111001
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,-12,13,14,-15,16,-17,18,-16,19,-14,20,21,-13,-6,22,-4,23,24,-1,25,-3,26,-9,10,-26,8,11,-20,15,-18,17,-19,-21,12,7,-22,5,-23,-25,2,-24, signs 11010010111011110010101101
candidate 1,-2,3,-4,-5,6,7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,-10,19,-8,20,-6,21,22,-1,23,-3,24,25,26,-7,-20,5,-21,-26,-19,9,4,-22,-25,11,14,17,-18,15,12,-24,2,-23, signs 10000100111011011111001011
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,-11,20,21,22,-3,23,-1,-4,24,-6,25,26,-9,10,-26,8,-20,12,15,-18,17,-19,13,-21,7,-25,5,-24,-22,2,-23, signs 11010010111101110010101101
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,-11,20,-3,21,-1,22,23,-4,24,-6,25,26,-9,10,-26,8,-20,12,15,-18,17,-19,13,-25,7,-24,5,-23,-21,2,-22, signs 10011000111101110010011011
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,-11,20,21,22,-3,23,-1,-4,24,-6,25,26,-9,10,-26,8,-20,12,15,-18,17,-19,13,-25,7,-21,5,-24,-22,2,-23, signs 11010000111101110010001111
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,-12,13,14,-15,16,-17,18,-16,19,-14,20,21,-13,22,-3,23,-1,-4,24,-6,25,26,-9,10,-26,8,11,-20,15,-18,17,-19,-21,12,7,-25,5,-24,-22,2,-23, signs 11010010111011110010101101
candidate 1,-2,3,4,-5,6,7,-8,9,-10,-11,12,-13,-14,-15,16,-17,18,-16,19,-12,-7,20,-3,21,-1,-4,22,-6,23,24,-9,25,26,-19,13,8,-24,10,-25,14,17,-18,15,-26,11,-23,5,-22,-20,2,-21, signs 11010010010101011100110101
candidate -1,-2,3,-4,5,-6,7,-8,9,-10,11,12,-13,-14,15,16,-17,18,-16,19,20,-11,21,-7,22,-5,23,-3,24,-9,-12,25,26,-15,14,-26,-18,17,-19,13,-25,-20,10,1,6,-22,4,-23,2,-24,8,-21, signs 10110011001011110011101000
candidate 1,-2,3,-4,-5,-6,7,-8,9,-10,-11,12,13,-14,15,16,-17,18,-16,19,-12,-7,20,21,22,-3,23,-1,24,-9,25,-13,26,-15,14,-26,-18,17,-19,11,6,-20,8,-25,10,5,-21,-24,4,-22,2,-23, signs 11000011000101110010001110
candidate -1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,15,16,-17,18,-16,-11,19,20,21,-7,22,-5,23,-3,24,25,-10,-13,26,-15,14,-26,-18,17,12,-19,-25,9,-20,1,6,-22,4,-23,2,-24,8,-21, signs 10110011101001110011101000
candidate -1,-2,3,-4,5,-6,7,-8,9,10,11,-12,13,-14,-15,16,-17,18,-16,19,-10,20,21,-7,22,-5,23,-3,24,-9,25,-11,26,-13,12,-26,-19,15,-18,17,14,-25,-20,1,6,-22,4,-23,2,-24,8,-21, signs 10110011010110110011101000
candidate -1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,17,18,-16,-11,19,20,21,-7,22,-5,23,-3,24,-9,-14,25,26,-17,-18,-26,12,-19,10,15,-25,13,-20,1,6,-22,4,-23,2,-24,8,-21, signs 10110011011000110111101000
candidate -1,-2,3,-4,5,-6,7,-8,9,10,11,-12,13,-14,-15,16,-17,-13,18,19,-10,20,21,-7,22,-5,23,-3,24,-9,25,-11,-16,26,14,-18,12,17,-26,15,-19,-25,-20,1,6,-22,4,-23,2,-24,8,-21, signs 10110011010110001111101000
candidate -1,-2,3,-4,5,-6,7,-8,9,10,-11,-12,13,-14,15,16,-17,18,-16,19,-10,20,21,-7,22,-5,23,-3,24,-9,25,-15,26,-13,12,-26,14,11,-18,17,-19,-25,-20,1,6,-22,4,-23,2,-24,8,-21, signs 10110011011110010011101000
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,12,-13,-14,-15,16,-17,18,-16,19,-12,20,-6,-3,21,-1,22,23,-4,24,25,-9,26,-11,-24,7,14,17,-18,15,8,-25,10,-26,-19,13,-20,5,-23,-21,2,-22, signs 01100110011101011101100010
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,-11,20,21,-4,22,23,-1,24,-3,-6,25,26,-9,10,-26,8,-20,12,15,-18,17,-19,13,-21,7,-25,5,-22,-24,2,-23, signs 11010010111101110010111001
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,-11,20,21,-4,-1,22,-3,23,24,-6,25,26,-9,10,-26,8,-20,12,15,-18,17,-19,13,-25,7,-24,5,-21,-23,2,-22, signs 10011000111101110010110011
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,-11,20,21,-4,22,23,-1,24,-3,-6,25,26,-9,10,-26,8,-20,12,15,-18,17,-19,13,-25,7,-21,5,-22,-24,2,-23, signs 11010000111101110010011011
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,-12,13,14,-15,16,-17,18,-16,19,-14,20,21,-13,-4,22,23,-1,24,-3,-6,25,26,-9,10,-26,8,11,-20,15,-18,17,-19,-21,12,7,-25,5,-22,-24,2,-23, signs 11010010111011110010111001
candidate 1,-2,3,4,-5,6,7,-8,9,-10,-11,12,-13,-14,-15,16,-17,18,-16,19,-12,-7,-4,20,21,-1,22,-3,-6,23,24,-9,25,26,-19,13,8,-24,10,-25,14,17,-18,15,-26,11,-23,5,-20,-22,2,-21, signs 11010010010101011101100101
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,-12,13,14,-15,16,-17,18,-16,19,-14,20,21,-13,22,-1,23,24,-4,25,-10,-7,26,-9,8,-26,6,11,-25,5,-24,3,-20,15,-18,17,-19,-21,12,-23,2,-22, signs 11100001111011110010110010
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,14,-15,16,-17,18,-16,19,-14,20,21,-13,22,-1,23,24,-4,25,-10,-5,26,-7,8,-26,6,9,-25,11,-24,3,-20,15,-18,17,-19,-21,12,-23,2,-22, signs 11100011110011110010110001
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,-11,20,21,22,-1,23,24,-4,25,-10,-5,26,-7,8,-26,6,9,-25,3,-24,-20,12,15,-18,17,-19,13,-21,-23,2,-22, signs 11000011111101110010110101
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,14,-15,16,-17,18,-16,19,-14,20,21,-13,22,-1,23,24,-4,25,-10,-5,26,-7,8,-26,6,9,-25,3,-24,11,-20,15,-18,17,-19,-21,12,-23,2,-22, signs 11000011111011110010110101
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-16,19,-14,20,21,-13,22,-1,23,24,-4,25,-6,-11,26,-9,8,-26,10,7,-25,5,-24,3,-20,15,-18,17,-19,-21,12,-23,2,-22, signs 11100111100011110010110010
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,-12,13,14,-15,16,-17,18,-16,19,-14,20,21,-13,22,-1,23,24,-4,25,-6,-9,26,-7,8,-26,10,5,-25,11,-24,3,-20,15,-18,17,-19,-21,12,-23,2,-22, signs 11101111000011110010110001
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,-11,20,21,22,-1,23,24,-4,25,-6,-9,26,-7,8,-26,10,5,-25,3,-24,-20,12,15,-18,17,-19,13,-21,-23,2,-22, signs 11001111001101110010110101
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,-12,13,14,-15,16,-17,18,-16,19,-14,20,21,-13,22,-1,23,24,-4,25,-6,-9,26,-7,8,-26,10,5,-25,3,-24,11,-20,15,-18,17,-19,-21,12,-23,2,-22, signs 11001111001011110010110101
candidate 1,-2,-3,4,-5,6,7,-8,-9,-10,11,-12,13,14,-15,16,-17,18,-16,19,20,21,-14,-7,22,-1,23,24,-4,-11,25,-13,-6,26,-24,3,10,-25,12,5,-26,-22,8,-20,-18,17,-19,15,-21,9,2,-23, signs 10100111010011110010101010
candidate 1,-2,3,-4,-5,-6,7,-8,9,-10,-11,12,13,-14,15,16,-17,18,-16,19,-12,-7,20,21,22,-1,23,-3,24,-9,25,-13,26,-15,14,-26,-18,17,-19,11,6,-20,8,-25,10,5,-21,-24,4,-23,2,-22, signs 11000011000101110010010110
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,-10,20,-4,-1,21,-3,22,23,24,-7,-12,25,26,-15,-19,11,6,-24,8,13,-25,17,-18,-26,14,9,-23,5,-20,-22,2,-21, signs 10011001010010111101100101
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,-10,20,-4,21,22,-1,23,-3,24,-7,-12,25,26,-15,-19,11,6,-24,8,13,-25,17,-18,-26,14,9,-20,5,-21,-23,2,-22, signs 11010001010010111100110101
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,-17,-13,18,19,-8,20,-4,21,22,-1,23,-3,-6,24,-10,25,26,-15,16,-26,14,17,12,-18,-25,11,-19,9,-20,7,-24,5,-21,-23,2,-22, signs 11010011000011000001110010
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,-17,-13,18,19,-8,20,-4,-1,21,-3,22,23,-6,24,-10,25,26,-15,16,-26,14,17,12,-18,-25,11,-19,9,-24,7,-23,5,-20,-22,2,-21, signs 10011001000011000001100110
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,-17,-13,18,19,-8,20,-4,21,22,-1,23,-3,-6,24,-10,25,26,-15,16,-26,14,17,12,-18,-25,11,-19,9,-24,7,-20,5,-21,-23,2,-22, signs 11010001000011000000110110
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,15,-16,-17,18,19,20,-14,-11,-6,21,-2,22,-4,-9,23,-13,24,-15,25,26,-18,17,-26,-19,16,-25,-20,-24,12,7,-21,1,-22,3,8,-23,10,5, signs 01100101001001011111101000
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,12,13,-14,15,-16,-17,18,19,-13,20,-11,-6,21,-2,22,-4,-9,23,24,-12,-15,25,26,-18,17,-26,-19,16,-25,14,-20,-24,7,-21,1,-22,3,8,-23,10,5, signs 01100101001010011111101000
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,16,-17,18,19,-15,20,-11,-6,21,-2,22,-4,-9,23,-13,24,25,-16,26,-18,17,-26,-19,-25,-20,14,-24,12,7,-21,1,-22,3,8,-23,10,5, signs 01100101001001101111101000
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,-15,16,17,18,-16,19,20,-11,-6,21,-2,22,-4,-9,23,-13,24,25,26,-17,-18,-26,-19,15,-25,-20,14,-24,12,7,-21,1,-22,3,8,-23,10,5, signs 01100101001001110111101000
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,-11,-12,13,-14,15,16,17,18,-16,19,20,-13,21,-7,-2,22,23,-5,24,-9,25,-15,26,-17,-18,-26,-19,11,6,1,-22,3,8,-21,12,-20,14,-25,10,-24,4,-23, signs 01100011000110010110101010
candidate -1,2,-3,-4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,16,17,18,-16,-11,19,-7,-2,20,21,22,-6,23,24,-9,-14,25,26,-17,-18,-26,12,-19,-23,5,-22,1,-20,3,8,13,-25,15,10,-24,4,-21, signs 01100011001010010110110010
candidate 1,-2,3,4,-5,-6,7,8,-9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,-8,20,-4,-1,21,-3,22,-7,23,-15,24,25,-12,26,10,-24,14,-23,-19,17,-18,9,-20,-22,6,13,-25,11,-26,5,2,-21, signs 10010101010110011101101010
candidate -1,2,3,4,-5,-6,-7,8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,21,22,-8,23,-2,24,-4,25,-12,26,-10,-3,-24,5,-25,11,-26,-21,14,-20,-18,17,-19,13,6,1,-23,9,-22,7, signs 11101001111001110010110101
candidate 1,-2,-3,-4,5,-6,7,8,-9,10,-11,-12,13,14,-15,16,-17,18,-16,19,-14,20,21,-13,22,-1,23,24,-10,25,-8,-5,26,-7,6,-26,4,9,-25,11,-24,3,-20,15,-18,17,-19,-21,12,-23,2,-22, signs 11100111100011110010110010
candidate 1,-2,-3,-4,5,-6,7,8,-9,10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,-11,20,21,22,-1,23,24,-10,25,-8,-5,26,-7,6,-26,4,9,-25,3,-24,-20,12,15,-18,17,-19,13,-21,-23,2,-22, signs 11000111101101110010110110
candidate 1,-2,-3,-4,5,-6,7,8,-9,10,-11,-12,13,14,-15,16,-17,18,-16,19,-14,20,21,-13,22,-1,23,24,-10,25,-8,-5,26,-7,6,-26,4,9,-25,3,-24,11,-20,15,-18,17,-19,-21,12,-23,2,-22, signs 11000111101011110010110110
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,-11,20,21,22,-1,23,24,-10,25,-8,-3,26,-5,6,-26,4,7,-25,9,-24,-20,12,15,-18,17,-19,13,-21,-23,2,-22, signs 11001111001101110010110101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,14,-15,16,-17,18,-16,19,-14,20,21,-13,22,-1,23,24,-10,25,-8,-3,26,-5,6,-26,4,7,-25,9,-24,11,-20,15,-18,17,-19,-21,12,-23,2,-22, signs 11001111001011110010110101
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,12,-13,-14,-15,16,-17,18,-16,19,-12,20,21,22,-8,-1,-6,23,-4,24,-2,25,26,-11,-19,13,-20,-26,10,15,-18,17,14,-21,-25,9,-22,3,-24,5,-23,7, signs 10011001110100110001111000
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,-12,13,14,-15,16,-17,18,-16,19,-14,20,21,-13,22,-1,23,24,-10,25,-4,-9,26,-7,6,-26,8,5,-25,11,-24,3,-20,15,-18,17,-19,-21,12,-23,2,-22, signs 11111110000011110010110010
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,-11,20,21,22,-1,23,24,-10,25,-4,-9,26,-7,6,-26,8,5,-25,3,-24,-20,12,15,-18,17,-19,13,-21,-23,2,-22, signs 11011110001101110010110110
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,-12,13,14,-15,16,-17,18,-16,19,-14,20,21,-13,22,-1,23,24,-10,25,-4,-9,26,-7,6,-26,8,5,-25,3,-24,11,-20,15,-18,17,-19,-21,12,-23,2,-22, signs 11011110001011110010110110
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,-11,20,21,22,-1,23,24,-10,25,-4,-7,26,-5,6,-26,8,3,-25,9,-24,-20,12,15,-18,17,-19,13,-21,-23,2,-22, signs 11111100001101110010110101
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,14,-15,16,-17,18,-16,19,-14,20,21,-13,22,-1,23,24,-10,25,-4,-7,26,-5,6,-26,8,3,-25,9,-24,11,-20,15,-18,17,-19,-21,12,-23,2,-22, signs 11111100001011110010110101
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,12,-13,14,-15,16,-17,18,-16,19,20,21,-14,-1,22,-3,23,24,-12,25,-6,-11,26,-9,8,-26,10,7,-25,13,-21,15,2,-22,4,-23,-19,17,-18,-20,-24,5, signs 10010000011111011101010101
candidate 1,-2,3,-4,-5,-6,7,-8,9,10,-11,12,-13,14,-15,16,-17,18,-16,19,20,21,-14,-1,22,-3,23,24,-12,25,-10,-7,26,-9,8,-26,6,11,-25,13,-21,15,2,-22,4,-23,-19,17,-18,-20,-24,5, signs 10010110000111011101010101
candidate 1,2,-3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,18,-16,19,20,-15,-2,21,22,-5,23,24,-8,-1,-10,25,26,-13,12,-26,-24,7,-21,3,-19,17,-18,-20,4,-22,6,-23,14,11,-25,9, signs 01100101001110111101010100
candidate -1,2,-3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,15,16,-17,18,-16,-13,19,20,-6,21,-8,22,-10,23,24,25,-2,26,-12,-15,-18,17,14,11,-26,3,-25,1,-23,5,-20,7,-21,9,-22,-19,4,-24, signs 10001100110010010010101001
candidate 1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,-13,14,15,-16,-17,18,19,-15,-10,20,-2,21,-4,22,-6,-1,-8,23,-14,24,25,26,16,-19,-24,13,-22,5,-21,3,12,-25,-18,17,-26,11,-20,9,-23,7, signs 01100100110100110011010010
candidate 1,2,-3,-4,5,-6,-7,8,-9,10,11,-12,-13,-14,15,16,-17,18,-16,-11,19,20,-2,21,22,-5,23,24,-8,-1,25,26,-10,-15,14,9,-26,-19,4,-22,6,-23,12,17,-18,13,-24,7,-21,3,-20,-25, signs 01100101001100011101010101
candidate -1,2,-3,-4,5,6,7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,-5,20,21,22,-7,23,-9,-2,24,-12,25,-6,26,-21,3,-24,1,10,-23,8,-22,-26,-20,4,-19,14,17,-18,15,-25,11, signs 00111100110011011101101001
candidate -1,2,3,-4,5,6,-7,-8,9,-10,11,12,-13,-14,-15,16,-17,18,-16,19,-12,-3,20,-5,21,22,23,-11,-2,24,-6,25,26,-9,8,-26,-22,13,-19,15,-18,17,14,-23,10,1,-24,-20,4,-21,-25,7, signs 01110001101110110010101010
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,-4,21,-6,22,23,-9,24,-1,25,-3,-12,26,-19,17,-18,15,10,-24,8,-23,14,-20,-26,11,2,-25,-21,5,-22,7, signs 10011001100011011101010110
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,14,-15,16,-17,18,-16,19,-14,-5,20,-7,21,22,-10,-1,23,24,-4,-13,25,26,-22,9,-24,3,12,-25,-19,17,-18,15,6,-20,8,-21,-26,11,2,-23, signs 10101001010101011101011010
candidate 1,-2,3,-4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,20,21,-14,-1,22,-3,23,24,-6,25,-8,-11,26,-9,10,-26,12,7,-25,13,-21,15,2,-22,4,-23,-19,17,-18,-20,-24,5, signs 10010100001111011101010110
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,16,-17,18,-16,19,20,21,-14,-1,22,-3,23,24,-6,25,-8,-13,26,-11,10,-26,12,9,-25,7,-21,15,2,-22,4,-23,-19,17,-18,-20,-24,5, signs 10010110000111011101010101
candidate 1,-2,-3,4,5,6,-7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,-1,20,21,-4,22,-6,23,24,-9,25,26,-12,-5,-22,3,-21,-19,8,-24,10,-25,14,17,-18,15,-26,11,-23,7,2,-20, signs 10000110010111011101100101
candidate -1,-2,-3,4,-5,6,-7,8,-9,10,-11,-12,-13,14,15,16,17,18,-16,19,-14,20,-4,21,-6,22,-8,23,-10,24,25,-15,26,-17,-18,-26,-19,13,2,7,-22,9,-23,1,12,-25,-20,3,-21,5,-24,11, signs 10011011000101010111001100
candidate -1,-2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,14,-15,16,17,18,-16,-13,19,20,-4,21,-6,22,-8,23,-10,24,25,26,-14,-17,-18,15,-26,-19,2,7,-22,9,-23,1,12,-25,-20,3,-21,5,-24,11, signs 10011011000110010111001100
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-16,19,20,21,-14,-1,22,-3,23,24,-6,25,-12,-7,26,-9,10,-26,8,11,-25,13,-21,15,2,-22,4,-23,-19,17,-18,-20,-24,5, signs 10010111000011011101010110
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,12,-13,14,-15,16,-17,18,-16,19,20,21,-14,-1,22,-3,23,24,-6,25,-12,-9,26,-11,10,-26,8,13,-25,7,-21,15,2,-22,4,-23,-19,17,-18,-20,-24,5, signs 10010111100001011101010101
candidate 1,-2,3,4,5,-6,7,-8,9,-10,11,-12,-13,-14,-15,16,-17,18,-16,19,-4,-1,20,-3,21,-5,22,-11,23,-9,24,-7,25,26,12,-22,6,-25,8,-24,10,-23,-26,13,-19,15,-18,17,14,-21,2,-20, signs 10010011001110110011010101
candidate 1,-2,3,-4,-5,-6,-7,8,9,-10,11,-12,13,-14,15,16,-17,18,-16,19,-8,20,21,-1,22,-3,23,-9,24,-11,25,-13,26,-15,14,-26,-18,17,-19,7,-20,-23,4,-22,2,-21,6,-25,12,-24,10,5, signs 11000101001101110010101100
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,-17,-13,18,19,-4,20,21,-1,22,-3,-6,23,-8,24,-10,25,26,-15,16,-26,14,17,12,-18,-25,11,-19,9,-24,7,-23,5,-20,-22,2,-21, signs 11010011000011000001100110
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,-14,15,-16,17,18,19,-15,-4,20,21,-1,22,-3,-6,23,24,-9,25,-11,26,-17,-18,13,8,-24,10,-25,12,-26,16,-19,14,7,-23,5,-20,-22,2,-21, signs 11010011100100110111100010
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,-4,20,21,-1,22,-3,23,-9,24,-11,25,-13,26,-7,8,-26,14,-25,12,-24,10,15,-18,17,6,-23,-19,5,-20,-22,2,-21, signs 11010011001100110001101101
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,-12,13,-14,15,16,-17,18,-16,19,-4,-1,20,-3,21,22,23,-7,24,-9,25,-15,26,-13,12,5,-22,-25,10,-24,8,-23,6,11,14,-26,-18,17,-19,-21,2,-20, signs 10010100110111010011010101
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-8,19,-4,-1,20,-3,21,22,-6,-11,23,24,-16,25,26,-13,12,7,-22,5,10,-23,14,-26,-18,17,-25,15,-24,9,-19,-21,2,-20, signs 10011001010000110011001010
candidate -1,2,-3,4,-5,-6,7,8,9,10,-11,-12,-13,14,-15,16,-17,18,19,-9,20,-7,-2,21,-4,22,-8,23,-10,24,-16,25,-14,26,12,17,-18,11,-26,13,-25,15,-24,-19,-23,-20,6,1,-21,3,-22,5, signs 01100010101000111111010010
candidate -1,2,-3,4,-5,6,7,-8,9,10,-11,-12,-13,14,-15,16,-17,18,19,-9,-6,20,-2,21,-4,22,23,-7,-10,24,-16,25,-14,26,12,17,-18,11,-26,13,-25,15,-24,-19,8,-23,-20,1,-21,3,-22,5, signs 01100100101000111111010010
candidate -1,2,-3,4,-5,6,7,8,9,-10,-11,-12,-13,14,-15,16,-17,18,-8,19,-6,20,-2,21,-4,22,23,-7,24,-9,-16,25,-14,26,12,17,-18,11,-26,13,-25,15,10,-24,-19,-23,-20,1,-21,3,-22,5, signs 01100101001000111111010010
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-12,19,-4,-1,20,-3,21,22,-6,23,-14,24,-16,25,-10,26,8,15,-24,17,-25,9,-26,7,-23,13,-18,11,-22,5,-19,-21,2,-20, signs 10011011010110110111000010
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-12,19,-4,20,21,-1,22,-3,-6,23,-14,24,-16,25,-10,26,8,15,-24,17,-25,9,-26,7,-23,13,-18,11,-19,5,-20,-22,2,-21, signs 11010011010110110101100010
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,11,-12,-13,14,-15,16,-17,18,19,-11,-4,20,21,-1,22,-3,-10,23,24,25,-16,26,-14,-7,8,-24,-18,17,-25,15,-26,13,6,9,-23,-19,12,5,-20,-22,2,-21, signs 11010011101001100001101101
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-12,19,-4,-1,20,-3,21,22,-10,23,-16,24,-14,25,-6,26,8,15,-24,17,-18,13,-25,7,-26,9,-23,11,-22,5,-19,-21,2,-20, signs 10011101100101100011001101
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-12,19,-4,20,21,-1,22,-3,-10,23,-16,24,-14,25,-6,26,8,15,-24,17,-18,13,-25,7,-26,9,-23,11,-19,5,-20,-22,2,-21, signs 11010101100101100001101101
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,-9,18,19,20,21,-4,-1,22,-3,23,24,25,-7,-16,-11,26,-13,14,-18,8,17,10,-26,12,15,-19,-25,6,-20,-24,5,-21,-23,2,-22, signs 10011101101100001111110000
candidate 1,-2,3,-4,5,6,-7,-8,9,-10,11,-12,13,-14,-15,16,-17,-9,18,-5,19,20,21,-1,22,-3,23,24,-6,25,-16,-11,26,-13,14,-18,8,17,10,-26,12,15,-25,7,-24,-19,4,-23,-20,-22,2,-21, signs 11011001101100001111100010
candidate -1,2,-3,4,-5,6,-7,-8,-9,10,11,12,-13,14,-15,-16,17,-11,18,19,-6,20,21,22,-2,23,-4,24,-10,-17,-12,25,-14,26,16,9,-22,1,-20,7,-19,5,-23,3,-24,-18,-25,13,-26,15,8,-21, signs 01100110001110000010110101
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,-9,18,19,-4,-1,20,-3,21,22,-6,-15,23,24,25,-11,26,-13,-24,17,8,-18,10,-25,12,-26,14,-23,16,7,-22,5,-19,-21,2,-20, signs 10011000111001000011001101
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,-9,18,19,-4,20,21,-1,22,-3,-6,-15,23,24,25,-11,26,-13,-24,17,8,-18,10,-25,12,-26,14,-23,16,7,-19,5,-20,-22,2,-21, signs 11010000111001000001101101
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,-4,20,21,-1,22,-3,23,-11,24,-9,25,-7,26,-13,14,-26,8,-25,10,-24,12,15,-18,17,6,-23,-19,5,-20,-22,2,-21, signs 11010000110011110001101101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,-5,19,20,21,-1,22,-3,-14,23,24,-11,25,-9,26,-7,6,17,-18,15,4,-19,8,-26,-23,13,2,-22,-20,-25,10,-24,12,-21, signs 10001111011000011100110011
candidate -1,2,-3,4,5,-6,-7,8,-9,-10,11,-12,13,-14,15,16,-17,18,-16,-5,19,20,-2,21,-4,-15,22,-13,23,-11,24,25,-8,26,-20,1,-21,3,-26,7,-25,9,14,-22,-18,17,12,-23,10,-24,6,-19, signs 01101011010011010011010101
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,-4,-1,20,-3,21,-13,22,-11,23,-9,24,-7,25,26,12,-22,6,-25,8,-24,10,-23,-26,5,-19,15,-18,17,14,-21,2,-20, signs 10011011001100110011010101
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,-4,-1,20,-3,21,-13,22,-11,23,-9,24,-7,25,26,12,-22,10,-23,-26,-21,14,-24,8,-25,6,15,-19,17,-18,5,2,-20, signs 10010110001101011101110011
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,-4,-1,20,-3,21,-13,22,-11,23,-9,24,-7,25,26,12,-22,10,-23,-26,-21,14,-24,8,-25,6,17,-18,15,-19,5,2,-20, signs 10010110001101011101110011
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,-4,-1,20,-3,21,-13,22,-7,23,24,25,-11,26,-9,-24,-21,14,-22,12,-25,10,-26,8,-23,6,15,-19,17,-18,5,2,-20, signs 10010110110001011101101101
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,-4,-1,20,-3,21,-13,22,-7,23,24,25,-11,26,-9,-24,-21,14,-22,12,-25,10,-26,8,-23,6,17,-18,15,-19,5,2,-20, signs 10010110110001011101101101
candidate 1,-2,-3,4,-5,6,7,-8,-9,-10,11,-12,-13,14,15,16,-17,18,-16,19,-6,-1,20,21,-4,-15,22,-7,23,24,-14,25,26,-11,12,-26,10,13,-25,9,-24,3,-21,5,-19,17,-18,-22,8,-23,2,-20, signs 10001110001110011101101111
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,12,-13,-14,-15,16,-17,18,-16,19,-12,20,21,-1,-6,22,-4,23,-2,24,-8,25,26,-11,-19,13,-20,-26,10,15,-18,17,14,-21,-25,9,-24,3,-23,5,-22,7, signs 10011001110100110001110100
candidate 1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,19,-1,-6,20,-4,21,-2,22,23,24,-8,25,-10,26,-22,3,-21,5,-20,-23,-26,-19,12,15,-18,17,14,11,-25,9,-24,7, signs 10011001100110110011010101
candidate 1,-2,3,-4,5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-9,21,-1,22,-7,23,-5,24,-3,-10,25,26,-13,12,-26,-19,15,-18,17,14,11,-25,-20,8,-22,6,-23,4,-24,2,-21, signs 11001100101110110011101000
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,-14,15,16,-17,18,19,-15,20,21,-10,-1,-8,22,23,-5,24,-3,-12,25,-16,26,-18,17,-26,-19,14,-23,6,-24,4,13,-25,-20,-22,7,2,11,-21,9, signs 11011000011010101111100100
candidate 1,-2,3,-4,5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,-13,18,19,20,-9,21,-1,22,-7,23,-5,24,-3,-10,25,-16,26,14,-18,12,17,-26,15,-19,11,-25,-20,8,-22,6,-23,4,-24,2,-21, signs 11001100101110001111101000
candidate 1,-2,3,-4,5,-6,7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,-8,20,21,-1,22,-7,23,-5,24,-3,25,-13,26,-11,10,-26,12,9,-19,15,-18,17,14,-25,-20,-22,6,-23,4,-24,2,-21, signs 11001101111000110011101000
candidate 1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,21,-8,-1,-6,22,-4,23,-2,-13,24,25,-10,26,12,-24,14,-20,-18,17,-19,15,-25,11,-26,9,-21,3,-23,5,-22,7, signs 10011001110100110010110101
candidate 1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,21,-8,-1,-6,22,-4,23,-2,-13,24,25,-10,26,12,-24,-19,15,-18,17,14,-20,-25,11,-26,9,-21,3,-23,5,-22,7, signs 10011001110100110010110101
candidate 1,-2,-3,4,5,-6,-7,-8,9,-10,11,12,-13,14,-15,16,-17,18,-16,-1,19,20,-4,21,-14,22,23,-5,24,25,-12,-9,26,-11,10,-26,8,13,-25,7,-22,-19,2,17,-18,3,-20,-23,6,-24,-21,15, signs 11000100011111011101001010
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,-12,13,14,-15,16,-17,18,-16,-1,19,-3,-14,20,21,-5,22,-13,23,24,25,-7,26,-9,10,-26,8,-25,6,11,-24,-21,4,-22,12,-23,-20,15,-18,17,2,-19, signs 10010100110011110010010001
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-16,-1,19,20,-4,21,-14,22,23,-5,24,25,-12,-7,26,-9,10,-26,8,11,-25,13,-22,-19,2,17,-18,3,-20,-23,6,-24,-21,15, signs 11000100111101011101001001
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,-1,19,20,-4,-13,21,-5,22,-11,23,-9,24,-7,25,26,12,-22,6,-25,8,-24,10,-23,-26,-21,14,3,-20,15,-18,17,2,-19, signs 10000011001111110011010101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,20,-1,21,-3,-14,-5,22,-11,23,-9,24,-7,25,26,12,-22,6,-25,8,-24,10,-23,-26,13,4,-20,-18,17,-19,15,2,-21, signs 10000011001111110010110101
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,-13,-14,15,16,-17,18,-16,-1,19,-3,20,-15,-4,21,22,-11,23,-9,24,-7,25,26,12,-22,6,-25,8,-24,10,-23,-26,13,-21,5,14,-20,-18,17,2,-19, signs 10000011001111110010110101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,-12,13,14,-15,16,-17,18,-16,-1,19,-3,-14,20,21,-5,22,-13,23,24,25,-9,26,-7,8,-26,10,-25,6,11,-24,-21,4,-22,12,-23,-20,15,-18,17,2,-19, signs 10010111000011110010010001
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,-1,19,20,-4,-13,21,22,23,-7,24,-9,25,-11,26,-5,-22,-25,10,-24,8,-23,6,-26,12,-21,14,3,-20,15,-18,17,2,-19, signs 10001100110011110011010101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,12,-13,-14,-15,16,-17,18,-16,19,20,-1,21,-3,-12,22,23,-7,24,-9,25,-11,26,-5,-22,-25,10,-24,8,-23,6,-26,4,13,-19,15,-18,17,14,-20,2,-21, signs 10001100110110110010110101
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,15,16,-17,18,-16,-1,19,20,-4,-15,21,22,23,-9,24,-11,25,-13,26,-7,-22,-25,12,-24,10,-23,8,-26,6,-21,14,5,-20,3,-18,17,2,-19, signs 10100011001101110010110101
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-1,21,22,-4,-13,23,-7,24,-9,25,-11,26,-5,6,-26,12,-25,10,-24,8,-23,14,3,-22,-20,-18,17,-19,15,2,-21, signs 10001100110011110010110101
candidate 1,-2,-3,4,5,-6,-7,8,-9,-10,11,-12,13,14,-15,16,-17,18,-16,-1,19,20,-4,21,-14,22,23,-5,24,25,-8,-13,26,-11,10,-26,12,9,-25,7,-22,-19,2,17,-18,3,-20,-23,6,-24,-21,15, signs 11000101111001011101001010
candidate 1,-2,-3,4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,-1,19,20,-4,21,-14,22,23,-5,24,25,-8,-11,26,-9,10,-26,12,7,-25,13,-22,-19,2,17,-18,3,-20,-23,6,-24,-21,15, signs 11000111110001011101001001
candidate 1,-2,-3,-4,5,-6,7,-8,9,10,-11,12,-13,14,-15,16,-17,18,-16,-1,19,20,21,-5,-14,22,-12,23,-10,24,25,-7,26,-9,-24,-19,2,17,-18,3,-20,-25,8,-26,-23,11,-22,13,6,-21,4,15, signs 11010001110011011101010010
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-1,21,22,-4,-13,23,-9,24,-7,25,-5,26,-11,12,-26,6,-25,8,-24,10,-23,14,3,-22,-20,-18,17,-19,15,2,-21, signs 10000011001111110010110101
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,15,16,-17,18,-16,-1,19,20,-4,-15,21,-13,22,-11,23,-9,24,-7,25,26,12,-22,6,-25,8,-24,10,-23,-26,-21,14,5,-20,3,-18,17,2,-19, signs 10100011001101110010110101
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,-1,19,-3,20,-13,21,-11,22,-9,23,-7,24,25,-4,26,6,-24,12,-21,10,-22,8,-23,14,-20,-25,5,-26,15,-18,17,2,-19, signs 10010100110011110011010101
candidate 1,-2,3,-4,5,-6,7,8,-9,10,-11,12,-13,-14,-15,16,-17,18,-16,19,20,-5,21,-7,-12,22,-10,23,-8,-3,24,-1,25,26,14,17,-18,15,-19,13,-26,-20,6,-21,4,-25,-22,11,-23,9,2,-24, signs 11011001001101011100110101
candidate 1,-2,3,-4,-5,-6,7,-8,9,-10,-11,12,13,-14,15,16,-17,18,-16,19,20,-1,21,-3,-12,22,23,-9,24,-7,25,-13,26,-15,14,-26,-18,17,-19,5,10,-23,8,-24,6,-25,-22,11,4,-21,2,-20, signs 11001011001101110011010100
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,-1,19,-3,-10,20,21,-7,22,-5,23,24,25,-11,26,-13,14,-26,12,-25,-20,9,4,-23,6,-22,8,-21,-24,15,-18,17,2,-19, signs 10001100110011110011010101
candidate 1,-2,3,-4,5,-6,-7,-8,9,-10,11,-12,-13,14,15,16,-17,18,-16,-1,19,20,21,-5,-14,22,23,-11,24,-9,25,-15,26,-3,-20,7,12,-23,10,-24,8,-25,-22,13,6,-21,4,-26,-18,17,2,-19, signs 10110010110011010011010101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,-1,19,-5,-12,20,21,-9,22,-7,23,24,25,-13,26,-3,4,-26,14,-25,-20,11,6,-23,8,-22,10,-21,-24,15,-18,17,2,-19, signs 10110011001100110011010101
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,-1,19,-3,-10,20,21,-7,22,-5,23,24,25,-13,26,-11,12,-26,14,-25,-20,9,4,-23,6,-22,8,-21,-24,15,-18,17,2,-19, signs 10001100111100110011010101
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-8,20,21,-11,22,23,-14,-1,-6,24,25,-3,26,-5,-24,-21,10,17,-18,-22,12,-25,4,-26,2,13,-23,15,-19,9,-20,7, signs 00011111010011011101010010
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,-8,20,-10,21,-12,22,-2,23,-4,24,25,-7,26,-13,-19,15,-18,17,14,-26,-22,3,-23,1,6,-25,-20,9,-21,11,-24,5, signs 00111001100100110010110010
candidate 1,-2,3,-4,5,-6,7,8,-9,-10,11,-12,13,-14,-15,16,-17,-11,18,-3,19,-5,20,-7,21,-1,-8,22,23,-13,24,25,-16,26,14,-24,12,-23,-26,15,-25,17,10,-18,4,-19,6,-20,-22,9,2,-21, signs 00100110001001110010011001
candidate -1,2,3,-4,5,-6,7,-8,-9,-10,11,-12,-13,14,15,-16,17,18,-14,19,20,-3,21,-5,22,-7,-2,-11,23,24,25,-17,26,-15,16,-26,-18,-25,-19,13,-24,-20,12,-23,10,1,8,-22,6,-21,4,9, signs 00110011000111110111010001
candidate -1,2,3,-4,-5,6,-7,-8,9,10,-11,-12,13,-14,15,16,-17,18,-16,-3,-10,19,20,-13,21,22,-2,-15,-6,23,24,-9,25,26,14,1,-22,11,-19,-25,8,-24,4,17,-18,5,-23,7,-26,-20,12,-21, signs 00110110001010011101010101
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,-11,12,-13,14,-15,16,-17,18,-16,19,-4,20,-6,21,-8,22,23,-1,-14,24,-12,25,26,-9,10,-26,-22,3,-19,5,-20,7,-21,17,-18,15,2,-23,-25,11,-24,13, signs 00110011001100011101010010
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,21,-8,22,-10,23,-12,24,-6,-1,25,26,-4,-13,-23,11,-22,9,14,3,-26,5,-24,7,-21,15,-19,17,-18,-20,2,-25, signs 01110011100100011101001100
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,-11,12,13,-14,-15,16,-17,18,-16,19,-6,20,-8,-13,21,-3,22,-1,23,-5,24,25,-12,26,10,-24,4,-23,14,17,-18,15,-19,7,-20,9,-26,11,-25,-21,2,-22, signs 11011100100011011101010110
candidate -1,2,-3,-4,-5,6,7,8,-9,-10,11,-12,13,-14,15,16,-17,18,-16,19,-8,20,21,-11,22,-13,-6,23,24,25,-2,-7,26,-15,-18,17,-19,-26,14,9,-20,3,-25,1,-23,5,12,-22,10,-21,4,-24, signs 10001101000111010011101000
candidate 1,-2,3,4,5,-6,7,-8,9,-10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-5,21,-7,22,-9,23,-3,24,-1,-4,25,26,-13,-19,15,-18,17,14,-26,12,-20,-25,11,6,-21,8,-22,10,-23,2,-24, signs 00101001101100110011101000
candidate 1,-2,3,-4,5,6,-7,-8,9,-10,11,-12,-13,14,15,-16,-17,18,19,-15,-6,20,21,-9,22,23,-14,-5,24,-3,25,-1,26,-11,10,-26,12,-22,-18,17,8,-21,2,-25,4,-24,-20,7,16,-19,-23,13, signs 11001110000101110010101011
candidate 1,-2,3,-4,-5,6,7,8,-9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-8,20,21,-11,22,23,-14,24,-6,-1,25,-3,26,-7,-24,13,-23,15,-19,9,-20,-26,2,-25,4,-21,10,17,-18,-22,12,5, signs 10010101010011011101010110
candidate -1,2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,-3,19,20,-6,-15,-2,21,22,23,-8,24,-10,25,-12,26,14,9,-24,11,-25,13,-26,7,-23,1,-21,-19,4,17,-18,5,-20,-22, signs 01110000110010111101011010
candidate -1,2,3,-4,-5,6,-7,8,-9,10,-11,-12,-13,14,15,16,-17,18,-16,-3,19,20,-6,-15,-2,21,22,23,-14,24,-8,25,-10,26,12,7,-24,9,-25,11,-26,13,-23,1,-21,-19,4,17,-18,5,-20,-22, signs 01110011001000111101011010
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,-11,12,13,-14,-15,16,-17,18,-16,19,-6,20,-8,-13,21,-1,22,-3,23,-5,24,25,-12,26,10,-24,4,-23,14,17,-18,15,-19,7,-20,9,-26,11,-25,-22,2,-21, signs 11011100100011011101100110
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,18,19,-15,-6,20,-8,21,-10,22,-2,23,-4,24,25,-13,-16,26,-18,17,-26,-19,14,-25,12,7,-20,9,-21,11,-22,1,-23,3,-24,5, signs 01100100110100101111010100
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,-13,14,15,-16,17,-15,18,19,-6,20,-8,21,-10,22,-2,23,-4,24,25,26,-14,-17,16,-18,-26,13,-19,-25,12,7,-20,9,-21,11,-22,1,-23,3,-24,5, signs 01100100110110100111010100
candidate -1,2,-3,4,-5,-6,-7,8,9,10,-11,12,-13,-14,15,16,-17,18,-16,19,-8,20,-10,21,-12,22,-2,23,-4,24,25,-15,26,-9,-20,7,-19,17,-18,-26,14,-25,6,11,-21,13,-22,1,-23,3,-24,5, signs 01100011101100011101010110
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,-1,19,-3,20,-5,21,-7,-14,22,23,24,25,-9,26,-11,-24,-21,6,-20,4,-23,12,-26,10,-25,8,13,-22,15,-18,17,2,-19, signs 10001101001101110011001001
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,18,19,-15,-2,20,-4,21,-6,22,-8,23,-10,24,25,-13,-16,26,-18,17,-26,-19,14,-25,12,7,-22,9,-23,11,-24,1,-20,3,-21,5, signs 01100100110100101110110100
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,-13,14,15,-16,17,-15,18,19,-2,20,-4,21,-6,22,-8,23,-10,24,25,26,-14,-17,16,-18,-26,13,-19,-25,12,7,-22,9,-23,11,-24,1,-20,3,-21,5, signs 01100100110110100110110100
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,13,-14,15,-16,-17,18,-10,19,20,-1,21,-3,22,-5,23,-7,24,25,-12,-15,26,-13,14,-26,16,11,-25,17,-18,9,4,-22,6,-23,8,-24,-19,-21,2,-20, signs 11011001010000111111001010
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,18,-10,19,20,-1,21,-3,22,-5,23,-7,24,25,-12,-17,26,-15,14,-26,16,13,-25,11,-18,9,4,-22,6,-23,8,-24,-19,-21,2,-20, signs 11011001011000011111001001
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,19,-11,20,-1,-6,21,-8,22,-10,23,-16,24,25,-13,26,-3,4,15,-24,17,-18,-25,14,-26,2,5,-21,7,-22,9,-23,-19,12,-20, signs 10111001101010100001101101
candidate -1,2,-3,4,-5,6,7,8,-9,-10,-11,12,-13,14,-15,-16,17,18,-12,19,-2,20,-4,21,-6,22,-8,23,24,-17,25,26,-14,-7,-22,1,10,-24,16,-25,-18,11,-19,3,-20,5,-21,13,-26,15,-23,9, signs 11001110010111010101011010
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,-10,19,20,-1,21,-3,22,-5,23,-7,24,25,-16,-11,26,-13,14,-26,12,15,-25,17,-18,9,4,-22,6,-23,8,-24,-19,-21,2,-20, signs 11011001011100001111001010
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,-12,13,-14,15,16,-17,18,-10,19,20,-1,21,-3,22,-5,23,-7,24,25,-16,-13,26,-15,14,-26,12,17,-25,11,-18,9,4,-22,6,-23,8,-24,-19,-21,2,-20, signs 11011001011110000111001001
candidate 1,2,-3,-4,-5,6,7,8,-9,10,-11,12,-13,-14,-15,16,-17,18,-16,19,20,-1,-8,21,-10,22,-12,-7,-2,23,24,25,-6,26,4,-24,14,9,-21,11,-22,13,-25,5,-26,3,-23,15,-19,17,-18,-20, signs 10110110110010011101010010
candidate 1,-2,-3,-4,5,-6,7,8,-9,-10,11,-12,13,-14,15,16,-17,18,-16,-1,19,20,21,-11,22,-13,23,-15,24,25,-8,-5,26,-7,6,-26,4,9,-25,3,-20,-23,14,-22,12,-21,10,-24,-18,17,2,-19, signs 10000111110011010011010110
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,13,-14,15,16,-17,18,-16,-1,19,20,21,-11,22,-13,23,-15,24,25,-8,-3,26,-5,6,-26,4,7,-25,9,-20,-23,14,-22,12,-21,10,-24,-18,17,2,-19, signs 10001111010011010011010101
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,11,-12,-13,-14,15,16,-17,18,-16,19,20,-1,21,-7,22,-9,23,-11,-6,24,25,-3,26,-15,14,-26,-18,17,-19,-21,-24,5,12,-23,10,-22,8,13,4,-25,2,-20, signs 11001100110011110011010100
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,-1,19,20,21,-7,22,-9,23,-11,-6,24,25,-3,26,-13,14,-26,4,-25,-20,-23,10,-22,8,-21,-24,5,12,15,-18,17,2,-19, signs 10001100110011110011010101
candidate 1,-2,-3,-4,5,-6,7,-8,9,10,-11,12,-13,14,-15,16,-17,18,-16,-1,19,20,-10,21,-12,22,-14,23,24,-9,25,-7,26,-5,4,-24,-21,11,-22,13,-23,3,6,-26,8,-25,-20,15,-18,17,2,-19, signs 10011100100110110011101001
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-16,-1,19,20,21,-9,22,-11,-14,23,-4,24,-6,25,26,-13,12,-22,10,-21,8,-26,-23,3,-24,5,-25,7,-20,15,-18,17,2,-19, signs 10011001001110110011011010
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,-11,12,13,14,-15,16,-17,18,-16,19,-2,20,21,-9,22,23,-12,24,-14,25,-4,26,-6,-13,-24,11,-23,7,-26,5,-25,15,-19,17,-18,3,-20,1,10,-22,8,-21, signs 11011000011110011101100110
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,-11,12,13,14,-15,16,-17,18,-16,19,-2,20,21,-9,22,23,-12,24,-14,25,-4,26,-6,-13,-24,11,-23,7,-26,5,-25,17,-18,15,-19,3,-20,1,10,-22,8,-21, signs 11011000011110011101100110
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,15,16,-17,18,-16,-1,19,20,21,-11,22,-13,23,-15,24,25,-4,-9,26,-7,6,-26,8,5,-25,3,-20,-23,14,-22,12,-21,10,-24,-18,17,2,-19, signs 10011110010011010011010110
candidate 1,-2,-3,4,5,-6,7,-8,-9,-10,11,-12,13,-14,15,16,-17,18,-16,-1,19,20,21,-11,22,-13,23,-15,24,25,-4,-7,26,-5,6,-26,8,3,-25,9,-20,-23,14,-22,12,-21,10,-24,-18,17,2,-19, signs 10111100010011010011010101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,-1,19,-3,20,-5,-14,21,22,-11,23,-9,24,-7,25,26,12,-22,6,-25,8,-24,10,-23,-26,13,-21,15,4,-20,-18,17,2,-19, signs 10011011001110010010110101
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,18,-4,19,20,-1,21,-3,-6,-15,22,-13,23,24,25,-9,26,-11,-24,7,-18,17,8,-25,10,-26,12,-23,14,-22,16,5,-19,-21,2,-20, signs 11010001100100110011001101
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,-12,13,-14,15,-16,17,18,19,-5,20,-1,21,-3,-6,22,23,-17,24,-15,-10,25,26,-13,12,-26,8,-23,-18,-24,16,9,-25,11,14,7,-22,-19,4,-21,2,-20, signs 11001011011000011111000101
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,-13,14,15,-16,17,18,-14,19,20,-1,21,-3,22,-15,23,-17,24,-11,-6,25,26,-9,8,-26,4,13,-18,-23,16,-24,12,5,-25,7,10,-22,-19,-21,2,-20, signs 11001001111011001011001010
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,-11,12,-13,14,15,-16,17,18,-14,19,20,-1,21,-3,22,-15,23,-17,-12,24,-6,25,-8,26,10,5,-24,7,-25,9,-26,11,16,-23,-18,13,4,-22,-19,-21,2,-20, signs 11010011011101011111000101
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,-12,-13,14,15,-16,17,18,-14,-5,19,-7,20,-15,21,-17,22,23,-10,24,25,-1,26,-3,-24,11,-23,9,4,13,-18,-21,16,-20,6,-19,8,-22,12,-26,2,-25, signs 00111001011011001010101001
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,-12,13,14,15,-16,17,18,-14,19,20,-7,21,22,-10,-15,23,-17,24,-13,-2,25,-4,26,6,1,-19,9,-22,11,16,-23,-18,-24,12,3,-25,5,-26,-21,8,-20, signs 00110111001011011101010101
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,11,12,-13,-14,15,-16,17,18,-12,19,20,-7,21,22,-10,-15,23,-17,24,-11,-2,25,-4,26,6,1,-19,13,-18,-24,16,-23,14,9,-22,3,-25,5,-26,-21,8,-20, signs 00110111001110011101010101
candidate -1,2,3,-4,5,-6,7,-8,-9,-10,-11,12,13,-14,15,-16,17,18,19,-13,20,-3,21,-5,22,-15,23,-17,24,-7,-2,25,-12,26,10,1,8,-19,14,-22,16,-23,-18,-24,6,-21,4,-20,-25,11,-26,9, signs 00110011001010011101010101
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,-12,-13,14,15,-16,17,18,-14,-5,19,-7,20,-15,21,-17,22,23,-10,24,25,-3,26,-1,2,-26,-24,11,-23,9,4,13,-18,-21,16,-20,6,-19,8,-22,12,-25, signs 00111001011011001010101010
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,-12,-13,14,15,-16,17,18,-14,-5,19,-7,20,-15,21,-17,22,23,-10,24,25,-3,26,-1,-24,11,-23,9,4,13,-18,-21,16,-20,6,-19,8,-22,12,-25,2,-26, signs 00111001011011001010101010
candidate 1,2,-3,4,5,6,-7,-8,9,-10,11,-12,-13,14,-15,-16,-17,-9,-2,18,-4,19,20,-11,21,22,-14,23,-6,24,25,-1,26,-5,-23,15,-22,13,-19,3,-18,-26,-24,7,16,-21,12,-20,10,17,8,-25, signs 11000110110001110100110011
candidate -1,2,-3,4,5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-5,19,-7,20,-13,21,-15,22,-9,23,24,-2,25,-4,26,10,17,12,-20,14,-21,16,-22,8,1,-24,3,-25,-19,6,-18,-26,-23, signs 11001100111001101101011010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,-13,14,15,-16,17,18,-14,19,20,-1,21,-3,22,-15,23,-17,-6,24,-8,25,-10,26,12,7,-24,9,-25,11,-26,5,16,-23,-18,13,4,-22,-19,-21,2,-20, signs 11011100110101011111000101
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,-11,12,-13,14,-15,-16,17,-9,18,19,20,-1,21,-3,-12,22,-14,23,-4,24,25,26,-8,-17,10,-18,-26,7,16,11,-19,-25,6,15,-22,13,-23,5,-24,-20,2,-21, signs 10010110100001110110110100
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,18,-4,19,20,-1,21,-3,-6,22,23,-11,24,-13,25,-15,26,-9,10,-26,8,-23,-18,17,12,-24,14,-25,16,7,-22,5,-19,-21,2,-20, signs 11010011001001101111000100
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-7,18,-1,19,-3,20,-9,21,-11,22,23,-14,24,25,-17,-6,26,4,15,-24,13,-23,-20,8,-21,10,-22,12,-25,16,5,-26,-18,2,-19, signs 10010111001100101010101010
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,18,-4,19,20,-1,21,-3,-6,22,23,-9,24,-11,25,-13,26,-15,16,-26,14,17,8,-23,10,-24,12,-25,-18,7,-22,5,-19,-21,2,-20, signs 11010011100111000111000100
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,18,-4,-1,19,-3,20,21,-6,22,23,-9,24,-11,25,-13,26,-15,16,-26,14,17,8,-23,10,-24,12,-25,-22,7,-21,5,-18,-20,2,-19, signs 10011001100111000110010100
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,18,-4,19,20,-1,21,-3,-6,22,23,-9,24,-11,25,-13,26,-15,16,-26,14,17,8,-23,10,-24,12,-25,-22,7,-18,5,-19,-21,2,-20, signs 11010001100111000011010100
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,12,-13,14,-15,-16,17,18,19,-7,-2,20,-4,21,-8,22,-10,23,-12,24,-14,25,26,-17,-18,-26,16,11,-23,13,-24,15,-25,9,-22,-19,6,1,-20,3,-21,5, signs 01100010110011010110101010
candidate -1,2,-3,4,5,6,-7,-8,9,10,-11,12,-13,14,-15,-16,-17,-5,18,19,-2,20,-4,21,-10,22,-12,23,-14,-9,24,25,-6,26,16,11,-22,13,-23,15,8,-24,-19,1,-20,3,-21,17,-26,7,-25,-18, signs 01101000101100101110101001
candidate -1,2,3,4,-5,-6,-7,-8,-9,10,11,12,-13,-14,15,-16,17,18,-10,19,-2,20,-4,21,-12,22,23,-15,24,-17,25,-11,26,-3,-20,5,-21,-26,-19,9,-18,-25,-22,13,6,1,8,-24,16,-23,14,7, signs 11101001111000110011011001
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,18,-4,19,20,-1,21,-3,22,-17,23,-15,24,-7,-12,25,26,-9,10,-26,8,11,-25,13,6,-22,-18,-23,16,-24,14,5,-19,-21,2,-20, signs 11010001000111100011010100
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,18,-4,19,20,-1,21,-3,22,-17,23,-15,24,-7,-12,25,26,-9,10,-26,8,11,-25,13,6,-24,14,5,-19,-21,2,-22,-18,-23,16,-20, signs 11010001000111100011010100
candidate 1,-2,3,-4,-5,-6,7,8,-9,-10,11,-12,13,14,-15,-16,17,18,19,-7,20,-1,21,-3,22,-17,23,24,-14,25,-8,-13,26,-11,10,-26,12,9,-25,15,-24,-19,6,-20,2,-21,4,-22,16,-23,-18,5, signs 10010010000111110110101101
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,18,-4,19,20,-1,21,-3,22,-17,23,24,-14,-7,25,-9,26,-11,12,-26,10,13,8,-25,6,15,-24,5,-19,-21,2,-22,-18,-23,16,-20, signs 11010001110001100011010100
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,-5,18,19,20,-1,21,-3,-16,22,-14,23,24,-7,25,-9,26,-11,12,-26,10,13,-23,-18,4,17,6,-24,8,-25,-22,15,-19,-21,2,-20, signs 11011001110001001111000100
candidate -1,-2,-3,4,-5,6,-7,8,9,10,-11,-12,13,-14,15,-16,17,-9,18,19,20,21,-4,22,-6,-15,23,-13,24,25,-10,-17,-8,26,2,-20,14,-23,12,-24,-19,1,-26,3,-21,5,-22,7,16,11,-25,-18, signs 01110011100011011110011001
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,-12,13,-14,15,-16,17,18,-4,19,20,-1,21,-3,22,-17,23,-15,24,-13,-6,25,26,-9,10,-26,8,11,-25,7,12,-22,-18,-23,16,-24,14,5,-19,-21,2,-20, signs 11010111000001100011010100
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,-12,13,-14,15,-16,17,18,-4,19,20,-1,21,-3,22,-17,23,-15,24,-13,-6,25,26,-9,10,-26,8,11,-25,7,12,-24,14,5,-19,-21,2,-22,-18,-23,16,-20, signs 11010111000001100011010100
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,18,-4,19,20,-1,21,-3,22,-17,23,-15,24,25,-12,-7,26,-9,10,-26,8,11,6,13,-25,-22,-18,-23,16,-24,14,5,-19,-21,2,-20, signs 11010111000001100011010100
candidate 1,-2,3,-4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,18,19,-7,20,-1,21,-3,22,-17,23,24,-14,25,-12,-9,26,-11,10,-26,8,13,-25,15,-24,-19,6,-20,2,-21,4,-22,16,-23,-18,5, signs 10010011100001110110101101
candidate -1,2,-3,4,-5,-6,-7,8,9,-10,11,12,-13,14,-15,16,-17,18,-12,19,20,21,-2,-11,-16,22,-14,-9,-4,23,24,25,-8,26,6,-24,-19,1,-21,3,10,15,-22,17,-18,13,-25,7,-26,5,-23,-20, signs 11001101110101100011010010
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-12,-1,-10,19,-16,20,21,-13,22,23,-8,24,-4,25,-6,26,-24,3,-25,5,-26,7,-23,15,-20,17,-18,-21,14,-22,2,9,-19,11, signs 10100111100110100011010010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,-13,14,-15,16,-17,18,19,-11,20,-1,-10,21,22,23,-16,24,-14,25,-8,-3,26,-5,6,-26,4,7,-25,-22,-18,17,-23,15,-24,13,2,9,-21,-19,12,-20, signs 10001111101001100001110101
candidate 1,2,-3,-4,5,-6,-7,-8,9,10,-11,12,13,-14,-15,16,-17,18,-12,-1,-10,19,-16,20,21,-13,22,23,24,-9,-2,25,26,-5,6,-26,4,7,-23,15,-20,17,-18,-21,14,-22,-25,3,8,-24,-19,11, signs 10001111100110100011010011
candidate 1,2,-3,-4,5,-6,-7,-8,9,-10,11,-12,-13,14,15,-16,17,18,-14,19,20,-1,21,-11,22,-17,23,-15,24,-9,-2,25,26,-5,6,-26,4,7,-19,13,-18,-23,16,-22,12,-21,10,-24,8,3,-25,-20, signs 10101110110011100011010101
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-12,-1,-10,19,-16,20,21,-13,22,23,-4,24,-6,25,-8,26,-24,5,-25,7,-26,3,-23,15,-20,17,-18,-21,14,-22,2,9,-19,11, signs 10111001100110100011010010
candidate -1,2,3,-4,-5,6,7,-8,9,-10,11,12,-13,-14,-15,16,-17,-9,-2,18,19,-7,20,21,-16,-11,22,-3,23,24,-6,25,-12,26,14,-20,8,1,-18,-23,4,-22,10,17,-21,15,-26,13,-25,5,-24,-19, signs 01110000111000100011010101
candidate -1,2,-3,4,-5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,17,18,-10,19,20,21,-2,-9,22,-17,23,-13,-4,24,25,-7,-16,26,14,5,-24,3,-21,1,-19,11,-18,-22,8,-25,6,15,-26,-23,12,-20, signs 01110100011010100101101101
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,16,-17,18,19,-11,20,-1,-10,21,22,23,-16,24,-14,25,-4,-7,26,-5,6,-26,8,3,-25,-22,-18,17,-23,15,-24,13,2,9,-21,-19,12,-20, signs 10111100101001100001110101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,13,-14,15,-16,-17,-5,18,19,20,-1,21,-3,22,23,24,-15,-8,25,-10,-13,26,-11,12,-26,-23,17,6,-18,4,-22,-25,9,14,-24,16,7,-19,-21,2,-20, signs 11011001100010011111001100
candidate 1,-2,3,-4,-5,-6,7,8,-9,10,11,-12,13,-14,-15,-16,17,18,19,-7,20,-1,21,-3,22,-17,23,24,-8,25,-10,-13,26,-11,12,-26,14,9,-25,15,-24,-19,6,-20,2,-21,4,-22,16,-23,-18,5, signs 10010011000011110110101110
candidate 1,-2,3,4,5,-6,-7,8,-9,-10,11,-12,13,-14,-15,-16,17,18,-4,19,20,-1,21,-3,22,-17,23,-5,24,25,-8,-13,26,-11,10,-26,12,9,-25,7,14,-24,6,15,-19,-21,2,-22,-18,-23,16,-20, signs 11011110000110000011010001
candidate 1,-2,3,-4,-5,-6,7,8,-9,10,-11,-12,13,-14,15,-16,17,18,19,-7,20,-1,21,-3,22,-17,23,24,-8,25,-10,-15,26,-13,12,-26,14,11,-25,9,-24,-19,6,-20,2,-21,4,-22,16,-23,-18,5, signs 10010011100001110110101101
candidate -1,2,-3,4,-5,-6,7,8,-9,-10,-11,12,-13,14,-15,16,17,18,19,-7,-2,20,-4,21,22,-17,-12,23,-14,24,-16,25,-8,26,10,15,-24,13,-23,11,-18,-22,-25,9,-26,-19,6,1,-20,3,-21,5, signs 01100010101100110110101010
candidate -1,2,-3,4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-5,18,19,20,21,-2,22,-4,-17,-10,23,-12,24,-14,25,-8,26,6,-18,-22,3,16,11,-23,13,-24,15,-21,1,-19,7,-26,9,-25,-20, signs 01101010010011010101101001
candidate 1,-2,-3,-4,-5,6,-7,-8,9,10,11,-12,13,-14,15,-16,17,18,-10,19,20,-1,21,-9,22,-17,23,-11,24,-13,25,-15,-6,26,4,-24,12,-25,14,5,-26,3,-19,-21,8,-22,-18,-23,16,7,2,-20, signs 11110101011100100011010010
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-4,-1,19,-3,20,21,-16,22,23,-7,24,-9,25,-11,26,-13,14,-26,12,15,6,-23,8,-24,10,-25,-22,17,-21,5,-18,-20,2,-19, signs 10011110011100000110010100
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-4,19,20,-1,21,-3,-16,22,23,-7,24,-9,25,-11,26,-13,14,-26,12,15,6,-23,8,-24,10,-25,-22,17,-18,5,-19,-21,2,-20, signs 11010110011100000011010100
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,-14,15,-16,17,18,-4,19,20,-1,21,-3,22,-17,23,24,-6,-15,25,-9,26,-11,12,-26,10,13,8,-25,14,7,-24,5,-19,-21,2,-22,-18,-23,16,-20, signs 11010111110000000011010100
candidate 1,-2,3,-4,-5,-6,7,8,9,-10,11,-12,-13,14,-15,-16,17,18,19,-7,20,-1,21,-3,22,-17,23,24,-8,25,-14,-9,26,-11,12,-26,10,13,-25,15,-24,-19,6,-20,2,-21,4,-22,16,-23,-18,5, signs 10010011110000110110101110
candidate -1,2,-3,4,5,6,-7,8,-9,10,-11,-12,-13,14,-15,-16,17,-5,18,19,-2,20,-4,-17,-6,21,22,23,-14,24,-8,25,-10,26,12,-22,-19,1,-20,3,16,7,-25,9,-24,15,-23,13,-26,11,-21,-18, signs 01101101100010010110110101
candidate 1,-2,3,4,5,-6,-7,-8,9,-10,11,12,-13,-14,-15,-16,17,18,-4,19,20,-1,21,-3,22,-17,23,-5,24,25,-12,-9,26,-11,10,-26,8,13,-25,7,14,-24,6,15,-19,-21,2,-22,-18,-23,16,-20, signs 11011111100000000011010001
candidate 1,-2,3,-4,-5,-6,7,8,-9,-10,11,-12,13,14,-15,-16,17,18,19,-7,20,-1,21,-3,22,-17,23,24,-8,25,-14,-11,26,-13,12,-26,10,15,-25,9,-24,-19,6,-20,2,-21,4,-22,16,-23,-18,5, signs 10010011111000010110101101
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-1,21,-15,22,23,-12,24,-4,25,-10,-7,26,-9,8,-26,6,11,-25,5,-24,3,-19,-21,14,-22,-18,17,-23,13,2,-20, signs 11100001111101010011010010
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-1,21,-15,22,23,-12,24,-4,25,-10,-5,26,-7,8,-26,6,9,-25,11,-24,3,-19,-21,14,-22,-18,17,-23,13,2,-20, signs 11100011110101010011010001
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-1,21,-15,22,23,-12,24,-4,25,-10,-5,26,-7,8,-26,6,9,-25,3,-24,11,-19,-21,14,-22,-18,17,-23,13,2,-20, signs 11000011111101010011010101
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,15,16,-17,18,-16,-1,19,-15,20,-13,-4,21,22,-11,23,-9,24,-7,25,26,12,-22,6,-25,8,-24,10,-23,-26,5,-21,3,14,-20,-18,17,2,-19, signs 10001011001111010011010101
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,-11,-12,13,-14,15,16,17,18,-16,19,20,-1,21,-15,22,-13,-4,23,24,-7,25,-9,26,-17,-18,11,6,-24,8,-25,10,-26,-23,5,12,-22,14,3,-19,-21,2,-20, signs 11100110010110010111001010
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,12,-13,-14,15,16,-17,18,-16,19,20,-1,21,-15,22,23,-12,24,-4,25,-6,-11,26,-9,8,-26,10,7,-25,5,-24,3,-19,-21,14,-22,-18,17,-23,13,2,-20, signs 11100111100101010011010010
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-1,21,-15,22,23,-12,24,-4,25,-6,-9,26,-7,8,-26,10,5,-25,11,-24,3,-19,-21,14,-22,-18,17,-23,13,2,-20, signs 11101111000101010011010001
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-1,21,-15,22,23,-12,24,-4,25,-6,-9,26,-7,8,-26,10,5,-25,3,-24,11,-19,-21,14,-22,-18,17,-23,13,2,-20, signs 11001111001101010011010101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,20,-1,21,-7,22,-5,23,-3,24,25,-14,-9,26,-11,12,-26,10,13,-25,15,8,-24,-18,17,-19,-21,6,-22,4,-23,2,-20, signs 11001101001111010011010001
candidate 1,2,3,-4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,-17,18,19,-15,-2,20,-8,21,-6,22,23,-3,24,25,-10,-1,26,-13,14,-26,12,-19,16,-24,4,-23,-20,9,-21,7,-22,5,-25,17,-18,11, signs 01001100110100101101010100
candidate -1,2,3,4,-5,-6,7,-8,-9,10,-11,-12,13,-14,15,16,-17,18,-16,-3,-10,19,20,-7,21,22,-4,23,24,-13,25,26,-2,-15,14,1,-26,11,-19,9,-22,5,-23,17,-18,-24,6,-21,8,-20,12,-25, signs 00101011001010011101010101
candidate 1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,-13,18,-1,-6,19,-4,20,-2,21,22,23,-8,24,-10,25,-16,26,14,-18,12,17,-26,15,-21,3,-20,5,-19,-22,-25,11,-24,9,-23,7, signs 10011001100110001110101010
candidate 1,-2,3,-4,5,-6,7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,21,22,-1,23,-7,24,-5,25,-3,-8,-13,26,-11,10,-26,12,9,14,-20,-18,17,-19,15,-21,-23,6,-24,4,-25,2,-22, signs 11001101111000110010110100
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-1,21,-7,22,-5,23,-3,24,25,-10,-13,26,-11,12,-26,14,9,-25,15,8,-24,-18,17,-19,-21,6,-22,4,-23,2,-20, signs 11001101111100010011010001
candidate 1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-1,-6,21,-4,22,-2,23,-8,-13,24,25,-10,26,12,-24,14,-20,-18,17,-19,15,-25,11,-26,9,-23,3,-22,5,-21,7, signs 10011001110100110010101101
candidate 1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-1,-6,21,-4,22,-2,23,-8,-13,24,25,-10,26,12,-24,-19,15,-18,17,14,-20,-25,11,-26,9,-23,3,-22,5,-21,7, signs 10011001110100110010101101
candidate 1,2,-3,-4,5,-6,7,-8,9,10,-11,-12,13,-14,15,-16,-17,18,19,-9,20,-1,21,-7,22,-5,23,24,-2,25,-10,-15,26,-13,12,-26,14,11,16,-19,4,-23,6,-22,8,-21,-24,3,-18,17,-25,-20, signs 10101100100001110011010101
candidate 1,2,-3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,15,-16,-17,18,19,-15,20,-1,-14,21,22,-11,23,-9,24,-7,-2,25,26,-5,4,-26,16,-19,-21,13,8,-24,10,-23,12,-22,-18,17,6,3,-25,-20, signs 10111011001100110011010100
candidate 1,-2,-3,-4,5,-6,7,8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-1,21,-15,22,23,-12,24,-10,25,-8,-5,26,-7,6,-26,4,9,-25,11,-24,3,-19,-21,14,-22,-18,17,-23,13,2,-20, signs 11100111100101010011010010
candidate 1,-2,-3,-4,5,-6,7,8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-1,21,-15,22,23,-12,24,-10,25,-8,-5,26,-7,6,-26,4,9,-25,3,-24,11,-19,-21,14,-22,-18,17,-23,13,2,-20, signs 11000111101101010011010110
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-1,21,-15,22,23,-12,24,-10,25,-8,-3,26,-5,6,-26,4,7,-25,9,-24,11,-19,-21,14,-22,-18,17,-23,13,2,-20, signs 11001111001101010011010101
candidate -1,2,-3,-4,-5,6,-7,8,-9,10,11,12,-13,-14,15,16,-17,18,-16,19,20,21,-2,-15,22,23,-12,24,-10,25,-8,26,-6,-11,-24,9,-25,7,-26,5,-19,1,-21,3,14,-22,-18,17,-23,13,4,-20, signs 11011001101101010011010010
candidate 1,2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,15,16,-17,18,-16,-1,19,-15,20,21,-12,-7,22,23,-4,24,-2,25,26,-9,10,-26,-23,5,14,-20,-18,17,-21,13,6,-22,8,11,-25,3,-24,-19, signs 10010100111101010011010011
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,15,16,-17,18,-16,-1,19,-15,20,-13,21,-11,22,-9,23,-7,24,25,-4,26,6,-24,12,-21,10,-22,8,-23,14,-20,-25,5,-26,3,-18,17,2,-19, signs 10110100110011010011010101
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,-1,19,-15,-8,20,-6,21,-4,22,23,24,-10,25,-12,26,-22,5,-21,7,-20,-23,-26,13,-25,11,-24,9,14,3,-18,17,2,-19, signs 10111001100110010010101010
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-16,-1,19,20,-14,21,22,-9,23,-7,24,-5,25,-11,26,-13,-20,15,-21,-26,12,3,8,-23,6,-24,4,-25,10,-22,-18,17,2,-19, signs 10101100110010110011010101
candidate 1,-2,-3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,15,16,-17,18,-16,-1,19,-15,-10,20,21,-7,22,-5,23,24,25,-11,26,-13,14,-26,12,-25,-20,9,4,-23,6,-22,8,-21,-24,3,-18,17,2,-19, signs 10101100110011010011010101
candidate 1,-2,-3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,15,16,-17,18,-16,-1,19,-15,-10,20,21,-7,22,-5,23,24,25,-13,26,-11,12,-26,14,-25,-20,9,4,-23,6,-22,8,-21,-24,3,-18,17,2,-19, signs 10101100111100010011010101
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-1,21,-15,22,23,-12,24,-10,25,-4,-9,26,-7,6,-26,8,5,-25,11,-24,3,-19,-21,14,-22,-18,17,-23,13,2,-20, signs 11111110000101010011010010
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-1,21,-15,22,23,-12,24,-10,25,-4,-9,26,-7,6,-26,8,5,-25,3,-24,11,-19,-21,14,-22,-18,17,-23,13,2,-20, signs 11011110001101010011010110
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-1,21,-15,22,23,-12,24,-10,25,-4,-7,26,-5,6,-26,8,3,-25,9,-24,11,-19,-21,14,-22,-18,17,-23,13,2,-20, signs 11111100001101010011010101
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,15,16,-17,18,-16,-1,19,-15,20,-5,21,-7,-14,22,23,24,25,-9,26,-11,-24,-21,6,-20,4,-23,12,-26,10,-25,8,13,-22,3,-18,17,2,-19, signs 10101101001101010011001001
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-1,21,-15,22,23,-4,24,-6,25,-12,-7,26,-9,10,-26,8,11,-25,5,-24,3,-19,-21,14,-22,-18,17,-23,13,2,-20, signs 11110000111101010011010101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,-1,19,20,-14,-3,21,-5,22,-11,23,-9,24,-7,25,26,12,-22,6,-25,8,-24,10,-23,-26,-21,4,13,-20,15,-18,17,2,-19, signs 10110011001100110011010101
candidate 1,-2,-3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,15,16,-17,18,-16,-1,19,-15,20,21,-10,22,-12,23,-14,24,-4,25,-6,26,8,-20,-23,13,-22,11,-21,9,-24,3,-25,5,-26,7,-18,17,2,-19, signs 10100111011001010010101010
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,-1,19,20,-14,-3,21,22,23,-7,24,-9,25,-11,26,-5,-22,-25,10,-24,8,-23,6,-26,12,-21,4,13,-20,15,-18,17,2,-19, signs 10111100110000110011010101
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-1,21,-13,-4,22,23,-7,24,-9,25,-11,26,-5,-22,-25,10,-24,8,-23,6,-26,12,3,14,-20,-18,17,-19,15,2,-21, signs 10111100110000110010110101
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-1,21,-13,-4,22,23,-7,24,-9,25,-11,26,-5,-22,-25,10,-24,8,-23,6,-26,12,3,-19,15,-18,17,14,-20,2,-21, signs 10111100110000110010110101
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-16,-1,19,20,-14,-5,21,22,23,-9,24,-11,25,-13,26,-7,-22,-25,12,-24,10,-23,8,-26,6,-21,4,15,-20,3,-18,17,2,-19, signs 10111011001100010010110101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,20,-1,21,22,-14,-3,23,-7,24,-9,25,-11,26,-5,6,-26,12,-25,10,-24,8,-23,4,13,-22,-20,-18,17,-19,15,2,-21, signs 10111100110000110010110101
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,11,-12,-13,14,15,-16,-17,18,19,-15,20,-1,-14,21,22,23,-4,-7,24,-9,25,-11,26,-5,6,-26,-23,3,8,-24,10,-25,12,-22,-18,17,2,13,-21,-19,16,-20, signs 10011101100110100001111011
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,-14,15,16,-17,18,-16,19,20,-1,21,-15,22,23,-4,24,-6,25,-8,-11,26,-9,10,-26,12,7,-25,5,-24,3,-19,-21,14,-22,-18,17,-23,13,2,-20, signs 11110011110001010011010101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,15,-16,-17,18,19,-15,20,-1,-14,21,22,-3,23,-5,24,-7,-12,25,26,-9,10,-26,4,-23,6,-24,8,11,-25,-22,-18,17,2,13,-21,-19,16,-20, signs 10100110111010100001111011
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-1,21,-15,22,23,-4,24,-12,25,-10,-7,26,-9,8,-26,6,11,-25,5,-24,3,-19,-21,14,-22,-18,17,-23,13,2,-20, signs 11110001111001010011010110
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,15,16,-17,18,-16,-1,19,-15,20,21,-4,22,-14,23,-12,24,-6,25,-8,26,10,5,-24,7,-25,9,-26,11,-21,3,-22,13,-23,-20,-18,17,2,-19, signs 10010011011110010011101101
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-1,21,-15,22,23,-4,24,-12,25,-10,-5,26,-7,8,-26,6,9,-25,11,-24,3,-19,-21,14,-22,-18,17,-23,13,2,-20, signs 11110011110001010011010101
candidate 1,-2,3,-4,-5,-6,7,-8,9,-10,11,12,-13,14,15,-16,-17,18,19,-15,20,-1,-14,21,22,-3,23,-11,24,-9,25,-7,-12,26,2,17,-18,-22,4,-23,-26,13,6,-25,8,-24,10,5,-21,-19,16,-20, signs 11101001100110101101101010
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,20,-1,21,22,-14,-3,23,-9,24,-7,25,-5,26,-11,12,-26,6,-25,8,-24,10,-23,4,13,-22,-20,-18,17,-19,15,2,-21, signs 10110011001100110010110101
candidate 1,-2,3,-4,-5,-6,7,-8,9,-10,11,-12,-13,14,15,16,-17,18,-16,-1,19,-15,20,-3,-14,21,22,-11,23,-9,24,-7,25,26,12,-22,6,-25,8,-24,10,-23,-26,5,-21,13,4,-20,-18,17,2,-19, signs 10111011001100010011010101
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-16,-1,19,20,-14,-5,21,-13,22,-11,23,-9,24,-7,25,26,12,-22,6,-25,8,-24,10,-23,-26,-21,4,15,-20,3,-18,17,2,-19, signs 10111011001100010010110101
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,-12,-13,14,15,16,-17,18,-16,-1,19,-15,20,21,-4,22,-14,23,-6,24,-8,25,-10,26,12,7,-24,9,-25,11,-26,5,-21,3,-22,13,-23,-20,-18,17,2,-19, signs 10011100110110010011101101
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,12,-13,-14,15,16,-17,18,-16,19,20,-1,21,-15,22,23,-4,24,-12,25,-6,-11,26,-9,8,-26,10,7,-25,5,-24,3,-19,-21,14,-22,-18,17,-23,13,2,-20, signs 11110111100001010011010110
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-1,21,-15,22,23,-4,24,-12,25,-6,-9,26,-7,8,-26,10,5,-25,11,-24,3,-19,-21,14,-22,-18,17,-23,13,2,-20, signs 11111111000001010011010101
candidate 1,2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,-15,16,-17,18,-16,19,20,-1,-12,21,22,23,-2,24,25,-9,-4,-7,26,-5,6,-26,8,-25,10,-22,14,-20,-18,17,-19,15,-23,3,-24,11,-21,13, signs 11011100011000110010110111
candidate 1,2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,-15,16,-17,18,-16,19,20,-1,-12,21,22,23,-2,24,25,-9,-4,-7,26,-5,6,-26,8,-25,10,-22,-19,15,-18,17,14,-20,-23,3,-24,11,-21,13, signs 11011100011000110010110111
candidate 1,2,-3,-4,5,-6,7,-8,9,10,-11,12,-13,-14,-15,16,-17,18,-16,19,20,-1,-12,21,22,23,-2,24,-10,-5,25,-9,26,-7,8,-26,6,-25,4,-22,14,-20,-18,17,-19,15,-23,3,-24,11,-21,13, signs 11011011001000110010110111
candidate 1,2,-3,-4,5,-6,7,-8,9,10,-11,12,-13,-14,-15,16,-17,18,-16,19,20,-1,-12,21,22,23,-2,24,-10,-5,25,-9,26,-7,8,-26,6,-25,4,-22,-19,15,-18,17,14,-20,-23,3,-24,11,-21,13, signs 11011011001000110010110111
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,-1,18,-3,19,20,-16,21,-4,-13,22,-11,23,-9,24,-7,25,26,12,-22,6,-25,8,-24,10,-23,-26,5,14,-19,2,-18,-21,15,-20,17, signs 10000100110011110100101010
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,17,18,-2,19,20,-5,21,-17,22,-7,23,-9,24,-11,-16,25,26,-13,14,-26,8,-23,10,-24,12,15,-25,-22,-18,3,-19,1,6,-21,4,-20, signs 11000101100100011011000100
candidate -1,2,-3,-4,5,-6,-7,8,9,-10,11,-12,13,-14,15,-16,17,18,-2,19,20,-5,21,-17,22,23,-8,-11,24,-13,25,-15,26,-9,10,-26,-23,7,12,-24,14,-25,16,-22,-18,3,-19,1,6,-21,4,-20, signs 11000110001001101011000100
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-1,18,-3,-16,19,20,21,-6,22,-8,23,-10,24,-12,25,-14,26,-24,11,-25,13,-26,5,-21,7,-22,9,-23,-20,4,15,-19,17,2,-18, signs 10010011000110011100101101
candidate 1,-2,3,-4,5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,-17,-3,18,-5,19,20,-14,-7,21,-9,22,-11,-6,23,24,25,26,-1,-25,17,4,-18,-23,15,-20,13,8,-21,10,-22,12,-19,16,-24,2,-26, signs 11100101100101101101010101
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,12,-13,-14,-15,16,17,18,-2,19,-4,20,21,22,-16,23,-8,24,-10,25,-12,-7,26,-17,-22,15,-23,-26,-18,-21,14,9,-24,11,-25,13,6,1,-19,3,-20,5, signs 01100010110010010001110011
candidate -1,-2,3,-4,-5,6,7,-8,9,10,-11,12,-13,14,15,-16,-17,18,19,20,21,-3,22,23,-6,-15,-10,24,-12,25,-14,-7,26,-9,-24,11,-25,13,8,-26,-23,5,-20,1,-18,17,2,-21,4,-22,16,-19, signs 01101010000110110011010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-1,18,-3,-16,19,20,21,-10,22,-12,23,-14,24,-6,25,-8,26,-24,5,-25,7,-26,9,-21,11,-22,13,-23,-20,4,15,-19,17,2,-18, signs 10010110001100011100101101
candidate -1,2,-3,-4,5,6,-7,-8,9,-10,11,12,-13,14,-15,-16,17,18,-2,19,20,-5,21,-17,22,23,-14,24,-12,25,-6,-11,26,-9,8,-26,10,7,-25,-20,4,-21,16,-22,-18,3,-19,1,-23,15,-24,13, signs 11010000011100101010101001
candidate -1,-2,3,-4,5,6,-7,8,-9,10,11,-12,13,14,-15,-16,-17,18,19,20,21,-3,22,-5,-14,23,-10,24,-8,25,-6,-13,26,-11,12,-26,-23,15,-20,1,-18,17,2,-21,4,-22,-25,7,-24,9,16,-19, signs 01100011000011110011010010
candidate -1,2,-3,-4,5,6,-7,8,-9,10,11,12,-13,-14,-15,16,-17,18,-2,19,20,-5,-16,21,22,23,-12,24,-10,25,-8,26,-6,-11,-24,13,-23,-20,4,17,-18,3,-19,1,-21,15,-26,7,-25,9,14,-22, signs 11010100110000110010100110
candidate -1,2,-3,-4,5,-6,7,-8,9,10,-11,12,-13,14,-15,-16,17,18,-2,19,20,-5,21,-17,22,23,-14,24,-12,25,-10,-7,26,-9,8,-26,6,11,-25,-20,4,-21,16,-22,-18,3,-19,1,-23,15,-24,13, signs 11010110000100101010101001
candidate 1,-2,3,-4,5,-6,7,8,-9,10,-11,-12,13,-14,15,-16,-17,-5,18,-7,19,-15,20,-13,21,22,-10,-1,23,-3,24,25,-8,26,14,-20,12,-21,-26,-19,16,-23,2,-24,4,17,6,-18,-25,9,-22,11, signs 00111000110100101100101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,18,19,-5,20,21,-8,-17,22,23,-14,24,-12,-1,25,-3,-10,26,16,-22,-18,7,-21,9,-26,15,-23,-19,6,-20,4,-25,2,11,-24,13, signs 00111000101100001001100011
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,-5,18,-7,-16,19,-14,20,-12,21,22,-1,23,24,-4,25,26,-9,8,-26,10,15,-19,13,-20,11,-25,-18,6,17,-21,3,-24,-22,2,-23, signs 01111100010110010001110001
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,12,13,-14,15,-16,-17,18,-4,19,-6,20,-12,21,-10,22,-8,23,24,25,-2,-13,26,-15,16,-26,14,17,-18,3,-25,1,-23,7,-22,9,-21,11,-20,5,-19,-24, signs 10010011001100111110101001
candidate 1,-2,3,-4,5,-6,-7,8,9,-10,-11,12,13,-14,15,-16,-17,-3,18,-5,19,-15,20,-13,21,22,-8,-1,23,-9,24,25,-12,26,16,-19,14,-20,-26,11,-25,-21,6,-18,4,17,10,-24,-22,7,2,-23, signs 01110001011100110010110001
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,18,-4,19,-6,-17,20,-15,-8,21,-2,22,23,24,25,-13,26,-11,12,-26,10,-25,14,9,-21,3,-22,1,-24,-20,16,7,-19,5,-18,-23, signs 00111001001101011101100111
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,11,-12,13,-14,15,-16,-17,-7,18,19,-10,-15,20,-13,21,-11,22,23,-6,-1,24,-3,25,26,-23,-18,8,17,2,-24,4,-25,12,-21,14,-20,16,9,-19,-22,-26,5, signs 01101011001100110010101010
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-5,18,-7,19,20,-14,21,-12,22,-10,-3,23,-1,24,25,-16,26,-20,13,-21,15,-26,-19,8,-18,6,17,4,9,-22,11,-25,-23,2,-24, signs 10001100110001100011000111
candidate -1,2,-3,4,5,-6,7,-8,-9,-10,11,-12,13,14,-15,16,-17,18,19,-5,20,-7,21,22,23,24,-16,25,-14,-11,-2,26,-4,-13,12,3,-26,-20,6,-21,8,1,10,-23,-18,17,-24,15,-25,-19,-22,9, signs 11001100011000011100110101
candidate 1,-2,3,-4,5,-6,7,8,-9,-10,-11,12,13,-14,15,-16,-17,-5,18,-7,19,-15,20,-13,-8,21,22,-1,23,-3,24,25,-12,26,10,-24,16,-19,14,-20,-25,11,-26,9,-21,-18,6,17,4,-22,2,-23, signs 10001101001000110010101101
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,19,-1,20,-3,-12,21,-10,22,-8,23,-14,24,-16,25,-4,26,6,15,-24,13,-21,11,-22,9,-23,7,-26,5,-25,17,-18,-20,2,-19, signs 11000011001100111110101001
candidate 1,2,-3,-4,5,-6,-7,8,9,-10,11,-12,13,-14,-15,-16,17,18,19,-1,-8,-13,20,-11,21,-9,22,-17,23,24,-2,25,26,-5,16,-22,-18,-23,4,-26,6,15,10,-21,12,-20,14,7,-25,3,-24,-19, signs 11100100110011000010110101
candidate -1,2,-3,4,5,-6,7,8,-9,10,-11,-12,13,-14,15,-16,-17,18,-2,19,-4,20,-10,21,-8,22,23,-5,24,-15,25,-13,26,-7,-22,9,-21,11,-20,-23,6,-26,12,3,-19,-24,14,-25,16,1,-18,17, signs 11001000011111000011010011
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,11,-12,13,-14,15,-16,17,18,19,20,-2,21,-4,22,23,-17,24,-15,-8,25,-10,-13,26,-11,12,-26,-20,3,-21,1,6,-23,-18,-24,16,7,-25,9,14,-19,-22,5, signs 11000101100010011100110100
candidate -1,2,-3,-4,5,6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,18,-2,19,20,-5,21,-17,22,23,-14,24,-6,25,-8,-11,26,-9,10,-26,12,7,-25,-20,4,-21,16,-22,-18,3,-19,1,-23,15,-24,13, signs 11010100001100101010101010
candidate 1,-2,3,-4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,18,19,-1,20,-3,21,-17,22,23,-14,-5,24,25,-8,-11,26,-9,10,-26,12,7,-25,-22,16,-21,-18,-24,6,13,-23,15,4,-20,2,-19, signs 11001100001100111110011010
candidate -1,2,-3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,15,-16,17,18,-6,19,-8,-17,20,-15,-10,21,-12,22,-14,23,24,25,-2,26,4,9,16,-20,-18,7,-19,5,-26,3,-25,1,-23,13,-22,11,-21,-24, signs 10001100110011001010101001
candidate -1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,15,-16,17,18,-4,19,-6,-17,20,-15,21,-9,22,23,-12,24,-14,25,26,-3,-19,5,-18,-26,2,7,16,-20,-25,13,-24,11,-23,1,8,-21,10,-22, signs 00111011100011001100011011
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,-1,18,-3,19,20,-16,21,-14,-5,22,-11,23,-9,24,-7,25,26,12,-22,6,-25,8,-24,10,-23,-26,13,4,-19,2,-18,-21,15,-20,17, signs 10011100110000110100101010
candidate -1,2,-3,-4,5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,18,-2,19,20,-5,21,-17,22,23,-14,24,-6,25,-12,-7,26,-9,10,-26,8,11,-25,-20,4,-21,16,-22,-18,3,-19,1,-23,15,-24,13, signs 11010111000000101010101010
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,18,19,-1,20,-3,21,-17,22,23,-14,-5,24,25,-12,-7,26,-9,10,-26,8,11,-25,-22,16,-21,-18,-24,6,13,-23,15,4,-20,2,-19, signs 11001111000000111110011010
candidate -1,2,-3,-4,5,6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-2,19,20,-5,-16,21,-14,22,-6,23,24,-11,25,-7,26,-9,10,-24,-19,3,-18,17,4,-20,-23,-26,8,-25,12,1,-21,15,-22,13, signs 11100111000000111101100110
candidate -1,2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,19,20,-12,21,-14,22,-16,23,-2,24,-10,25,-4,-7,26,-5,6,-26,8,3,-25,9,-24,11,-23,17,-18,1,-20,13,-21,15,-22,-19, signs 10000011110100111110100010
candidate -1,2,-3,4,-5,-6,7,-8,9,10,-11,12,-13,14,-15,16,-17,18,19,20,-12,21,-14,22,-16,23,-2,24,-10,25,-4,-9,26,-7,6,-26,8,5,-25,3,-24,11,-23,17,-18,1,-20,13,-21,15,-22,-19, signs 10100001110100111110100001
candidate -1,2,-3,4,-5,-6,7,-8,9,10,-11,12,-13,14,-15,16,-17,18,19,20,-12,21,-14,22,-16,23,-2,24,-10,25,-4,-9,26,-7,6,-26,8,5,-25,11,-24,3,-23,17,-18,1,-20,13,-21,15,-22,-19, signs 10000001111100111110100101
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,-12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,22,-1,23,24,-10,25,-4,-9,26,-7,6,-26,8,5,-25,11,-24,3,12,-19,14,-20,16,-21,-18,-23,2,-22, signs 00000001111110011101001101
candidate -1,2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,15,-16,-17,18,-10,19,-12,20,21,-15,-2,22,-8,23,-6,24,25,-3,-14,26,-20,11,-19,5,-24,7,-23,9,-22,-25,4,13,-26,-21,16,1,-18,17, signs 10101001110010100010010101
candidate -1,2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,19,20,-12,21,-14,22,-16,23,-2,24,-10,25,-8,-3,26,-5,6,-26,4,7,-25,9,-24,11,-23,17,-18,1,-20,13,-21,15,-22,-19, signs 10110000110100111110100010
candidate -1,2,-3,-4,5,-6,7,8,-9,10,-11,12,-13,14,-15,16,-17,18,19,20,-12,21,-14,22,-16,23,-2,24,-10,25,-8,-5,26,-7,6,-26,4,9,-25,3,-24,11,-23,17,-18,1,-20,13,-21,15,-22,-19, signs 10111000010100111110100001
candidate -1,2,-3,-4,5,-6,7,8,-9,10,-11,12,-13,14,-15,16,-17,18,19,20,-12,21,-14,22,-16,23,-2,24,-10,25,-8,-5,26,-7,6,-26,4,9,-25,11,-24,3,-23,17,-18,1,-20,13,-21,15,-22,-19, signs 10011000011100111110100101
candidate 1,-2,-3,-4,5,-6,7,8,-9,10,-11,-12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,22,-1,23,24,-10,25,-8,-5,26,-7,6,-26,4,9,-25,11,-24,3,12,-19,14,-20,16,-21,-18,-23,2,-22, signs 00011000011110011101001101
candidate -1,2,-3,4,5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-7,18,-9,19,-15,-2,20,21,22,23,-5,24,-11,25,-13,-4,26,-22,1,-20,3,14,-25,12,-24,6,17,8,-18,10,-19,16,-23,-26,-21, signs 10001110010011101101001010
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,11,-12,-13,14,-15,16,17,18,-8,19,-10,-17,20,21,-2,22,-4,23,-16,-11,24,25,-14,26,12,-24,-19,9,-18,7,-25,13,-26,15,6,1,-21,3,-22,5,-23,-20, signs 00110101101010001100101101
candidate -1,2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-12,21,-14,22,-16,23,-2,24,-4,25,-6,-9,26,-7,8,-26,10,5,-25,3,-24,11,-23,17,-18,1,-20,13,-21,15,-22,-19, signs 10110000110100111110100010
candidate -1,2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-12,21,-14,22,-16,23,-2,24,-4,25,-6,-9,26,-7,8,-26,10,5,-25,11,-24,3,-23,17,-18,1,-20,13,-21,15,-22,-19, signs 10010000111100111110100110
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,-12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,22,-1,23,24,-4,25,-6,-9,26,-7,8,-26,10,5,-25,11,-24,3,12,-19,14,-20,16,-21,-18,-23,2,-22, signs 00010000111110011101001110
candidate 1,-2,3,-4,5,-6,-7,-8,-9,10,-11,12,13,-14,15,-16,17,-13,18,-15,19,-17,20,21,22,-1,23,-3,24,-5,-12,25,-10,26,8,-18,14,-19,16,-20,4,-24,2,-23,-21,7,-26,9,-25,11,6,-22, signs 01100010001111001010100110
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,22,-1,23,24,-4,25,-6,-11,26,-9,8,-26,10,7,-25,5,12,3,-24,-19,14,-20,16,-21,-18,-23,2,-22, signs 00111000011010011101001001
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,12,-13,14,-15,16,-17,18,19,20,-12,21,-14,22,-16,23,-2,24,-4,25,-6,-11,26,-9,8,-26,10,7,-25,5,-24,3,-23,17,-18,1,-20,13,-21,15,-22,-19, signs 10011000011100111110100101
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,22,-1,23,24,-4,25,-6,-11,26,-9,8,-26,10,7,-25,5,-24,3,12,-19,14,-20,16,-21,-18,-23,2,-22, signs 00011000011110011101001101
candidate -1,2,3,4,-5,-6,7,-8,9,-10,-11,-12,13,-14,15,-16,17,-13,18,-15,19,-17,20,21,-2,22,-4,23,24,-7,25,-9,26,-3,-22,1,-21,-26,-23,5,12,-18,14,-19,16,11,6,-24,8,-25,10,-20, signs 00011001101011001010100101
candidate 1,-2,3,-4,-5,-6,7,-8,9,-10,11,12,-13,14,15,-16,-17,-9,-12,18,-14,19,20,-1,21,-3,22,23,24,-7,25,-15,26,-11,10,17,8,-24,6,-20,2,-21,4,-22,-19,-25,16,-26,-18,13,-23,5, signs 01101100111001010101010010
candidate 1,-2,3,-4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,18,-8,-11,19,20,-14,21,22,-1,23,-3,24,-5,25,-17,26,-9,10,-19,12,7,-18,-26,16,-25,6,13,-20,15,-21,-24,4,-23,2,-22, signs 00110011110011000010101010
candidate 1,-2,3,-4,5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-6,19,-8,20,-10,21,22,-1,23,-3,24,-5,-16,25,26,-13,12,7,-19,9,-20,11,14,-26,-18,17,-25,15,4,-24,-21,-23,2,-22, signs 00100100110111001110001101
candidate -1,2,-3,-4,5,-6,7,-8,9,10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,-5,21,-7,22,23,-10,24,25,26,-2,-9,-23,-20,4,-21,6,-22,8,3,-26,1,-24,17,12,-18,14,-19,16,-25, signs 10010011101001101100101100
candidate 1,-2,3,-4,5,-6,7,8,9,-10,-11,-12,13,-14,-15,16,-17,-9,18,19,20,-13,21,22,-16,-3,23,-5,24,-7,25,-1,-8,26,-19,11,-22,15,4,-23,6,-24,14,-21,12,-20,-26,-18,10,17,2,-25, signs 11011001111001010001010110
candidate 1,2,-3,4,-5,6,-7,8,9,-10,-11,12,-13,14,-15,-16,-17,-9,18,19,-12,20,-14,21,22,23,-2,24,-4,25,-6,-1,-8,26,-19,11,16,-22,-25,5,-24,3,-23,17,10,-18,-26,13,-20,15,-21,7, signs 10011011101011001100110101
candidate 1,2,-3,-4,5,-6,7,-8,9,-10,11,-12,13,14,-15,-16,-17,-9,18,-11,19,-13,-2,20,21,-5,22,-7,23,24,25,-1,-14,26,16,-23,6,-22,4,-21,-24,15,-26,-19,12,-18,10,17,8,3,-20,-25, signs 10111000110010100010010110
candidate -1,2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,19,20,-12,21,-14,22,-16,23,-2,24,-4,25,-10,-5,26,-7,8,-26,6,9,-25,3,-24,11,-23,17,-18,1,-20,13,-21,15,-22,-19, signs 10111100000100111110100010
candidate -1,2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,19,20,-12,21,-14,22,-16,23,-2,24,-4,25,-10,-5,26,-7,8,-26,6,9,-25,11,-24,3,-23,17,-18,1,-20,13,-21,15,-22,-19, signs 10011100001100111110100110
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,22,-1,23,24,-4,25,-10,-5,26,-7,8,-26,6,9,-25,11,-24,3,12,-19,14,-20,16,-21,-18,-23,2,-22, signs 00011100001110011101001110
candidate -1,2,-3,4,5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,-2,20,-4,21,22,-9,23,24,25,-5,26,-7,-24,1,-20,3,14,-19,16,-23,8,-22,10,17,12,-18,-21,-26,6,-25, signs 10011100011001101101010110
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,-12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,22,-1,23,24,-4,25,-10,-7,26,-9,8,-26,6,11,-25,5,12,3,-24,-19,14,-20,16,-21,-18,-23,2,-22, signs 00111110000010011101001001
candidate -1,2,-3,4,-5,-6,7,-8,9,10,-11,12,-13,14,-15,16,-17,18,19,20,-12,21,-14,22,-16,23,-2,24,-4,25,-10,-7,26,-9,8,-26,6,11,-25,5,-24,3,-23,17,-18,1,-20,13,-21,15,-22,-19, signs 10011110000100111110100101
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,-12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,22,-1,23,24,-4,25,-10,-7,26,-9,8,-26,6,11,-25,5,-24,3,12,-19,14,-20,16,-21,-18,-23,2,-22, signs 00011110000110011101001101
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,19,-3,20,-5,21,-7,22,-1,23,24,-10,25,-16,-11,26,-13,14,-26,12,15,-25,9,-24,-19,4,-20,6,-21,-18,17,8,-23,2,-22, signs 00100110000011111101001101
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,15,-16,17,18,19,-7,20,-9,-14,21,22,23,-2,-15,24,-17,25,-5,26,-11,12,-26,6,-19,8,-20,10,13,-21,1,-23,3,16,-24,-18,-25,4,-22, signs 00101110010001011101001010
candidate 1,-2,3,-4,5,-6,7,8,-9,-10,-11,12,13,-14,15,-16,-17,-5,18,-7,-12,19,20,-1,21,-13,22,-15,23,-3,24,25,-8,26,10,-24,4,17,6,-18,-25,9,-26,11,-19,-21,14,-22,16,-23,2,-20, signs 00111000100101101100101010
candidate -1,2,3,-4,5,-6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,-5,18,19,-8,20,21,-11,-2,22,23,-13,24,25,-16,-3,-10,26,-20,7,-19,9,-26,-21,12,1,-22,15,-25,17,4,-18,6,-24,14,-23, signs 10101100101000110010010101
candidate -1,2,3,4,-5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,18,-4,19,20,-7,21,-11,-2,22,-14,23,24,-17,25,-3,-10,26,8,-20,6,-24,16,-25,-18,5,-19,9,-26,-21,12,1,-22,15,-23,13, signs 10110100101000101010010101
candidate 1,2,-3,-4,-5,6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-7,18,19,-10,20,-12,-1,-14,21,-16,22,-2,23,24,25,-6,26,4,-24,-19,9,-21,15,-22,17,8,-18,-25,5,-26,3,-23,11,-20,13, signs 01001010101100011100101101
candidate 1,-2,3,-4,5,6,-7,-8,9,-10,11,-12,13,-14,-15,16,-17,-3,-6,18,19,-9,20,-1,21,-11,22,-13,23,24,-16,25,26,-5,4,-26,-18,7,2,17,-25,15,-24,-21,10,-22,12,-23,14,-19,8,-20, signs 01111000110011001110010100
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,-11,12,13,-14,15,-16,17,18,-4,-9,19,20,-12,21,22,-1,23,-13,24,-15,25,-17,26,-7,6,-26,16,-25,-18,5,8,-19,10,3,14,-24,-20,11,-21,-23,2,-22, signs 00110111000101100011001010
candidate 1,2,-3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,18,19,20,-2,21,-8,22,-10,-1,-12,23,-14,24,25,-17,-6,26,4,-19,-24,15,-23,13,-20,3,-26,5,-18,-25,16,7,-21,9,-22,11, signs 01011100110001110110101001
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,12,-13,14,-15,16,-17,18,19,-3,-8,20,21,-11,22,-1,-12,23,-14,24,-16,25,26,-5,6,-26,4,7,-20,9,2,-19,-25,15,-24,17,-18,13,-23,-21,10,-22, signs 01101110001011001101100101
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,11,12,-13,14,-15,16,-17,18,19,-5,20,-7,21,-9,-2,22,23,24,-12,25,-14,26,-16,-11,10,-19,4,-20,6,-21,8,3,-18,17,-22,1,-24,13,-25,15,-26,-23, signs 00101100111011000010100101
candidate 1,2,-3,4,-5,6,-7,-8,-9,10,11,-12,13,-14,15,-16,-17,18,-2,19,-4,20,-6,-1,21,-11,22,-13,23,-15,24,25,-10,26,8,3,-19,5,-20,7,-26,9,-18,17,-25,-22,12,-23,14,-24,16,-21, signs 01001101110011001110010101
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,13,-14,15,-16,-17,18,19,-3,20,-5,21,-7,22,-1,23,24,-10,25,-12,-15,26,-13,14,-26,16,11,-25,9,-24,-19,4,-20,6,-21,-18,17,8,-23,2,-22, signs 00100110001111001101001101
candidate 1,-2,-3,4,5,-6,-7,-8,-9,10,-11,12,13,-14,15,16,-17,18,-4,-13,19,-15,20,-1,-16,21,-12,-5,22,23,24,25,-10,26,8,-24,-21,-19,14,3,-18,-22,6,11,-25,9,-26,7,-23,17,2,-20, signs 00110011011100100010010010
candidate 1,2,-3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,18,-2,-13,19,-15,20,-1,-16,21,22,23,-10,-5,24,25,-8,26,6,-24,4,11,-23,9,-26,7,-25,3,12,-22,-18,17,-21,-19,14,-20, signs 01000111011100101110011001
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,18,-4,-13,19,-15,-2,20,21,-17,22,23,24,-11,-6,25,-8,26,10,-24,12,5,-25,7,-26,9,-23,-19,14,3,-20,1,16,-22,-18,-21, signs 00111001111000110110010010
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,17,18,19,-5,-14,20,-16,21,-2,22,23,24,25,-17,-12,-7,26,-9,10,-26,8,11,-18,-25,-21,3,-22,1,-24,-19,6,13,-20,15,4,-23, signs 00111000111110010101100101
candidate 1,-2,3,-4,5,-6,7,8,-9,-10,11,12,-13,-14,15,-16,-17,-3,18,19,-8,20,21,-11,22,-1,-12,23,24,-7,25,-5,26,-15,16,-26,6,-25,-19,9,-20,-24,14,17,4,-18,2,13,-23,-21,10,-22, signs 01100010101010111110100101
candidate 1,-2,3,-4,5,-6,-7,-8,9,-10,11,-12,-13,14,-15,16,17,18,19,-3,-14,20,-16,-1,21,-17,22,-5,23,24,25,-9,26,-11,-24,7,-20,15,2,-19,4,13,8,-25,10,-26,12,-23,6,-22,-18,-21, signs 01101110011010010101010010
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,16,-17,-3,18,19,-12,20,21,-15,22,-1,-16,23,24,-5,25,-7,26,-9,10,-26,8,-25,6,11,-19,13,-20,-24,4,-18,2,17,-23,-21,14,-22, signs 01101100110010101110100101
candidate -1,-2,-3,4,5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-5,18,19,-10,20,-12,21,-4,-17,-6,22,-8,23,-14,24,25,26,2,15,-23,9,-19,11,-20,13,-24,1,-26,3,16,7,-22,-18,-21,-25, signs 01101100001101110110011001
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,16,-17,-3,18,19,-12,20,21,-15,22,-1,-16,23,24,-5,25,-9,26,-7,8,-26,10,-25,6,11,-19,13,-20,-24,4,-18,2,17,-23,-21,14,-22, signs 01101111000010101110100101
candidate -1,2,-3,-4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,16,17,18,19,-5,-14,20,-16,21,-2,22,23,24,25,-17,-8,-11,26,-9,10,-26,12,7,-18,-25,-21,3,-22,1,-24,-19,6,13,-20,15,4,-23, signs 00111011110010010101100101
candidate 1,-2,3,-4,5,-6,7,-8,-9,-10,11,-12,13,14,-15,16,-17,18,19,-3,20,-5,21,-7,22,-1,23,24,-16,25,-14,-11,26,-13,12,-26,10,15,-25,9,-24,-19,4,-20,6,-21,-18,17,8,-23,2,-22, signs 00100110000111101101001110
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,19,-3,20,-5,21,-7,22,-1,23,24,-16,25,-14,-9,26,-11,12,-26,10,13,-25,15,-24,-19,4,-20,6,-21,-18,17,8,-23,2,-22, signs 00100110001111001101001101
candidate 1,-2,3,-4,-5,-6,7,8,-9,-10,11,12,-13,14,-15,16,-17,-3,18,19,-8,20,21,-11,22,-1,-16,23,-14,24,-12,25,26,-7,6,-26,-20,9,-19,5,-25,-21,10,-18,4,17,2,-22,-24,13,-23,15, signs 00111110001011000001100100
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,13,-14,15,-16,-17,18,-4,-7,19,20,-10,21,22,-1,23,-15,24,-13,25,-11,26,-5,6,-19,8,3,-18,-26,-20,9,-21,-23,16,-24,14,-25,12,17,2,-22, signs 00111100010110010011001010
candidate 1,2,-3,-4,5,-6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,18,-2,19,20,-5,21,22,-8,-1,23,-17,24,-15,25,-13,26,-11,12,-26,4,-20,6,-21,10,-25,14,-24,16,9,-22,7,-19,3,-18,-23, signs 01100101101101100101010011
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-5,18,-7,19,20,-10,-3,-16,21,22,23,24,25,-12,-1,-14,26,-23,-19,8,-18,6,-22,-26,-24,-20,9,4,17,-21,15,2,11,-25,13, signs 00011100011100001011001100
candidate 1,-2,-3,-4,-5,6,-7,8,9,-10,11,-12,13,-14,15,-16,17,-9,18,-11,19,-13,-8,-17,20,-15,21,22,-6,23,24,25,26,-1,-25,3,-23,5,-22,7,16,-20,10,-18,12,-19,14,-21,4,-24,2,-26, signs 11010010100110110101010101
candidate 1,-2,-3,4,-5,-6,-7,8,9,-10,11,-12,13,-14,15,-16,17,-9,18,-11,19,-13,-8,-17,20,-15,21,22,23,24,-4,25,26,-1,-25,3,-24,5,-22,7,16,-20,10,-18,12,-19,14,-21,6,-23,2,-26, signs 11001010100110110101010101
candidate 1,-2,-3,4,-5,-6,-7,8,9,-10,11,-12,13,-14,15,-16,17,-9,18,-11,19,-13,-8,-17,20,-15,21,22,23,24,-4,25,26,-1,2,-26,-24,5,-22,7,16,-20,10,-18,12,-19,14,-21,6,-23,-25,3, signs 11001010100110110101010101
candidate 1,-2,-3,-4,-5,6,-7,8,9,-10,11,-12,13,-14,15,-16,17,-9,18,-11,19,-13,-8,-17,20,-15,21,22,-6,23,24,25,26,-1,2,-26,4,-24,-22,7,16,-20,10,-18,12,-19,14,-21,-23,5,-25,3, signs 11010010100110110101010101
candidate -1,2,3,-4,-5,6,7,-8,9,-10,11,-12,-13,-14,15,-16,17,-7,18,-9,19,-11,-6,-17,20,-15,21,-3,22,23,24,25,-2,26,-23,5,16,-20,14,-21,4,-22,-26,1,-25,13,8,-18,10,-19,12,-24, signs 11101010011010110101010101
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,-12,13,-14,15,16,-17,18,19,-3,20,-5,21,-7,22,-1,23,24,-16,25,-10,-15,26,-13,12,-26,14,11,-25,9,-24,-19,4,-20,6,-21,-18,17,8,-23,2,-22, signs 00100110011110001101001110
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,19,-3,20,-5,21,-7,22,-1,23,24,-16,25,-10,-13,26,-11,12,-26,14,9,-25,15,-24,-19,4,-20,6,-21,-18,17,8,-23,2,-22, signs 00100110111100001101001101
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,-11,12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,-12,22,23,-1,-8,24,25,-3,26,-5,4,-26,6,-25,-22,11,-18,-21,16,-20,14,-19,10,-23,2,7,-24,9, signs 01011001110011001010101000
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,22,23,-10,-1,-8,24,25,-3,26,-5,4,-26,6,-25,12,-22,-18,-21,16,-20,14,-19,-23,11,2,7,-24,9, signs 01011001101011001010101000
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,22,23,-10,-1,-8,24,25,-3,26,-5,4,-26,6,-25,-23,11,-18,-21,16,-20,14,-19,12,-22,2,7,-24,9, signs 01011001101011001010101000
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,-11,12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,-12,22,23,-1,-8,24,25,-3,26,-5,4,-26,6,-25,10,-23,-18,-21,16,-20,14,-19,-22,11,2,7,-24,9, signs 01011001110011001010101000
candidate -1,2,3,-4,5,-6,-7,8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,-9,21,22,23,24,-2,25,-8,-3,26,-5,6,-26,4,7,-25,-21,10,-20,-24,1,-22,17,12,-18,14,-19,16,-23, signs 10001111001001101100110001
candidate 1,2,-3,4,-5,6,-7,8,9,-10,-11,12,-13,14,-15,-16,-17,-9,18,19,-12,20,-14,21,-8,22,23,-1,-6,24,-4,25,-2,26,-21,-18,10,17,-22,7,-24,5,-25,3,-26,15,-20,13,-19,11,16,-23, signs 01001100111001100001100101
candidate 1,-2,3,-4,5,6,-7,-8,9,-10,11,12,-13,-14,15,-16,-17,-9,18,-11,19,-15,20,-5,21,-1,22,-3,-6,23,24,25,-12,26,14,-24,8,17,10,-18,-25,13,-26,-19,16,7,-23,-20,4,-22,2,-21, signs 00110101100010101100011010
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,12,-13,-14,-15,16,-17,-9,18,-11,-16,19,-6,20,-2,21,-4,22,23,24,-8,25,-12,26,14,7,-24,17,10,-18,-25,13,-26,15,-19,-23,-20,1,-21,3,-22,5, signs 10011011100010011100101010
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,18,19,-9,20,-11,21,-15,-4,22,23,-1,24,-3,25,26,-6,-13,12,7,-18,17,-26,5,14,-21,10,-20,8,-19,16,-25,-22,-24,2,-23, signs 00100111100001100001000111
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,21,-4,22,23,-1,24,-3,-6,25,26,-9,10,-26,8,17,12,-18,14,-19,16,-20,-25,7,-21,5,-22,-24,2,-23, signs 00101111001001101101100100
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,21,-4,-1,22,-3,23,24,-6,25,26,-9,10,-26,8,17,12,-18,14,-19,16,-20,-25,7,-24,5,-21,-23,2,-22, signs 01100111001001101101001100
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,21,-4,-1,22,-3,23,24,-6,25,26,-9,10,-26,8,17,12,-18,14,-19,16,7,-25,-20,-24,5,-21,-23,2,-22, signs 01100101001001101100001110
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,-17,18,-10,19,-12,20,-14,21,-4,22,23,-1,24,-3,-6,25,-8,26,16,11,-19,13,-20,15,-26,17,-18,9,-25,7,-21,5,-22,-24,2,-23, signs 00101110010011011110100101
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,-17,18,-10,19,-12,20,-14,21,-4,-1,22,-3,23,24,-6,25,-8,26,16,11,-19,13,-20,15,-26,17,-18,9,-25,7,-24,5,-21,-23,2,-22, signs 01100110010011011110001101
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,-17,18,-10,19,-12,20,-14,21,-4,22,23,-1,24,-3,-6,25,-8,26,16,11,-19,13,-20,15,-26,17,-18,9,-21,7,-25,5,-22,-24,2,-23, signs 00101100010011011110000111
candidate 1,-2,3,-4,-5,-6,7,-8,-9,10,-11,12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,22,-7,23,-1,24,-3,-10,25,-12,26,4,-24,2,9,16,-21,-18,-22,8,-23,6,-19,14,-20,-25,11,-26,5, signs 00111001011010011101010101
candidate 1,-2,3,4,5,-6,-7,-8,-9,10,-11,12,-13,14,15,-16,-17,-5,-12,18,-14,19,-4,20,21,-1,22,-3,23,-15,24,25,-10,26,8,-24,-18,13,-19,-23,16,7,-26,9,-25,11,6,17,-20,-22,2,-21, signs 00101101110001010100011001
candidate -1,2,-3,4,5,-6,-7,-8,9,-10,-11,12,13,-14,15,16,-17,-9,18,-13,19,-15,20,-5,21,22,-2,23,-4,24,-16,25,-12,26,10,17,8,-18,-26,11,-25,-19,14,7,-22,1,-23,3,-24,-20,6,-21, signs 10010110111100100011001001
candidate -1,2,-3,-4,5,6,-7,-8,-9,10,11,-12,13,-14,15,16,-17,18,-10,-13,19,-15,20,21,-6,22,-2,23,24,-5,25,26,-16,-11,12,-19,14,9,-18,17,8,-20,-26,3,-23,1,-22,7,-21,-25,4,-24, signs 00111000111100100010010011
candidate -1,2,-3,-4,-5,-6,7,8,-9,10,11,-12,13,-14,15,16,-17,18,-10,-13,19,-15,-8,20,-2,21,22,23,24,-7,-16,25,26,-11,12,-26,-18,5,-23,1,-21,3,-20,-24,6,17,-25,-19,14,9,4,-22, signs 10011010111100101110100101
candidate 1,2,-3,-4,-5,6,-7,8,9,-10,-11,12,-13,14,-15,16,-17,18,-12,19,-14,20,-16,-9,-2,21,22,23,-6,24,-8,-1,25,26,-23,5,-24,7,-26,-22,4,11,-19,13,-18,17,-20,15,10,3,-21,-25, signs 00100110010110011101011001
candidate -1,-2,3,4,-5,6,-7,-8,-9,10,11,12,-13,14,-15,16,-17,18,-12,19,-14,20,-16,21,22,-11,-4,23,-6,24,25,26,-10,-3,2,9,-26,-22,-19,13,-18,17,-20,15,-21,-25,8,1,-23,5,-24,7, signs 10000111000110011101011001
candidate -1,2,-3,4,5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,-9,21,22,23,24,-2,25,-4,-7,26,-5,6,-26,8,3,-25,-21,10,-20,-24,1,-22,17,12,-18,14,-19,16,-23, signs 10111100001001101100110001
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,-11,12,13,-14,15,-16,17,-13,18,-15,19,-17,20,21,-12,-9,-2,22,23,-7,24,-5,25,26,-22,1,8,-24,6,-25,4,11,-21,-18,14,-19,16,-20,10,3,-26,-23, signs 00100110010011001010100101
candidate -1,2,-3,-4,5,-6,7,-8,9,10,-11,-12,13,-14,15,-16,17,-13,18,-15,19,-17,-10,20,21,-9,-2,22,23,-7,24,-5,25,26,-22,1,8,-24,6,-25,4,-21,12,-18,14,-19,16,11,-20,3,-26,-23, signs 00100110001011001010100101
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,-9,21,22,-4,23,24,-1,25,-3,-6,26,10,-20,8,-21,-26,17,12,-18,14,-19,16,7,-22,5,-23,-25,2,-24, signs 00101111001001101100110010
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,-9,21,22,-4,-1,23,-3,24,25,-6,26,10,-20,8,-21,-26,17,12,-18,14,-19,16,7,-25,5,-22,-24,2,-23, signs 01100111001001101100100110
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,-17,18,-10,19,-12,20,-14,21,-8,22,-4,23,24,-1,25,-3,-6,26,16,11,-19,13,-20,15,-26,17,-18,9,-21,7,-22,5,-23,-25,2,-24, signs 00101110010011011110010011
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,-17,18,-10,19,-12,20,-14,21,-8,22,-4,-1,23,-3,24,25,-6,26,16,11,-19,13,-20,15,-26,17,-18,9,-21,7,-25,5,-22,-24,2,-23, signs 01100110010011011110000111
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,-9,21,22,-4,23,24,-1,25,-3,-6,26,8,-21,10,-20,-26,7,-22,17,12,-18,14,-19,16,5,-23,-25,2,-24, signs 00101111001001101100110010
candidate 1,-2,3,4,-5,6,-7,-8,-9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,22,-11,-6,-3,23,-1,24,25,-4,26,8,-19,14,-20,16,-21,-18,9,-26,7,12,-22,10,5,-25,-23,2,-24, signs 10011000110010011101000111
candidate -1,-2,3,-4,5,6,-7,8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,-9,21,22,23,24,-8,25,-6,-3,26,-5,4,-26,2,7,-25,-21,10,-20,-24,1,-22,17,12,-18,14,-19,16,-23, signs 10011110001001101100110010
candidate -1,-2,3,-4,5,-6,-7,8,9,-10,-11,12,13,-14,15,-16,17,-13,18,-15,19,-17,20,21,-12,-9,22,-5,23,-3,24,25,-8,26,6,1,-25,11,-21,-18,14,-19,16,-20,10,-24,2,-23,4,-22,-26,7, signs 10011000010011001010101010
candidate -1,-2,3,-4,5,-6,-7,8,9,10,-11,-12,13,-14,15,-16,17,-13,18,-15,19,-17,-10,20,21,-9,22,-5,23,-3,24,25,-8,26,6,1,-25,-21,12,-18,14,-19,16,11,-20,-24,2,-23,4,-22,-26,7, signs 10011000001011001010101010
candidate 1,-2,3,4,-5,6,-7,-8,-9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,22,-11,-6,23,-4,-1,24,-3,25,26,8,-19,14,-20,16,-21,-18,9,-26,7,12,-22,10,5,-23,-25,2,-24, signs 10011000110010011101001101
candidate -1,2,-3,4,5,-6,-7,8,9,-10,-11,12,-13,-14,15,-16,17,18,-12,19,20,-15,21,-17,22,-9,-4,23,-2,24,-8,25,26,-5,-23,3,-24,1,6,-26,10,-20,14,-21,16,-22,-18,13,-19,11,-25,7, signs 11000011001101001010100110
candidate -1,2,-3,4,5,-6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,-11,18,-13,19,20,-16,21,22,-9,-4,23,-2,24,-8,25,26,-5,-23,3,-24,1,6,-26,-21,15,-20,17,10,-18,12,-19,14,-22,-25,7, signs 11000011001100110010100110
candidate -1,2,-3,4,5,-6,-7,-8,9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,22,-11,-4,23,-2,-9,24,25,26,-5,-23,3,10,-24,8,1,6,-26,12,-22,-18,-21,16,-20,14,-19,-25,7, signs 11000011100011001010100110
candidate -1,2,-3,4,5,-6,-7,-8,9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,22,-11,-4,23,-2,-9,24,25,26,-5,-23,3,10,-24,8,1,6,-26,-18,-21,16,-20,14,-19,12,-22,-25,7, signs 11000011100011001010100110
candidate 1,-2,3,4,-5,6,-7,-8,9,10,-11,12,-13,-14,15,-16,-17,18,-10,19,-12,20,21,-15,-6,-3,22,-1,23,24,-4,25,26,-9,-19,11,-18,-26,8,13,-20,17,-25,7,14,-21,16,5,-24,-22,2,-23, signs 10011000111011100100001111
candidate 1,-2,3,4,-5,6,-7,-8,-9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,22,-11,23,-3,24,-1,-4,25,-6,26,8,-19,14,-20,16,-21,-18,9,-26,7,12,-22,10,5,-25,-23,2,-24, signs 11010000110010011101000111
candidate -1,2,-3,-4,5,-6,7,8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,-9,21,22,23,24,-8,25,-2,-7,26,-5,4,-26,6,3,-25,-21,10,-20,-24,1,-22,17,12,-18,14,-19,16,-23, signs 11111000001001101100110010
candidate -1,2,-3,-4,5,-6,7,8,-9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,22,-11,23,24,-8,25,-2,-7,26,-5,4,-26,6,3,-25,-19,14,-20,16,-21,-18,9,-24,1,12,-22,10,-23, signs 00000111110010011101001101
candidate -1,2,-3,-4,5,-6,7,8,-9,10,-11,12,-13,14,-15,16,-17,18,19,20,-12,21,-14,22,-16,23,-10,24,-8,25,-2,-7,26,-5,4,-26,6,3,-25,9,-24,11,-23,17,-18,1,-20,13,-21,15,-22,-19, signs 10000111100100111110100101
candidate -1,2,-3,-4,5,-6,7,8,-9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,22,-11,23,24,-8,25,-2,-7,26,-5,4,-26,6,3,-25,9,-24,-19,14,-20,16,-21,-18,1,10,-23,12,-22, signs 00000111110010011101001101
candidate 1,-2,3,-4,5,6,-7,-8,9,-10,11,12,-13,-14,15,-16,-17,-9,18,-11,19,-15,20,-5,21,-3,22,-1,-6,23,24,25,-12,26,14,-24,8,17,10,-18,-25,13,-26,-19,16,7,-23,-20,4,-21,2,-22, signs 00110101100010101100101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,-11,12,-13,14,15,16,-17,18,-12,19,-14,20,-16,21,22,-5,23,-3,24,-1,-8,25,26,-15,-20,13,-19,11,4,-23,6,-22,-18,17,-21,-26,10,-24,2,7,-25,9, signs 01110001111100010010101100
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,-13,-14,-15,16,17,18,-10,19,-12,-17,-6,20,21,-3,22,-1,23,24,25,-7,-16,26,14,9,-18,11,-19,13,-26,15,8,-25,-20,5,-24,-21,4,-23,2,-22, signs 00100011110010001010001110
candidate 1,-2,3,-4,5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-6,19,-8,20,-10,-5,21,-3,22,-1,23,24,-16,25,26,-13,12,7,-19,9,-20,11,14,-26,-18,17,-25,15,-24,-21,4,-23,2,-22, signs 00100100110111001110001101
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,-9,21,22,23,-3,24,-1,-4,25,-6,26,10,-20,8,-21,-26,17,12,-18,14,-19,16,7,-22,5,-25,-23,2,-24, signs 00101111001001101100111000
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,-9,21,-3,22,-1,23,24,-4,25,-6,26,10,-20,8,-21,-26,17,12,-18,14,-19,16,7,-25,5,-24,-22,2,-23, signs 01100111001001101100110010
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,-17,18,-10,19,-12,20,-14,21,-8,22,23,-3,24,-1,-4,25,-6,26,16,11,-19,13,-20,15,-26,17,-18,9,-21,7,-22,5,-25,-23,2,-24, signs 00101110010011011110011001
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,-17,18,-10,19,-12,20,-14,21,-8,-3,22,-1,23,24,-4,25,-6,26,16,11,-19,13,-20,15,-26,17,-18,9,-21,7,-25,5,-24,-22,2,-23, signs 01100110010011011110010011
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,-9,21,22,23,-3,24,-1,-4,25,-6,26,8,-21,10,-20,-26,7,-22,17,12,-18,14,-19,16,5,-25,-23,2,-24, signs 00101111001001101100111000
candidate 1,-2,-3,-4,5,6,-7,8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,-9,21,-5,22,23,24,-1,-8,25,-6,26,-23,3,10,-20,16,-19,14,-18,12,17,2,-24,-26,-22,4,-21,-25,7, signs 00111100001100110010011001
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,-11,12,-13,-14,15,-16,17,18,-12,19,20,-15,21,-17,22,-9,-4,23,24,-1,-8,25,-6,26,-23,3,10,-20,14,-21,16,-22,-18,13,-19,11,2,-24,-26,5,-25,7, signs 00111100001101001010101001
candidate 1,-2,-3,-4,5,6,-7,8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,-9,21,-5,22,23,24,-1,-8,25,-6,26,-23,3,16,-19,14,-18,12,17,10,-20,2,-24,-26,-22,4,-21,-25,7, signs 00111100001100110010011001
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,-11,18,-13,19,20,-16,21,22,-9,-4,23,24,-1,-8,25,-6,26,-23,3,-21,15,-20,17,10,-18,12,-19,14,-22,2,-24,-26,5,-25,7, signs 00111100001100110010101001
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,-9,21,22,-6,23,-4,-1,24,-3,25,26,10,-20,8,-21,-26,17,12,-18,14,-19,16,7,-22,5,-23,-25,2,-24, signs 01100111001001101100110010
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,-17,18,-10,19,-12,20,-14,21,-8,22,-6,23,-4,-1,24,-3,25,26,16,11,-19,13,-20,15,-26,17,-18,9,-21,7,-22,5,-23,-25,2,-24, signs 01100110010011011110010011
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,-9,21,22,-6,23,-4,-1,24,-3,25,26,8,-21,10,-20,-26,7,-22,17,12,-18,14,-19,16,5,-23,-25,2,-24, signs 01100111001001101100110010
candidate -1,2,-3,4,-5,6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,18,19,20,-12,21,-14,22,23,-17,-10,24,-6,25,-4,26,-2,-7,8,-19,-22,15,-21,13,-20,1,-26,3,-25,5,-24,9,-18,-23,16,11, signs 11001100001110001001011010
candidate -1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,22,-11,23,24,-8,25,-6,-3,26,-5,4,-26,2,7,-25,-19,14,-20,16,-21,-18,9,-24,1,12,-22,10,-23, signs 01100001110010011101001101
candidate -1,-2,3,-4,5,6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,19,20,-12,21,-14,22,-16,23,-10,24,-8,25,-6,-3,26,-5,4,-26,2,7,-25,9,-24,11,-23,17,-18,1,-20,13,-21,15,-22,-19, signs 11100001100100111110100101
candidate -1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,22,-11,23,24,-8,25,-6,-3,26,-5,4,-26,2,7,-25,9,-24,-19,14,-20,16,-21,-18,1,10,-23,12,-22, signs 01100001110010011101001101
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,-9,21,22,-6,-3,23,-1,24,25,-4,26,10,-20,8,-21,-26,17,12,-18,14,-19,16,7,-22,5,-25,-23,2,-24, signs 01100111001001101100111000
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,-17,18,-10,19,-12,20,-14,21,-8,22,-6,-3,23,-1,24,25,-4,26,16,11,-19,13,-20,15,-26,17,-18,9,-21,7,-22,5,-25,-23,2,-24, signs 01100110010011011110011001
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,-9,21,22,-6,-3,23,-1,24,25,-4,26,8,-21,10,-20,-26,7,-22,17,12,-18,14,-19,16,5,-25,-23,2,-24, signs 01100111001001101100111000
candidate 1,-2,3,4,-5,6,-7,-8,9,10,-11,12,-13,-14,15,-16,-17,18,-10,19,-12,20,21,-15,-6,22,-4,-1,23,-3,24,25,26,-9,-19,11,-18,-26,8,13,-20,17,-25,7,14,-21,16,5,-22,-24,2,-23, signs 10011000111011100100011011
candidate 1,-2,3,4,-5,6,-7,-8,-9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,22,-11,-4,23,24,-1,25,-3,-6,26,8,-19,14,-20,16,-21,-18,9,-26,7,12,-22,10,5,-23,-25,2,-24, signs 11010000110010011101001101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,-10,20,21,22,-6,23,24,-1,25,-3,26,-7,-22,5,-23,-26,-20,9,16,-19,14,-18,12,17,8,-21,4,-24,2,-25, signs 10000101001100110010110011
candidate 1,-2,3,-4,-5,6,7,8,-9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,21,-8,22,-6,23,24,-1,25,-3,26,-7,-22,5,-23,-26,10,-20,16,-19,14,-18,12,17,-21,9,4,-24,2,-25, signs 10000100101100110010110011
candidate 1,-2,3,-4,-5,6,7,8,-9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,21,-8,22,-6,23,24,-1,25,-3,26,-7,-22,5,-23,-26,-21,9,16,-19,14,-18,12,17,10,-20,4,-24,2,-25, signs 10000100101100110010110011
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,-10,20,21,22,-6,23,24,-1,25,-3,26,-7,-22,5,-23,-26,8,-21,16,-19,14,-18,12,17,-20,9,4,-24,2,-25, signs 10000101001100110010110011
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,16,-17,18,-6,19,-8,20,-16,21,22,-3,23,-1,-4,24,-14,25,-12,26,10,15,-21,17,-20,9,-26,11,-25,13,-24,-22,-18,7,-19,5,2,-23, signs 11011100011100011011001101
candidate 1,-2,3,4,-5,6,-7,-8,9,10,-11,12,-13,-14,15,-16,-17,18,-10,19,-12,20,21,-15,22,-3,23,-1,-4,24,-6,25,26,-9,-19,11,-18,-26,8,13,-20,17,-25,7,14,-21,16,5,-24,-22,2,-23, signs 11010000111011100100001111
candidate 1,2,-3,-4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,-6,-1,22,-9,23,-11,24,25,-2,26,4,-19,14,-20,16,-21,-18,5,-26,3,-25,-22,8,-23,10,-24,12,7, signs 10001010110010011101010101
candidate 1,2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,-14,-15,16,-17,-7,18,-9,19,-11,-4,20,-2,21,-12,22,23,24,-16,25,26,-1,-20,3,-21,13,-22,-19,10,5,-25,15,-24,17,6,-18,8,-23,14,-26, signs 01001011001010110010101010
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,18,19,20,-8,21,-10,22,-12,23,-6,24,-4,-15,25,-17,-2,26,-24,5,14,-25,16,3,-26,7,-23,13,-18,1,-20,9,-21,11,-22,-19, signs 10110001001111001110100010
candidate 1,-2,-3,-4,-5,6,-7,8,9,-10,11,-12,13,-14,15,-16,17,18,19,20,21,-9,22,-11,23,-13,-8,24,-6,-15,25,-17,26,-1,2,-26,4,-19,14,7,-24,-21,10,-22,12,-23,-20,5,16,-25,-18,3, signs 11010110100110011101010101
candidate -1,2,-3,4,5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,18,19,-5,20,-11,21,-13,-4,22,-2,-15,23,24,25,-7,26,-9,-24,17,-18,-25,8,-26,10,-23,16,1,-22,3,14,-21,12,-20,6,-19, signs 11001110010011000010101101
candidate -1,2,-3,-4,5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,18,19,20,-6,21,-8,22,-10,-5,23,24,-2,-17,-12,25,-14,26,16,3,-24,1,-18,11,-25,13,-26,15,4,-23,-20,7,-21,9,-22,-19, signs 01110100110110000010101101
candidate -1,2,-3,4,5,-6,7,-8,-9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,22,-11,23,24,-2,25,-4,-7,26,-5,6,-26,8,3,-25,-19,14,-20,16,-21,-18,9,-24,1,12,-22,10,-23, signs 01000011110010011101001110
candidate -1,2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,19,20,-12,21,-14,22,-16,23,-10,24,-2,25,-4,-7,26,-5,6,-26,8,3,-25,9,-24,11,-23,17,-18,1,-20,13,-21,15,-22,-19, signs 11000011100100111110100110
candidate -1,2,-3,4,5,-6,7,-8,-9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,22,-11,23,24,-2,25,-4,-7,26,-5,6,-26,8,3,-25,9,-24,-19,14,-20,16,-21,-18,1,10,-23,12,-22, signs 01000011110010011101001110
candidate -1,2,-3,4,-5,-6,7,-8,9,10,-11,12,-13,14,-15,16,-17,18,19,20,-12,21,-14,22,-16,23,-10,24,-2,25,-4,-9,26,-7,6,-26,8,5,-25,3,-24,11,-23,17,-18,1,-20,13,-21,15,-22,-19, signs 11100001100100111110100101
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,22,-11,23,24,-2,25,-4,-9,26,-7,6,-26,8,5,-25,3,-24,-19,14,-20,16,-21,-18,1,10,-23,12,-22, signs 01100001110010011101001101
candidate -1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,-12,-5,22,-7,23,24,-10,25,26,-3,4,-22,6,-23,8,-26,2,-19,14,-20,16,-21,-18,1,-25,9,-24,11, signs 01001100110010011101001010
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,-10,20,-4,21,22,-7,23,-9,24,-1,25,26,-20,5,-21,3,-26,17,12,-18,14,-19,16,-25,2,-22,6,-23,8,-24, signs 00110100101001101100101010
candidate 1,-2,3,-4,5,-6,7,8,-9,10,-11,12,-13,14,-15,-16,-17,18,-10,19,-12,20,-14,21,-8,-3,22,-5,23,-7,24,-1,25,26,16,11,-19,9,2,-22,4,-23,6,-24,-21,13,-20,15,-26,17,-18,-25, signs 00110010110011011110101001
candidate -1,-2,3,-4,5,-6,7,-8,9,10,-11,12,-13,14,-15,16,-17,18,19,20,-12,21,-14,22,-16,23,-10,-5,24,-7,25,-9,26,-3,2,17,-18,1,-20,13,-21,11,4,-24,6,-25,8,-26,-23,15,-22,-19, signs 10001100101100111110101010
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,12,-13,14,-15,-16,17,18,-10,19,-12,20,-14,21,-8,22,-2,23,-4,24,25,-7,26,-17,-18,-26,16,11,-19,13,-20,15,-21,9,-22,-25,6,1,-23,3,-24,5, signs 01100010110011010110100110
candidate -1,2,3,-4,5,-6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,22,-11,23,24,-2,25,-8,-3,26,-5,6,-26,4,7,-25,-19,14,-20,16,-21,-18,9,-24,1,12,-22,10,-23, signs 01110000110010011101001110
candidate -1,2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,19,20,-12,21,-14,22,-16,23,-10,24,-2,25,-8,-3,26,-5,6,-26,4,7,-25,9,-24,11,-23,17,-18,1,-20,13,-21,15,-22,-19, signs 11110000100100111110100110
candidate -1,2,3,-4,5,-6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,22,-11,23,24,-2,25,-8,-3,26,-5,6,-26,4,7,-25,9,-24,-19,14,-20,16,-21,-18,1,10,-23,12,-22, signs 01110000110010011101001110
candidate -1,2,-3,-4,5,-6,7,8,-9,10,-11,12,-13,14,-15,16,-17,18,19,20,-12,21,-14,22,-16,23,-10,24,-2,25,-8,-5,26,-7,6,-26,4,9,-25,3,-24,11,-23,17,-18,1,-20,13,-21,15,-22,-19, signs 11111000000100111110100101
candidate -1,2,-3,-4,5,-6,7,8,-9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,22,-11,23,24,-2,25,-8,-5,26,-7,6,-26,4,9,-25,3,-24,-19,14,-20,16,-21,-18,1,10,-23,12,-22, signs 01111000010010011101001101
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,12,-13,14,-15,-16,17,18,-12,19,-14,20,21,-17,-10,22,23,-1,24,-9,-4,25,26,-7,6,-26,2,-23,16,-21,-18,11,-19,13,-20,15,-22,3,-25,5,8,-24, signs 00100111110110011101010010
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,11,-12,-13,14,-15,16,-17,-11,18,19,-14,20,-16,21,-10,22,23,-1,24,-9,-4,25,26,-7,6,-26,2,-23,-19,13,-20,15,-21,17,12,-18,-22,3,-25,5,8,-24, signs 00100111111010011101010010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,18,-12,19,-14,20,21,-17,-10,-1,22,23,24,25,-8,-3,26,-5,6,-24,16,-21,-18,11,-19,13,-20,15,-23,-26,4,7,-25,9,2,-22, signs 01001111010110011101001001
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,-13,14,-15,16,-17,-11,18,19,-14,20,-16,21,-10,-1,22,23,24,25,-8,-3,26,-5,6,-24,-19,13,-20,15,-21,17,12,-18,-23,-26,4,7,-25,9,2,-22, signs 01001111011010011101001001
candidate 1,-2,3,-4,5,6,-7,-8,9,-10,11,12,-13,-14,15,-16,-17,-9,18,-11,19,-15,-6,20,21,-1,22,-3,23,-5,24,25,-12,26,14,-24,8,17,10,-18,-25,13,-26,-19,16,7,-20,-23,4,-22,2,-21, signs 00110101100010101101010010
candidate 1,-2,3,-4,5,6,-7,-8,9,-10,11,-12,-13,14,15,-16,-17,-9,18,-11,19,20,21,-15,-6,22,23,-1,24,-3,25,-5,-14,26,-20,17,8,-18,10,-19,12,-23,2,-24,4,-25,-22,7,16,-21,-26,13, signs 01100110110000110010101010
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,11,-12,-13,-14,15,16,-17,-9,18,-11,19,20,-16,-7,21,-1,22,-3,23,24,-6,-15,25,26,12,-18,10,-19,-26,13,4,-23,2,-22,8,17,-20,-25,14,5,-24,-21, signs 01100011110000011011001100
candidate 1,-2,3,-4,-5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,22,-11,23,-1,24,-3,25,-9,26,-7,6,-26,8,5,16,-21,-18,-22,10,-25,4,-20,14,-19,12,-23,2,-24, signs 01111110001011011110011000
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,12,-13,-14,15,16,-17,18,19,-7,20,-9,-16,21,-4,22,23,-1,-10,-15,24,25,-12,26,14,-24,-21,17,-18,5,-22,3,-25,13,-26,11,2,-23,6,-19,8,-20, signs 00110110000010111101010010
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,16,17,18,19,20,-8,21,22,-11,23,-17,24,25,-6,-1,-14,26,-16,-3,4,-24,-18,-23,12,-22,10,-19,-25,5,2,15,-26,13,-21,9,-20,7, signs 01110101110000111011001010
candidate 1,-2,3,-4,5,-6,7,8,-9,10,-11,12,-13,-14,-15,16,-17,-5,18,-7,-16,19,20,-3,21,-1,22,23,-8,24,-10,25,-12,26,14,9,-24,11,-25,13,-26,15,-19,17,6,-18,-23,-20,4,-22,2,-21, signs 00101000110010011100011010
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,17,18,-8,19,-10,-17,-6,20,-4,21,-16,22,23,-13,24,25,-2,26,14,-23,12,7,-18,9,-19,11,-22,15,-26,1,-25,3,-21,5,-20,-24, signs 00100111001011001010101010
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,-11,12,13,-14,15,-16,17,18,19,-9,20,21,-12,-17,-6,22,-4,-15,23,-13,-2,24,25,26,8,-19,10,-20,-26,7,-18,11,-21,1,-24,3,14,-23,16,5,-22,-25, signs 01100111100011001001101010
candidate -1,2,3,4,-5,-6,7,-8,9,-10,-11,-12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,22,23,-4,24,-2,-7,25,-9,26,-3,-24,1,6,-25,8,-26,10,-22,12,-19,14,-20,16,-21,-18,11,-23,5, signs 10110100110110011101010010
candidate -1,2,3,4,-5,-6,-7,8,-9,10,11,-12,-13,14,-15,16,-17,-11,18,19,-14,20,-16,21,22,23,-4,24,-2,25,-8,26,-10,-3,-24,1,6,-22,-19,13,-20,15,-21,7,-25,9,-26,17,12,-18,-23,5, signs 10110100111010011101010010
candidate -1,2,3,-4,-5,6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,-6,20,21,22,-2,-7,23,-9,24,-3,25,26,-20,1,-22,-25,4,-18,12,17,10,-24,8,-23,16,-19,14,5,-26,-21, signs 00110101101100110010010101
candidate -1,2,-3,-4,5,6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,21,-6,22,23,24,-2,-7,25,-9,26,-5,-22,1,-24,3,8,-25,10,-20,16,-19,14,-18,12,17,-21,-26,4,-23, signs 00101101101100110010100101
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,22,23,-6,-1,-8,24,25,-11,26,-3,4,-26,10,-25,12,-22,-18,-21,16,-20,14,-19,-24,9,2,5,-23,7, signs 00111100011011001010100101
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,22,23,-6,-1,-8,24,25,-11,26,-3,4,-26,10,-25,-18,-21,16,-20,14,-19,12,-22,-24,9,2,5,-23,7, signs 00111100011011001010100101
candidate -1,2,-3,-4,5,6,-7,-8,-9,10,-11,12,-13,14,15,16,-17,18,-12,19,-14,20,-16,-5,21,22,-2,23,-6,24,25,26,-10,-15,-20,17,-24,7,-23,1,-22,3,8,-25,-18,13,-19,11,-26,9,4,-21, signs 00101001011100010010010101
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,21,22,-3,23,-1,-4,24,-6,25,26,-9,10,-26,8,17,12,-18,14,-19,16,-20,-25,7,-21,5,-24,-22,2,-23, signs 00101111001001101101110000
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,-3,21,-1,22,23,-4,24,-6,25,26,-9,10,-26,8,17,12,-18,14,-19,16,-20,-25,7,-24,5,-23,-21,2,-22, signs 01100111001001101101100100
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,-3,21,-1,22,23,-4,24,-6,25,26,-9,10,-26,8,17,12,-18,14,-19,16,7,-25,-20,-24,5,-23,-21,2,-22, signs 01100101001001101100100110
candidate -1,2,-3,4,5,-6,7,-8,9,-10,-11,-12,13,-14,15,-16,17,-13,18,-15,19,-17,-4,20,-2,21,22,23,24,-5,25,-7,26,-9,10,-24,-20,3,-21,1,-23,11,8,-26,6,-25,12,-18,14,-19,16,-22, signs 00110110001011001011001001
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,-17,18,-10,19,-12,20,-14,21,22,-3,23,-1,-4,24,-6,25,-8,26,16,11,-19,13,-20,15,-26,17,-18,9,-25,7,-21,5,-24,-22,2,-23, signs 00101110010011011110110001
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,-17,18,-10,19,-12,20,-14,-3,21,-1,22,23,-4,24,-6,25,-8,26,16,11,-19,13,-20,15,-26,17,-18,9,-25,7,-24,5,-23,-21,2,-22, signs 01100110010011011110100101
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,-17,18,-10,19,-12,20,-14,21,22,-3,23,-1,-4,24,-6,25,-8,26,16,11,-19,13,-20,15,-26,17,-18,9,-21,7,-25,5,-24,-22,2,-23, signs 00101100010011011110010011
candidate 1,-2,3,4,5,-6,-7,-8,-9,10,-11,12,-13,14,15,-16,-17,-5,-12,18,-14,19,20,-3,21,-1,-4,22,23,-15,24,25,-10,26,8,-24,-18,13,-19,-23,16,7,-26,9,-25,11,6,17,-22,-20,2,-21, signs 00101101110001010101001001
candidate 1,-2,3,-4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,18,-8,-11,19,20,-14,21,22,-3,23,-1,24,-5,25,-17,26,-9,10,-19,12,7,-18,-26,16,-25,6,13,-20,15,-21,-24,4,-22,2,-23, signs 00110011110011000010110010
candidate -1,2,3,-4,5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,-9,21,22,-6,23,24,25,-2,-5,26,-3,4,-26,-22,7,-23,1,-25,-18,12,17,10,-21,8,-20,16,-19,14,-24, signs 00001011101100110010110010
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-12,19,-14,20,-16,21,-10,22,-4,23,24,-1,25,-3,-6,26,8,15,-20,17,-21,9,-26,7,-19,13,-18,11,-22,5,-23,-25,2,-24, signs 00101111010110110100110010
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-12,19,-14,20,-16,21,-10,22,-4,-1,23,-3,24,25,-6,26,8,15,-20,17,-21,9,-26,7,-19,13,-18,11,-25,5,-22,-24,2,-23, signs 01100111010110110100100110
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,15,16,-17,18,-12,19,-14,20,-16,-9,21,22,-6,23,24,25,-2,26,-4,-15,-20,13,-19,5,-26,3,-25,1,-23,7,-22,11,-18,17,10,-21,8,-24, signs 10011001101100010010101001
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,21,-6,22,-4,-1,23,-3,24,25,26,-9,10,-26,8,17,12,-18,14,-19,16,-20,-25,7,-21,5,-22,-24,2,-23, signs 01100111001001101101100100
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,-17,18,-10,19,-12,20,-14,21,-6,22,-4,-1,23,-3,24,25,-8,26,16,11,-19,13,-20,15,-26,17,-18,9,-25,7,-21,5,-22,-24,2,-23, signs 01100110010011011110100101
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,-17,18,-10,19,-12,20,-14,21,-6,22,-4,23,24,-1,25,-3,-8,26,16,11,-19,13,-20,15,-26,17,-18,9,-21,7,-22,5,-23,-25,2,-24, signs 00101100010011011110010011
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,-17,18,-10,19,-12,20,-14,21,-6,22,-4,-1,23,-3,24,25,-8,26,16,11,-19,13,-20,15,-26,17,-18,9,-21,7,-25,5,-22,-24,2,-23, signs 01100100010011011110000111
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,12,-13,14,-15,-16,17,18,-12,19,-14,20,21,-17,-10,-7,22,23,-4,24,25,-1,26,-9,8,-26,-24,3,-23,5,16,-21,-18,11,-19,13,-20,15,6,-22,2,-25, signs 00110101110110011101010100
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,11,-12,-13,14,-15,16,-17,-11,18,19,-14,20,-16,21,-10,-7,22,23,-4,24,25,-1,26,-9,8,-26,-24,3,-23,5,-19,13,-20,15,-21,17,12,-18,6,-22,2,-25, signs 00110101111010011101010100
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,-13,14,15,16,-17,18,-12,19,-14,20,-16,-9,21,22,-6,23,24,-3,25,-1,26,-15,-20,13,-19,5,-23,7,-22,11,-18,17,10,-21,8,-24,4,-26,2,-25, signs 00101001101100010010101001
candidate 1,-2,3,4,-5,-6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,22,-11,23,24,-8,-3,25,-1,-4,26,6,-20,14,-19,12,-23,10,-22,-18,-21,16,5,-26,7,-24,9,2,-25, signs 00101000111011001010101100
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,-9,21,-3,22,-1,23,24,25,-5,26,-7,6,-26,8,-20,16,-19,14,-25,4,-21,10,17,12,-18,-24,-22,2,-23, signs 10001001111000111110001111
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,-13,18,-15,19,-17,20,-5,21,-3,22,-1,23,24,-8,25,-10,26,-24,7,-25,9,-26,-22,2,-21,4,-20,12,-18,14,-19,16,11,6,-23, signs 10011010011011001010101010
candidate -1,2,-3,-4,5,-6,7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-12,19,-14,20,-16,21,-10,22,23,24,-8,25,-2,-7,26,-5,4,-26,6,3,-25,9,-21,17,-20,15,-24,1,-22,11,-18,13,-19,-23, signs 00000111111100011011001101
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-12,19,-14,20,-16,21,-10,22,23,-3,24,-1,-4,25,-6,26,8,15,-20,17,-21,9,-26,7,-19,13,-18,11,-22,5,-25,-23,2,-24, signs 00101111010110110100111000
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-12,19,-14,20,-16,21,-10,-3,22,-1,23,24,-4,25,-6,26,8,15,-20,17,-21,9,-26,7,-19,13,-18,11,-25,5,-24,-22,2,-23, signs 01100111010110110100110010
candidate 1,-2,3,-4,5,6,-7,-8,9,-10,11,12,-13,-14,15,-16,-17,-9,18,-11,19,-15,-6,20,21,-3,22,-1,23,-5,24,25,-12,26,14,-24,8,17,10,-18,-25,13,-26,-19,16,7,-20,-23,4,-21,2,-22, signs 00110101100010101101100010
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,-13,-14,-15,16,17,18,-10,19,-12,-17,20,-7,21,-3,22,-1,23,24,-6,25,-16,26,14,9,-18,11,-19,13,-26,15,8,-20,-25,5,-24,-21,4,-23,2,-22, signs 00100011110010001011001100
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,21,-6,-3,22,-1,23,24,-4,25,26,-9,10,-26,8,17,12,-18,14,-19,16,-20,-25,7,-21,5,-24,-22,2,-23, signs 01100111001001101101110000
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,-17,18,-10,19,-12,20,-14,21,-6,-3,22,-1,23,24,-4,25,-8,26,16,11,-19,13,-20,15,-26,17,-18,9,-25,7,-21,5,-24,-22,2,-23, signs 01100110010011011110110001
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,-17,18,-10,19,-12,20,-14,21,-6,22,23,-3,24,-1,-4,25,-8,26,16,11,-19,13,-20,15,-26,17,-18,9,-21,7,-22,5,-25,-23,2,-24, signs 00101100010011011110011001
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,-17,18,-10,19,-12,20,-14,21,-6,-3,22,-1,23,24,-4,25,-8,26,16,11,-19,13,-20,15,-26,17,-18,9,-21,7,-25,5,-24,-22,2,-23, signs 01100100010011011110010011
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-12,19,-14,20,-16,21,-10,22,-6,23,-4,-1,24,-3,25,26,8,15,-20,17,-21,9,-26,7,-19,13,-18,11,-22,5,-23,-25,2,-24, signs 01100111010110110100110010
candidate -1,-2,3,-4,5,6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-12,19,-14,20,-16,21,-10,22,23,24,-8,25,-6,-3,26,-5,4,-26,2,7,-25,9,-21,17,-20,15,-24,1,-22,11,-18,13,-19,-23, signs 01100001111100011011001101
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-12,19,-14,20,-16,21,-10,22,-6,-3,23,-1,24,25,-4,26,8,15,-20,17,-21,9,-26,7,-19,13,-18,11,-22,5,-25,-23,2,-24, signs 01100111010110110100111000
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,18,-12,19,-14,20,21,-17,-10,-5,22,-1,23,24,-4,25,26,-7,6,-22,-24,3,-25,9,16,-21,-18,11,-19,13,-20,15,8,-26,2,-23, signs 10101000110110011101011010
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,16,-17,-11,18,19,-14,20,-16,21,-10,-5,22,-1,23,24,-4,25,26,-7,6,-22,-24,3,-25,9,-19,13,-20,15,-21,17,12,-18,8,-26,2,-23, signs 10101000111010011101011010
candidate 1,-2,3,4,-5,-6,-7,-8,9,10,-11,12,-13,14,-15,-16,17,18,-12,19,-14,20,21,-17,-10,22,-4,23,24,-1,25,-3,26,-9,8,-26,-22,5,-23,-25,2,7,16,-21,-18,11,-19,13,-20,15,6,-24, signs 11010010010110011101001101
candidate 1,-2,3,4,-5,-6,-7,-8,9,10,11,-12,-13,14,-15,16,-17,-11,18,19,-14,20,-16,21,-10,22,-4,23,24,-1,25,-3,26,-9,8,-26,-22,5,-23,-25,2,7,-19,13,-20,15,-21,17,12,-18,6,-24, signs 11010010011010011101001101
candidate -1,2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-12,19,-14,20,-16,21,-10,22,23,24,-2,25,-4,-7,26,-5,6,-26,8,3,-25,9,-21,17,-20,15,-24,1,-22,11,-18,13,-19,-23, signs 01000011111100011011001110
candidate -1,2,-3,4,-5,-6,7,-8,9,10,-11,12,-13,14,-15,16,-17,18,-12,19,-14,20,-16,21,-10,22,23,24,-2,25,-4,-9,26,-7,6,-26,8,5,-25,3,-21,17,-20,15,-24,1,-22,11,-18,13,-19,-23, signs 01100001111100011011001101
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,-7,18,-9,-16,19,20,-5,21,-1,22,23,-4,24,25,-11,26,-13,14,-26,12,15,10,-21,-23,3,-24,-20,6,-18,8,17,-19,-25,2,-22, signs 10101011000011110010110101
candidate -1,2,-3,4,-5,6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,-7,18,-9,-16,19,-6,20,21,22,-2,23,-4,24,25,-11,26,-13,14,-26,12,15,10,-25,-19,17,8,-18,-20,1,-22,3,-23,5,-24,-21, signs 11001110000011111101101011
candidate 1,-2,3,4,-5,6,-7,-8,9,10,-11,12,-13,-14,15,-16,-17,18,-10,19,-12,20,21,-15,-4,22,23,-1,24,-3,-6,25,26,-9,-19,11,-18,-26,8,13,-20,17,-25,7,14,-21,16,5,-22,-24,2,-23, signs 11010000111011100100011011
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,12,-13,14,-15,-16,17,18,-10,19,-12,20,-14,21,22,-7,-2,23,-4,24,-8,25,26,-17,-18,-26,16,11,-19,13,-20,15,-21,9,-25,-22,6,1,-23,3,-24,5, signs 01100010110011010110110100
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,-11,12,-13,14,-15,-16,17,18,-12,19,-14,20,21,-17,-10,-1,22,-9,23,24,-6,25,26,-3,4,-26,8,-23,16,-21,-18,11,-19,13,-20,15,-24,7,-25,5,2,-22, signs 10001101010110011101011010
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,11,-12,-13,14,-15,16,-17,-11,18,19,-14,20,-16,21,-10,-1,22,-9,23,24,-6,25,26,-3,4,-26,8,-23,-19,13,-20,15,-21,17,12,-18,-24,7,-25,5,2,-22, signs 10001101011010011101011010
candidate -1,2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-12,19,-14,20,-16,21,-10,22,23,24,-2,25,-8,-3,26,-5,6,-26,4,7,-25,9,-21,17,-20,15,-24,1,-22,11,-18,13,-19,-23, signs 01110000111100011011001110
candidate -1,2,-3,-4,5,-6,7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-12,19,-14,20,-16,21,-10,22,23,24,-2,25,-8,-5,26,-7,6,-26,4,9,-25,3,-21,17,-20,15,-24,1,-22,11,-18,13,-19,-23, signs 01111000011100011011001101
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,16,-17,18,-4,19,-6,20,-16,21,-2,22,23,24,-8,25,-14,-11,26,-13,12,-26,10,15,-25,9,-21,17,-20,7,-24,1,-22,3,-18,5,-19,-23, signs 01110000000111111011001110
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,18,-4,19,-6,20,-16,21,-2,22,23,24,-8,25,-14,-9,26,-11,12,-26,10,13,-25,15,-21,17,-20,7,-24,1,-22,3,-18,5,-19,-23, signs 01110000001111011011001101
candidate -1,2,3,-4,5,6,-7,8,-9,10,-11,12,-13,-14,-15,16,-17,-3,18,-5,-16,19,-2,20,-6,21,22,23,-12,24,-10,25,-8,26,-20,-18,4,17,-19,15,-21,7,-26,1,14,-22,-25,9,-24,11,-23,13, signs 11110001001101110010110100
candidate 1,2,-3,4,5,-6,-7,-8,9,-10,11,-12,13,-14,-15,-16,17,18,-2,19,-4,20,21,-17,22,-1,23,-5,24,-13,25,-11,26,-9,14,-24,6,-22,-18,-21,16,7,12,-25,10,-26,8,15,-20,3,-19,-23, signs 11000010110011101010101101
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,17,18,19,-9,20,-11,21,-17,22,-7,23,-13,24,-15,-2,25,-4,26,6,1,16,-24,14,3,-25,5,-26,-23,8,-19,10,-20,12,-21,-18,-22, signs 00110111100100111101010101
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,16,-17,-9,18,-11,-16,19,20,21,-6,22,23,-13,24,-15,25,-3,26,-1,2,-26,4,-20,8,-23,14,-24,12,-18,10,17,-19,-25,-22,7,-21,5, signs 00110110110001110010101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,16,-17,-9,18,-11,-16,19,20,21,-6,22,23,-13,24,-15,25,-3,26,-1,4,-20,8,-23,14,-24,12,-18,10,17,-19,-25,-22,7,-21,5,2,-26, signs 00110110110001110010101010
candidate 1,-2,3,-4,5,-6,7,8,-9,-10,11,-12,13,-14,-15,16,-17,-5,18,-7,-16,-3,19,20,-8,21,22,-13,23,-1,24,25,26,-11,12,-26,10,-22,14,-23,-25,9,-21,15,2,-19,4,17,6,-18,-20,-24, signs 10111000110010011101001100
candidate -1,2,3,4,-5,-6,7,-8,-9,10,11,-12,-13,-14,-15,16,17,18,-4,19,20,-7,21,-17,22,-3,-10,23,24,25,-16,26,-2,-11,12,1,14,-24,8,-20,6,-21,-25,15,-26,-22,-18,5,-19,9,-23,13, signs 11110100100001011010101010
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,18,19,-5,20,-7,21,-17,22,-3,-10,23,24,-15,25,-1,-12,26,14,-25,2,11,-23,9,4,-19,6,-20,8,-21,-18,-22,16,-24,-26,13, signs 10111001001000111101010101
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,16,-17,-9,18,-11,-16,19,20,21,-6,22,23,-13,24,-15,25,-1,26,-3,4,-26,2,-20,8,-23,14,-24,12,-18,10,17,-19,-25,-22,7,-21,5, signs 11000110110001110010101010
candidate -1,2,-3,4,5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,-7,18,-9,19,20,-16,-5,-10,21,22,-13,23,24,-2,25,-4,26,14,-22,12,1,-24,3,-25,11,-21,-19,8,-18,6,17,-20,15,-26,-23, signs 11001110001011011101011010
candidate -1,2,-3,4,5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,-7,18,-9,-16,-5,19,20,-10,21,22,-13,23,24,-2,25,-4,26,14,-22,12,1,-24,3,-25,-19,6,17,8,-18,-20,11,-21,15,-26,-23, signs 11001110001011011101011010
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,18,-4,19,-6,20,-16,21,-2,22,23,24,-8,25,-10,-15,26,-13,12,-26,14,11,-25,9,-21,17,-20,7,-24,1,-22,3,-18,5,-19,-23, signs 01110000011110011011001110
candidate -1,2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-4,19,-6,20,-16,21,-2,22,23,24,-8,25,-10,-13,26,-11,12,-26,14,9,-25,15,-21,17,-20,7,-24,1,-22,3,-18,5,-19,-23, signs 01110000111100011011001101
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,12,-13,14,-15,16,-17,18,-4,19,-6,20,-16,21,-2,22,23,24,-14,25,-12,-9,26,-11,10,-26,8,13,-25,15,-21,17,-20,7,-24,1,-22,3,-18,5,-19,-23, signs 01110000011110011011001110
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,12,13,-14,15,-16,17,18,-10,19,-12,-17,20,21,22,23,-2,-15,24,-13,-4,25,26,-7,8,-26,6,9,-21,1,-23,3,14,-24,16,-20,-18,11,-19,5,-25,-22, signs 11001011110011001010110101
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,12,13,-14,15,-16,-17,18,-6,19,-8,-13,-2,20,21,22,-12,23,-10,24,-4,25,26,-15,16,-26,14,7,-19,9,-23,11,-22,1,-20,3,-25,17,-18,5,-24,-21, signs 01100100110011001110110010
candidate 1,-2,-3,-4,5,-6,7,-8,9,10,-11,-12,13,14,15,-16,-17,-7,18,-9,19,20,-14,21,22,-1,23,-13,24,25,-10,-5,26,-15,16,-26,4,11,-25,-19,8,-18,6,17,-20,-24,12,3,-21,-23,2,-22, signs 11100110011001001101110010
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,12,-13,14,-15,-16,-17,18,-6,19,-8,20,-12,21,-2,22,23,-11,24,-9,-4,25,-14,26,16,5,-19,7,-18,17,-26,15,-25,3,-22,1,-21,13,-20,-24,10,-23, signs 11000110100110001101011001
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,12,13,-14,15,-16,-17,18,-6,19,-8,-13,-2,20,21,22,-12,23,-10,24,-4,-15,25,26,-18,17,-26,7,-19,9,-23,11,-22,1,-20,3,14,-25,16,5,-24,-21, signs 01100100110011001110110010
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,16,-17,18,-4,19,-6,20,-16,21,-2,22,23,24,-14,25,-8,-13,26,-11,10,-26,12,9,-25,15,-21,17,-20,7,-24,1,-22,3,-18,5,-19,-23, signs 01110001111000011011001110
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,16,-17,18,19,-11,20,21,-14,22,-16,-1,23,24,-4,25,-10,-5,26,-7,8,-26,6,9,-25,-19,12,-20,-24,3,-18,13,-21,-23,2,17,-22,15, signs 11100011111000011001110001
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,17,-13,18,-15,19,-17,20,21,-2,22,-4,23,24,-11,25,-9,26,-7,6,-24,-21,-18,14,-19,16,-20,12,-25,10,-26,8,1,-22,3,-23,5, signs 01100110011011001010101010
candidate -1,2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,15,-16,-17,-9,18,-11,19,-15,20,-3,21,-5,22,-7,23,24,-2,25,-14,26,12,1,-25,-20,4,-21,-24,-18,10,17,8,-23,6,-22,16,-19,-26,13, signs 10100110110000110010101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,-13,18,-15,19,-17,20,21,22,-3,23,-5,24,25,-8,-1,-10,26,12,-22,4,-23,6,-24,-21,-18,14,-19,16,-20,-25,7,2,11,-26,9, signs 01100101001011001010101010
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,-12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,22,-3,23,-5,-10,-1,24,25,-6,26,8,-24,2,11,-18,-21,16,-20,14,-19,12,-22,4,-23,-25,7,-26,9, signs 11100010011011001010101010
candidate -1,-2,3,-4,5,-6,7,8,-9,-10,-11,12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,22,-5,23,-7,-12,24,25,-3,-8,26,10,1,-24,-20,14,-19,6,-23,4,-22,-18,-21,16,-25,2,9,-26,11, signs 10111000100111001010101010
candidate 1,-2,3,-4,-5,6,7,8,-9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,-3,21,22,-6,23,-8,24,25,-1,26,-7,-23,9,-24,-26,-22,5,10,-20,16,-19,14,-18,12,17,4,-21,2,-25, signs 11101001001100110010100110
candidate 1,-2,3,-4,-5,6,7,8,-9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,-3,21,22,-6,23,-8,24,25,-1,26,-7,-23,9,-24,-26,-22,5,16,-19,14,-18,12,17,10,-20,4,-21,2,-25, signs 11101001001100110010100110
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,21,22,-3,23,-5,24,25,-8,-1,-6,26,-25,9,-21,17,12,-18,14,-19,16,-20,10,-22,2,-23,4,-24,-26,7, signs 10110001011001101101010101
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,-16,17,18,-12,19,-14,20,21,-17,-2,22,-4,23,24,25,-8,-1,-6,26,-25,9,16,-21,-18,3,-22,5,-23,11,-19,13,-20,15,10,-24,-26,7, signs 11001001010110011101010101
candidate -1,2,-3,4,-5,6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,-7,18,-9,-16,19,20,21,-2,22,-4,23,-6,24,25,-11,26,-13,14,-26,12,15,10,-25,-19,17,8,-18,-24,1,-21,3,-22,5,-23,-20, signs 11001110000011111101010111
candidate -1,2,-3,4,-5,6,7,-8,-9,10,-11,12,-13,14,15,-16,-17,-7,18,19,-10,-15,20,21,-2,22,-4,23,-6,24,-14,25,-12,26,-24,-20,16,9,-19,11,-25,13,-26,-18,8,17,-21,1,-22,3,-23,5, signs 01100111001100110010101101
candidate -1,2,3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,-16,17,18,19,20,-12,21,-14,22,23,-17,-2,24,-4,25,-6,26,-8,-3,-24,11,-20,13,-21,1,16,-23,-18,9,-26,7,-25,5,10,-19,-22,15, signs 11100110011100011100110110
candidate -1,2,3,-4,5,-6,7,-8,9,10,-11,-12,13,-14,-15,-16,17,18,-10,19,20,-13,21,22,23,-17,-2,-5,24,-7,25,-9,26,-3,4,-26,-18,-23,16,1,14,-21,12,-20,6,-24,8,-25,-19,11,-22,15, signs 01110110011001001001011011
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,19,-11,20,21,-14,22,-16,-1,23,24,-4,25,-6,-9,26,-7,8,-26,10,5,-25,-19,12,-20,-24,3,-18,13,-21,-23,2,17,-22,15, signs 11101111001000011001110001
candidate 1,-2,3,-4,-5,-6,7,8,-9,10,11,-12,13,-14,15,-16,-17,18,19,-7,20,-11,21,-13,22,-1,23,-3,24,-15,-10,25,-8,26,16,-24,14,-21,12,-20,-25,9,-26,-19,6,-22,2,-23,4,17,-18,5, signs 10010010110011001110101010
candidate 1,-2,-3,-4,5,-6,7,8,-9,10,11,-12,-13,14,-15,16,-17,18,19,-11,20,21,-14,22,-16,-1,23,24,-10,25,-8,-5,26,-7,6,-26,4,9,-25,-19,12,-20,-24,3,-18,13,-21,-23,2,17,-22,15, signs 11100111101000011001110010
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,11,-12,-13,14,-15,16,-17,18,19,-11,20,21,-14,22,-16,-1,23,24,-10,25,-4,-9,26,-7,6,-26,8,5,-25,-19,12,-20,-24,3,-18,13,-21,-23,2,17,-22,15, signs 11111110001000011001110010
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,19,-1,20,-3,21,-5,22,-7,23,24,-16,25,-10,-13,26,-11,12,-26,14,9,-25,15,-24,17,4,-21,6,-22,8,-23,-18,-20,2,-19, signs 11011001000011110110010010
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,-12,13,-14,15,16,-17,18,19,-1,20,-3,21,-5,22,-7,23,24,-16,25,-10,-15,26,-13,12,-26,14,11,-25,9,-24,17,4,-21,6,-22,8,-23,-18,-20,2,-19, signs 11011001100001110110010001
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,-12,13,-14,15,16,-17,18,19,-1,20,-3,21,-5,22,-7,23,24,-16,25,-10,-15,26,-13,12,-26,14,11,-25,17,-24,9,4,-21,6,-22,8,-23,-18,-20,2,-19, signs 11011001000001111110010101
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,-11,12,-13,14,-15,16,-17,-1,18,19,-4,20,-6,21,-8,22,-16,-9,23,24,-12,25,-14,26,-24,11,-25,13,-26,-23,10,15,-22,3,-19,5,-20,7,-21,-18,2,17, signs 11001100000110110010101101
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,11,-12,13,-14,15,-16,-17,18,19,-1,20,-3,21,-7,22,23,-10,-15,24,-13,25,-11,-4,26,6,-22,8,17,-18,-21,-26,5,-23,9,16,-24,14,-25,12,-19,2,-20, signs 10000011101001100001100101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,19,-1,20,-3,21,-5,22,-7,23,24,-16,25,-14,-9,26,-11,12,-26,10,13,-25,15,-24,17,4,-21,6,-22,8,-23,-18,-20,2,-19, signs 11011001110000110110010010
candidate 1,-2,3,-4,5,-6,7,-8,-9,-10,11,-12,13,14,-15,16,-17,18,19,-1,20,-3,21,-5,22,-7,23,24,-16,25,-14,-11,26,-13,12,-26,10,15,-25,9,-24,17,4,-21,6,-22,8,-23,-18,-20,2,-19, signs 11011001111000010110010001
candidate 1,-2,3,-4,5,-6,7,-8,-9,-10,11,-12,13,14,-15,16,-17,18,19,-1,20,-3,21,-5,22,-7,23,24,-16,25,-14,-11,26,-13,12,-26,10,15,-25,17,-24,9,4,-21,6,-22,8,-23,-18,-20,2,-19, signs 11011001011000011110010101
candidate 1,-2,-3,4,-5,-6,-7,8,-9,10,-11,12,13,-14,15,-16,17,18,-4,19,20,21,-8,-13,22,-15,23,-17,24,25,-12,26,-10,-1,2,-20,6,-23,16,-24,-18,5,-19,3,-25,-22,14,7,-21,9,-26,11, signs 00110100110011001010101010
candidate -1,2,3,-4,5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,-17,-3,18,-5,19,20,-10,21,-12,22,-14,23,-8,24,-6,25,-2,26,16,11,-21,13,-22,15,-26,17,-20,9,-23,1,-25,-18,4,-19,-24,7, signs 00110100010011011011100011
candidate 1,-2,3,-4,5,6,-7,8,9,-10,11,-12,13,-14,-15,-16,-17,-3,18,-5,19,-9,20,-11,21,-13,-8,22,-6,23,24,25,26,-1,-25,17,4,-18,-23,15,10,-20,12,-21,14,7,-22,-19,16,-24,2,-26, signs 11100110100110101101010101
candidate -1,2,-3,-4,5,-6,7,8,-9,10,-11,12,-13,14,-15,16,-17,18,19,20,-8,21,-10,22,-12,23,-14,24,-16,25,-2,-7,26,-5,4,-26,6,3,-25,17,-24,15,-23,13,-18,1,-20,9,-21,11,-22,-19, signs 10000111001110011110100101
candidate -1,2,-3,-4,-5,6,-7,8,-9,10,11,12,-13,14,-15,-16,17,18,-8,19,-10,20,-12,21,-14,22,23,-17,-2,24,25,26,-6,-11,-20,13,-21,5,-26,1,-24,3,16,-23,-18,7,-19,9,-22,15,4,-25, signs 10011101100100011100110100
candidate -1,2,3,-4,-5,6,-7,8,9,10,-11,12,-13,14,-15,-16,-17,-3,18,19,-6,20,-8,21,-10,22,-12,23,-2,24,25,26,-14,-9,-21,11,-22,13,-23,-18,4,17,-24,1,-26,15,-20,7,-19,5,16,-25, signs 00111001101100100001101001
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,14,15,-16,-17,18,-4,19,-6,20,-8,-11,21,22,-14,23,24,-1,25,-15,26,-9,10,-21,12,7,-20,17,-18,5,-19,3,16,-26,-22,13,-23,-25,2,-24, signs 00110011110001010010110010
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,17,18,-4,19,20,-7,21,-9,22,-13,23,24,-16,-1,25,-17,26,-11,12,-23,14,-20,6,-21,8,-22,10,5,-19,3,-18,-26,-24,15,2,-25, signs 01110100111100010010101100
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,16,-17,-3,18,-5,19,-7,-12,20,21,-15,22,-1,23,24,-16,25,26,-9,10,-26,8,11,-20,13,6,-19,-25,-21,14,-22,-24,17,4,-18,2,-23, signs 01100110111000101101100101
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,-17,18,-6,19,-8,20,-10,21,-12,22,-14,23,-4,-1,24,-3,25,26,16,11,-21,13,-22,15,-26,17,-20,9,-19,7,-18,5,-23,-25,2,-24, signs 01100110010011011101100011
candidate -1,-2,3,-4,5,6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,19,20,-8,21,-10,22,-12,23,-14,24,-16,25,-6,-3,26,-5,4,-26,2,7,-25,17,-24,15,-23,13,-18,1,-20,9,-21,11,-22,-19, signs 11100001001110011110100101
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,-17,18,-6,19,-8,20,-10,21,-12,22,-14,-3,23,-1,24,25,-4,26,16,11,-21,13,-22,15,-26,17,-20,9,-19,7,-18,5,-25,-23,2,-24, signs 01100110010011011101101001
candidate -1,2,3,-4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,17,-3,18,19,-6,20,21,-9,22,-11,23,-17,-2,24,25,-13,26,-15,14,-26,16,1,-24,-18,4,-21,8,-22,10,-23,12,7,-20,5,-19,-25, signs 01110010110001101010101010
candidate 1,-2,-3,4,5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-5,18,19,-8,20,-10,21,-12,22,23,-15,24,-1,25,26,-4,-17,6,-18,-26,3,16,-23,14,9,-20,11,-21,13,-22,7,-19,-25,2,-24, signs 11101000110010110110101100
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,13,-14,15,-16,-17,18,19,-1,20,-3,21,-5,22,-7,23,24,-10,25,-12,-15,26,-13,14,-26,16,11,-25,9,-24,17,4,-21,6,-22,8,-23,-18,-20,2,-19, signs 11011001110000110110010010
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,13,-14,15,-16,-17,18,19,-1,20,-3,21,-5,22,-7,23,24,-10,25,-12,-15,26,-13,14,-26,16,11,-25,17,-24,9,4,-21,6,-22,8,-23,-18,-20,2,-19, signs 11011001010000111110010110
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,18,19,-1,20,-3,21,-5,22,-7,23,24,-10,25,-12,-17,26,-15,14,-26,16,13,-25,11,-24,9,4,-21,6,-22,8,-23,-18,-20,2,-19, signs 11011001011000011110010101
candidate 1,2,-3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-1,18,-7,19,20,-10,21,-12,22,-14,23,24,-17,-2,25,26,-5,6,-26,4,15,-23,9,-20,11,-21,13,-22,-19,8,-18,-25,3,16,-24, signs 11110000110011000010101100
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,19,-1,20,-3,21,-5,22,-7,23,24,-10,25,-16,-11,26,-13,14,-26,12,15,-25,9,-24,17,4,-21,6,-22,8,-23,-18,-20,2,-19, signs 11011001111100000110010010
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,19,-1,20,-3,21,-5,22,-7,23,24,-10,25,-16,-11,26,-13,14,-26,12,15,-25,17,-24,9,4,-21,6,-22,8,-23,-18,-20,2,-19, signs 11011001011100001110010110
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,14,15,-16,-17,-1,18,19,-4,20,-6,21,-8,22,-10,-15,23,24,-12,25,-14,26,-24,11,-25,13,-26,-23,16,9,-22,3,-19,5,-20,7,-21,-18,2,17, signs 11001100110110000010101101
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,-12,13,-14,15,16,-17,18,19,-1,20,-3,21,-5,22,-7,23,24,-10,25,-16,-13,26,-15,14,-26,12,17,-25,11,-24,9,4,-21,6,-22,8,-23,-18,-20,2,-19, signs 11011001011110000110010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-1,18,19,-12,20,-14,21,-16,22,-10,-3,23,24,-6,25,-8,26,-24,5,-25,7,-26,-23,4,9,-22,11,-19,13,-20,15,-21,-18,2,17, signs 11000110110011000010101101
candidate 1,-2,3,-4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,18,19,-1,20,21,-8,-11,22,23,-14,-5,24,-3,25,-17,26,-9,10,-22,12,7,-21,-26,16,-25,-18,-20,6,13,-23,15,4,-24,2,-19, signs 11001100001100111110101001
candidate -1,2,-3,4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,-16,17,18,-4,19,20,-9,21,-11,22,-13,23,-7,24,-5,25,-17,-2,26,10,-21,12,-22,-26,-20,8,-23,14,1,16,-25,-18,3,-19,-24,6,15, signs 11010111011000011100011100
candidate -1,2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,-3,18,19,20,-9,21,-11,22,-13,23,-7,24,-5,-16,25,-2,26,-19,-24,6,15,-25,17,4,-18,-26,-20,8,-23,14,1,10,-21,12,-22, signs 01100111011000011100011101
candidate -1,2,3,-4,-5,-6,7,-8,9,-10,-11,12,13,-14,15,-16,17,18,19,20,-2,-13,21,-15,22,-17,23,-7,24,-9,25,26,-12,-3,4,11,-26,-23,-18,-22,16,-21,14,1,-20,5,10,-25,8,-24,6,-19, signs 11000110011100110110101100
candidate 1,2,-3,-4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,-16,17,-1,18,19,-8,20,-10,21,22,-17,-2,23,24,25,-6,-11,26,-13,12,-26,14,5,-25,7,-20,9,-19,-24,4,15,-21,-18,-23,3,16,-22, signs 11110010011001000001110011
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,-11,12,-13,14,-15,16,-17,-1,18,19,-12,20,-14,21,-16,22,-4,-9,23,24,-6,25,-8,26,-24,5,-25,7,-26,-23,10,3,-22,11,-19,13,-20,15,-21,-18,2,17, signs 11110110000011000010101101
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,18,-2,19,-4,20,-6,21,22,-17,23,-15,-8,24,-10,25,-12,26,-20,5,-21,7,-26,13,-25,11,-24,9,14,3,-19,1,-18,-23,16,-22, signs 11000110011001100011010101
candidate -1,2,3,-4,5,6,-7,-8,9,-10,-11,-12,13,-14,15,-16,17,18,-2,19,-6,20,21,-9,22,-17,23,-15,24,-13,25,-5,26,-3,14,-24,12,-25,4,-26,-19,1,8,-21,10,-22,-18,-23,16,11,-20,7, signs 11001001101100100011010010
candidate -1,2,-3,4,-5,-6,7,8,-9,-10,-11,12,-13,14,-15,16,17,18,-2,19,-4,20,21,-7,22,-17,-12,23,-14,24,-16,25,-8,26,10,15,-24,13,-23,11,-18,-22,-25,9,-26,-21,6,1,-19,3,-20,5, signs 01100010101100110101101010
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,-14,15,-16,17,18,19,-1,20,-17,21,-15,22,23,-4,-11,24,-5,-10,25,26,-7,8,-26,6,9,-25,-24,12,3,-23,13,2,-20,-18,-21,16,-22,14,-19, signs 10000100011111100011011000
candidate 1,2,-3,-4,5,-6,7,-8,-9,10,-11,-12,13,-14,15,-16,17,18,19,-1,20,-17,21,-15,22,23,-2,-13,24,-5,-10,25,26,-7,8,-26,6,9,-25,11,4,-24,12,3,-23,-20,-18,-21,16,-22,14,-19, signs 10000100011111100011010100
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,-12,13,-14,15,-16,17,18,19,-1,20,-17,21,-15,22,-3,23,-13,-4,24,-10,25,26,-7,8,-26,6,9,-25,11,-24,5,12,-23,2,-20,-18,-21,16,-22,14,-19, signs 10000100011111100011010100
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,-14,15,-16,17,18,19,-1,20,-17,21,-15,22,23,-4,-11,24,25,-6,-9,26,-7,8,-26,-25,5,10,-24,12,3,-23,13,2,-20,-18,-21,16,-22,14,-19, signs 10001000101111100011011000
candidate 1,-2,-3,4,5,-6,7,-8,9,10,-11,12,-13,-14,-15,16,-17,-1,-16,18,19,20,-12,21,-4,22,-10,23,24,-5,25,-9,26,-7,8,-26,-23,11,-20,13,-21,-24,6,-25,-22,3,14,-19,2,15,-18,17, signs 10000100111101100110100100
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,18,19,-1,20,-17,21,-15,22,23,24,-3,-12,25,-6,-9,26,-7,8,-26,10,5,-25,11,4,-24,2,13,-23,-20,-18,-21,16,-22,14,-19, signs 11000000111101100011010010
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,-12,13,-14,15,-16,17,18,19,-1,20,-17,21,-15,22,-3,23,-13,-4,24,-6,25,26,-9,10,-26,8,11,-25,7,-24,5,12,-23,2,-20,-18,-21,16,-22,14,-19, signs 10000111000111100011010100
candidate 1,2,-3,-4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,18,19,-1,20,-17,21,-15,22,23,-2,24,-12,-5,25,-7,26,-9,10,-26,8,11,6,-25,4,13,-24,3,-23,-20,-18,-21,16,-22,14,-19, signs 10000111000111100011010100
candidate -1,2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-2,19,20,21,-16,22,23,-13,-4,-11,-6,24,-8,25,-10,26,-24,7,-25,9,-26,5,12,3,-19,1,-21,15,-22,17,-18,-23,14,-20, signs 11000001101110100011010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,16,-17,-1,-16,18,-14,-3,19,-13,20,21,-6,22,-8,23,24,-11,25,26,-22,7,-23,9,-26,5,-21,-24,10,-25,4,-20,12,-19,-18,15,2,17, signs 11000001110111000001110011
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,17,18,-2,19,20,-17,21,-15,-4,-13,22,-11,23,-9,24,-7,25,26,12,-22,6,-25,8,-24,10,-23,-26,5,14,3,-19,1,-18,-21,16,-20, signs 11000100110011100011001010
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,18,19,-1,20,-17,21,22,-14,23,-4,-9,24,-7,25,-5,26,-11,12,-26,6,-25,8,-24,10,-21,16,-20,-18,3,-23,13,-22,15,2,-19, signs 11001100110011000011001010
candidate -1,2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,18,-2,19,20,-17,21,22,-14,-3,23,-9,24,-7,25,-5,26,-11,12,-26,6,-25,8,-24,10,-23,4,13,-22,15,-19,1,-18,-21,16,-20, signs 11001100110011000011001010
candidate 1,2,-3,4,-5,-6,7,-8,-9,-10,11,-12,13,-14,15,-16,17,18,19,-1,20,-17,21,-15,22,23,-2,-13,24,-11,-4,25,26,-7,8,-26,6,9,-25,5,10,-24,12,3,-23,-20,-18,-21,16,-22,14,-19, signs 10011100000111100011010100
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,18,19,-1,20,-17,21,-15,22,23,24,-3,-12,25,-10,-5,26,-7,8,-26,6,9,-25,11,4,-24,2,13,-23,-20,-18,-21,16,-22,14,-19, signs 11001100001101100011010010
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,18,19,-1,20,-17,21,22,-14,23,-4,-7,24,-9,25,-11,26,-5,6,-26,12,-25,10,-24,8,-21,16,-20,-18,3,-23,13,-22,15,2,-19, signs 11000011001111000011001010
candidate -1,2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,18,-2,19,20,-17,21,22,-14,-3,23,-7,24,-9,25,-11,26,-5,6,-26,12,-25,10,-24,8,-23,4,13,-22,15,-19,1,-18,-21,16,-20, signs 11000011001111000011001010
candidate 1,-2,-3,4,5,6,-7,8,-9,10,-11,12,-13,-14,-15,16,-17,18,19,-1,-16,20,21,22,-12,23,-4,24,-6,25,-8,26,-10,-5,-24,7,-25,9,-26,3,14,-21,-18,17,-20,15,2,11,-23,13,-22,-19, signs 11000100110111001110110010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-1,-16,18,-14,-3,19,20,-6,21,-8,22,-10,23,-12,24,25,26,-20,5,-23,11,-24,13,4,-19,-26,7,-21,9,-22,-25,2,15,-18,17, signs 10010100111001100101100110
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,12,13,-14,15,-16,-17,18,-2,-15,19,-13,20,21,-4,22,-6,23,-8,24,-10,25,-12,26,-24,9,-25,11,-26,3,-21,5,-22,7,-23,-20,14,-19,16,1,-18,17, signs 11001100011011000010101101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,14,-15,16,-17,-1,-16,18,-14,-3,19,-5,20,21,-8,22,-10,23,24,-13,25,26,-22,9,-23,11,-26,7,-21,-24,12,-25,6,-20,4,-19,-18,15,2,17, signs 11011000011101000001110011
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,18,-2,19,20,-17,21,-15,-8,22,-10,23,-12,24,-4,25,-6,26,-24,13,-23,11,-22,9,14,3,-25,5,-26,7,-19,1,-18,-21,16,-20, signs 11011000011001100011010101
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,12,13,-14,15,-16,-17,18,-2,-15,19,-13,20,21,-8,22,-10,23,-12,24,-4,25,-6,26,-24,3,-25,5,-26,7,-21,9,-22,11,-23,-20,14,-19,16,1,-18,17, signs 11011000110011000010101101
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,18,19,-1,20,-17,21,-15,22,-3,23,-5,-12,24,-10,25,26,-7,8,-26,6,9,-25,11,-24,13,4,-23,2,-20,-18,-21,16,-22,14,-19, signs 10011100011001100011010100
candidate 1,-2,3,-4,5,6,-7,-8,9,-10,-11,12,-13,-14,15,-16,17,18,19,-1,20,-17,21,-15,22,-3,23,-5,-12,24,-6,25,26,-9,10,-26,8,11,-25,7,-24,13,4,-23,2,-20,-18,-21,16,-22,14,-19, signs 10011111000001100011010100
candidate 1,2,-3,4,-5,-6,7,-8,9,-10,-11,-12,13,-14,15,-16,17,18,19,-1,20,-17,21,-15,22,23,-2,24,-4,-13,25,-7,26,-9,10,-26,8,11,6,-25,12,5,-24,3,-23,-20,-18,-21,16,-22,14,-19, signs 10011111000001100011010100
candidate 1,-2,3,-4,5,6,-7,-8,9,10,-11,-12,-13,14,-15,16,-17,18,19,-1,-16,20,-14,-3,21,-5,22,23,-10,24,-6,25,26,-9,8,-26,-23,11,-18,17,12,-22,-25,7,-24,-21,4,13,-20,15,2,-19, signs 11001110001011001110101101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,13,-14,15,-16,-17,-1,-8,18,19,-5,20,-3,21,22,23,-15,24,25,-10,-13,26,-11,12,-26,-25,17,-22,-19,6,-20,4,-21,2,7,-18,-23,16,-24,14,9, signs 10011010000011101101010100
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,-1,18,19,20,-7,21,-5,22,-3,23,24,-16,25,-10,-13,26,-11,12,-26,14,9,-19,-22,4,-23,2,-18,-25,15,8,-20,6,-21,-24,17, signs 10011100000011110100110010
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,12,-13,-14,-15,16,-17,-3,-8,18,-6,19,-4,20,-16,21,22,23,-12,24,-10,-1,25,26,-23,13,-24,11,-26,-22,14,5,-19,7,-18,9,2,17,-20,15,-21,-25, signs 01100110010011011101011001
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,-1,18,19,20,-7,21,-5,22,-3,23,24,-16,25,-14,-9,26,-11,12,-26,10,13,-19,-22,4,-23,2,-18,-25,15,8,-20,6,-21,-24,17, signs 10011100110000110100110010
candidate 1,-2,-3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,17,18,-10,19,-16,20,-14,21,-12,22,23,-17,24,-1,-6,25,-4,26,2,9,-18,-23,-20,15,-21,13,-22,11,-19,-24,8,3,-26,5,-25,7, signs 00100110110011001010101001
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-6,19,-12,20,-10,21,-8,22,-16,23,24,-1,25,26,-4,-13,-20,11,-19,5,-26,3,14,9,-21,7,-22,15,-23,17,-18,-24,2,-25, signs 01011110010001011110010101
candidate -1,2,3,-4,-5,-6,7,-8,9,-10,-11,12,13,-14,15,-16,17,18,19,-3,-12,20,21,-9,22,-7,23,-13,-2,24,25,-17,26,-15,16,-26,14,1,-24,-19,4,11,-20,-23,6,-22,8,-21,10,5,-18,-25, signs 10101001101010110101010101
candidate -1,2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-7,-14,18,-12,19,-10,20,-16,21,22,23,-4,24,-2,25,26,-5,-23,3,-24,1,-25,-22,6,15,-20,9,-19,11,-18,13,8,17,-21,-26, signs 10010011001100110010101010
candidate -1,2,3,4,-5,-6,7,-8,9,10,-11,12,-13,-14,-15,-16,17,-3,18,-9,19,-7,20,21,-4,-17,-2,22,-10,23,-12,24,25,26,16,5,-21,-18,-22,11,-23,13,-24,1,-26,15,6,-20,8,-19,14,-25, signs 11100011001100111110010110
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,16,-17,18,-4,-13,19,-11,-6,20,21,22,-16,-1,23,-15,24,25,-8,26,10,-19,12,5,-20,7,-26,9,-25,-21,-18,3,14,-24,-22,17,2,-23, signs 10011001111001010101001110
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,17,18,19,20,-4,21,-14,22,-12,-7,23,-17,24,-1,25,26,-16,-9,10,15,-21,5,-20,3,-26,-24,-18,-23,8,11,-22,13,6,-19,2,-25, signs 10011100111100001011001011
candidate -1,2,-3,4,-5,6,7,8,-9,10,-11,12,-13,-14,-15,-16,17,18,19,-7,-12,20,-10,21,-8,22,23,-17,-2,24,-4,25,-6,26,14,9,-21,11,-20,13,-26,1,16,-23,-18,3,-24,5,-25,-19,-22,15, signs 11001110011001011101010101
candidate -1,2,-3,4,-5,6,7,-8,-9,10,-11,12,-13,14,15,-16,-17,-7,18,19,20,21,-14,22,-12,23,-10,-15,-2,24,-4,25,-6,26,-19,9,16,3,-24,5,-25,17,8,-18,-26,1,-21,13,-22,11,-23,-20, signs 11001110100110101101010101
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,14,15,-16,-17,-7,18,19,20,-13,21,-11,22,-9,-14,23,24,-1,25,26,-4,-15,16,5,-26,3,-23,-20,12,-21,10,-22,-19,-24,2,-25,6,17,8,-18, signs 10100110001101001110101010
candidate -1,2,-3,-4,5,-6,7,8,-9,10,-11,12,-13,-14,15,-16,17,18,-2,19,-12,20,-10,21,-8,22,23,-15,24,-17,25,-7,26,-5,4,-26,6,3,-21,9,-22,-25,-18,-24,16,-23,14,1,-19,11,-20,13, signs 01000110111000110101101011
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,18,19,-1,-12,-7,20,21,-4,-15,22,-17,23,-3,24,25,26,-9,10,-26,8,11,-25,-20,6,13,-18,-23,16,-22,14,5,-21,-24,2,-19, signs 11100111000001100011010100
candidate -1,2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,19,20,-2,21,-12,-7,22,-5,-14,23,-16,24,-4,25,-10,26,8,-22,6,13,-21,11,-26,9,-25,3,-20,1,-18,17,-23,15,-24,-19, signs 01110110001001100011010110
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,-11,12,13,14,-15,16,-17,18,19,-1,20,-13,-8,21,-6,22,-14,23,-16,24,-4,25,-12,26,10,5,-24,17,-18,3,-25,11,-26,9,-21,7,-22,15,-23,-20,2,-19, signs 11011011001001000010101101
candidate -1,-2,3,4,-5,6,-7,8,-9,-10,-11,12,13,14,-15,16,-17,18,19,-3,20,-13,-8,21,-6,22,-14,23,-16,24,-4,25,-12,26,10,5,-24,-19,2,-20,-25,11,-26,9,-21,7,-22,15,-23,1,-18,17, signs 10111011001001000010101101
candidate 1,-2,-3,4,-5,-6,7,-8,-9,10,11,-12,13,-14,15,-16,17,18,19,-1,20,-17,21,-15,22,-13,23,-11,-4,24,-10,25,26,-7,8,-26,6,9,-25,5,-24,3,12,-23,2,-20,-18,-21,16,-22,14,-19, signs 10001100011101100011011000
candidate 1,2,-3,-4,5,-6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,18,19,-1,20,-17,21,-15,22,-13,23,-11,-2,24,-8,25,26,-5,6,-26,4,7,-25,9,-24,3,10,-23,12,-20,-18,-21,16,-22,14,-19, signs 10010001111001100011010100
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,18,19,-1,20,-17,21,-15,22,23,-12,24,-10,-3,25,-7,26,-5,6,-26,8,-25,4,9,-24,11,2,13,-23,-20,-18,-21,16,-22,14,-19, signs 11000011110001100011010010
candidate 1,2,-3,4,-5,-6,7,-8,-9,-10,11,-12,13,-14,15,-16,17,18,19,-1,20,-17,21,-15,22,-13,23,-11,-2,24,-4,25,26,-7,8,-26,6,9,-25,5,-24,3,10,-23,12,-20,-18,-21,16,-22,14,-19, signs 10011100011001100011010100
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,18,19,-1,20,-17,21,-15,22,23,-12,24,-10,-3,25,-5,26,-7,8,-26,6,9,4,-25,2,11,-24,13,-23,-20,-18,-21,16,-22,14,-19, signs 10011100011001100011010100
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,18,19,-1,20,-17,21,-15,22,23,-12,24,-10,-3,25,-5,26,-7,8,-26,6,-25,4,9,-24,11,2,13,-23,-20,-18,-21,16,-22,14,-19, signs 11001100110001100011010010
candidate 1,-2,3,-4,5,-6,-7,8,9,-10,11,-12,-13,14,15,-16,-17,-1,18,19,20,-15,-8,21,22,-5,23,-3,24,-9,-14,25,26,-11,12,-26,10,13,-25,-20,16,7,-21,-24,-19,17,6,-22,4,-23,2,-18, signs 10110001010001011111001100
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,13,-14,15,-16,-17,-1,18,19,20,-15,-8,21,22,-5,23,-3,24,25,-10,-13,26,-11,12,-26,-25,9,14,-20,16,7,-21,-24,-19,17,6,-22,4,-23,2,-18, signs 10110001100010011111001100
candidate 1,-2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,17,18,19,-1,20,-17,-12,21,-10,22,-8,23,-14,24,-16,25,-4,26,6,15,-24,13,-21,11,-22,9,-23,7,-26,5,-25,3,-18,-20,2,-19, signs 11100011001100110110101001
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,17,18,19,20,-2,-17,21,22,23,-11,24,-9,-4,-15,25,-13,26,-7,6,-26,12,-23,-20,1,-18,-21,16,3,10,-24,8,5,14,-25,-22,-19, signs 01110001001111000011011011
candidate 1,2,-3,4,-5,-6,7,-8,-9,-10,11,-12,13,-14,15,-16,17,18,19,-1,20,-17,21,-15,22,-13,-2,23,-4,-11,24,25,26,-7,8,-26,6,9,-25,5,10,-24,12,3,-23,-20,-18,-21,16,-22,14,-19, signs 11001100001101100011011000
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,18,19,-1,20,-17,21,-15,22,23,-12,-3,24,-5,-10,25,26,-7,8,-26,6,9,-25,-24,4,11,-23,13,2,-20,-18,-21,16,-22,14,-19, signs 10110100010011100011011000
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,18,19,-1,20,-17,21,-15,22,23,-12,-3,24,-5,-10,25,26,-7,8,-26,6,9,-25,11,4,-24,2,13,-23,-20,-18,-21,16,-22,14,-19, signs 11100100011001100011010100
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,18,19,-1,20,-17,21,-15,22,23,-12,-3,24,25,-6,-9,26,-7,8,-26,-25,5,10,-24,4,11,-23,13,2,-20,-18,-21,16,-22,14,-19, signs 10111000100011100011011000
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,-14,15,-16,17,18,19,-1,20,-17,21,-15,22,23,24,-11,-4,25,-6,-9,26,-7,8,-26,10,5,-25,3,12,-24,2,13,-23,-20,-18,-21,16,-22,14,-19, signs 11110000110001100011010010
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,12,-13,-14,-15,16,-17,18,19,-1,-16,20,21,22,-12,23,-10,24,-4,25,-6,26,-8,-3,-24,5,-25,7,-26,9,14,-21,-18,17,-20,15,2,11,-23,13,-22,-19, signs 11010011000111001110110010
candidate 1,-2,3,-4,5,-6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,-1,-16,-11,18,-9,19,20,21,-3,22,-5,23,24,-8,25,26,-13,14,-26,12,15,-25,-18,10,-19,-24,7,2,-21,4,-22,6,-23,-20,17, signs 11100101011100000101010100
candidate 1,-2,3,-4,-5,-6,7,-8,-9,10,-11,12,13,-14,15,-16,17,18,19,-1,20,-17,21,-15,22,-13,23,-3,-12,24,-10,25,26,-7,8,-26,6,9,-25,5,-24,11,4,-23,2,-20,-18,-21,16,-22,14,-19, signs 10111100010001100011011000
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,18,19,-1,20,-17,21,-15,22,-13,23,-3,-10,24,-8,25,26,-5,6,-26,4,7,-25,9,-24,11,2,-23,12,-20,-18,-21,16,-22,14,-19, signs 11110001100001100011010100
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,18,19,-1,20,-17,21,-15,22,23,-12,24,-4,-9,25,-7,26,-5,6,-26,8,-25,10,3,-24,11,2,13,-23,-20,-18,-21,16,-22,14,-19, signs 11110011000001100011010010
candidate 1,2,3,-4,-5,-6,7,-8,-9,-10,-11,12,13,-14,15,-16,17,18,19,-1,20,-17,21,-15,22,-13,-2,23,-12,-3,24,25,26,-7,8,-26,6,9,-25,5,10,-24,4,11,-23,-20,-18,-21,16,-22,14,-19, signs 11111100000001100011011000
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,11,12,-13,-14,15,-16,17,18,19,-1,20,-17,21,-15,22,23,-12,-3,24,-11,-4,25,26,-7,8,-26,6,9,-25,5,10,-24,2,13,-23,-20,-18,-21,16,-22,14,-19, signs 11111100000001100011010100
candidate 1,2,3,-4,-5,-6,7,-8,-9,-10,-11,12,13,-14,15,-16,17,-1,18,-17,19,-15,20,-13,-2,21,22,23,-12,-3,24,25,26,-7,8,-26,6,9,-25,5,10,-22,16,-19,14,-20,-23,11,4,-24,-21,-18, signs 11101100001000110110110100
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,-12,13,-14,15,-16,17,18,19,-1,20,-17,21,-15,22,-13,23,-3,-10,24,-4,25,26,-7,8,-26,6,9,-25,5,-24,11,2,-23,12,-20,-18,-21,16,-22,14,-19, signs 11111100000001100011010100
candidate 1,2,-3,-4,5,-6,7,-8,-9,-10,11,12,-13,-14,15,-16,17,18,19,-1,20,-17,21,-15,22,23,-12,24,-2,-11,25,-5,26,-7,8,-26,6,9,4,-25,10,3,-24,13,-23,-20,-18,-21,16,-22,14,-19, signs 11111100000001100011010100
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,-14,15,-16,17,18,19,-1,20,-17,21,-15,22,23,24,-11,-4,25,-10,-5,26,-7,8,-26,6,9,-25,3,12,-24,2,13,-23,-20,-18,-21,16,-22,14,-19, signs 11111100000001100011010010
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,18,19,-1,20,-17,21,-15,22,23,-12,24,-4,-9,25,-5,26,-7,8,-26,6,-25,10,3,-24,11,2,13,-23,-20,-18,-21,16,-22,14,-19, signs 11111100000001100011010010
candidate 1,-2,-3,-4,5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,-1,-16,18,19,-13,20,-11,21,-5,22,23,-10,24,-6,25,-8,26,-24,-21,4,-22,-25,7,-26,9,-23,-20,12,-19,14,3,-18,15,2,17, signs 11101110000110000001101101
candidate -1,2,-3,-4,5,6,-7,8,-9,10,11,-12,13,-14,15,-16,-17,18,-2,-15,19,-13,20,-11,21,-5,22,23,-10,24,-6,25,-8,26,-24,-21,4,-22,-25,7,-26,9,-23,-20,12,-19,14,3,16,1,-18,17, signs 11101110000110000001101101
candidate 1,2,-3,-4,5,-6,7,8,-9,10,-11,-12,13,-14,-15,16,-17,-1,-16,18,19,-13,20,21,-10,22,23,24,-2,25,-8,-5,26,-7,6,-26,4,-23,12,-20,14,-19,-24,3,-25,9,-22,11,-21,15,-18,17, signs 11011000100011100110011011
candidate 1,-2,3,-4,5,-6,-7,8,9,-10,11,-12,-13,14,15,-16,-17,-1,18,-15,19,20,21,-3,22,-5,23,24,-14,25,-8,-11,26,-9,10,-26,12,7,-25,13,-24,-19,16,-18,2,-21,4,-22,6,-23,-20,17, signs 11100100001111000011010010
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,18,19,-1,20,-17,21,22,-4,23,-6,24,-14,25,-8,-11,26,-9,10,-26,12,7,-25,13,-24,5,-23,15,-22,3,16,-21,-18,-20,2,-19, signs 11010000001111110110111010
candidate 1,-2,3,-4,5,6,-7,-8,9,-10,11,12,-13,-14,15,-16,-17,-1,18,19,20,-15,21,-3,22,-5,-12,23,24,25,-6,-11,26,-9,8,-24,14,-21,16,-20,-25,7,10,-26,-23,13,4,-22,-19,17,2,-18, signs 10100010001111001110110010
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,13,14,15,-16,-17,-1,18,-15,19,20,21,-3,22,-5,23,24,-14,25,-8,-13,26,-11,10,-26,12,9,-25,7,-24,-19,16,-18,2,-21,4,-22,6,-23,-20,17, signs 11100110000111000011010001
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,-16,17,18,19,-1,20,-17,21,22,-4,23,-6,24,-14,25,-8,-13,26,-11,10,-26,12,9,-25,7,-24,5,-23,15,-22,3,16,-21,-18,-20,2,-19, signs 11010010000111110110111001
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,18,19,20,-2,-17,21,22,-4,23,-6,-15,-8,24,-10,25,-12,26,14,9,-24,11,-25,13,-26,7,16,-21,-18,1,-20,3,-23,5,-22,-19, signs 11011000110010110110110010
candidate 1,-2,-3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,15,16,-17,-1,-16,18,19,20,-4,21,-6,22,23,-15,-10,24,-12,25,-14,26,-22,-19,2,9,-24,11,-25,13,8,3,-20,5,-21,7,-26,-23,-18,17, signs 10110010100110100110100101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,-1,-16,-3,18,-5,19,20,-14,21,22,-11,23,-9,24,-7,25,26,12,-22,6,-25,8,-24,10,-23,-26,-19,4,-18,-21,13,-20,15,2,17, signs 11100100110011000100101010
candidate -1,2,-3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,15,-16,17,18,-2,19,20,-17,21,22,-4,23,-6,24,-14,25,-12,26,-10,-15,-24,7,-23,5,-22,3,8,13,-25,11,-26,9,-19,1,-18,-21,16,-20, signs 11011001011001000011010101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,15,-16,-17,-1,18,-15,19,20,21,-3,22,-5,23,24,-14,25,-12,-7,26,-9,10,-26,8,11,-25,13,-24,-19,16,-18,2,-21,4,-22,6,-23,-20,17, signs 11100111000011000011010010
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,18,19,-1,20,-17,21,22,-4,23,-6,24,-14,25,-12,-7,26,-9,10,-26,8,11,-25,13,-24,5,-23,15,-22,3,16,-21,-18,-20,2,-19, signs 11010011000011110110111010
candidate 1,-2,3,-4,5,-6,-7,-8,9,-10,11,12,-13,14,15,-16,-17,-1,18,-15,19,20,21,-3,22,-5,23,24,-14,25,-12,-9,26,-11,10,-26,8,13,-25,7,-24,-19,16,-18,2,-21,4,-22,6,-23,-20,17, signs 11100111100001000011010001
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,12,-13,14,-15,-16,17,18,19,-1,20,-17,21,22,-4,23,-6,24,-14,25,-12,-9,26,-11,10,-26,8,13,-25,7,-24,5,-23,15,-22,3,16,-21,-18,-20,2,-19, signs 11010011100001110110111001
candidate -1,2,3,4,-5,-6,-7,8,9,-10,11,-12,-13,14,15,-16,-17,18,-2,-15,19,-9,20,-11,21,22,-14,-3,-8,23,24,25,-4,26,6,-24,12,-21,10,-20,-23,7,-26,5,-25,13,-22,-19,16,1,-18,17, signs 11000011100111000011001001
candidate 1,2,-3,4,-5,-6,7,-8,9,-10,-11,-12,13,14,-15,16,-17,-1,-16,18,19,-7,20,-9,21,22,-14,23,-2,24,-4,-13,25,26,10,-20,8,-21,-26,11,6,-19,-22,-25,12,5,-18,15,-23,3,-24,17, signs 10111111000001000000111000
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,15,16,-17,18,-2,19,20,21,-16,-9,22,-11,23,-15,24,-5,25,-7,26,-13,12,-22,10,-23,14,-26,8,17,-18,3,-19,1,-21,-24,6,-25,4,-20, signs 11000111110000100011001100
candidate 1,-2,3,-4,5,6,-7,-8,9,-10,11,12,-13,-14,15,-16,-17,-1,18,19,20,-15,-6,21,22,-9,-12,23,24,-3,25,-5,26,-11,10,-22,8,13,-23,-26,-21,7,14,-20,16,-25,4,-24,-19,17,2,-18, signs 10001111000100011111001010
candidate -1,-2,-3,-4,5,-6,-7,8,9,10,-11,12,-13,14,15,-16,17,18,-8,-15,19,20,-10,21,-12,22,-14,-9,23,-17,24,-5,25,26,2,7,-18,-23,-20,11,-21,13,-22,-19,16,3,-26,1,6,-24,4,-25, signs 11001111010011001010101100
candidate -1,-2,3,-4,5,-6,7,8,-9,10,-11,12,-13,-14,15,16,-17,-5,18,-15,-8,19,-10,20,-12,-7,-16,21,22,-3,23,24,25,26,2,-23,4,-22,-26,1,-24,-18,14,9,-19,11,-20,13,6,17,-21,-25, signs 00111101001101010010110011
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,-13,14,-15,16,-17,-1,-10,18,19,20,-4,21,-6,22,-8,-3,23,24,-14,25,-16,26,-24,13,-25,15,-26,-23,-20,5,-21,7,-22,-19,12,17,2,9,-18,11, signs 10010011100001101110101101
candidate 1,-2,3,-4,-5,-6,7,-8,-9,10,11,-12,13,-14,15,16,-17,-1,-16,18,19,-11,20,-13,21,-15,-10,22,23,-7,24,25,26,-3,4,-26,2,5,-25,9,-22,-19,12,-20,14,-21,-18,-23,8,-24,6,17, signs 11000110101001100101010100
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,13,-14,15,16,-17,-1,-16,18,19,-11,20,-13,21,-15,22,23,-8,24,25,-5,26,-3,4,-26,2,-25,6,-22,10,-19,12,-20,14,-21,-18,9,-23,7,-24,17, signs 11001010011001100101010100
candidate -1,2,3,-4,5,-6,-7,8,9,-10,11,-12,13,-14,-15,-16,17,18,-2,19,20,-17,21,-9,22,-11,23,-13,-8,24,25,-5,26,-3,-24,7,14,-23,12,-22,10,15,6,-25,4,-26,-19,1,-18,-21,16,-20, signs 11001100110011000011001010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,13,-14,15,-16,-17,-1,18,-15,19,20,21,-3,22,-5,23,24,-8,25,-10,-13,26,-11,12,-26,14,9,-25,7,-24,-19,16,-18,2,-21,4,-22,6,-23,-20,17, signs 11100111000011000011010010
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,-16,17,18,19,-1,20,-17,21,22,-4,23,-6,24,-8,25,-10,-13,26,-11,12,-26,14,9,-25,7,-24,5,-23,15,-22,3,16,-21,-18,-20,2,-19, signs 11010011000011110110111010
candidate 1,2,-3,4,5,-6,-7,-8,9,-10,11,-12,-13,-14,15,-16,17,-1,18,-17,-2,19,-4,20,21,-9,22,-11,23,24,25,-15,26,-5,6,13,-24,-21,8,-22,10,-23,12,7,-20,-25,14,-26,16,3,-19,-18, signs 11000010110010110110101010
candidate 1,2,-3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-1,18,-17,-2,19,20,21,-6,22,-8,23,-10,24,-12,25,-14,26,-24,11,-25,13,-26,5,-21,7,-22,9,-23,-20,4,15,-19,3,16,-18, signs 11110011000110000100101101
candidate -1,2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,15,-16,-17,18,-2,-15,19,-3,20,21,-6,22,-8,23,-10,24,-12,25,-14,26,-24,11,-25,13,-26,5,-21,7,-22,9,-23,-20,4,-19,16,1,-18,17, signs 11110011000110000010101101
candidate 1,2,-3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-1,18,-17,-2,19,20,21,-10,22,-12,23,-14,24,-6,25,-8,26,-24,5,-25,7,-26,9,-21,11,-22,13,-23,-20,4,15,-19,3,16,-18, signs 11110110001100000100101101
candidate -1,2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,15,-16,-17,18,-2,-15,19,-3,20,21,-10,22,-12,23,-14,24,-6,25,-8,26,-24,5,-25,7,-26,9,-21,11,-22,13,-23,-20,4,-19,16,1,-18,17, signs 11110110001100000010101101
candidate 1,-2,3,-4,5,-6,-7,8,9,-10,11,-12,-13,14,15,-16,-17,-1,18,-15,19,20,21,-3,22,-5,23,24,-8,25,-14,-9,26,-11,12,-26,10,13,-25,7,-24,-19,16,-18,2,-21,4,-22,6,-23,-20,17, signs 11100111110000000011010010
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,18,19,-1,20,-17,21,22,-4,23,-6,24,-8,25,-14,-9,26,-11,12,-26,10,13,-25,7,-24,5,-23,15,-22,3,16,-21,-18,-20,2,-19, signs 11010011110000110110111010
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,18,19,-1,20,-17,21,22,-4,23,-14,24,-12,25,-6,-9,26,-7,8,-26,10,5,-25,11,-24,13,-23,15,-22,3,16,-21,-18,-20,2,-19, signs 11010000111100110110111010
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,12,-13,14,-15,-16,17,18,19,-1,20,-17,21,22,-4,23,-14,24,-12,25,-6,-11,26,-9,8,-26,10,7,-25,5,-24,13,-23,15,-22,3,16,-21,-18,-20,2,-19, signs 11011000011100110110111001
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,12,-13,14,-15,-16,17,18,19,-1,20,-17,21,22,-4,23,-14,24,-12,25,-6,-11,26,-9,8,-26,10,7,-25,13,-24,5,-23,15,-22,3,16,-21,-18,-20,2,-19, signs 11010000011110110110111101
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,-17,-1,-16,18,19,-3,-14,20,21,-11,22,23,-4,24,-6,25,26,-9,10,-26,8,-21,12,-22,-25,7,-20,13,-23,5,-24,-19,2,15,-18,17, signs 10101111001000100110011000
candidate 1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,-13,-14,15,16,-17,-1,-16,18,-2,-15,19,20,21,-11,22,23,-4,24,-6,25,26,-9,10,-26,8,-21,12,-22,-25,7,-20,13,-23,5,-24,3,14,-19,-18,17, signs 11001111001001000110011000
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,-1,-16,-3,18,19,20,-9,21,-7,22,-5,23,24,-14,25,26,-11,12,-26,-19,-22,6,-23,4,-18,-25,13,10,-20,8,-21,-24,15,2,17, signs 11100111000011000100110010
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,15,16,-17,-1,-16,18,-4,19,20,-15,21,-13,22,-11,23,-9,24,-7,25,26,12,-22,6,-25,8,-24,10,-23,-26,5,-19,3,-18,-21,14,-20,2,17, signs 11110100110010000011001010
candidate -1,2,-3,4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,-16,17,18,-2,19,20,-17,21,22,-4,-13,23,-9,24,-7,25,-5,26,-11,12,-26,6,-25,8,-24,10,-23,14,3,-22,15,-19,1,-18,-21,16,-20, signs 11111100110000000011001010
candidate -1,2,-3,4,5,-6,7,-8,-9,10,11,12,-13,-14,15,-16,-17,18,-2,-15,19,20,-4,21,-12,22,-10,23,24,-7,25,-5,26,-11,-22,13,-21,-26,-23,9,14,3,-20,-25,6,-24,8,-19,16,1,-18,17, signs 11111001110000000010011100
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,18,19,-1,20,-17,21,22,-4,23,-14,24,-12,25,-10,-5,26,-7,8,-26,6,9,-25,11,-24,13,-23,15,-22,3,16,-21,-18,-20,2,-19, signs 11011100001100110110111010
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,12,-13,14,-15,-16,17,18,19,-1,20,-17,21,22,-4,23,-14,24,-12,25,-10,-7,26,-9,8,-26,6,11,-25,5,-24,13,-23,15,-22,3,16,-21,-18,-20,2,-19, signs 11011110000100110110111001
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,12,-13,14,-15,-16,17,18,19,-1,20,-17,21,22,-4,23,-14,24,-12,25,-10,-7,26,-9,8,-26,6,11,-25,13,-24,5,-23,15,-22,3,16,-21,-18,-20,2,-19, signs 11010110000110110110111101
candidate 1,2,-3,4,-5,-6,7,-8,-9,10,-11,-12,13,-14,15,16,-17,-1,-16,18,-2,-15,19,-13,20,21,-10,22,23,24,-4,25,26,-7,6,-26,8,-23,12,-20,14,-19,-24,5,-25,9,-22,11,-21,3,-18,17, signs 11110001100011000110011011
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,18,19,-1,20,-17,21,22,-4,23,-14,24,-6,25,-8,-11,26,-9,10,-26,12,7,-25,5,-24,13,-23,15,-22,3,16,-21,-18,-20,2,-19, signs 11011100001100110110111010
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,18,19,-1,20,-17,21,22,-4,23,-14,24,-6,25,-8,-11,26,-9,10,-26,12,7,-25,13,-24,5,-23,15,-22,3,16,-21,-18,-20,2,-19, signs 11010100001110110110111110
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,-16,17,18,19,-1,20,-17,21,22,-4,23,-14,24,-6,25,-8,-13,26,-11,10,-26,12,9,-25,7,-24,5,-23,15,-22,3,16,-21,-18,-20,2,-19, signs 11010110000110110110111101
candidate -1,2,3,-4,-5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,17,18,19,20,-2,-17,21,22,23,-3,-16,-9,24,-11,25,-13,26,-7,8,-26,6,-21,-18,1,-20,-23,4,15,10,-24,12,-25,14,5,-22,-19, signs 11101100100110100110110100
candidate -1,2,-3,4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,-16,17,18,-2,19,20,-17,21,22,-4,-13,23,-7,24,-9,25,-11,26,-5,6,-26,12,-25,10,-24,8,-23,14,3,-22,15,-19,1,-18,-21,16,-20, signs 11110011001100000011001010
candidate 1,2,3,4,-5,6,-7,8,-9,-10,-11,12,-13,-14,-15,16,-17,-1,-16,18,-2,19,20,21,-12,22,-4,23,-6,24,-8,-3,25,26,14,-20,10,5,-23,7,-24,9,-19,15,-26,13,-21,11,-22,-25,-18,17, signs 11010011011000100110011001
candidate 1,2,-3,-4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,16,-17,-1,-16,18,-2,-15,19,20,-6,21,-8,22,-10,23,-12,24,25,26,-20,5,-23,11,-24,13,4,-19,-26,7,-21,9,-22,-25,14,3,-18,17, signs 11110100111000000101100110
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-1,-16,-3,-14,18,19,20,-6,21,-8,22,-10,23,-12,24,25,26,-20,5,-23,11,-24,13,4,-19,-26,7,-21,9,-22,-25,-18,15,2,17, signs 11110100111000000101100110
candidate -1,2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,18,-2,19,20,-17,21,-3,-14,-5,22,-11,23,-9,24,-7,25,26,12,-22,6,-25,8,-24,10,-23,-26,13,4,15,-19,1,-18,-21,16,-20, signs 11111100110000000011001010
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,11,-12,-13,-14,15,16,-17,-1,-16,18,-4,19,20,-15,21,-5,22,-11,23,-9,24,-7,25,26,12,-22,6,-25,8,-24,10,-23,-26,13,-19,3,-18,-21,14,-20,2,17, signs 11111100110000000011001010
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,18,19,-1,20,-17,21,22,-4,23,-14,24,-6,25,-12,-7,26,-9,10,-26,8,11,-25,5,-24,13,-23,15,-22,3,16,-21,-18,-20,2,-19, signs 11011111000000110110111010
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,18,19,-1,20,-17,21,22,-4,23,-14,24,-6,25,-12,-7,26,-9,10,-26,8,11,-25,13,-24,5,-23,15,-22,3,16,-21,-18,-20,2,-19, signs 11010111000010110110111110
candidate -1,-2,3,4,-5,-6,7,8,-9,10,-11,12,13,-14,15,-16,-17,18,19,-3,20,-15,-4,-13,21,-7,22,23,-12,24,-8,25,-10,26,-24,-21,6,-22,-25,9,-26,11,-23,5,14,-20,2,-19,16,1,-18,17, signs 11111011100000000001101101
candidate 1,-2,-3,-4,5,-6,7,8,-9,10,-11,12,13,-14,-15,16,-17,-1,-16,18,19,-5,20,-13,21,-7,22,23,-12,24,-8,25,-10,26,-24,-21,6,-22,-25,9,-26,11,-23,-20,4,-19,14,3,-18,15,2,17, signs 11111011100000000001101101
candidate -1,2,-3,-4,5,-6,7,8,-9,10,-11,12,13,-14,15,-16,-17,18,-2,-15,19,-5,20,-13,21,-7,22,23,-12,24,-8,25,-10,26,-24,-21,6,-22,-25,9,-26,11,-23,-20,4,-19,14,3,16,1,-18,17, signs 11111011100000000001101101
candidate -1,-2,3,-4,5,-6,7,8,-9,10,-11,12,13,14,-15,-16,-17,18,19,-3,-14,-5,20,-13,21,-7,22,23,-12,24,-8,25,-10,26,-24,-21,6,-22,-25,9,-26,11,-23,-20,4,15,2,-19,16,1,-18,17, signs 11111011100000000001101101
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,12,-13,14,-15,-16,17,18,19,-1,20,-17,21,22,-4,23,-14,24,-6,25,-12,-9,26,-11,10,-26,8,13,-25,7,-24,5,-23,15,-22,3,16,-21,-18,-20,2,-19, signs 11010111100000110110111101
candidate 1,-2,-3,4,5,-6,-7,8,-9,-10,-11,12,13,-14,15,16,-17,-1,-16,18,-4,19,20,-15,21,-5,22,-13,-8,23,24,25,-12,26,10,-24,6,-21,-18,3,-19,-22,-25,11,-26,9,-23,7,14,-20,2,17, signs 11011111001000000101101101
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,-1,-16,-3,18,-13,19,20,21,-5,22,-11,23,-7,24,25,-10,26,8,-24,6,-21,4,-18,14,-19,12,-22,-25,9,-26,-23,-20,15,2,17, signs 11101110100001000101101101
N=26 triple 8,9,9 closed 17907969 reduced 3011441 tested 3011441 hits 1890


==> anc/enumeration/pruned26/out_1_26.txt <==
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,-14,-15,16,17,-18,19,-17,20,21,22,-1,-16,23,-4,24,-12,-7,25,-11,26,-9,10,-26,8,-25,6,13,-24,5,14,3,-21,-19,18,-20,-23,15,2,-22, signs 00000001001111111001001100
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,22,23,24,-1,-14,25,-4,-11,-6,-9,26,-7,8,-26,10,5,12,3,-23,15,-21,-19,18,-20,16,-22,-25,13,2,-24, signs 00000000111111011001010010
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,21,22,-1,-16,23,-4,-13,24,25,-6,-11,26,-9,8,-26,10,7,-25,5,12,-24,14,3,-21,-19,18,-20,-23,15,2,-22, signs 00001000011011111001001001
candidate 1,-2,3,4,-5,-6,7,-8,9,10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,22,-1,-12,23,24,-3,-10,25,-4,-9,26,-7,6,-26,8,5,-25,-24,14,-20,16,-19,18,15,-21,13,-23,11,2,-22, signs 00000001111101011001001001
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,21,22,-1,-16,23,24,25,-4,-13,-6,-11,26,-9,8,-26,10,7,12,5,-25,3,14,-24,-21,-19,18,-20,-23,15,2,-22, signs 00100000011110111001001001
candidate -1,-2,3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,-3,-14,21,-4,22,-12,23,24,-9,25,-7,26,-5,-22,13,-23,11,6,-26,8,-25,10,-24,-21,15,2,-20,16,1,18,-19, signs 00000011001101111111001010
candidate -1,-2,3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,16,-17,-18,19,20,-16,-3,21,-15,-4,22,-12,23,24,-9,25,-7,26,-5,-22,13,-23,11,6,-26,8,-25,10,-24,14,-21,2,17,-20,1,18,-19, signs 00000011001101111111001010
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,-15,16,17,-18,19,-17,20,-1,-16,21,-4,22,-12,23,24,-9,25,-7,26,-5,-22,13,-23,11,6,-26,8,-25,10,-24,14,3,-21,15,2,-20,18,-19, signs 00000011001101111110101010
candidate -1,2,3,-4,5,-6,7,-8,9,-10,-11,12,-13,-14,-15,16,17,-18,19,-17,-2,20,-16,-3,21,22,-12,23,24,-9,25,-7,26,-5,-22,13,-23,11,6,-26,8,-25,10,-24,14,-21,4,15,-20,1,18,-19, signs 00000011001101111110101010
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,22,-1,-16,23,-4,-13,24,25,-10,-7,26,-9,8,-26,6,11,-25,5,12,-24,14,3,-21,-19,18,-20,-23,15,2,-22, signs 00001110000011111001001001
candidate 1,-2,3,-4,5,-6,7,8,-9,10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,22,-1,-12,23,24,-3,-10,25,-8,-5,26,-7,6,-26,4,9,-25,-24,14,-20,16,-19,18,15,-21,13,-23,11,2,-22, signs 00011000011101011001001001
candidate -1,-2,3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,-3,-14,21,22,-7,23,-9,24,-11,-6,25,-4,26,12,-24,10,-23,8,-22,-25,5,-26,13,-21,15,2,-20,16,1,18,-19, signs 00001100110001111111001010
candidate -1,2,-3,4,-5,6,7,-8,9,-10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,-2,-13,22,-7,23,-9,24,-11,-6,25,-4,26,12,-24,10,-23,8,-22,-25,5,-26,3,14,1,16,-20,18,-19,-21,15, signs 00001100110011101110101010
candidate -1,2,-3,4,-5,6,7,-8,9,-10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,-2,-13,22,-7,23,-9,24,-11,-6,25,-4,26,12,-24,10,-23,8,-22,-25,5,-26,3,14,1,-21,15,18,-19,16,-20, signs 00001100110011101110101010
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,-1,-14,21,22,-7,23,-9,24,-11,-6,25,-4,26,12,-24,10,-23,8,-22,-25,5,-26,3,-21,13,2,15,18,-19,16,-20, signs 00001100110011101110101010
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,-15,16,17,-18,19,-17,20,-1,-12,21,22,-5,23,-7,24,-9,-4,25,-16,26,18,-19,-26,15,-25,3,10,-24,8,-23,6,-22,14,-20,2,11,-21,13, signs 01110011000111001111001010
candidate -1,-2,-3,4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,-4,20,21,22,-14,-7,23,-9,24,-11,25,-5,-16,26,2,-21,12,-24,10,-25,-20,3,18,-19,-26,1,-22,13,8,-23,6,15, signs 11001001110001101110110010
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,21,22,-1,-16,23,-4,24,-6,-13,25,-11,26,-9,10,-26,8,-25,12,7,-24,5,14,3,-21,-19,18,-20,-23,15,2,-22, signs 00000111001001111001001100
candidate 1,-2,3,-4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,17,-18,19,-17,20,-1,-16,21,-14,22,-12,23,24,-3,25,-9,26,-7,6,11,-22,13,-23,5,8,-26,10,-25,4,-24,-21,15,2,-20,18,-19, signs 00001000111100111110101010
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,17,-18,19,-17,20,21,22,-1,-16,23,-14,24,-12,-5,25,-7,26,-9,10,-26,8,11,6,-25,4,13,-24,3,-21,-19,18,-20,-23,15,2,-22, signs 00000111000110111001001100
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,-1,-14,21,-12,22,-10,23,24,-7,25,-5,26,-3,-22,11,-23,9,4,-26,6,-25,8,-24,-21,13,2,15,18,-19,16,-20, signs 00001100110011101110101010
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,16,17,-18,19,-17,-2,20,-16,21,-14,22,-8,23,-6,24,-4,25,-12,26,10,5,-24,15,-21,13,-22,7,-23,9,-26,11,-25,3,-20,1,18,-19, signs 00111001100010011110010110
candidate -1,2,-3,-4,-5,6,-7,8,9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,-8,-13,20,-11,21,-9,22,-15,-6,23,24,25,-2,26,4,-24,18,-19,-25,3,-26,1,16,-22,10,-21,12,-20,14,7,-23,5, signs 00101100110011001110101010
candidate -1,2,-3,4,-5,6,7,-8,9,-10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,-6,-11,22,-9,23,-7,24,-13,-4,25,-2,26,16,-20,18,-19,-21,15,-26,1,-25,3,14,-24,8,-23,10,-22,12,5, signs 00110011001100101110101010
candidate -1,2,-3,4,-5,6,7,-8,9,-10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,-6,-11,22,-9,23,-7,24,-13,-4,25,-2,26,-21,15,18,-19,16,-20,-26,1,-25,3,14,-24,8,-23,10,-22,12,5, signs 00110011001100101110101010
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,-14,15,16,-17,-18,19,20,-16,-1,-10,21,22,-7,-4,23,24,-15,25,-13,26,-5,6,-26,-23,3,8,-22,12,-19,18,11,-21,9,2,-24,14,-25,-20,17, signs 00110000110111010000101010
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,-14,15,16,-17,-18,19,20,-16,21,22,-1,-10,23,24,-7,-4,-15,25,-13,26,-5,6,-26,14,-25,-20,17,-21,3,8,-24,12,-19,18,11,-23,9,2,-22, signs 00110000110111010000101010
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-1,-14,23,-12,-3,24,-5,-10,25,26,-7,8,-26,-23,13,2,-22,16,-20,18,-19,-21,-24,4,11,-25,9,6,15, signs 00110000110011101110101010
candidate -1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,21,22,23,-4,-15,24,-13,-6,25,-8,-11,26,-9,10,-26,12,7,-25,-22,2,-19,18,1,-21,-24,14,5,-23,3,16,-20, signs 01100100001101101000100110
candidate -1,-2,3,4,-5,6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,-18,19,20,-16,21,22,-3,23,-13,24,-11,-4,25,-6,-9,26,-7,8,-26,10,5,-25,-22,18,-19,2,-23,12,-24,14,1,-20,17,-21,15, signs 01010000110011110110101010
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,-18,19,20,-16,21,22,-1,23,-13,24,-11,-4,25,-6,-9,26,-7,8,-26,10,5,-25,15,-20,17,-21,3,12,-24,14,-23,2,-22,18,-19, signs 00110000110011110110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,21,22,-1,-16,23,-14,-3,24,25,-6,-11,26,-9,8,-26,10,7,-25,5,12,-24,4,13,-21,-19,18,-20,-23,15,2,-22, signs 00111000011000111001001001
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,21,22,-1,-16,23,24,-13,-4,25,-6,-11,26,-9,8,-26,10,7,-25,5,12,3,14,-24,-21,-19,18,-20,-23,15,2,-22, signs 00111000011000111001001001
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,-11,-12,13,14,-15,16,17,-18,19,-17,20,21,22,-1,-16,23,-14,24,-4,-13,25,-7,26,-9,10,-26,8,11,6,-25,12,5,-24,3,-21,-19,18,-20,-23,15,2,-22, signs 00011111000000111001001100
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,22,23,24,-1,-14,25,-12,-3,-10,-5,26,-7,8,-26,6,9,4,11,-23,15,-21,-19,18,-20,16,-22,-25,13,2,-24, signs 00111100000011011001010010
candidate -1,-2,-3,4,-5,6,7,-8,9,-10,-11,12,13,-14,15,-16,17,-18,19,-17,20,21,22,23,-4,-15,24,-13,-6,25,-12,-7,26,-9,10,-26,8,11,-25,-22,2,-19,18,1,-21,-24,14,5,-23,3,16,-20, signs 01100111000001101000100110
candidate -1,-2,3,4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,-18,19,20,-16,21,22,-3,23,-13,24,-11,-4,25,-10,-5,26,-7,8,-26,6,9,-25,-22,18,-19,2,-23,12,-24,14,1,-20,17,-21,15, signs 01011100000011110110101010
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,-18,19,20,-16,21,22,-1,23,-13,24,-11,-4,25,-10,-5,26,-7,8,-26,6,9,-25,15,-20,17,-21,3,12,-24,14,-23,2,-22,18,-19, signs 00111100000011110110101010
candidate 1,-2,3,-4,-5,-6,7,-8,9,10,-11,-12,-13,14,-15,16,17,-18,19,-17,20,21,22,-1,-16,23,-14,-3,24,25,-10,-7,26,-9,8,-26,6,11,-25,5,12,-24,4,13,-21,-19,18,-20,-23,15,2,-22, signs 00111110000000111001001001
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,22,-1,-16,23,24,-13,-4,25,-10,-7,26,-9,8,-26,6,11,-25,5,12,3,14,-24,-21,-19,18,-20,-23,15,2,-22, signs 00111110000000111001001001
candidate 1,-2,-3,-4,5,-6,7,-8,9,10,-11,12,-13,-14,-15,16,17,-18,19,-17,20,21,22,-1,-16,23,24,25,-12,-5,-10,-7,26,-9,8,-26,6,11,4,13,-25,3,14,-24,-21,-19,18,-20,-23,15,2,-22, signs 00111110000000111001001001
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,-18,19,20,-16,-1,21,22,23,-7,24,-9,25,-11,-6,26,-4,-13,18,-19,14,3,-22,-25,10,-24,8,-23,-26,5,12,-21,2,15,-20,17, signs 00110011001100110110101010
candidate -1,-2,3,-4,5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,-18,19,20,-16,-3,21,-5,22,-9,23,-11,24,-13,-8,25,-6,26,14,-24,12,-23,10,-22,-25,7,-26,15,4,-21,2,17,-20,1,18,-19, signs 00011011001100011111001010
candidate -1,2,-3,-4,5,-6,7,-8,-9,10,11,-12,-13,14,15,-16,17,-18,-14,19,-2,-7,20,21,-10,-15,22,-17,23,-11,24,25,26,-5,4,-26,6,3,-19,1,8,-20,-25,13,18,-22,16,-23,12,-24,-21,9, signs 10000110101011001101010101
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,-12,13,-14,15,-16,17,-18,19,-7,20,-1,21,-3,22,-5,23,-13,24,-15,25,-17,-10,26,8,-19,14,-24,12,-23,6,-22,4,-21,2,-20,-26,9,18,-25,16,11, signs 00110011110001110010101001
candidate -1,2,-3,4,-5,6,7,-8,-9,-10,-11,12,-13,14,-15,16,-17,18,19,-7,-2,20,-4,21,-6,22,-18,23,-16,24,-14,25,-12,26,10,15,-24,13,-25,11,-26,1,8,-19,-22,5,-21,3,-20,17,-23,9, signs 00110011010110011010101010
candidate -1,-2,3,-4,-5,6,-7,8,9,-10,11,-12,-13,14,15,-16,17,-18,19,-17,-6,20,-8,-15,21,22,23,24,25,-3,-14,-9,26,-11,12,-26,10,13,4,-25,2,-21,16,7,-20,5,-24,1,-22,-19,18,-23, signs 11000011001111001000110001
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,14,-15,16,-17,-18,19,20,-16,21,-4,22,23,-7,-14,-1,24,-13,25,-11,26,-9,10,-26,2,-19,18,3,-22,5,-21,17,-20,15,6,-23,8,-25,12,-24, signs 00100110110110011001010011
candidate 1,2,-3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,-18,19,20,-16,-5,21,-7,-14,22,-2,23,24,-9,25,-11,26,-1,12,-25,10,-24,4,17,-20,15,6,-21,8,13,-22,-19,18,3,-23,-26, signs 10100110110010011001010101
candidate -1,-2,3,-4,-5,6,-7,8,-9,10,11,-12,13,-14,15,-16,17,-18,19,-17,-6,20,-8,-15,21,22,23,24,25,-3,-10,-13,26,-11,12,-26,14,9,4,-25,2,-21,16,7,-20,5,-24,1,-22,-19,18,-23, signs 11000011111100001000110001
candidate -1,-2,3,-4,-5,6,-7,8,-9,10,11,-12,13,-14,15,-16,17,-18,19,-17,20,21,-6,22,-8,-15,23,24,25,-3,-10,-13,26,-11,12,-26,2,-25,4,9,14,1,-24,5,-22,7,-21,-19,18,-20,16,-23, signs 00011001011101011001010111
candidate -1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,13,-14,15,16,-17,-18,19,20,-16,-11,21,-13,22,-15,23,24,-10,25,-4,-7,26,-5,6,-26,8,3,-25,9,-24,-21,12,-22,14,-23,2,17,-20,1,18,-19, signs 00000011110011011111101010
candidate -1,-2,-3,4,-5,-6,7,-8,9,10,11,-12,13,-14,15,16,-17,-18,19,20,-16,-11,21,-13,22,-15,23,24,-10,25,-4,-9,26,-7,6,-26,8,5,-25,3,-24,-21,12,-22,14,-23,2,17,-20,1,18,-19, signs 00100001110011011111101001
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-4,20,21,-7,22,23,-10,-3,24,-1,-14,25,26,-11,12,-26,-23,9,-20,5,16,-19,18,15,6,-21,8,-22,-25,13,2,-24, signs 00100110100011011001010010
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-6,-9,22,-11,-4,23,24,-1,-14,25,26,-7,8,-26,-21,5,10,-22,12,3,-23,-20,16,-19,18,15,-25,13,2,-24, signs 00011000100111011001010010
candidate 1,-2,-3,4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,-5,21,-9,22,-11,-4,23,24,-1,-14,25,-8,26,6,-20,-23,3,12,-22,10,-21,-26,7,16,-19,18,15,-25,13,2,-24, signs 00110000110011011000101010
candidate -1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,13,-14,15,16,-17,-18,19,20,-16,-11,21,-13,22,-15,23,24,-10,25,-8,-3,26,-5,6,-26,4,7,-25,9,-24,-21,12,-22,14,-23,2,17,-20,1,18,-19, signs 00110000110011011111101010
candidate -1,-2,-3,-4,5,-6,7,8,-9,10,11,-12,13,-14,15,16,-17,-18,19,20,-16,-11,21,-13,22,-15,23,24,-10,25,-8,-5,26,-7,6,-26,4,9,-25,3,-24,-21,12,-22,14,-23,2,17,-20,1,18,-19, signs 00111000010011011111101001
candidate -1,2,3,-4,5,-6,7,-8,-9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,21,22,-3,23,-5,24,-7,-2,-11,-16,25,-14,26,12,-22,4,-23,6,-24,8,1,10,-20,18,-19,-25,15,-26,13,-21,9, signs 01011001101111001110110101
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,19,20,21,-13,-6,22,23,-9,24,-11,25,-3,-16,26,-18,-1,-20,15,4,-23,8,-24,10,-25,12,7,-22,5,14,-21,2,17,-26,-19, signs 00110010110011001110101010
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-14,-7,19,-9,20,-11,21,-5,-16,22,-18,23,24,25,26,-1,-25,3,-23,17,-22,15,6,-21,12,-20,10,-19,8,13,4,-24,2,-26, signs 00101100110011001110101010
candidate -1,2,-3,-4,5,-6,7,-8,9,10,-11,12,-13,-14,15,-16,17,-18,19,20,-12,-5,21,-7,22,-9,-2,-15,23,-17,24,25,-10,26,6,-21,4,13,-20,11,-26,-22,8,3,14,-19,-25,1,16,-23,18,-24, signs 01000111010111011011000111
candidate -1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,13,-14,15,16,-17,-18,19,20,-16,-11,21,-13,22,-15,23,24,-4,25,-6,-9,26,-7,8,-26,10,5,-25,3,-24,-21,12,-22,14,-23,2,17,-20,1,18,-19, signs 00110000110011011111101010
candidate -1,-2,3,-4,-5,6,7,-8,-9,10,11,-12,13,-14,-15,16,17,-18,19,-17,20,-7,21,22,-10,23,-16,-3,24,25,-6,-13,26,-11,-22,9,-23,15,4,-24,2,-19,18,1,-25,5,14,-26,12,-21,8,-20, signs 01101000010110101000110101
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,11,-12,13,-14,15,-16,17,-18,19,-17,20,-7,21,22,-10,23,24,-15,-2,25,-4,-13,26,-11,-22,9,-23,-26,12,5,-25,3,14,-24,16,-19,18,1,6,-21,8,-20, signs 01100100010110011000110101
candidate -1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,13,-14,15,16,-17,-18,19,20,-16,-11,21,-13,22,-15,23,24,-4,25,-10,-5,26,-7,8,-26,6,9,-25,3,-24,-21,12,-22,14,-23,2,17,-20,1,18,-19, signs 00111100000011011111101010
candidate -1,-2,-3,4,-5,-6,7,8,9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,-4,20,21,-7,22,23,-16,24,25,-13,-8,-11,26,-9,10,-26,12,1,-24,15,-23,5,-20,3,18,-19,2,-21,6,-22,14,-25, signs 01001010001111001110101010
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,-12,-13,14,-15,16,17,-18,19,-17,20,-1,21,-3,-16,22,-14,-5,23,24,-10,25,26,-7,6,13,-22,15,4,-23,8,-26,12,-19,18,11,-25,9,-24,-21,2,-20, signs 00110000110111001000101010
candidate -1,-2,3,-4,5,6,-7,-8,9,-10,11,12,-13,-14,15,16,-17,-18,19,20,-16,-3,21,-5,22,-15,23,24,-12,25,-6,-11,26,-9,8,-26,10,7,-25,13,-24,-21,4,-22,14,-23,2,17,-20,1,18,-19, signs 00001000011111011111101101
candidate -1,2,-3,-4,5,6,-7,-8,9,-10,11,12,-13,-14,15,-16,17,-18,19,-17,-2,20,21,-5,22,-15,23,24,-12,25,-6,-11,26,-9,8,-26,10,7,-25,13,-24,-21,4,-22,14,-23,-20,3,16,1,18,-19, signs 00001000011111011111101101
candidate 1,-2,3,-4,-5,-6,-7,8,-9,10,-11,12,13,-14,15,-16,17,-18,19,-13,20,-1,21,-3,22,23,-12,24,-10,25,-8,-17,26,-15,6,11,-24,-19,18,9,-25,7,16,-26,14,5,-23,-20,4,-22,2,-21, signs 01100010011010110000011101
candidate -1,2,3,-4,5,-6,-7,8,-9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,-3,21,-5,-16,22,23,-13,-8,24,25,26,-2,-11,10,1,-26,-21,4,-20,12,9,-24,7,14,-23,18,-19,-22,15,6,-25, signs 11001100111011001110101010
candidate -1,-2,3,4,-5,6,7,-8,9,-10,11,12,13,-14,-15,-16,-17,-18,-12,19,-4,20,-6,-11,21,-9,22,-7,23,-3,24,-13,25,26,16,1,8,-22,10,-21,18,-25,14,-24,-19,5,-20,-23,2,15,-26,17, signs 10101100110100100110101010
candidate -1,-2,3,4,-5,6,7,-8,9,-10,11,-12,13,14,-15,-16,-17,-18,19,-13,-4,20,-6,21,22,-11,23,-9,24,-7,25,-3,-14,26,16,1,18,-19,12,-22,10,-23,8,-24,-21,5,-20,-25,2,15,-26,17, signs 10101100110010100110101010
candidate -1,2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,-2,20,-4,-15,21,22,-12,23,24,-9,25,-7,26,-5,-22,13,-23,11,6,-26,8,-25,10,-24,14,-21,16,3,-20,1,18,-19, signs 00110011001101001110101010
candidate -1,-2,3,-4,5,-6,7,-8,9,10,-11,12,-13,-14,15,16,-17,-18,19,20,-16,-3,21,-5,22,-15,23,24,-12,25,-10,-7,26,-9,8,-26,6,11,-25,13,-24,-21,4,-22,14,-23,2,17,-20,1,18,-19, signs 00001110000111011111101101
candidate -1,2,-3,-4,5,-6,7,-8,9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,-2,20,21,-5,22,-15,23,24,-12,25,-10,-7,26,-9,8,-26,6,11,-25,13,-24,-21,4,-22,14,-23,-20,3,16,1,18,-19, signs 00001110000111011111101101
candidate -1,-2,3,-4,5,6,-7,8,9,-10,11,-12,-13,-14,15,16,-17,-18,19,20,-16,-3,21,-5,22,-15,23,24,-6,25,-8,-11,26,-9,10,-26,12,7,-25,13,-24,-21,4,-22,14,-23,2,17,-20,1,18,-19, signs 00001100001111011111101110
candidate -1,2,-3,-4,5,6,-7,8,9,-10,11,-12,-13,-14,15,-16,17,-18,19,-17,-2,20,21,-5,22,-15,23,24,-6,25,-8,-11,26,-9,10,-26,12,7,-25,13,-24,-21,4,-22,14,-23,-20,3,16,1,18,-19, signs 00001100001111011111101110
candidate -1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,15,16,-17,-18,19,20,-16,-3,21,-5,22,-15,23,24,-6,25,-8,-13,26,-11,10,-26,12,9,-25,7,-24,-21,4,-22,14,-23,2,17,-20,1,18,-19, signs 00001110000111011111101101
candidate -1,2,-3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,-2,20,21,-5,22,-15,23,24,-6,25,-8,-13,26,-11,10,-26,12,9,-25,7,-24,-21,4,-22,14,-23,-20,3,16,1,18,-19, signs 00001110000111011111101101
candidate -1,2,-3,-4,5,6,-7,-8,9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,-2,20,21,-5,-14,22,23,-9,24,-11,25,-13,-6,26,-20,3,16,-19,18,15,4,-21,-26,7,12,-25,-22,1,8,-24,10,-23, signs 10011000110110011001011001
candidate -1,-2,3,-4,5,6,7,-8,9,-10,-11,12,-13,-14,15,16,-17,-18,19,20,-16,-3,21,-5,22,-15,23,24,-6,25,-12,-7,26,-9,10,-26,8,11,-25,13,-24,-21,4,-22,14,-23,2,17,-20,1,18,-19, signs 00001111000011011111101110
candidate -1,2,-3,-4,5,6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,-2,20,21,-5,22,-15,23,24,-6,25,-12,-7,26,-9,10,-26,8,11,-25,13,-24,-21,4,-22,14,-23,-20,3,16,1,18,-19, signs 00001111000011011111101110
candidate -1,-2,3,-4,5,6,-7,-8,9,-10,11,12,-13,-14,15,16,-17,-18,19,20,-16,-3,21,-5,22,-15,23,24,-6,25,-12,-9,26,-11,10,-26,8,13,-25,7,-24,-21,4,-22,14,-23,2,17,-20,1,18,-19, signs 00001111100001011111101101
candidate -1,2,-3,-4,5,6,-7,-8,9,-10,11,12,-13,-14,15,-16,17,-18,19,-17,-2,20,21,-5,22,-15,23,24,-6,25,-12,-9,26,-11,10,-26,8,13,-25,7,-24,-21,4,-22,14,-23,-20,3,16,1,18,-19, signs 00001111100001011111101101
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,-11,12,13,-14,15,-16,17,-18,-4,19,-2,20,21,-7,22,-17,23,-9,24,25,-12,-15,26,-13,14,-26,-25,11,16,-22,6,-21,8,-24,10,-23,-20,1,-19,3,18,5, signs 00110001000111011110100111
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,17,-18,-4,19,-2,20,21,-7,22,-17,23,-9,24,-11,-16,25,26,-13,14,-26,12,15,-25,-22,6,-21,8,-24,10,-23,-20,1,-19,3,18,5, signs 00110001001011101110100111
candidate -1,2,-3,-4,5,-6,7,-8,-9,10,-11,-12,13,-14,15,-16,17,18,19,20,-10,21,-2,22,23,-13,-18,-7,24,-5,25,-15,26,-17,6,-24,8,-19,12,1,-22,3,-21,11,-20,9,4,-25,16,-26,14,-23, signs 10010011011000011101010010
candidate 1,2,-3,4,5,-6,7,-8,-9,-10,11,-12,13,-14,-15,-16,-17,18,19,-5,20,-1,21,-7,-18,22,-4,23,-2,24,25,-13,26,-11,10,15,-24,-21,6,-19,-22,17,8,-25,14,-26,12,9,16,3,-23,-20, signs 00011100111001001110010010
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,-18,19,20,21,-13,22,-1,23,-15,24,-17,-8,25,-6,26,-4,-11,-20,-24,16,-23,14,-21,12,3,-26,5,10,-19,18,9,-25,7,2,-22, signs 00110011010011001000100110
candidate 1,-2,-3,-4,5,-6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-14,-1,-16,19,-18,20,21,-9,22,-11,23,-13,24,25,26,-5,6,-26,4,7,-25,3,8,-22,10,-21,2,-24,12,-23,-20,17,-19,15, signs 00110000110111001101100100
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,-12,-13,-14,15,16,-17,18,19,-15,20,-1,-16,21,-18,22,23,-7,24,-9,25,-11,-4,26,6,-24,8,-23,-26,5,10,-25,12,3,-22,13,2,17,-21,-19,14,-20, signs 01100011011000101110001001
candidate 1,-2,3,-4,5,-6,-7,-8,9,-10,-11,-12,13,14,-15,16,-17,18,-14,-1,-16,19,-18,20,21,-3,22,-13,23,-5,24,25,26,-9,10,-26,8,11,-25,7,12,-22,2,-21,4,-24,6,-23,-20,17,-19,15, signs 01101111000001001101011000
candidate 1,-2,-3,-4,5,-6,7,-8,9,10,-11,-12,-13,-14,15,16,-17,18,19,-15,20,-1,-16,21,-18,22,23,-5,-10,24,25,-7,26,-9,-24,11,4,-23,6,-26,8,-25,12,3,-22,13,2,17,-21,-19,14,-20, signs 01111011000000101110000110
candidate -1,2,-3,4,-5,6,7,-8,-9,-10,11,-12,13,-14,15,-16,17,-18,19,20,-6,21,-4,-13,22,-15,23,-17,24,25,26,-11,-2,-7,-20,5,-21,3,12,-26,10,1,8,-24,16,-23,18,-19,14,-22,-25,9, signs 01100101001101100111001011
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-3,20,-1,21,22,-12,23,-14,24,25,-17,-6,-9,26,-7,8,-26,16,-25,18,5,10,15,-24,-19,4,11,-23,13,-22,-20,2,-21, signs 01100111011001000101001111
candidate -1,2,-3,4,-5,-6,-7,8,9,-10,11,-12,13,-14,15,-16,17,-18,-4,19,-2,20,21,-13,22,-15,23,-17,24,25,-8,-11,26,-9,10,-26,-25,7,12,-22,14,-21,6,-24,16,-23,-20,1,-19,3,18,5, signs 00110101110100100110011011
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,-11,12,13,-14,15,-16,17,-18,-4,19,-2,20,21,-13,22,-15,23,-17,24,-7,-12,25,26,-9,10,-26,8,11,-25,-22,14,-21,6,-24,16,-23,-20,1,-19,3,18,5, signs 00110110111000100110011011
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,11,-12,13,-14,-15,16,-17,-18,19,-3,20,-1,-4,21,-6,22,-16,23,24,-7,25,-13,26,-11,10,15,-22,17,-23,9,12,-26,14,-25,8,-24,18,5,-21,-19,2,-20, signs 00101111011100001010010101
candidate -1,2,-3,4,-5,6,-7,8,-9,10,11,-12,-13,14,-15,16,-17,-18,-4,19,-2,20,-16,21,-14,22,-6,-11,23,24,-8,25,-10,26,-24,7,-25,9,-26,-23,12,5,-22,13,18,3,-19,1,-20,17,-21,15, signs 10010010011111001001010010
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,-18,-4,19,-2,20,-16,21,22,-13,-6,23,-12,24,-8,25,-10,26,-24,7,-25,9,-26,11,-23,5,14,-22,18,3,-19,1,-20,17,-21,15, signs 10010010011111001001010010
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,-18,-4,19,-2,20,-16,21,22,-13,-6,23,-8,24,-10,25,-12,26,-24,9,-25,11,-26,7,-23,5,14,-22,18,3,-19,1,-20,17,-21,15, signs 10010011100111001001010010
candidate -1,2,3,-4,5,6,7,-8,9,-10,-11,-12,13,-14,-15,-16,-17,18,-6,19,-2,-13,20,21,22,-9,23,-7,-18,-5,24,-3,25,26,16,-22,10,1,12,-20,14,-25,4,-24,-19,-23,8,17,-26,15,-21,11, signs 10001101100100110101001010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,-18,-8,-1,19,20,21,-15,22,-13,23,24,-10,-17,-6,25,26,-3,-20,-23,12,-22,14,-21,4,-26,2,-19,-24,11,16,5,-25,7,18,9, signs 01000111001110001100101100
candidate -1,2,-3,-4,-5,6,-7,8,-9,10,11,-12,-13,14,-15,16,-17,18,-10,19,-2,20,-16,21,-14,22,23,-11,-18,24,-8,25,-6,26,4,9,-24,7,-25,5,-26,3,-19,1,-22,13,-21,15,-20,17,12,-23, signs 10001001110011001101010101
candidate 1,-2,3,-4,-5,-6,-7,8,9,-10,11,-12,13,14,-15,16,-17,-18,19,-3,20,-1,21,-13,22,-11,23,-9,-14,24,-16,25,-8,26,6,17,2,-20,4,-19,18,5,-26,7,-25,15,-24,-21,12,-22,10,-23, signs 00110111001101000110010101
candidate -1,-2,3,-4,-5,6,7,-8,9,-10,11,-12,13,-14,15,-16,17,-18,-6,19,20,-3,21,-15,22,-13,23,-11,24,-9,25,-7,26,-17,4,-20,2,-21,16,-22,14,1,-19,5,18,-26,12,-23,10,-24,8,-25, signs 01001100110010011110100101
candidate 1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,-15,-16,17,-18,-4,19,-2,-17,20,21,22,-13,23,-11,24,-9,25,-1,-6,26,-21,15,10,-24,8,-25,16,-20,18,3,-19,5,-26,-22,14,-23,12,7, signs 10011000110110010001001101
candidate -1,2,-3,4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-4,19,-2,20,-16,21,-14,22,-12,-5,23,24,-8,25,-10,26,-24,7,-25,9,-26,-23,6,11,-22,13,18,3,-19,1,-20,17,-21,15, signs 10011110010011001001010010
candidate 1,-2,3,-4,5,-6,-7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,19,-3,20,-1,-18,21,-16,22,-14,23,24,-5,25,-11,26,-9,8,13,-22,15,-23,7,10,-26,12,-25,6,-24,-21,17,4,-19,2,-20, signs 00111101110000110010010101
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-12,22,-18,23,-16,-1,-8,24,-6,25,-4,26,10,17,-23,-19,-22,11,-21,13,-20,15,2,7,-24,5,-25,3,-26,9, signs 01011001110011011010101010
candidate 1,-2,-3,-4,-5,6,-7,-8,9,10,-11,12,13,-14,15,-16,17,-18,19,-9,20,21,-6,-17,-10,22,23,-1,24,25,-12,-15,26,-13,14,-26,4,-20,8,-19,18,7,-21,5,16,11,-22,3,-25,-23,2,-24, signs 01101001110000110001011000
candidate 1,-2,-3,4,-5,-6,7,8,-9,10,-11,-12,13,-14,15,-16,17,-18,19,-7,20,21,-4,22,23,-17,-8,-1,-10,24,25,-15,26,-13,14,-26,-22,5,-21,3,12,-25,16,-23,18,-19,6,-20,2,11,-24,9, signs 01100011001100100110011000
candidate 1,-2,3,-4,-5,6,-7,8,9,-10,-11,-12,13,-14,-15,16,17,-18,-6,19,20,-3,21,-17,-8,22,23,-1,24,-9,-16,25,26,-13,12,-26,14,11,2,-20,4,-21,-25,15,10,-24,-22,7,18,5,-19,-23, signs 00010111000001110001010011
candidate 1,-2,3,4,-5,-6,-7,8,-9,-10,11,12,-13,-14,15,-16,17,-18,19,-11,20,21,-8,-17,-12,22,-4,23,24,-1,25,-3,26,-15,14,-26,6,-20,10,-19,18,9,-21,7,16,13,-22,5,-23,-25,2,-24, signs 00101010011100010001010011
candidate 1,-2,3,4,-5,-6,-7,8,-9,-10,11,12,-13,-14,15,-16,17,-18,19,-11,20,21,-8,-17,-12,22,-4,-1,23,-3,24,25,26,-15,14,-26,6,-20,10,-19,18,9,-21,7,16,13,-25,5,-22,-24,2,-23, signs 01100010011100010001000111
candidate 1,-2,3,4,-5,-6,-7,8,-9,-10,11,-12,-13,14,15,-16,17,-18,-14,19,20,-11,21,-17,22,-15,-8,23,-4,24,25,-1,26,-3,-23,5,-24,-26,2,7,10,-20,12,-21,16,-22,18,13,-19,9,6,-25, signs 00101100100101110001011001
candidate 1,-2,3,-4,-5,6,-7,-8,-9,10,11,-12,-13,14,15,-16,17,-18,-14,19,20,-11,21,-17,22,-15,23,24,-10,25,-6,-1,26,-3,4,9,-24,-20,12,-21,16,-22,18,13,-19,-23,8,-26,2,5,-25,7, signs 11000011000101110001010110
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,-13,14,15,-16,17,-18,-14,19,20,-11,21,-17,22,-15,-8,23,24,25,-6,-1,26,-3,4,-24,10,-20,12,-21,16,-22,18,13,-19,9,-23,-26,2,5,-25,7, signs 11000010100101110001010110
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,18,19,-9,20,-7,21,22,-18,-11,-4,23,24,-1,-14,25,26,-17,-22,-19,10,5,-23,3,12,-26,16,-21,8,-20,6,15,-25,13,2,-24, signs 11001100101100101000110101
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,11,-12,-13,14,15,-16,-17,-18,19,-7,20,21,-4,-15,22,23,-10,-3,24,-1,-14,25,26,-11,12,-26,-23,17,6,-20,8,-19,18,9,-21,5,16,-22,-25,13,2,-24, signs 11001011011100010110101101
candidate 1,-2,3,4,-5,-6,-7,8,-9,-10,11,12,-13,-14,15,-16,17,-18,19,-11,20,21,-8,-17,-12,22,23,-3,24,-1,-4,25,26,-15,14,-26,6,-20,10,-19,18,9,-21,7,16,13,-22,5,-25,-23,2,-24, signs 00101010011100010001011001
candidate 1,-2,3,4,-5,-6,-7,8,-9,-10,11,12,-13,-14,15,-16,17,-18,19,-11,20,21,-8,-17,-12,-3,22,-1,23,24,-4,25,26,-15,14,-26,6,-20,10,-19,18,9,-21,7,16,13,-25,5,-24,-22,2,-23, signs 01100010011100010001010011
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,-17,18,19,-13,20,-11,-18,21,22,-15,-8,23,24,25,-6,-1,26,-3,4,-24,10,17,-21,-19,12,-20,14,-22,16,9,-23,-26,2,5,-25,7, signs 00111101010011101010101001
candidate 1,-2,3,-4,-5,6,-7,-8,-9,10,11,-12,13,-14,15,-16,-17,18,19,-13,20,-11,-18,21,22,-15,23,24,-10,25,-6,-1,26,-3,4,9,-24,17,-21,-19,12,-20,14,-22,16,-23,8,-26,2,5,-25,7, signs 00111100110011101010101001
candidate 1,-2,3,4,-5,-6,-7,8,-9,-10,11,-12,13,-14,15,-16,-17,18,19,-13,20,-11,-18,21,22,-15,-8,23,-4,24,25,-1,26,-3,-23,5,-24,-26,2,7,10,17,-21,-19,12,-20,14,-22,16,9,6,-25, signs 11010011010011101010100110
candidate 1,2,-3,-4,5,6,7,-8,-9,10,-11,-12,13,-14,-15,-16,17,-18,-6,19,-2,-13,20,21,-10,22,23,-1,24,-7,25,-17,26,-5,4,15,-21,11,-22,9,16,-26,18,-25,8,-23,12,-20,14,3,-19,-24, signs 10011100110100101101010110
candidate 1,-2,-3,4,-5,-6,7,-8,-9,10,-11,-12,13,-14,15,-16,17,18,19,20,-10,21,-4,22,23,-17,24,-15,25,-1,26,-13,-18,-7,6,-23,16,-24,14,-26,12,-19,8,5,-22,3,-21,9,-20,11,2,-25, signs 11001110110100110110100110
candidate 1,-2,-3,4,5,-6,-7,8,-9,-10,11,-12,13,-14,15,16,-17,-18,-8,19,-4,20,21,-15,22,-13,23,-1,24,-11,-16,25,26,-5,6,-26,-20,3,-19,7,18,9,2,-21,-25,17,10,-24,12,-22,14,-23, signs 11001111000110011110101101
candidate 1,-2,-3,-4,5,-6,7,-8,-9,10,-11,-12,13,14,-15,16,17,-18,-10,-5,-16,19,-14,20,21,-1,22,23,24,-13,25,-17,26,-7,8,-26,6,9,18,11,4,15,-19,-25,12,-24,-20,3,-23,-21,2,-22, signs 10010011110001101110011101
candidate -1,2,-3,4,-5,6,-7,-8,9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-10,20,-16,21,-14,22,-2,23,-4,24,-6,25,26,-9,-20,17,-21,15,-22,13,18,11,-19,1,-25,7,-24,5,-23,3,8,-26, signs 01100110000111001001010101
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-10,20,-16,21,-14,22,23,-1,-8,24,-6,25,-4,26,-20,17,-21,15,-22,13,18,11,-19,-23,2,7,-24,5,-25,3,-26,9, signs 10100110000111001001010101
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,-18,-4,19,-2,20,-16,21,-6,22,-8,-13,23,24,-10,25,-12,26,-24,9,-25,11,-26,-23,14,7,-22,5,18,3,-19,1,-20,17,-21,15, signs 10011100100111001001010010
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,11,-12,13,14,-15,16,-17,-18,19,-5,20,21,-2,22,-16,-7,23,-9,-14,24,25,-11,26,-13,-24,15,8,-23,10,-26,12,-25,-22,17,6,1,-21,3,18,-19,4,-20, signs 00101010010011101110111001
candidate -1,2,-3,-4,5,6,-7,-8,9,-10,11,-12,13,14,-15,-16,17,-18,19,-5,20,21,-2,-17,-6,22,23,-9,-14,24,25,-11,26,-13,-24,15,8,-23,10,-26,12,-25,16,7,-22,1,-21,3,18,-19,4,-20, signs 00101100010011110110111001
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-8,19,-6,20,-16,21,-10,22,-12,23,-14,24,-4,25,26,-1,2,-26,-24,15,-23,13,-19,7,18,9,-22,11,-21,17,-20,5,-25,3, signs 00110011011001100110101010
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-8,19,-6,20,-16,21,-10,22,-12,23,-14,24,-4,25,26,-1,-25,3,-24,15,-23,13,-19,7,18,9,-22,11,-21,17,-20,5,2,-26, signs 00110011011001100110101010
candidate -1,2,-3,-4,5,-6,7,-8,-9,10,-11,12,13,-14,15,-16,17,-18,19,-7,20,-5,21,-17,-10,22,-12,-15,23,24,25,26,-2,-13,14,-23,16,11,-22,3,-26,1,-24,-21,6,-20,8,-19,18,9,4,-25, signs 01110011010000110110110011
candidate -1,2,-3,-4,5,-6,7,8,-9,-10,11,-12,13,-14,15,16,-17,-18,19,-5,20,21,-2,22,-16,-7,23,-11,24,-13,25,-15,-8,26,10,-24,12,-23,-26,9,14,-25,-22,17,6,1,-21,3,18,-19,4,-20, signs 00101011110010001110110110
candidate -1,2,-3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,-18,19,-5,20,21,-2,-17,-6,22,23,-11,24,-13,25,-15,-8,26,10,-24,12,-23,-26,9,14,-25,16,7,-22,1,-21,3,18,-19,4,-20, signs 00101101110010010110110110
candidate -1,2,-3,4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-4,19,-2,20,-16,21,22,-5,-14,23,-12,24,-8,25,-10,26,-24,7,-25,9,-26,11,-23,13,6,-22,18,3,-19,1,-20,17,-21,15, signs 10011110011100001001010010
candidate -1,2,-3,4,-5,6,7,-8,9,-10,11,-12,13,-14,-15,-16,17,-18,-4,19,-2,-17,-6,20,21,-11,22,-9,23,-7,24,25,26,-13,12,-26,14,1,16,-24,8,-23,-20,5,18,3,-19,-21,10,-22,-25,15, signs 10011100110110010001010100
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,-17,18,19,-3,20,-1,-18,21,-6,22,-14,23,24,-11,25,-9,26,-7,-22,15,-23,13,8,-26,10,-25,12,-24,16,5,-21,17,4,-19,2,-20, signs 00111111001100100010010101
candidate -1,2,-3,4,-5,6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-4,19,-2,20,-16,21,-6,22,-14,-7,23,24,-10,25,-12,26,-24,9,-25,11,-26,-23,8,13,-22,5,18,3,-19,1,-20,17,-21,15, signs 10011111100100001001010010
candidate -1,2,-3,4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-4,19,-2,20,-16,21,22,-5,-14,23,-8,24,-10,25,-12,26,-24,9,-25,11,-26,7,-23,13,6,-22,18,3,-19,1,-20,17,-21,15, signs 10011111100100001001010010
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,-4,19,-2,-17,-6,20,21,22,-14,23,-8,24,-10,25,-12,26,-20,5,18,3,-19,-21,-26,11,-25,9,-24,7,16,1,-22,13,-23,15, signs 00011111001110000001001101
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-1,-12,22,-10,23,24,-7,25,-5,26,-3,-22,11,-23,9,4,-26,6,-25,8,-24,2,15,-21,-19,18,-20,16,13, signs 00110011001110011001010101
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-1,-12,22,-10,23,24,-7,25,-5,26,-3,-22,11,-23,9,4,-26,6,-25,8,-24,2,-20,16,-19,18,15,-21,13, signs 00110011001110011001010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,-12,19,-10,-1,-8,20,21,-5,22,-3,23,24,25,-17,26,-15,-24,11,-19,-21,6,-22,4,13,18,-25,16,-26,14,-23,2,7,-20,9, signs 01100101100110110000101101
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-4,-1,22,-3,23,24,-14,25,-8,-11,26,-9,10,-26,12,7,16,-19,18,15,-25,13,6,-20,-24,5,-21,-23,2,-22, signs 01100000001111011000001110
candidate 1,-2,3,4,-5,6,7,-8,9,-10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,-4,22,23,-1,24,-3,-12,25,-6,-9,26,-7,8,-26,10,5,14,-20,16,-19,18,15,-21,13,-25,11,-22,-24,2,-23, signs 00100000111101011001000110
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-4,20,21,-1,22,-3,-14,23,24,25,-6,-11,26,-9,8,-26,10,7,-25,5,12,-24,16,-19,18,15,-23,13,-20,-22,2,-21, signs 00101000011011011000011001
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-4,-1,22,-3,23,24,-14,25,-12,-7,26,-9,10,-26,8,11,16,-19,18,15,-25,13,6,-20,-24,5,-21,-23,2,-22, signs 01100011000011011000001110
candidate 1,-2,3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,-4,22,23,-1,24,-3,-12,25,-10,-5,26,-7,8,-26,6,9,14,-20,16,-19,18,15,-21,13,-25,11,-22,-24,2,-23, signs 00101100001101011001000110
candidate 1,-2,3,4,-5,-6,7,-8,9,10,-11,-12,-13,14,-15,-16,17,-18,19,-17,-4,20,21,-1,22,-3,-14,23,24,25,-10,-7,26,-9,8,-26,6,11,-25,5,12,-24,16,-19,18,15,-23,13,-20,-22,2,-21, signs 00101110000011011000011001
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,-12,13,-14,15,-16,17,-18,19,-17,-4,20,21,-1,22,-3,-6,23,24,25,-10,-15,26,-13,12,-24,8,-19,18,7,-23,-26,14,11,-25,9,16,5,-20,-22,2,-21, signs 00101101100001101000011001
candidate 1,2,-3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,-18,19,-11,20,-9,21,-1,22,-7,-14,23,-16,-5,24,25,-2,26,10,-20,12,17,4,-24,6,15,-23,13,8,-21,-26,-19,18,3,-25,-22, signs 01110011001100110000100110
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,11,-12,13,-14,-15,16,-17,-18,-6,19,-4,-1,20,-3,21,22,-16,23,24,-7,25,-13,26,-11,10,15,-22,17,-23,9,12,-26,14,-25,8,-24,18,5,-19,-21,2,-20, signs 01100111011100001000110101
candidate -1,2,-3,4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-5,24,-7,25,-9,-4,26,-2,-11,-22,13,16,-20,18,-19,-21,15,12,1,-26,3,10,-25,8,-24,6,-23, signs 00110011001100101110100101
candidate -1,2,-3,4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-5,24,-7,25,-9,-4,26,-2,-11,-22,13,-21,15,18,-19,16,-20,12,1,-26,3,10,-25,8,-24,6,-23, signs 00110011001100101110100101
candidate -1,2,-3,4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-5,24,-7,25,-9,-4,26,-2,-11,12,1,-26,3,10,-25,8,-24,6,13,-22,15,-21,-19,18,-20,16,-23, signs 00110011001110011001010101
candidate -1,2,-3,4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-5,24,-7,25,-9,-4,26,-2,-11,12,1,-26,3,10,-25,8,-24,6,13,-22,-20,16,-19,18,15,-21,-23, signs 00110011001110011001010101
candidate -1,2,-3,4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-5,24,-7,25,-9,-4,26,-2,-11,12,1,-26,3,10,15,-21,-19,18,-20,16,13,-22,-25,8,-24,6,-23, signs 00110011001110011001010101
candidate -1,2,-3,4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-5,24,-7,25,-9,-4,26,-2,-11,12,1,-26,3,10,-20,16,-19,18,15,-21,13,-22,-25,8,-24,6,-23, signs 00110011001110011001010101
candidate -1,2,-3,4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-5,24,-7,25,-9,-4,26,-2,-11,12,1,-26,3,10,13,-22,15,-21,-19,18,-20,16,-25,8,-24,6,-23, signs 00110011001110011001010101
candidate -1,2,-3,4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-5,24,-7,25,-9,-4,26,-2,-11,12,1,-26,3,10,13,-22,-20,16,-19,18,15,-21,-25,8,-24,6,-23, signs 00110011001110011001010101
candidate -1,2,-3,4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-5,24,-7,25,-11,-2,26,-4,-9,10,3,-26,1,12,-25,8,-24,6,13,-22,15,-21,-19,18,-20,16,-23, signs 11000011110010011001010101
candidate -1,2,-3,4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-5,24,-7,25,-11,-2,26,-4,-9,10,3,-26,1,12,-25,8,-24,6,13,-22,-20,16,-19,18,15,-21,-23, signs 11000011110010011001010101
candidate -1,2,-3,4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-5,24,-7,25,-11,-2,26,-4,-9,10,3,-26,1,12,15,-21,-19,18,-20,16,13,-22,-25,8,-24,6,-23, signs 11000011110010011001010101
candidate -1,2,-3,4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-5,24,-7,25,-11,-2,26,-4,-9,10,3,-26,1,12,-20,16,-19,18,15,-21,13,-22,-25,8,-24,6,-23, signs 11000011110010011001010101
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-7,24,-9,25,-13,-2,26,-4,-11,12,3,-26,5,10,-25,16,-20,18,-19,-21,15,-22,1,6,-24,8,-23, signs 01001100101100101110100111
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-7,24,-9,25,-13,-2,26,-4,-11,12,3,-26,5,10,-25,-21,15,18,-19,16,-20,-22,1,6,-24,8,-23, signs 01001100101100101110100111
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,-1,23,24,-10,25,-4,-7,26,-5,6,-26,8,3,12,15,-21,-19,18,-20,16,13,-25,9,-24,-22,2,-23, signs 01000011110010011001010010
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,-1,23,24,-10,25,-4,-7,26,-5,6,-26,8,3,12,-20,16,-19,18,15,-21,13,-25,9,-24,-22,2,-23, signs 01000011110010011001010010
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,-11,12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-13,24,-1,-12,25,-4,-9,26,-7,6,-26,8,5,10,3,-22,15,-21,-19,18,-20,16,-23,-25,11,2,-24, signs 00000001111100011001010011
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,-11,12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-13,24,-1,-12,25,-4,-9,26,-7,6,-26,8,5,10,3,-22,-20,16,-19,18,15,-21,-23,-25,11,2,-24, signs 00000001111100011001010011
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,-1,23,24,-10,25,-8,-3,26,-5,6,-26,4,7,12,15,-21,-19,18,-20,16,13,-25,9,-24,-22,2,-23, signs 01110000110010011001010010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,-1,23,24,-10,25,-8,-3,26,-5,6,-26,4,7,12,-20,16,-19,18,15,-21,13,-25,9,-24,-22,2,-23, signs 01110000110010011001010010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-11,24,-1,-10,25,-8,-3,26,-5,6,13,16,-20,18,-19,-21,15,-22,7,4,-26,12,-23,-25,9,2,-24, signs 00100010110000101110100011
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-11,24,-1,-10,25,-8,-3,26,-5,6,13,-21,15,18,-19,16,-20,-22,7,4,-26,12,-23,-25,9,2,-24, signs 00100010110000101110100011
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,23,24,-1,-8,25,-6,-3,26,-5,4,-26,-23,9,12,15,-21,-19,18,-20,16,13,10,-22,-25,7,2,-24, signs 00100011010010011001010011
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,23,24,-1,-8,25,-6,-3,26,-5,4,-26,-23,9,12,-20,16,-19,18,15,-21,13,10,-22,-25,7,2,-24, signs 00100011010010011001010011
candidate 1,-2,3,-4,5,6,-7,8,9,-10,-11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-9,24,-1,-8,25,-6,-3,26,-5,4,-26,10,-23,12,15,-21,-19,18,-20,16,13,-22,11,-25,7,2,-24, signs 00100011001010011001010011
candidate 1,-2,3,-4,5,6,-7,8,9,-10,-11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-9,24,-1,-8,25,-6,-3,26,-5,4,-26,10,-23,12,-20,16,-19,18,15,-21,13,-22,11,-25,7,2,-24, signs 00100011001010011001010011
candidate 1,-2,3,-4,5,6,-7,8,9,-10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,22,23,-12,-9,24,-1,-8,25,-6,-3,26,-5,4,-26,10,13,-23,15,-21,-19,18,-20,16,-22,14,11,-25,7,2,-24, signs 00100011001001011001010011
candidate 1,-2,3,-4,5,6,-7,8,9,-10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,22,23,-12,-9,24,-1,-8,25,-6,-3,26,-5,4,-26,10,-22,14,-20,16,-19,18,15,-21,13,-23,11,-25,7,2,-24, signs 00100011001001011001010011
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,23,24,-1,-8,25,-6,-3,26,-5,4,-26,10,-22,12,15,-21,-19,18,-20,16,13,-23,9,-25,7,2,-24, signs 00100011010010011001010011
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,23,24,-1,-8,25,-6,-3,26,-5,4,-26,10,-22,12,-20,16,-19,18,15,-21,13,-23,9,-25,7,2,-24, signs 00100011010010011001010011
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,22,-13,-6,-1,-4,-11,23,24,-8,25,26,-3,2,-26,10,-23,16,-20,18,-19,-21,15,-24,9,-25,7,14,-22,12,5, signs 00011000101100101110100101
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,22,-13,-6,-1,-4,-11,23,24,-8,25,26,-3,2,-26,10,-23,-21,15,18,-19,16,-20,-24,9,-25,7,14,-22,12,5, signs 00011000101100101110100101
candidate 1,-2,-3,-4,-5,6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,-7,23,-9,24,-11,-6,25,26,-1,2,-26,4,-23,8,13,16,-20,18,-19,-21,15,-22,-24,10,5,-25,3, signs 00101000110000101110101010
candidate 1,-2,-3,-4,-5,6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,-7,23,-9,24,-11,-6,25,26,-1,2,-26,4,-23,8,13,-21,15,18,-19,16,-20,-22,-24,10,5,-25,3, signs 00101000110000101110101010
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,-7,23,-9,24,-11,25,26,-4,-1,2,5,-26,-23,8,13,16,-20,18,-19,-21,15,-22,-24,10,-25,6,3, signs 00100100110000101110101010
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,-7,23,-9,24,-11,25,26,-4,-1,2,5,-26,-23,8,13,-21,15,18,-19,16,-20,-22,-24,10,-25,6,3, signs 00100100110000101110101010
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,24,-7,25,-9,26,-11,-4,-1,2,5,-23,13,16,-20,18,-19,-21,15,-22,-24,6,-25,8,-26,10,3, signs 00100100110000101110101010
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,24,-7,25,-9,26,-11,-4,-1,2,5,-23,13,-21,15,18,-19,16,-20,-22,-24,6,-25,8,-26,10,3, signs 00100100110000101110101010
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,24,-5,25,-7,26,-9,-4,-1,2,-25,6,-24,10,13,16,-20,18,-19,-21,15,-22,11,-23,-26,8,3, signs 00100011001000101110101010
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,24,-5,25,-7,26,-9,-4,-1,2,-25,6,-24,10,13,-21,15,18,-19,16,-20,-22,11,-23,-26,8,3, signs 00100011001000101110101010
candidate 1,-2,-3,4,5,-6,7,-8,9,10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,22,23,-12,24,-10,-5,25,-7,26,-9,-4,-1,2,-25,6,11,14,-22,16,-20,18,-19,-21,15,-23,13,-24,-26,8,3, signs 00100011000010101110101010
candidate 1,-2,-3,4,5,-6,7,-8,9,10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,22,23,-12,24,-10,-5,25,-7,26,-9,-4,-1,2,-25,6,11,-23,13,-21,15,18,-19,16,-20,14,-22,-24,-26,8,3, signs 00100011000010101110101010
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,24,-5,25,-7,26,-9,-4,-1,2,-25,6,11,-23,13,16,-20,18,-19,-21,15,-22,-24,10,-26,8,3, signs 00100011001000101110101010
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,24,-5,25,-7,26,-9,-4,-1,2,-25,6,11,-23,13,-21,15,18,-19,16,-20,-22,-24,10,-26,8,3, signs 00100011001000101110101010
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,-5,23,-7,24,-9,25,26,-4,-1,2,-23,6,-24,8,-25,10,13,16,-20,18,-19,-21,15,-22,11,-26,3, signs 00100011001000101110101010
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,-5,23,-7,24,-9,25,26,-4,-1,2,-23,6,-24,8,-25,10,13,-21,15,18,-19,16,-20,-22,11,-26,3, signs 00100011001000101110101010
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,-7,23,-9,24,-11,25,26,-4,-1,2,-25,6,-23,8,13,16,-20,18,-19,-21,15,-22,-24,10,5,-26,3, signs 00100100110000101110101010
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,-7,23,-9,24,-11,25,26,-4,-1,2,-25,6,-23,8,13,-21,15,18,-19,16,-20,-22,-24,10,5,-26,3, signs 00100100110000101110101010
candidate 1,2,-3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,-5,23,-7,24,-9,-2,25,26,-1,-25,3,10,13,16,-20,18,-19,-21,15,-22,11,4,-23,6,-24,8,-26, signs 00010011001000101110101010
candidate 1,2,-3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,-5,23,-7,24,-9,-2,25,26,-1,-25,3,10,13,-21,15,18,-19,16,-20,-22,11,4,-23,6,-24,8,-26, signs 00010011001000101110101010
candidate 1,-2,3,4,5,-6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,23,-4,-1,24,-3,-8,25,26,-5,6,-26,-23,9,12,15,-21,-19,18,-20,16,13,10,-22,-25,7,2,-24, signs 01100011010010011001010010
candidate 1,-2,3,4,5,-6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,23,-4,-1,24,-3,-8,25,26,-5,6,-26,-23,9,12,-20,16,-19,18,15,-21,13,10,-22,-25,7,2,-24, signs 01100011010010011001010010
candidate 1,-2,3,4,5,-6,-7,8,9,-10,-11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-9,-4,-1,24,-3,-8,25,26,-5,6,-26,10,-23,12,15,-21,-19,18,-20,16,13,-22,11,-25,7,2,-24, signs 01100011001010011001010010
candidate 1,-2,3,4,5,-6,-7,8,9,-10,-11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-9,-4,-1,24,-3,-8,25,26,-5,6,-26,10,-23,12,-20,16,-19,18,15,-21,13,-22,11,-25,7,2,-24, signs 01100011001010011001010010
candidate 1,-2,3,4,5,-6,-7,8,9,-10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,22,23,-12,-9,-4,-1,24,-3,-8,25,26,-5,6,-26,10,13,-23,15,-21,-19,18,-20,16,-22,14,11,-25,7,2,-24, signs 01100011001001011001010010
candidate 1,-2,3,4,5,-6,-7,8,9,-10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,22,23,-12,-9,-4,-1,24,-3,-8,25,26,-5,6,-26,10,-22,14,-20,16,-19,18,15,-21,13,-23,11,-25,7,2,-24, signs 01100011001001011001010010
candidate 1,-2,3,4,5,-6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,23,-4,-1,24,-3,-8,25,26,-5,6,-26,10,-22,12,15,-21,-19,18,-20,16,13,-23,9,-25,7,2,-24, signs 01100011010010011001010010
candidate 1,-2,3,4,5,-6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,23,-4,-1,24,-3,-8,25,26,-5,6,-26,10,-22,12,-20,16,-19,18,15,-21,13,-23,9,-25,7,2,-24, signs 01100011010010011001010010
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,-4,22,23,-1,24,-3,-10,25,26,-7,6,-26,8,5,12,15,-21,-19,18,-20,16,13,-25,9,-22,-24,2,-23, signs 00100001110010011001000111
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,-4,22,23,-1,24,-3,-10,25,26,-7,6,-26,8,5,12,-20,16,-19,18,15,-21,13,-25,9,-22,-24,2,-23, signs 00100001110010011001000111
candidate 1,-2,3,-4,-5,6,7,-8,-9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-11,-6,-1,24,-3,25,-7,-12,26,-22,9,4,-24,2,-25,8,13,16,-20,18,-19,-21,15,-26,-23,10,5, signs 00111010110100101110100101
candidate 1,-2,3,-4,-5,6,7,-8,-9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-11,-6,-1,24,-3,25,-7,-12,26,-22,9,4,-24,2,-25,8,13,-21,15,18,-19,16,-20,-26,-23,10,5, signs 00111010110100101110100101
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,-6,22,23,-3,24,-1,-4,25,26,-7,8,-26,-22,5,10,13,16,-20,18,-19,-21,15,12,9,-25,-23,2,-24, signs 11010011100100101110100111
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,-6,22,23,-3,24,-1,-4,25,26,-7,8,-26,-22,5,10,13,-21,15,18,-19,16,-20,12,9,-25,-23,2,-24, signs 11010011100100101110100111
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,-6,22,-4,23,24,-1,25,-3,26,-7,8,-26,-22,5,10,13,16,-20,18,-19,-21,15,12,9,-23,-25,2,-24, signs 11010011100100101110101101
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,-6,22,-4,23,24,-1,25,-3,26,-7,8,-26,-22,5,10,13,-21,15,18,-19,16,-20,12,9,-23,-25,2,-24, signs 11010011100100101110101101
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-13,-4,24,25,-1,-10,-5,26,-7,8,-26,6,9,-24,3,12,-23,16,-20,18,-19,-21,15,-22,11,2,-25, signs 11000011111000101110101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-13,-4,24,25,-1,-10,-5,26,-7,8,-26,6,9,-24,3,12,-23,-21,15,18,-19,16,-20,-22,11,2,-25, signs 11000011111000101110101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,23,-4,24,25,-1,-10,-5,26,-7,8,-26,6,9,-24,3,-23,13,16,-20,18,-19,-21,15,12,-22,2,-25, signs 11000011110100101110101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,23,-4,24,25,-1,-10,-5,26,-7,8,-26,6,9,-24,3,-23,13,-21,15,18,-19,16,-20,12,-22,2,-25, signs 11000011110100101110101011
candidate 1,-2,3,4,-5,6,7,-8,-9,10,-11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,-10,22,-6,-3,23,-1,24,25,-4,-7,26,-13,12,-26,14,11,-22,9,16,-20,18,-19,-21,15,8,5,-25,-23,2,-24, signs 10011011001110101110100110
candidate 1,-2,3,4,-5,6,7,-8,-9,10,-11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,-10,22,-6,-3,23,-1,24,25,-4,-7,26,-13,12,-26,14,11,-22,9,-21,15,18,-19,16,-20,8,5,-25,-23,2,-24, signs 10011011001110101110100110
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-13,-4,24,25,-1,-6,-9,26,-7,8,-26,10,5,-24,3,12,-23,16,-20,18,-19,-21,15,-22,11,2,-25, signs 11001111001000101110101011
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-13,-4,24,25,-1,-6,-9,26,-7,8,-26,10,5,-24,3,12,-23,-21,15,18,-19,16,-20,-22,11,2,-25, signs 11001111001000101110101011
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,23,-4,24,25,-1,-6,-9,26,-7,8,-26,10,5,-24,3,-23,13,16,-20,18,-19,-21,15,12,-22,2,-25, signs 11001111000100101110101011
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,23,-4,24,25,-1,-6,-9,26,-7,8,-26,10,5,-24,3,-23,13,-21,15,18,-19,16,-20,12,-22,2,-25, signs 11001111000100101110101011
candidate 1,-2,3,4,5,-6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,-3,23,-1,-4,24,-8,25,26,-5,6,-26,10,13,16,-20,18,-19,-21,15,12,9,-25,7,-24,-22,2,-23, signs 11011100100100101110101101
candidate 1,-2,3,4,5,-6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,-3,23,-1,-4,24,-8,25,26,-5,6,-26,10,13,-21,15,18,-19,16,-20,12,9,-25,7,-24,-22,2,-23, signs 11011100100100101110101101
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-7,24,-5,25,-1,-12,26,-10,-3,4,9,-22,13,16,-20,18,-19,-21,15,-26,11,2,-25,6,-24,8,-23, signs 00111100001100101110100101
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-7,24,-5,25,-1,-12,26,-10,-3,4,9,-22,13,-21,15,18,-19,16,-20,-26,11,2,-25,6,-24,8,-23, signs 00111100001100101110100101
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-7,24,-5,25,-1,-12,26,-10,-3,4,9,16,-20,18,-19,-21,15,-22,13,-26,11,2,-25,6,-24,8,-23, signs 00111100001100101110100101
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-7,24,-5,25,-1,-12,26,-10,-3,4,9,-21,15,18,-19,16,-20,-22,13,-26,11,2,-25,6,-24,8,-23, signs 00111100001100101110100101
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-7,24,-5,25,-1,-12,26,-10,-3,4,9,-26,11,2,-25,6,-24,8,13,-22,15,-21,-19,18,-20,16,-23, signs 00111100001110011001010101
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-7,24,-5,25,-1,-12,26,-10,-3,4,9,-26,11,2,-25,6,-24,8,13,-22,-20,16,-19,18,15,-21,-23, signs 00111100001110011001010101
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-7,22,-5,23,-3,-10,24,-12,25,26,-1,-25,11,-24,9,4,-23,6,-22,8,15,-21,-19,18,-20,16,13,2,-26, signs 11001100110010011001010101
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-7,22,-5,23,-3,-10,24,-12,25,26,-1,-25,11,-24,9,4,-23,6,-22,8,-20,16,-19,18,15,-21,13,2,-26, signs 11001100110010011001010101
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-7,22,-5,23,-3,-10,24,-12,25,26,-1,-25,11,-24,13,6,-22,8,15,-21,-19,18,-20,16,9,4,-23,2,-26, signs 11001100110010011001010101
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-7,22,-5,23,-3,-10,24,-12,25,26,-1,-25,11,-24,13,6,-22,8,-20,16,-19,18,15,-21,9,4,-23,2,-26, signs 11001100110010011001010101
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-7,24,-5,25,-3,-10,26,-12,-1,2,11,-26,9,4,-25,6,-24,8,13,-22,15,-21,-19,18,-20,16,-23, signs 11001100110010011001010101
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-7,24,-5,25,-3,-10,26,-12,-1,2,11,-26,9,4,-25,6,-24,8,13,-22,-20,16,-19,18,15,-21,-23, signs 11001100110010011001010101
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-7,24,-5,25,-3,-10,26,-12,-1,2,11,-26,15,-21,-19,18,-20,16,13,-22,9,4,-25,6,-24,8,-23, signs 11001100110010011001010101
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-7,24,-5,25,-3,-10,26,-12,-1,2,11,-26,-20,16,-19,18,15,-21,13,-22,9,4,-25,6,-24,8,-23, signs 11001100110010011001010101
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-7,24,-5,25,-3,-10,26,-12,-1,2,11,-26,13,-22,15,-21,-19,18,-20,16,9,4,-25,6,-24,8,-23, signs 11001100110010011001010101
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-7,24,-5,25,-3,-10,26,-12,-1,2,11,-26,13,-22,-20,16,-19,18,15,-21,9,4,-25,6,-24,8,-23, signs 11001100110010011001010101
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,-4,22,23,-1,24,25,-6,-9,26,-7,8,-26,10,5,-22,3,12,15,-21,-19,18,-20,16,13,-25,-23,2,-24, signs 01110000110010011001011000
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,-4,22,23,-1,24,25,-6,-9,26,-7,8,-26,10,5,-22,3,12,-20,16,-19,18,15,-21,13,-25,-23,2,-24, signs 01110000110010011001011000
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,-3,23,-1,-4,24,-10,25,26,-7,6,-26,8,5,12,15,-21,-19,18,-20,16,13,-25,9,-24,-22,2,-23, signs 00100001110010011001010011
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,-3,23,-1,-4,24,-10,25,26,-7,6,-26,8,5,12,-20,16,-19,18,15,-21,13,-25,9,-24,-22,2,-23, signs 00100001110010011001010011
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-13,-4,24,25,-1,-6,-11,26,-9,8,-26,10,7,12,5,-24,3,-22,15,-21,-19,18,-20,16,-23,2,-25, signs 00110000011100011001010101
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-13,-4,24,25,-1,-6,-11,26,-9,8,-26,10,7,12,5,-24,3,-22,-20,16,-19,18,15,-21,-23,2,-25, signs 00110000011100011001010101
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,-4,22,23,-1,24,25,-10,-5,26,-7,8,-26,6,9,-22,3,12,15,-21,-19,18,-20,16,13,-25,-23,2,-24, signs 01111100000010011001011000
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,-4,22,23,-1,24,25,-10,-5,26,-7,8,-26,6,9,-22,3,12,-20,16,-19,18,15,-21,13,-25,-23,2,-24, signs 01111100000010011001011000
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,23,-4,24,25,-1,-8,-5,26,-7,6,-26,-24,3,-23,9,12,15,-21,-19,18,-20,16,13,10,-22,2,-25, signs 00111000010010011001010101
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,23,-4,24,25,-1,-8,-5,26,-7,6,-26,-24,3,-23,9,12,-20,16,-19,18,15,-21,13,10,-22,2,-25, signs 00111000010010011001010101
candidate 1,-2,-3,4,5,-6,7,8,9,-10,-11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-9,-4,24,25,-1,-8,-5,26,-7,6,-26,-24,3,10,-23,12,15,-21,-19,18,-20,16,13,-22,11,2,-25, signs 00111000001010011001010101
candidate 1,-2,-3,4,5,-6,7,8,9,-10,-11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-9,-4,24,25,-1,-8,-5,26,-7,6,-26,-24,3,10,-23,12,-20,16,-19,18,15,-21,13,-22,11,2,-25, signs 00111000001010011001010101
candidate 1,-2,-3,4,5,-6,7,8,9,-10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,22,23,-12,-9,-4,24,25,-1,-8,-5,26,-7,6,-26,-24,3,10,13,-23,15,-21,-19,18,-20,16,-22,14,11,2,-25, signs 00111000001001011001010101
candidate 1,-2,-3,4,5,-6,7,8,9,-10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,22,23,-12,-9,-4,24,25,-1,-8,-5,26,-7,6,-26,-24,3,10,-22,14,-20,16,-19,18,15,-21,13,-23,11,2,-25, signs 00111000001001011001010101
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,23,-4,24,25,-1,-8,-5,26,-7,6,-26,-24,3,10,-22,12,15,-21,-19,18,-20,16,13,-23,9,2,-25, signs 00111000010010011001010101
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,23,-4,24,25,-1,-8,-5,26,-7,6,-26,-24,3,10,-22,12,-20,16,-19,18,15,-21,13,-23,9,2,-25, signs 00111000010010011001010101
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,23,-6,24,-4,-1,25,-3,26,-7,8,-26,-24,5,-23,9,12,15,-21,-19,18,-20,16,13,10,-22,2,-25, signs 01101100010010011001010100
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,23,-6,24,-4,-1,25,-3,26,-7,8,-26,-24,5,-23,9,12,-20,16,-19,18,15,-21,13,10,-22,2,-25, signs 01101100010010011001010100
candidate 1,-2,3,4,-5,6,7,-8,9,-10,-11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-9,-6,24,-4,-1,25,-3,26,-7,8,-26,-24,5,10,-23,12,15,-21,-19,18,-20,16,13,-22,11,2,-25, signs 01101100001010011001010100
candidate 1,-2,3,4,-5,6,7,-8,9,-10,-11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-9,-6,24,-4,-1,25,-3,26,-7,8,-26,-24,5,10,-23,12,-20,16,-19,18,15,-21,13,-22,11,2,-25, signs 01101100001010011001010100
candidate 1,-2,3,4,-5,6,7,-8,9,-10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,22,23,-12,-9,-6,24,-4,-1,25,-3,26,-7,8,-26,-24,5,10,13,-23,15,-21,-19,18,-20,16,-22,14,11,2,-25, signs 01101100001001011001010100
candidate 1,-2,3,4,-5,6,7,-8,9,-10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,22,23,-12,-9,-6,24,-4,-1,25,-3,26,-7,8,-26,-24,5,10,-22,14,-20,16,-19,18,15,-21,13,-23,11,2,-25, signs 01101100001001011001010100
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,23,-6,24,-4,-1,25,-3,26,-7,8,-26,-24,5,10,-22,12,15,-21,-19,18,-20,16,13,-23,9,2,-25, signs 01101100010010011001010100
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,23,-6,24,-4,-1,25,-3,26,-7,8,-26,-24,5,10,-22,12,-20,16,-19,18,15,-21,13,-23,9,2,-25, signs 01101100010010011001010100
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,-6,22,-4,23,24,-1,25,-3,26,-9,8,-26,10,7,-22,5,12,15,-21,-19,18,-20,16,13,-23,-25,2,-24, signs 00101100010010011001010011
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,-6,22,-4,23,24,-1,25,-3,26,-9,8,-26,10,7,-22,5,12,-20,16,-19,18,15,-21,13,-23,-25,2,-24, signs 00101100010010011001010011
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,-6,22,23,-3,24,-1,-4,25,26,-9,8,-26,10,7,-22,5,12,15,-21,-19,18,-20,16,13,-25,-23,2,-24, signs 00101100010010011001011001
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,-6,22,23,-3,24,-1,-4,25,26,-9,8,-26,10,7,-22,5,12,-20,16,-19,18,15,-21,13,-25,-23,2,-24, signs 00101100010010011001011001
candidate 1,-2,3,4,-5,6,7,-8,-9,10,-11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,-10,22,-6,23,-4,-1,24,-3,25,-7,26,-13,12,-26,14,11,-22,9,16,-20,18,-19,-21,15,8,5,-23,-25,2,-24, signs 10011011001110101110101100
candidate 1,-2,3,4,-5,6,7,-8,-9,10,-11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,-10,22,-6,23,-4,-1,24,-3,25,-7,26,-13,12,-26,14,11,-22,9,-21,15,18,-19,16,-20,8,5,-23,-25,2,-24, signs 10011011001110101110101100
candidate 1,-2,3,4,5,-6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,-4,22,23,-1,24,-3,-8,25,26,-5,6,-26,10,13,16,-20,18,-19,-21,15,12,9,-25,7,-22,-24,2,-23, signs 11011100100100101110111001
candidate 1,-2,3,4,5,-6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,-4,22,23,-1,24,-3,-8,25,26,-5,6,-26,10,13,-21,15,18,-19,16,-20,12,9,-25,7,-22,-24,2,-23, signs 11011100100100101110111001
candidate 1,-2,-3,4,-5,-6,7,8,-9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-7,24,25,-4,-13,-8,-1,26,-11,10,-26,2,-24,6,-23,16,-20,18,-19,-21,15,-22,5,-25,3,12,9, signs 11011000111010101110101010
candidate 1,-2,-3,4,-5,-6,7,8,-9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-7,24,25,-4,-13,-8,-1,26,-11,10,-26,2,-24,6,-23,-21,15,18,-19,16,-20,-22,5,-25,3,12,9, signs 11011000111010101110101010
candidate -1,2,3,-4,5,-6,7,-8,-9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-5,22,-3,-12,23,24,-7,-2,-11,25,26,8,1,10,-25,-23,15,-21,-19,18,-20,16,13,4,-22,6,-24,-26,9, signs 01110001101110011001010101
candidate -1,2,3,-4,5,-6,7,-8,-9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-5,22,-3,-12,23,24,-7,-2,-11,25,26,8,1,10,-25,-23,-20,16,-19,18,15,-21,13,4,-22,6,-24,-26,9, signs 01110001101110011001010101
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-6,20,21,-3,22,-1,-4,23,24,25,-14,-9,26,-11,12,-26,10,13,-25,15,8,-24,16,7,-20,5,18,-19,-23,-21,2,-22, signs 11010011001111001110011001
candidate 1,-2,3,4,5,-6,-7,-8,-9,-10,-11,12,13,-14,15,16,-17,-18,19,20,-16,21,-12,-3,22,-1,-4,-13,23,-15,24,-5,25,26,8,-19,18,9,-26,7,-20,17,10,-25,6,-24,14,-23,-21,11,2,-22, signs 11010000111010010000011011
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,-6,22,23,-3,24,-1,-4,25,-8,-13,26,-11,10,-26,12,9,14,7,-22,5,16,-20,18,-19,-21,15,-25,-23,2,-24, signs 11010011111000101110100110
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,-18,19,-17,-8,20,21,-3,22,-1,23,24,-4,25,-10,-15,26,-13,12,-26,14,11,16,9,-20,7,18,-19,6,-21,-25,5,-24,-22,2,-23, signs 10011100111110001110101100
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,-6,22,23,-3,24,-1,-4,25,-8,-13,26,-11,10,-26,12,9,14,7,-22,5,-21,15,18,-19,16,-20,-25,-23,2,-24, signs 11010011111000101110100110
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-6,-3,22,-1,23,24,-4,-7,-14,25,26,-11,10,-26,12,9,16,-20,18,-19,-21,15,-25,13,8,5,-24,-22,2,-23, signs 10011011111000101110101100
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-6,-3,22,-1,23,24,-4,-7,-14,25,26,-11,10,-26,12,9,-21,15,18,-19,16,-20,-25,13,8,5,-24,-22,2,-23, signs 10011011111000101110101100
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,11,-12,13,-14,-15,-16,17,-18,19,-17,-6,20,21,-3,22,-1,-4,23,24,25,-10,-13,26,-11,12,-26,14,9,-25,15,8,-24,16,7,-20,5,18,-19,-23,-21,2,-22, signs 11010011111100001110011001
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,11,-12,-13,-14,15,-16,-17,18,-10,19,20,-7,21,-3,22,-1,-6,23,24,-11,-18,25,26,-15,14,-26,16,13,-23,-20,8,-21,2,-22,4,9,-19,-24,12,17,-25,5, signs 11001101010100010101010101
candidate -1,2,3,-4,5,6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-6,23,-2,-9,24,-11,25,-3,26,-5,12,-24,10,-25,4,-26,-23,1,8,15,-21,-19,18,-20,16,13,-22,7, signs 01011010110010011001011010
candidate -1,2,3,-4,5,6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-6,23,-2,-9,24,-11,25,-3,26,-5,12,-24,10,-25,4,-26,-23,1,8,-20,16,-19,18,15,-21,13,-22,7, signs 01011010110010011001011010
candidate -1,2,3,-4,5,6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-6,23,-2,-9,24,-11,25,-3,26,-5,12,-24,10,-25,4,-26,-23,1,8,13,-22,15,-21,-19,18,-20,16,7, signs 01011010110010011001011010
candidate -1,2,3,-4,5,6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-6,23,-2,-9,24,-11,25,-3,26,-5,12,-24,10,-25,4,-26,-23,1,8,13,-22,-20,16,-19,18,15,-21,7, signs 01011010110010011001011010
candidate -1,2,-3,4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,-5,23,-7,24,-9,-4,25,-2,26,12,15,-21,-19,18,-20,16,13,-26,1,-25,3,10,-24,8,-23,6,-22, signs 11001100110010011001010101
candidate -1,2,-3,4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,-5,23,-7,24,-9,-4,25,-2,26,12,-20,16,-19,18,15,-21,13,-26,1,-25,3,10,-24,8,-23,6,-22, signs 11001100110010011001010101
candidate -1,2,-3,4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,-5,23,-7,24,-9,-4,25,-2,26,10,-24,8,-23,6,-22,-25,3,-26,1,12,15,-21,-19,18,-20,16,13, signs 11001100110010011001010101
candidate -1,2,-3,4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,-5,23,-7,24,-9,-4,25,-2,26,10,-24,8,-23,6,-22,-25,3,-26,1,12,-20,16,-19,18,15,-21,13, signs 11001100110010011001010101
candidate 1,2,3,-4,5,-6,7,-8,-9,10,-11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-10,-3,23,-5,24,-7,-2,25,26,-1,-25,-23,4,9,12,15,-21,-19,18,-20,16,13,-22,11,8,-24,6,-26, signs 11110011001010011001010101
candidate 1,2,3,-4,5,-6,7,-8,-9,10,-11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-10,-3,23,-5,24,-7,-2,25,26,-1,-25,-23,4,9,12,-20,16,-19,18,15,-21,13,-22,11,8,-24,6,-26, signs 11110011001010011001010101
candidate 1,2,-3,-4,5,-6,7,-8,9,10,-11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-10,-5,23,-7,24,-9,-2,25,26,-1,-25,3,12,15,-21,-19,18,-20,16,13,-22,11,4,-23,6,-24,8,-26, signs 11101100101010011001010101
candidate 1,2,-3,-4,5,-6,7,-8,9,10,-11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-10,-5,23,-7,24,-9,-2,25,26,-1,-25,3,12,-20,16,-19,18,15,-21,13,-22,11,4,-23,6,-24,8,-26, signs 11101100101010011001010101
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,-7,23,-9,24,-11,25,26,-4,-1,2,-25,-22,15,-21,-19,18,-20,16,13,6,-23,8,-24,10,5,-26,3, signs 11011011001010011001010101
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,-7,23,-9,24,-11,25,26,-4,-1,2,-25,-22,-20,16,-19,18,15,-21,13,6,-23,8,-24,10,5,-26,3, signs 11011011001010011001010101
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,-7,23,-9,24,-11,-4,25,26,-1,2,-23,8,-24,10,3,-25,5,-22,15,-21,-19,18,-20,16,13,6,-26, signs 11011011001010011001010101
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,-7,23,-9,24,-11,-4,25,26,-1,2,-23,8,-24,10,3,-25,5,-22,-20,16,-19,18,15,-21,13,6,-26, signs 11011011001010011001010101
candidate 1,-2,-3,4,5,-6,7,-8,9,10,-11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-10,-5,23,-7,24,-9,25,26,-4,-1,2,-23,6,-24,8,-25,12,15,-21,-19,18,-20,16,13,-22,11,-26,3, signs 11011100101010011001010101
candidate 1,-2,-3,4,5,-6,7,-8,9,10,-11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-10,-5,23,-7,24,-9,25,26,-4,-1,2,-23,6,-24,8,-25,12,-20,16,-19,18,15,-21,13,-22,11,-26,3, signs 11011100101010011001010101
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,24,-12,-5,25,-7,26,-9,-4,-1,2,-25,6,11,-24,13,-22,15,-21,-19,18,-20,16,-23,10,-26,8,3, signs 11011100110010011001010101
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,24,-12,-5,25,-7,26,-9,-4,-1,2,-25,6,11,-24,13,-22,-20,16,-19,18,15,-21,-23,10,-26,8,3, signs 11011100110010011001010101
candidate 1,-2,-3,4,5,-6,7,-8,9,10,-11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-10,23,24,-5,25,-7,26,-9,-4,-1,2,-25,6,-24,12,15,-21,-19,18,-20,16,13,-22,11,-23,-26,8,3, signs 11011100101010011001010101
candidate 1,-2,-3,4,5,-6,7,-8,9,10,-11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-10,23,24,-5,25,-7,26,-9,-4,-1,2,-25,6,-24,12,-20,16,-19,18,15,-21,13,-22,11,-23,-26,8,3, signs 11011100101010011001010101
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,24,-12,-7,25,-9,26,-11,-4,-1,2,5,-24,13,-22,15,-21,-19,18,-20,16,-23,6,-25,8,-26,10,3, signs 11011011001010011001010101
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,24,-12,-7,25,-9,26,-11,-4,-1,2,5,-24,13,-22,-20,16,-19,18,15,-21,-23,6,-25,8,-26,10,3, signs 11011011001010011001010101
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,-7,23,-9,24,-11,25,26,-4,-1,2,5,-26,-23,8,-24,10,-25,-22,15,-21,-19,18,-20,16,13,6,3, signs 11011011001010011001010101
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,-7,23,-9,24,-11,25,26,-4,-1,2,5,-26,-23,8,-24,10,-25,-22,-20,16,-19,18,15,-21,13,6,3, signs 11011011001010011001010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-13,24,-1,-10,25,-8,-3,26,-5,6,-26,4,7,12,-23,16,-20,18,-19,-21,15,-22,11,-25,9,2,-24, signs 11001111001000101110101101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-13,24,-1,-10,25,-8,-3,26,-5,6,-26,4,7,12,-23,-21,15,18,-19,16,-20,-22,11,-25,9,2,-24, signs 11001111001000101110101101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,23,24,-1,-10,25,-8,-3,26,-5,6,-26,4,7,-23,13,16,-20,18,-19,-21,15,12,-22,-25,9,2,-24, signs 11001111000100101110101101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,23,24,-1,-10,25,-8,-3,26,-5,6,-26,4,7,-23,13,-21,15,18,-19,16,-20,12,-22,-25,9,2,-24, signs 11001111000100101110101101
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-13,24,-1,-10,25,-4,-7,26,-5,6,-26,8,3,12,-23,16,-20,18,-19,-21,15,-22,11,-25,9,2,-24, signs 11111100001000101110101101
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-13,24,-1,-10,25,-4,-7,26,-5,6,-26,8,3,12,-23,-21,15,18,-19,16,-20,-22,11,-25,9,2,-24, signs 11111100001000101110101101
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,23,24,-1,-10,25,-4,-7,26,-5,6,-26,8,3,-23,13,16,-20,18,-19,-21,15,12,-22,-25,9,2,-24, signs 11111100000100101110101101
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,23,24,-1,-10,25,-4,-7,26,-5,6,-26,8,3,-23,13,-21,15,18,-19,16,-20,12,-22,-25,9,2,-24, signs 11111100000100101110101101
candidate -1,-2,-3,4,-5,6,7,-8,9,-10,-11,12,13,-14,15,-16,17,-18,19,-17,20,-15,21,-13,-4,22,23,24,-12,25,-6,-9,26,-7,8,-26,10,-23,2,-19,18,3,-22,5,-25,11,-24,1,16,-20,14,-21, signs 00100000111111001000110010
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,24,-1,-10,25,-4,-7,26,-5,6,-26,8,3,-23,-21,14,-19,18,-20,16,13,-22,11,-25,9,2,-24, signs 00000011110110011001010010
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,24,-1,-10,25,-4,-7,26,-5,6,-26,8,3,-23,-21,14,-20,16,-19,18,13,-22,11,-25,9,2,-24, signs 00000011110110011001010010
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,24,-1,-10,25,-4,-7,26,-5,6,-26,8,3,-23,13,-22,-19,18,-20,16,-21,14,11,-25,9,2,-24, signs 00000011110110011001010010
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,24,-1,-10,25,-4,-7,26,-5,6,-26,8,3,-23,13,-22,-20,16,-19,18,-21,14,11,-25,9,2,-24, signs 00000011110110011001010010
candidate 1,2,-3,-4,5,-6,7,8,-9,-10,11,-12,13,-14,-15,16,-17,-18,19,20,-16,21,22,-13,23,-11,24,-1,-8,25,-2,-7,26,-5,4,-26,6,3,-25,9,14,-22,18,-19,12,-23,10,-24,-20,17,-21,15, signs 00000111101100110110101001
candidate 1,2,-3,-4,5,-6,7,8,-9,-10,11,-12,13,-14,-15,16,-17,-18,19,20,-16,21,22,-13,23,-11,24,-1,-8,25,-2,-7,26,-5,4,-26,6,3,-25,9,-20,17,-21,15,10,-24,12,-23,14,-22,18,-19, signs 00000111101100110110101001
candidate 1,2,-3,-4,5,-6,7,8,-9,-10,11,-12,13,-14,-15,16,-17,-18,19,20,-16,21,22,-13,23,-11,24,-1,-8,25,-2,-7,26,-5,4,-26,6,3,-25,9,18,-19,14,-22,12,-23,10,-24,-21,15,-20,17, signs 00000111101100110110101001
candidate 1,2,-3,-4,5,-6,7,8,-9,-10,11,-12,13,-14,-15,16,-17,-18,19,20,-16,21,22,-13,23,-11,24,-1,-8,25,-2,-7,26,-5,4,-26,6,3,-25,9,-21,15,-20,17,10,-24,12,-23,18,-19,14,-22, signs 00000111101100110110101001
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,24,-1,-10,25,-8,-3,26,-5,6,-26,4,7,-23,-21,14,-19,18,-20,16,13,-22,11,-25,9,2,-24, signs 00110000110110011001010010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,24,-1,-10,25,-8,-3,26,-5,6,-26,4,7,-23,-21,14,-20,16,-19,18,13,-22,11,-25,9,2,-24, signs 00110000110110011001010010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,24,-1,-10,25,-8,-3,26,-5,6,-26,4,7,-23,13,-22,-19,18,-20,16,-21,14,11,-25,9,2,-24, signs 00110000110110011001010010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,24,-1,-10,25,-8,-3,26,-5,6,-26,4,7,-23,13,-22,-20,16,-19,18,-21,14,11,-25,9,2,-24, signs 00110000110110011001010010
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,-18,19,20,-16,21,22,-13,23,-11,24,-1,-8,25,-6,-3,26,-5,4,-26,2,7,-25,9,14,-22,18,-19,12,-23,10,-24,-20,17,-21,15, signs 01100001101100110110101001
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,-18,19,20,-16,21,22,-13,23,-11,24,-1,-8,25,-6,-3,26,-5,4,-26,2,7,-25,9,-20,17,-21,15,10,-24,12,-23,14,-22,18,-19, signs 01100001101100110110101001
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,-18,19,20,-16,21,22,-13,23,-11,24,-1,-8,25,-6,-3,26,-5,4,-26,2,7,-25,9,18,-19,14,-22,12,-23,10,-24,-21,15,-20,17, signs 01100001101100110110101001
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,-18,19,20,-16,21,22,-13,23,-11,24,-1,-8,25,-6,-3,26,-5,4,-26,2,7,-25,9,-21,15,-20,17,10,-24,12,-23,18,-19,14,-22, signs 01100001101100110110101001
candidate 1,-2,3,-4,5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,-17,-18,-10,19,-8,20,-6,21,22,-1,23,-3,24,-5,25,-15,26,-13,12,17,-20,7,-21,-24,4,-23,2,-22,-19,9,18,11,14,-26,16,-25, signs 00110100110111000110101001
candidate 1,-2,-3,4,-5,-6,7,-8,-9,10,-11,12,13,-14,15,-16,17,-18,19,-17,20,-15,21,-13,22,23,-4,24,25,-7,-12,-1,-10,26,8,-25,6,-22,14,-21,16,-20,-23,5,-24,3,18,-19,2,9,-26,11, signs 01001011011011001110101010
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,-7,23,-9,24,-11,25,26,-4,-1,2,5,-26,-23,8,-24,10,-25,-22,13,16,-20,18,-19,-21,15,6,3, signs 00100100110100101110101010
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,-7,23,-9,24,-11,25,26,-4,-1,2,5,-26,-23,8,-24,10,-25,-22,13,-21,15,18,-19,16,-20,6,3, signs 00100100110100101110101010
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,-7,23,-9,24,-11,25,26,-4,-1,2,5,-26,-23,8,-24,10,-25,16,-20,18,-19,-21,15,-22,13,6,3, signs 00100100110100101110101010
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,-7,23,-9,24,-11,25,26,-4,-1,2,5,-26,-23,8,-24,10,-25,-21,15,18,-19,16,-20,-22,13,6,3, signs 00100100110100101110101010
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,-7,23,-9,24,-11,-4,25,26,-1,2,-23,8,-24,10,3,-25,5,-22,13,16,-20,18,-19,-21,15,6,-26, signs 00100100110100101110101010
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,-7,23,-9,24,-11,-4,25,26,-1,2,-23,8,-24,10,3,-25,5,-22,13,-21,15,18,-19,16,-20,6,-26, signs 00100100110100101110101010
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,-7,23,-9,24,-11,-4,25,26,-1,2,-23,8,-24,10,3,-25,5,16,-20,18,-19,-21,15,-22,13,6,-26, signs 00100100110100101110101010
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,-7,23,-9,24,-11,-4,25,26,-1,2,-23,8,-24,10,3,-25,5,-21,15,18,-19,16,-20,-22,13,6,-26, signs 00100100110100101110101010
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,-7,23,-9,24,-11,25,26,-4,-1,2,-25,-22,13,16,-20,18,-19,-21,15,6,-23,8,-24,10,5,-26,3, signs 00100100110100101110101010
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,-7,23,-9,24,-11,25,26,-4,-1,2,-25,-22,13,-21,15,18,-19,16,-20,6,-23,8,-24,10,5,-26,3, signs 00100100110100101110101010
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,-7,23,-9,24,-11,25,26,-4,-1,2,-25,16,-20,18,-19,-21,15,-22,13,6,-23,8,-24,10,5,-26,3, signs 00100100110100101110101010
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,-7,23,-9,24,-11,25,26,-4,-1,2,-25,-21,15,18,-19,16,-20,-22,13,6,-23,8,-24,10,5,-26,3, signs 00100100110100101110101010
candidate 1,-2,3,-4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,-18,19,20,-16,21,22,-5,23,-3,24,-1,-14,25,-8,-11,26,-9,10,-26,12,7,-25,13,6,-22,18,-19,4,-23,2,-24,-20,17,-21,15, signs 00110000001111110110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,13,14,-15,16,-17,-18,19,20,-16,21,22,-5,23,-3,24,-1,-14,25,-8,-13,26,-11,10,-26,12,9,-25,15,-20,17,-21,7,2,-24,4,-23,6,-22,18,-19, signs 00110010000111110110101001
candidate 1,-2,3,-4,5,6,-7,-8,9,-10,11,12,-13,-14,-15,16,-17,-18,19,20,-16,21,22,-5,23,-3,24,-1,-12,25,-6,-11,26,-9,8,-26,10,7,-25,13,18,-19,14,-22,4,-23,2,-24,-21,15,-20,17, signs 00110000011110110110101001
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,-9,21,-7,22,-1,-14,23,24,-11,-4,25,-6,26,10,-20,8,-21,-26,5,-25,3,12,-24,16,-19,18,15,-23,13,2,-22, signs 00110011000011011000101010
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-6,20,-4,21,22,-1,-14,23,24,-11,25,-9,26,-7,8,-26,10,-25,-20,5,-21,3,12,-24,16,-19,18,15,-23,13,2,-22, signs 00110000110011011000101010
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,-18,19,20,-16,21,22,-5,23,-3,24,-1,-14,25,-12,-7,26,-9,10,-26,8,11,-25,13,6,-22,18,-19,4,-23,2,-24,-20,17,-21,15, signs 00110011000011110110101010
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-6,20,-4,21,22,-1,-14,23,24,-11,25,-7,26,-9,10,-26,8,-25,-20,5,-21,3,12,-24,16,-19,18,15,-23,13,2,-22, signs 00110011000011011000101010
candidate 1,-2,3,-4,5,-6,-7,-8,9,-10,11,12,-13,14,-15,16,-17,-18,19,20,-16,21,22,-5,23,-3,24,-1,-14,25,-12,-9,26,-11,10,-26,8,13,-25,15,-20,17,-21,7,2,-24,4,-23,6,-22,18,-19, signs 00110011100001110110101001
candidate 1,-2,3,-4,5,-6,7,-8,9,10,-11,12,-13,-14,-15,16,-17,-18,19,20,-16,21,22,-5,23,-3,24,-1,-12,25,-10,-7,26,-9,8,-26,6,11,-25,13,18,-19,14,-22,4,-23,2,-24,-21,15,-20,17, signs 00110110000110110110101001
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,-18,19,20,-16,21,22,-5,23,-3,24,-1,-8,25,-10,-13,26,-11,12,-26,14,9,-25,15,-20,17,-21,7,2,-24,4,-23,6,-22,18,-19, signs 00110011000011110110101010
candidate 1,-2,3,-4,5,6,-7,8,9,-10,11,-12,-13,-14,-15,16,-17,-18,19,20,-16,21,22,-5,23,-3,24,-1,-6,25,-8,-11,26,-9,10,-26,12,7,-25,13,18,-19,14,-22,4,-23,2,-24,-21,15,-20,17, signs 00110100001110110110101010
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,-18,19,20,-16,21,22,-5,23,-3,24,-1,-6,25,-8,-13,26,-11,10,-26,12,9,-25,7,14,-22,18,-19,4,-23,2,-24,-20,17,-21,15, signs 00110110000110110110101001
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,-18,19,20,-16,21,22,-5,23,-3,24,-1,-8,25,-10,-15,26,-13,12,-26,14,11,-25,9,-20,17,-21,7,2,-24,4,-23,6,-22,18,-19, signs 00110011100001110110101001
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,-18,19,20,-16,21,22,-5,23,-3,24,-1,-6,25,-8,-13,26,-11,10,-26,12,9,-25,7,18,-19,14,-22,4,-23,2,-24,-21,15,-20,17, signs 00110110000110110110101001
candidate 1,-2,3,-4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,-18,19,20,-16,21,22,-5,23,-3,24,-1,-8,25,-14,-9,26,-11,12,-26,10,13,-25,15,-20,17,-21,7,2,-24,4,-23,6,-22,18,-19, signs 00110011110000110110101010
candidate 1,-2,3,-4,5,6,7,-8,9,-10,-11,12,-13,-14,-15,16,-17,-18,19,20,-16,21,22,-5,23,-3,24,-1,-6,25,-12,-7,26,-9,10,-26,8,11,-25,13,18,-19,14,-22,4,-23,2,-24,-21,15,-20,17, signs 00110111000010110110101010
candidate 1,-2,3,-4,5,6,-7,-8,9,-10,11,12,-13,-14,-15,16,-17,-18,19,20,-16,21,22,-5,23,-3,24,-1,-6,25,-12,-9,26,-11,10,-26,8,13,-25,7,14,-22,18,-19,4,-23,2,-24,-20,17,-21,15, signs 00110111100000110110101001
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,13,14,-15,16,-17,-18,19,20,-16,21,22,-5,23,-3,24,-1,-8,25,-14,-11,26,-13,12,-26,10,15,-25,9,-20,17,-21,7,2,-24,4,-23,6,-22,18,-19, signs 00110011111000010110101001
candidate 1,-2,3,-4,5,6,-7,-8,9,-10,11,12,-13,-14,-15,16,-17,-18,19,20,-16,21,22,-5,23,-3,24,-1,-6,25,-12,-9,26,-11,10,-26,8,13,-25,7,18,-19,14,-22,4,-23,2,-24,-21,15,-20,17, signs 00110111100000110110101001
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,-18,19,20,-8,21,22,-5,23,-3,24,-1,-10,25,-16,-13,26,-15,14,-26,12,17,-25,11,18,-19,6,-22,4,-23,2,-24,-21,7,-20,9, signs 00110011000001111110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,-18,19,20,-8,21,22,-5,23,-3,24,-1,-10,25,-16,-11,26,-13,14,-26,12,15,-25,9,-21,7,-20,17,2,-24,4,-23,18,-19,6,-22, signs 00110011000011110110101001
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,20,-8,21,22,-5,23,-3,24,-1,-10,25,-12,-17,26,-15,14,-26,16,13,-25,11,18,-19,6,-22,4,-23,2,-24,-21,7,-20,9, signs 00110011000111100110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,13,-14,15,-16,-17,-18,19,20,-8,21,22,-5,23,-3,24,-1,-10,25,-12,-15,26,-13,14,-26,16,11,-25,9,-21,7,-20,17,2,-24,4,-23,18,-19,6,-22, signs 00110011001111000110101001
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,13,14,-15,16,-17,-18,19,20,-8,21,22,-5,23,-3,24,-1,-16,25,-14,-11,26,-13,12,-26,10,15,-25,9,-21,7,-20,17,2,-24,4,-23,18,-19,6,-22, signs 00110011000111100110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,19,20,-8,21,22,-5,23,-3,24,-1,-18,25,-16,-11,26,-13,14,-26,12,15,-25,17,10,-19,6,-22,4,-23,2,-24,-21,7,-20,9, signs 00110011010011110010101001
candidate 1,-2,3,-4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,-18,19,20,-8,21,22,-5,23,-3,24,-1,-16,25,-14,-9,26,-11,12,-26,10,13,-25,15,-21,7,-20,17,2,-24,4,-23,18,-19,6,-22, signs 00110011001111000110101001
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,-18,19,20,-8,21,22,-5,23,-3,24,-1,-16,25,-10,-15,26,-13,12,-26,14,11,-25,9,-21,7,-20,17,2,-24,4,-23,18,-19,6,-22, signs 00110011011110000110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,-11,12,13,-14,15,-16,-17,18,19,20,-8,21,22,-5,23,-3,24,-1,-18,25,-12,-15,26,-13,14,-26,16,11,-25,17,10,-19,6,-22,4,-23,2,-24,-21,7,-20,9, signs 00110011011111000010101001
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,-18,19,20,-8,21,22,-5,23,-3,24,-1,-16,25,-10,-13,26,-11,12,-26,14,9,-25,15,-21,7,-20,17,2,-24,4,-23,18,-19,6,-22, signs 00110011111100000110101001
candidate -1,2,3,-4,5,6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-6,23,-2,-9,24,-11,25,-3,26,-5,12,-24,10,-25,4,-26,-23,1,8,13,16,-20,18,-19,-21,15,-22,7, signs 10100101001100101110100101
candidate -1,2,3,-4,5,6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-6,23,-2,-9,24,-11,25,-3,26,-5,12,-24,10,-25,4,-26,-23,1,8,13,-21,15,18,-19,16,-20,-22,7, signs 10100101001100101110100101
candidate -1,2,3,-4,5,-6,7,-8,-9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-5,22,-3,-12,23,24,-7,-2,-11,25,26,8,1,10,-25,-23,13,16,-20,18,-19,-21,15,4,-22,6,-24,-26,9, signs 10001110010000101110101010
candidate -1,2,3,-4,5,-6,7,-8,-9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-5,22,-3,-12,23,24,-7,-2,-11,25,26,8,1,10,-25,-23,13,-21,15,18,-19,16,-20,4,-22,6,-24,-26,9, signs 10001110010000101110101010
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,17,-18,-16,19,-14,20,21,-11,22,-9,23,-7,-2,24,25,-5,26,-17,18,-26,-19,15,6,1,-24,3,12,-21,10,-22,8,-23,-20,13,4,-25, signs 01100011001100110010101010
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,-12,-13,14,15,-16,17,-18,19,-17,20,-15,21,-11,22,-9,23,-7,-2,24,-4,25,-14,26,12,-22,10,-23,8,13,-26,-21,16,-20,18,-19,6,1,-24,3,-25,5, signs 01100010011010001110110011
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,-12,-13,14,15,-16,17,-18,19,-17,20,-15,21,-11,22,-9,23,-7,-2,24,-4,25,-14,26,12,-22,10,-23,8,13,-26,-21,18,-19,16,-20,6,1,-24,3,-25,5, signs 01100010011010001110110011
candidate 1,-2,3,-4,-5,6,-7,8,9,-10,-11,-12,13,-14,-15,16,17,-18,19,-17,-8,20,-6,21,22,-3,23,-1,24,-9,-16,25,26,-13,12,-26,14,11,-21,5,-20,7,18,-19,-25,15,10,-24,4,-22,2,-23, signs 11001100111110001110101100
candidate 1,-2,3,-4,-5,6,-7,8,9,-10,-11,-12,13,-14,-15,16,17,-18,19,-17,-8,20,-6,21,22,-3,23,-1,24,-9,-16,25,26,-13,12,-26,14,11,2,-23,4,-22,-25,15,10,-24,-20,7,18,-19,-21,5, signs 11001100111110001110101100
candidate 1,-2,3,-4,-5,6,-7,8,9,-10,-11,-12,13,-14,-15,16,17,-18,19,-17,-8,20,-6,21,22,-3,23,-1,24,-9,-16,25,26,-13,12,-26,14,11,2,-23,4,-22,18,-19,-25,15,10,-24,-20,7,-21,5, signs 11001100111110001110101100
candidate -1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,15,-16,17,-18,-12,19,-10,20,21,-7,22,-5,23,-3,24,25,-14,-17,26,-15,16,-26,18,13,8,-21,2,-24,4,-23,6,-22,-25,1,-20,9,-19,11, signs 10110011001100001110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,-10,19,-8,20,21,-5,22,-3,23,-1,24,25,-12,-17,26,-15,14,-26,16,13,-25,11,18,-24,6,-21,4,-22,2,-23,-20,7,-19,9, signs 11001100111000011010101001
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,-18,19,-13,20,-11,21,22,-8,23,-6,24,-4,-15,25,-17,26,-1,2,-26,18,-25,16,3,12,-20,10,-21,-24,5,-23,7,-22,9,14,-19, signs 00110011010011001110101010
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,-18,19,-13,20,-11,21,22,-8,23,-6,24,-4,-15,25,-17,26,-1,18,-25,16,3,12,-20,10,-21,-24,5,-23,7,-22,9,14,-19,2,-26, signs 00110011010011001110101010
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,15,-16,17,-18,-14,19,-12,20,21,-9,-4,22,23,-1,24,-15,25,-17,26,-7,6,-26,8,5,-22,3,10,-21,18,-25,16,-24,-19,13,-20,11,2,-23, signs 11001110110011001110101010
candidate -1,2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,-18,19,-13,20,-11,21,22,-8,23,-6,24,-2,-17,25,-15,26,-3,4,-26,16,-25,18,1,12,-20,10,-21,-24,5,-23,7,-22,9,14,-19, signs 11000011010011110010101010
candidate -1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,13,-14,15,-16,-17,18,-12,19,-10,20,21,-7,22,-5,23,-3,24,25,-18,-13,26,-15,16,-26,14,17,8,-21,2,-24,4,-23,6,-22,-25,1,-20,9,-19,11, signs 10110011001111000010101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,-18,-10,19,-8,20,21,-5,22,-3,23,-1,24,25,-16,-13,26,-15,14,-26,12,17,-25,11,18,-24,6,-21,4,-22,2,-23,-20,7,-19,9, signs 11001100111110000010101001
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-7,24,-5,25,-3,-10,26,-12,-1,2,11,-26,13,6,-24,8,-23,16,-20,18,-19,-21,15,-22,9,4,-25, signs 00110011001100101110101010
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-7,24,-5,25,-3,-10,26,-12,-1,2,11,-26,13,6,-24,8,-23,-21,15,18,-19,16,-20,-22,9,4,-25, signs 00110011001100101110101010
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-7,24,-5,25,-3,-10,26,-12,-1,2,11,-26,13,16,-20,18,-19,-21,15,-22,9,4,-25,6,-24,8,-23, signs 00110011001100101110101010
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-7,24,-5,25,-3,-10,26,-12,-1,2,11,-26,13,-21,15,18,-19,16,-20,-22,9,4,-25,6,-24,8,-23, signs 00110011001100101110101010
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-7,24,-5,25,-3,-10,26,-12,-1,2,11,-26,9,4,-25,6,-24,8,-23,16,-20,18,-19,-21,15,-22,13, signs 00110011001100101110101010
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-7,24,-5,25,-3,-10,26,-12,-1,2,11,-26,9,4,-25,6,-24,8,-23,-21,15,18,-19,16,-20,-22,13, signs 00110011001100101110101010
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-8,23,-6,24,-4,-9,25,-11,26,-1,16,-20,14,-21,2,-26,12,-25,10,3,-24,5,-23,7,-22,13,18,-19, signs 00110011001101001110101010
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-8,23,-6,24,-4,-9,25,-11,26,-1,14,-21,16,-20,2,-26,12,-25,10,3,-24,5,-23,7,18,-19,-22,13, signs 00110011001101001110101010
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-7,22,-5,23,-3,-10,24,-12,25,26,-1,-25,11,-24,9,4,-23,6,-22,8,13,16,-20,18,-19,-21,15,2,-26, signs 00110011001100101110101010
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-7,22,-5,23,-3,-10,24,-12,25,26,-1,-25,11,-24,9,4,-23,6,-22,8,13,-21,15,18,-19,16,-20,2,-26, signs 00110011001100101110101010
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,15,-16,17,-18,19,-17,20,-15,21,-9,-4,22,23,-1,-12,24,-14,25,26,-7,6,-26,8,5,-22,3,10,-21,16,-20,18,-19,-25,13,-24,11,2,-23, signs 11001110110011001110101010
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,15,-16,17,-18,19,-17,20,-15,21,-9,-4,22,23,-1,-12,24,-14,25,26,-7,6,-26,8,5,-22,3,10,-21,18,-19,16,-20,-25,13,-24,11,2,-23, signs 11001110110011001110101010
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,15,-16,17,-18,19,-17,20,-15,21,22,23,-9,-4,24,25,-1,-12,26,-14,-7,6,13,-26,-21,16,-20,8,5,-24,3,10,-23,18,-19,-22,11,2,-25, signs 11001110110011001110101010
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-7,24,-5,25,-1,-12,26,-10,-3,4,9,-26,11,2,-25,6,-24,8,-23,16,-20,18,-19,-21,15,-22,13, signs 11000011110000101110101010
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-7,24,-5,25,-1,-12,26,-10,-3,4,9,-26,11,2,-25,6,-24,8,-23,-21,15,18,-19,16,-20,-22,13, signs 11000011110000101110101010
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-7,24,-5,25,-1,-12,26,-10,-3,4,9,-22,15,-21,-19,18,-20,16,13,-26,11,2,-25,6,-24,8,-23, signs 11000011110010011001011010
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-7,24,-5,25,-1,-12,26,-10,-3,4,9,-22,-20,16,-19,18,15,-21,13,-26,11,2,-25,6,-24,8,-23, signs 11000011110010011001011010
candidate -1,2,-3,4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,-18,19,20,-16,21,22,-13,23,-11,24,-9,-2,25,-4,-7,26,-5,6,-26,8,3,-25,1,14,-22,18,-19,12,-23,10,-24,-20,17,-21,15, signs 11000011001100110110101010
candidate -1,2,-3,4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,-18,19,20,-16,21,22,-13,23,-11,24,-9,-2,25,-4,-7,26,-5,6,-26,8,3,-25,1,-20,17,-21,15,10,-24,12,-23,14,-22,18,-19, signs 11000011001100110110101010
candidate -1,2,-3,4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,-18,19,20,-16,21,22,-13,23,-11,24,-9,-2,25,-4,-7,26,-5,6,-26,8,3,-25,1,18,-19,14,-22,12,-23,10,-24,-21,15,-20,17, signs 11000011001100110110101010
candidate -1,2,-3,4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,-18,19,20,-16,21,22,-13,23,-11,24,-9,-2,25,-4,-7,26,-5,6,-26,8,3,-25,1,-21,15,-20,17,10,-24,12,-23,18,-19,14,-22, signs 11000011001100110110101010
candidate -1,2,3,-4,5,-6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,-18,19,20,-16,21,22,-13,23,-11,24,-9,-2,25,-8,-3,26,-5,6,-26,4,7,-25,1,14,-22,18,-19,12,-23,10,-24,-20,17,-21,15, signs 11110000001100110110101010
candidate -1,2,3,-4,5,-6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,-18,19,20,-16,21,22,-13,23,-11,24,-9,-2,25,-8,-3,26,-5,6,-26,4,7,-25,1,-20,17,-21,15,10,-24,12,-23,14,-22,18,-19, signs 11110000001100110110101010
candidate -1,2,3,-4,5,-6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,-18,19,20,-16,21,22,-13,23,-11,24,-9,-2,25,-8,-3,26,-5,6,-26,4,7,-25,1,18,-19,14,-22,12,-23,10,-24,-21,15,-20,17, signs 11110000001100110110101010
candidate -1,2,3,-4,5,-6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,-18,19,20,-16,21,22,-13,23,-11,24,-9,-2,25,-8,-3,26,-5,6,-26,4,7,-25,1,-21,15,-20,17,10,-24,12,-23,18,-19,14,-22, signs 11110000001100110110101010
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-4,24,25,-1,-6,-9,26,-7,8,-26,10,5,-24,3,-23,-21,14,-19,18,-20,16,13,-22,11,2,-25, signs 00110000110110011001010100
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-4,24,25,-1,-6,-9,26,-7,8,-26,10,5,-24,3,-23,-21,14,-20,16,-19,18,13,-22,11,2,-25, signs 00110000110110011001010100
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-4,24,25,-1,-6,-9,26,-7,8,-26,10,5,-24,3,-23,13,-22,-19,18,-20,16,-21,14,11,2,-25, signs 00110000110110011001010100
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-4,24,25,-1,-6,-9,26,-7,8,-26,10,5,-24,3,-23,13,-22,-20,16,-19,18,-21,14,11,2,-25, signs 00110000110110011001010100
candidate 1,-2,3,4,5,-6,7,-8,-9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,-7,21,-5,22,-3,23,-1,-4,24,-14,25,-12,26,10,15,6,-21,8,-20,18,-19,16,9,-26,11,-25,13,-24,-22,2,-23, signs 00101100100011101110110010
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,-16,17,-18,19,-17,-8,20,-6,21,22,-3,23,-1,-4,24,25,-13,26,-11,10,15,-24,5,-21,7,-20,-25,14,-26,12,9,16,-19,18,-22,2,-23, signs 00100110000110111001010101
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-4,24,25,-1,-10,-5,26,-7,8,-26,6,9,-24,3,-23,-21,14,-19,18,-20,16,13,-22,11,2,-25, signs 00111100000110011001010100
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-4,24,25,-1,-10,-5,26,-7,8,-26,6,9,-24,3,-23,-21,14,-20,16,-19,18,13,-22,11,2,-25, signs 00111100000110011001010100
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-4,24,25,-1,-10,-5,26,-7,8,-26,6,9,-24,3,-23,13,-22,-19,18,-20,16,-21,14,11,2,-25, signs 00111100000110011001010100
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-4,24,25,-1,-10,-5,26,-7,8,-26,6,9,-24,3,-23,13,-22,-20,16,-19,18,-21,14,11,2,-25, signs 00111100000110011001010100
candidate 1,-2,3,4,-5,6,7,-8,9,10,-11,-12,-13,-14,-15,-16,17,-18,19,-17,20,-9,21,-7,-4,-1,22,-3,-6,23,-10,24,25,26,14,-20,-24,11,-23,-21,8,13,-26,15,18,-19,16,-25,12,5,2,-22, signs 10010010011101101111011001
candidate 1,-2,3,-4,-5,6,7,-8,-9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-11,-6,-1,24,-3,25,-7,-12,26,-22,9,4,-24,2,-25,8,15,-21,-19,18,-20,16,13,-26,-23,10,5, signs 11000101001010011001011010
candidate 1,-2,3,-4,-5,6,7,-8,-9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-11,-6,-1,24,-3,25,-7,-12,26,-22,9,4,-24,2,-25,8,-20,16,-19,18,15,-21,13,-26,-23,10,5, signs 11000101001010011001011010
candidate 1,2,-3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,-5,23,-7,24,-9,-2,25,26,-1,-25,3,10,15,-21,-19,18,-20,16,13,-22,11,4,-23,6,-24,8,-26, signs 11101100110110011001010101
candidate 1,2,-3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,-5,23,-7,24,-9,-2,25,26,-1,-25,3,10,-20,16,-19,18,15,-21,13,-22,11,4,-23,6,-24,8,-26, signs 11101100110110011001010101
candidate 1,2,-3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,-5,23,-7,24,-9,-2,25,26,-1,-25,3,10,13,-22,15,-21,-19,18,-20,16,11,4,-23,6,-24,8,-26, signs 11101100110110011001010101
candidate 1,2,-3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,-5,23,-7,24,-9,-2,25,26,-1,-25,3,10,13,-22,-20,16,-19,18,15,-21,11,4,-23,6,-24,8,-26, signs 11101100110110011001010101
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,-7,23,-9,24,-11,25,26,-4,-1,2,-25,6,-23,8,15,-21,-19,18,-20,16,13,-22,-24,10,5,-26,3, signs 11011011001110011001010101
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,-7,23,-9,24,-11,25,26,-4,-1,2,-25,6,-23,8,-20,16,-19,18,15,-21,13,-22,-24,10,5,-26,3, signs 11011011001110011001010101
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,-7,23,-9,24,-11,25,26,-4,-1,2,-25,6,-23,8,13,-22,15,-21,-19,18,-20,16,-24,10,5,-26,3, signs 11011011001110011001010101
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,-7,23,-9,24,-11,25,26,-4,-1,2,-25,6,-23,8,13,-22,-20,16,-19,18,15,-21,-24,10,5,-26,3, signs 11011011001110011001010101
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,-5,23,-7,24,-9,25,26,-4,-1,2,-23,6,-24,8,-25,10,15,-21,-19,18,-20,16,13,-22,11,-26,3, signs 11011100110110011001010101
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,-5,23,-7,24,-9,25,26,-4,-1,2,-23,6,-24,8,-25,10,-20,16,-19,18,15,-21,13,-22,11,-26,3, signs 11011100110110011001010101
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,-5,23,-7,24,-9,25,26,-4,-1,2,-23,6,-24,8,-25,10,13,-22,15,-21,-19,18,-20,16,11,-26,3, signs 11011100110110011001010101
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,-5,23,-7,24,-9,25,26,-4,-1,2,-23,6,-24,8,-25,10,13,-22,-20,16,-19,18,15,-21,11,-26,3, signs 11011100110110011001010101
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,24,-5,25,-7,26,-9,-4,-1,2,-25,6,11,-23,15,-21,-19,18,-20,16,13,-22,-24,10,-26,8,3, signs 11011100110110011001010101
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,24,-5,25,-7,26,-9,-4,-1,2,-25,6,11,-23,-20,16,-19,18,15,-21,13,-22,-24,10,-26,8,3, signs 11011100110110011001010101
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,24,-5,25,-7,26,-9,-4,-1,2,-25,6,11,-23,13,-22,15,-21,-19,18,-20,16,-24,10,-26,8,3, signs 11011100110110011001010101
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,24,-5,25,-7,26,-9,-4,-1,2,-25,6,11,-23,13,-22,-20,16,-19,18,15,-21,-24,10,-26,8,3, signs 11011100110110011001010101
candidate 1,-2,-3,4,5,-6,7,-8,9,10,-11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,24,-10,-5,25,-7,26,-9,-4,-1,2,-25,6,-23,12,15,-21,-19,18,-20,16,13,-22,11,-24,-26,8,3, signs 11011100111010011001010101
candidate 1,-2,-3,4,5,-6,7,-8,9,10,-11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,24,-10,-5,25,-7,26,-9,-4,-1,2,-25,6,-23,12,-20,16,-19,18,15,-21,13,-22,11,-24,-26,8,3, signs 11011100111010011001010101
candidate 1,-2,-3,4,5,-6,7,-8,9,10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,22,23,-12,24,-10,-5,25,-7,26,-9,-4,-1,2,-25,6,13,-23,15,-21,-19,18,-20,16,-22,14,11,-24,-26,8,3, signs 11011100111001011001010101
candidate 1,-2,-3,4,5,-6,7,-8,9,10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,22,23,-12,24,-10,-5,25,-7,26,-9,-4,-1,2,-25,6,-22,14,-20,16,-19,18,15,-21,13,-23,11,-24,-26,8,3, signs 11011100111001011001010101
candidate 1,-2,-3,4,5,-6,7,-8,9,10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,22,23,-12,24,-10,-5,25,-7,26,-9,-4,-1,2,-25,6,11,-24,13,-23,15,-21,-19,18,-20,16,-22,14,-26,8,3, signs 11011100111001011001010101
candidate 1,-2,-3,4,5,-6,7,-8,9,10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,22,23,-12,24,-10,-5,25,-7,26,-9,-4,-1,2,-25,6,11,-24,-22,14,-20,16,-19,18,15,-21,13,-23,-26,8,3, signs 11011100111001011001010101
candidate 1,-2,-3,4,5,-6,7,-8,9,10,-11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,24,-10,-5,25,-7,26,-9,-4,-1,2,-25,6,11,-24,13,-22,15,-21,-19,18,-20,16,-23,12,-26,8,3, signs 11011100111010011001010101
candidate 1,-2,-3,4,5,-6,7,-8,9,10,-11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,24,-10,-5,25,-7,26,-9,-4,-1,2,-25,6,11,-24,13,-22,-20,16,-19,18,15,-21,-23,12,-26,8,3, signs 11011100111010011001010101
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,24,-5,25,-7,26,-9,-4,-1,2,-25,6,-24,10,15,-21,-19,18,-20,16,13,-22,11,-23,-26,8,3, signs 11011100110110011001010101
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,24,-5,25,-7,26,-9,-4,-1,2,-25,6,-24,10,-20,16,-19,18,15,-21,13,-22,11,-23,-26,8,3, signs 11011100110110011001010101
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,24,-5,25,-7,26,-9,-4,-1,2,-25,6,-24,10,13,-22,15,-21,-19,18,-20,16,11,-23,-26,8,3, signs 11011100110110011001010101
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,24,-5,25,-7,26,-9,-4,-1,2,-25,6,-24,10,13,-22,-20,16,-19,18,15,-21,11,-23,-26,8,3, signs 11011100110110011001010101
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,24,-7,25,-9,26,-11,-4,-1,2,5,-23,15,-21,-19,18,-20,16,13,-22,-24,6,-25,8,-26,10,3, signs 11011011001110011001010101
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,24,-7,25,-9,26,-11,-4,-1,2,5,-23,-20,16,-19,18,15,-21,13,-22,-24,6,-25,8,-26,10,3, signs 11011011001110011001010101
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,24,-7,25,-9,26,-11,-4,-1,2,5,-23,13,-22,15,-21,-19,18,-20,16,-24,6,-25,8,-26,10,3, signs 11011011001110011001010101
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,24,-7,25,-9,26,-11,-4,-1,2,5,-23,13,-22,-20,16,-19,18,15,-21,-24,6,-25,8,-26,10,3, signs 11011011001110011001010101
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,-7,23,-9,24,-11,25,26,-4,-1,2,5,-26,-23,8,15,-21,-19,18,-20,16,13,-22,-24,10,-25,6,3, signs 11011011001110011001010101
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,-7,23,-9,24,-11,25,26,-4,-1,2,5,-26,-23,8,-20,16,-19,18,15,-21,13,-22,-24,10,-25,6,3, signs 11011011001110011001010101
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,-7,23,-9,24,-11,25,26,-4,-1,2,5,-26,-23,8,13,-22,15,-21,-19,18,-20,16,-24,10,-25,6,3, signs 11011011001110011001010101
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,-7,23,-9,24,-11,25,26,-4,-1,2,5,-26,-23,8,13,-22,-20,16,-19,18,15,-21,-24,10,-25,6,3, signs 11011011001110011001010101
candidate 1,-2,-3,-4,-5,6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,-7,23,-9,24,-11,-6,25,26,-1,2,-26,4,-23,8,15,-21,-19,18,-20,16,13,-22,-24,10,5,-25,3, signs 11010111001110011001010101
candidate 1,-2,-3,-4,-5,6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,-7,23,-9,24,-11,-6,25,26,-1,2,-26,4,-23,8,-20,16,-19,18,15,-21,13,-22,-24,10,5,-25,3, signs 11010111001110011001010101
candidate 1,-2,-3,-4,-5,6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,-7,23,-9,24,-11,-6,25,26,-1,2,-26,4,-23,8,13,-22,15,-21,-19,18,-20,16,-24,10,5,-25,3, signs 11010111001110011001010101
candidate 1,-2,-3,-4,-5,6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,-7,23,-9,24,-11,-6,25,26,-1,2,-26,4,-23,8,13,-22,-20,16,-19,18,15,-21,-24,10,5,-25,3, signs 11010111001110011001010101
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,-6,22,-4,-1,23,-3,24,25,-12,-9,26,-11,10,-26,8,13,-25,7,14,-24,-22,5,16,-20,18,-19,-21,15,2,-23, signs 10010000011111101110101110
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,-6,22,-4,-1,23,-3,24,25,-12,-9,26,-11,10,-26,8,13,-25,7,14,-24,-22,5,-21,15,18,-19,16,-20,2,-23, signs 10010000011111101110101110
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-6,20,-4,21,22,-1,23,-3,24,25,-14,-9,26,-11,12,-26,10,13,-25,15,8,-24,16,7,-20,5,18,-19,-21,-23,2,-22, signs 11010011001111001110110001
candidate 1,-2,3,4,-5,6,7,-8,9,-10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,22,23,-6,24,-4,-1,25,-3,-12,-7,26,-9,10,-26,8,11,-24,5,14,-22,16,-20,18,-19,-21,15,-23,13,2,-25, signs 10010000111110101110101011
candidate 1,-2,3,4,-5,6,7,-8,9,-10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,22,23,-6,24,-4,-1,25,-3,-12,-7,26,-9,10,-26,8,11,-24,5,-23,13,-21,15,18,-19,16,-20,14,-22,2,-25, signs 10010000111110101110101011
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,11,-12,-13,-14,-15,16,17,-18,19,-17,-6,20,-4,-1,21,-3,22,23,-16,-7,24,25,26,-11,12,-26,10,13,-25,9,14,-22,18,-19,-23,15,8,-24,-20,5,2,-21, signs 10010001001111011110101011
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,17,-18,19,-17,-12,20,-10,21,-2,22,-8,23,-14,24,-16,25,-4,26,6,15,-24,13,-20,11,18,-19,-21,1,-22,3,-25,5,-26,7,-23,9, signs 01110110010011001110101101
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,-6,22,-4,23,24,-1,25,-3,-8,-13,26,-11,10,-26,12,9,14,7,-22,5,16,-20,18,-19,-21,15,-23,-25,2,-24, signs 11010011111000101110101100
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,-18,19,-17,-8,20,21,22,-4,-1,23,-3,24,25,-10,-15,26,-13,12,-26,14,11,16,9,-20,7,18,-19,6,-21,-25,5,-22,-24,2,-23, signs 10011100111110001110111000
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,-6,22,-4,23,24,-1,25,-3,-8,-13,26,-11,10,-26,12,9,14,7,-22,5,-21,15,18,-19,16,-20,-23,-25,2,-24, signs 11010011111000101110101100
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-6,22,-4,-1,23,-3,24,-7,-14,25,26,-11,10,-26,12,9,16,-20,18,-19,-21,15,-25,13,8,5,-22,-24,2,-23, signs 10011011111000101110111000
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-6,22,-4,-1,23,-3,24,-7,-14,25,26,-11,10,-26,12,9,-21,15,18,-19,16,-20,-25,13,8,5,-22,-24,2,-23, signs 10011011111000101110111000
candidate 1,-2,3,-4,-5,6,-7,8,9,-10,-11,-12,13,-14,-15,16,17,-18,19,-17,-8,20,-6,21,22,-1,23,-3,24,-9,-16,25,26,-13,12,-26,14,11,-21,5,-20,7,18,-19,-25,15,10,-24,4,-23,2,-22, signs 11001100111110001110110100
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,-6,22,-4,-1,23,-3,24,25,-8,-13,26,-11,10,-26,12,9,-25,7,14,-24,-22,5,16,-20,18,-19,-21,15,2,-23, signs 10010001111001101110101110
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,-6,22,-4,-1,23,-3,24,25,-8,-13,26,-11,10,-26,12,9,-25,7,14,-24,-22,5,-21,15,18,-19,16,-20,2,-23, signs 10010001111001101110101110
candidate 1,-2,3,-4,5,-6,-7,8,9,-10,-11,-12,-13,14,-15,16,17,-18,19,-17,-8,20,21,-5,22,-1,23,-3,24,-9,-16,25,-14,26,12,7,-20,-24,2,-23,4,-21,6,11,-26,13,18,-19,-25,15,10,-22, signs 10011010110111001111011001
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,11,-12,13,-14,-15,-16,17,-18,19,-17,-6,20,-4,21,22,-1,23,-3,24,25,-10,-13,26,-11,12,-26,14,9,-25,15,8,-24,16,7,-20,5,18,-19,-21,-23,2,-22, signs 11010011111100001110110001
candidate 1,-2,3,4,-5,6,-7,8,9,-10,11,-12,-13,-14,-15,-16,17,-18,19,-17,20,21,22,23,-6,24,-4,-1,25,-3,-8,-11,26,-9,10,-26,12,7,-24,5,14,-22,16,-20,18,-19,-21,15,-23,13,2,-25, signs 10010011110010101110101011
candidate 1,-2,3,4,-5,6,-7,8,9,-10,11,-12,-13,-14,-15,-16,17,-18,19,-17,20,21,22,23,-6,24,-4,-1,25,-3,-8,-11,26,-9,10,-26,12,7,-24,5,-23,13,-21,15,18,-19,16,-20,14,-22,2,-25, signs 10010011110010101110101011
candidate 1,-2,3,4,-5,-6,-7,8,-9,-10,-11,12,13,-14,15,-16,17,-18,19,-17,20,21,-8,22,23,24,-4,-1,25,-3,-12,-15,26,-13,14,-26,6,-23,10,-20,18,-19,-21,9,-22,7,16,11,-24,5,2,-25, signs 10010100101111001110101011
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,13,14,-15,-16,-17,18,-12,19,-10,20,-8,21,-2,22,-4,-13,-18,23,24,25,-14,26,16,-24,6,1,-22,3,-19,11,-20,9,-21,7,-23,17,-26,15,-25,5, signs 01100011001100001110101001
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,-17,-18,-8,19,-6,20,-4,21,22,-1,23,-3,24,-15,25,-13,26,-11,12,-26,10,17,-20,5,-19,7,18,9,14,-25,16,-24,-21,-23,2,-22, signs 11010011010011000110110010
candidate 1,-2,-3,4,-5,-6,-7,8,-9,10,11,-12,13,14,-15,16,-17,-18,19,20,-16,21,-14,22,-8,-1,23,24,-4,25,-10,-13,26,-11,12,-26,18,-19,-25,3,-24,5,-20,17,-21,15,6,-23,2,9,-22,7, signs 11001001100010110110110100
candidate 1,-2,3,-4,5,6,-7,8,-9,10,-11,-12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,23,24,-10,-1,-8,25,-6,-3,26,-5,4,-26,-22,13,18,-19,12,-23,-25,7,2,-21,14,-20,16,11,-24,9, signs 11011100011100011111001100
candidate 1,-2,3,-4,5,6,-7,8,-9,10,-11,-12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,23,24,-10,-1,-8,25,-6,-3,26,-5,4,-26,12,-23,18,-19,-22,13,-25,7,2,11,-24,-20,16,-21,14,9, signs 11011100011100011111001100
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-11,24,-1,-10,25,-8,-3,26,-5,6,15,-21,-19,18,-20,16,13,-22,7,4,-26,12,-23,-25,9,2,-24, signs 11011101001110011001011100
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-11,24,-1,-10,25,-8,-3,26,-5,6,-20,16,-19,18,15,-21,13,-22,7,4,-26,12,-23,-25,9,2,-24, signs 11011101001110011001011100
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-11,24,-1,-10,25,-8,-3,26,-5,6,13,-22,15,-21,-19,18,-20,16,7,4,-26,12,-23,-25,9,2,-24, signs 11011101001110011001011100
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-11,24,-1,-10,25,-8,-3,26,-5,6,13,-22,-20,16,-19,18,15,-21,7,4,-26,12,-23,-25,9,2,-24, signs 11011101001110011001011100
candidate 1,-2,-3,4,-5,-6,7,8,-9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,-4,20,21,-1,22,23,-14,-7,24,-13,-8,25,26,-11,10,-26,12,9,-25,-24,6,15,-23,5,16,-22,-20,3,18,-19,2,-21, signs 11000000111011111110111000
candidate 1,-2,-3,4,5,-6,-7,8,-9,-10,11,-12,-13,14,15,-16,17,-18,19,-17,-4,20,21,-1,22,-15,23,-5,-14,24,-8,25,26,-11,10,-26,12,9,-25,7,-24,13,6,-23,16,-22,-20,3,18,-19,2,-21, signs 11000000111011111110110100
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-4,22,23,-1,-14,24,-6,-11,25,-7,26,-9,8,-26,10,-25,12,5,-24,13,-22,3,16,-20,18,-19,-21,15,2,-23, signs 11000001101111101110101100
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-4,22,23,-1,-14,24,-6,-11,25,-7,26,-9,8,-26,10,-25,12,5,-24,13,-22,3,-21,15,18,-19,16,-20,2,-23, signs 11000001101111101110101100
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,-4,20,21,-1,22,23,-14,-7,24,25,-12,-9,26,-11,10,-26,-25,13,8,-24,6,15,-23,5,16,-22,-20,3,18,-19,2,-21, signs 11000001011101111110111000
candidate 1,-2,-3,4,5,-6,7,-8,9,10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,22,23,-4,24,25,-1,-12,-5,-10,-7,26,-9,8,-26,6,11,-24,3,14,-22,16,-20,18,-19,-21,15,-23,13,2,-25, signs 11000001111110101110101010
candidate 1,-2,-3,4,5,-6,7,-8,9,10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,22,23,-4,24,25,-1,-12,-5,-10,-7,26,-9,8,-26,6,11,-24,3,-23,13,-21,15,18,-19,16,-20,14,-22,2,-25, signs 11000001111110101110101010
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,-4,20,21,-1,22,23,24,25,-14,-7,-12,-9,26,-11,10,-26,8,13,6,15,-25,5,16,-24,-20,3,18,-19,-23,-21,2,-22, signs 10000000011111111110011110
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,12,-13,-14,15,-16,17,-18,19,-17,-4,20,21,-1,22,23,24,-15,-6,25,-12,-9,26,-11,10,-26,8,13,-25,7,14,5,16,-24,-20,3,18,-19,-23,-21,2,-22, signs 10000000011111111110011110
candidate 1,-2,-3,4,5,-6,-7,-8,9,-10,11,12,-13,-14,-15,16,17,-18,19,-17,-4,20,21,-1,22,23,-16,-5,24,25,-12,-9,26,-11,10,-26,8,13,-25,7,14,-24,6,15,-20,3,18,-19,-23,-21,2,-22, signs 10000000011111111110011110
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-4,22,23,-1,-14,24,-6,-13,25,-9,26,-11,10,-26,8,-25,12,7,-24,5,-22,3,16,-20,18,-19,-21,15,2,-23, signs 11001000011111101110101010
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-4,22,23,-1,-14,24,-6,-13,25,-9,26,-11,10,-26,8,-25,12,7,-24,5,-22,3,-21,15,18,-19,16,-20,2,-23, signs 11001000011111101110101010
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-4,22,23,-1,-14,-5,24,25,-12,-7,26,-9,10,-26,8,11,-25,13,6,-24,-22,3,16,-20,18,-19,-21,15,2,-23, signs 11000100111101101110101001
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-4,22,23,-1,-14,-5,24,25,-12,-7,26,-9,10,-26,8,11,-25,13,6,-24,-22,3,-21,15,18,-19,16,-20,2,-23, signs 11000100111101101110101001
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,12,13,-14,-15,-16,17,-18,19,-17,20,21,-4,22,23,-1,24,-13,-6,25,-12,-7,26,-9,10,-26,8,11,-25,-24,14,5,-22,3,16,-20,18,-19,-21,15,2,-23, signs 11001000111110101110101001
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,12,13,-14,-15,-16,17,-18,19,-17,20,21,-4,22,23,-1,24,-13,-6,25,-12,-7,26,-9,10,-26,8,11,-25,-24,14,5,-22,3,-21,15,18,-19,16,-20,2,-23, signs 11001000111110101110101001
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-4,22,23,-1,24,25,-14,-5,-12,-7,26,-9,10,-26,8,11,6,13,-22,3,16,-20,18,-19,-21,15,-25,-23,2,-24, signs 10000000111111101110100111
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-4,22,23,-1,24,25,-14,-5,-12,-7,26,-9,10,-26,8,11,6,13,-22,3,-21,15,18,-19,16,-20,-25,-23,2,-24, signs 10000000111111101110100111
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,-12,-13,-14,15,16,17,-18,19,-17,-4,20,21,-1,22,23,-16,24,-6,-15,25,-9,26,-11,12,-26,10,13,8,-25,14,7,-24,5,-20,3,18,-19,-23,-21,2,-22, signs 10001000001111111110011011
candidate 1,-2,-3,4,5,-6,-7,-8,9,-10,-11,12,-13,14,15,-16,17,-18,19,-17,-4,20,21,-1,22,-15,23,-5,-14,24,-12,25,26,-9,8,-26,10,7,-25,11,-24,13,6,-23,16,-22,-20,3,18,-19,2,-21, signs 11000011100011111110110100
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-4,22,23,-1,-14,24,-6,-13,25,-11,26,-9,8,-26,10,-25,12,7,-24,5,-22,3,16,-20,18,-19,-21,15,2,-23, signs 11001001100111101110101010
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-4,22,23,-1,-14,24,-6,-13,25,-11,26,-9,8,-26,10,-25,12,7,-24,5,-22,3,-21,15,18,-19,16,-20,2,-23, signs 11001001100111101110101010
candidate -1,-2,3,-4,-5,6,-7,-8,-9,10,11,-12,13,-14,15,16,17,-18,19,-17,-6,20,21,-3,-16,-11,22,-13,23,-15,24,25,-10,26,8,1,-20,5,18,-19,4,-21,2,-24,14,-23,12,-22,-25,9,-26,7, signs 10110011010110011110101010
candidate 1,-2,-3,4,5,-6,7,-8,-9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,-4,20,21,-1,22,23,-16,-5,24,-7,-14,25,26,-11,10,-26,12,9,-20,3,18,-19,-23,15,6,-24,8,13,-25,-22,2,-21, signs 11000110111010011110101010
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,-4,20,21,-1,22,23,24,-15,-6,25,-8,-13,26,-11,10,-26,12,9,-25,7,14,5,16,-24,-20,3,18,-19,-23,-21,2,-22, signs 10000001111001111110011110
candidate 1,-2,-3,4,5,-6,-7,8,-9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,-4,20,21,-1,22,23,-16,-5,24,25,-8,-13,26,-11,10,-26,12,9,-25,7,14,-24,6,15,-20,3,18,-19,-23,-21,2,-22, signs 10000001111001111110011110
candidate 1,-2,-3,4,5,-6,-7,8,-9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,-4,20,21,-1,22,23,-16,-5,24,25,-8,-13,26,-11,10,15,6,-24,-20,3,18,-19,-23,9,12,-26,14,7,-25,-22,2,-21, signs 11000111011100011110101001
candidate 1,-2,-3,4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-4,22,23,-1,-14,-5,24,25,-8,-11,26,-9,10,-26,12,7,-25,13,6,-24,-22,3,16,-20,18,-19,-21,15,2,-23, signs 11000111110001101110101001
candidate 1,-2,-3,4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-4,22,23,-1,-14,-5,24,25,-8,-11,26,-9,10,-26,12,7,-25,13,6,-24,-22,3,-21,15,18,-19,16,-20,2,-23, signs 11000111110001101110101001
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,-4,22,23,-1,24,-13,-6,25,-8,-11,26,-9,10,-26,12,7,-25,-24,14,5,-22,3,16,-20,18,-19,-21,15,2,-23, signs 11001011110010101110101001
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,-4,22,23,-1,24,-13,-6,25,-8,-11,26,-9,10,-26,12,7,-25,-24,14,5,-22,3,-21,15,18,-19,16,-20,2,-23, signs 11001011110010101110101001
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,-18,19,-17,20,21,-8,22,-6,-15,-10,23,24,-1,25,-3,26,-13,12,-26,4,-25,2,-24,-22,7,16,-20,18,-19,-21,9,-23,11,14,5, signs 00111100100111101110101010
candidate 1,-2,-3,-4,5,-6,-7,8,9,-10,-11,12,13,-14,-15,16,17,-18,19,-17,-8,20,21,-5,-16,22,23,-13,24,-1,-12,25,26,-9,10,-26,-22,15,4,-21,6,-19,18,7,-20,3,14,-23,-25,11,2,-24, signs 00011010001100111001010010
candidate -1,2,3,-4,-5,6,-7,-8,9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,-6,20,21,-3,-16,22,23,-13,24,25,-2,-11,26,-9,10,-26,12,1,-25,15,-22,7,-20,5,18,-19,4,-21,8,-23,14,-24, signs 00110010001101011110101010
candidate 1,-2,-3,-4,5,-6,-7,8,-9,10,11,-12,-13,14,15,-16,17,-18,19,-17,-8,20,21,-5,-14,22,23,-11,24,-1,-10,25,26,-15,16,-26,-22,13,4,-21,6,-19,18,7,-20,3,12,-23,-25,9,2,-24, signs 00011010110011001001010010
candidate -1,2,3,-4,-5,6,-7,-8,9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,-6,20,21,-3,-16,22,23,-13,24,25,-2,-9,26,-11,12,-26,10,1,-25,15,-22,7,-20,5,18,-19,4,-21,8,-23,14,-24, signs 00110010110001011110101010
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,-9,21,-7,-14,22,23,-11,-4,24,25,-1,-6,26,10,-20,8,-21,-26,5,-24,3,12,-23,16,-19,18,15,-22,13,2,-25, signs 00110011000011011000110100
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,-4,20,21,-1,-10,22,23,-7,24,-5,-16,25,26,-13,12,-26,14,11,2,-21,8,-23,6,-24,-20,3,18,-19,-25,15,-22,9, signs 11001100111110001110110100
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,-4,20,21,-1,22,-15,23,-13,-6,24,-8,25,26,-11,10,-26,12,9,-25,7,-24,5,14,-23,16,-22,-20,3,18,-19,2,-21, signs 11001100111000111110110100
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-4,22,23,-1,-14,24,-12,-5,25,-7,26,-9,8,-26,10,-25,6,11,-24,13,-22,3,16,-20,18,-19,-21,15,2,-23, signs 11001101100011101110101100
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-4,22,23,-1,-14,24,-12,-5,25,-7,26,-9,8,-26,10,-25,6,11,-24,13,-22,3,-21,15,18,-19,16,-20,2,-23, signs 11001101100011101110101100
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-4,22,23,-1,-14,24,-12,-7,25,-9,26,-11,10,-26,8,-25,6,13,-24,5,-22,3,16,-20,18,-19,-21,15,2,-23, signs 11001110011001101110101010
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-4,22,23,-1,-14,24,-12,-7,25,-9,26,-11,10,-26,8,-25,6,13,-24,5,-22,3,-21,15,18,-19,16,-20,2,-23, signs 11001110011001101110101010
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,-4,20,21,-1,22,23,-16,24,-14,-7,25,-9,26,-11,12,-26,10,13,8,-25,6,15,-24,5,-20,3,18,-19,-23,-21,2,-22, signs 10001110001110011110011011
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,12,13,-14,15,-16,17,-18,19,-17,-4,20,21,-1,22,-15,23,-13,-6,24,-12,25,26,-9,8,-26,10,7,-25,11,-24,5,14,-23,16,-22,-20,3,18,-19,2,-21, signs 11001111100000111110110100
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-4,22,23,-1,-14,24,-12,-7,25,-11,26,-9,8,-26,10,-25,6,13,-24,5,-22,3,16,-20,18,-19,-21,15,2,-23, signs 11001111100001101110101010
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-4,22,23,-1,-14,24,-12,-7,25,-11,26,-9,8,-26,10,-25,6,13,-24,5,-22,3,-21,15,18,-19,16,-20,2,-23, signs 11001111100001101110101010
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-4,20,21,-1,22,-5,23,-7,-14,24,-8,25,26,-11,10,-26,12,9,-25,13,-24,15,6,-23,16,-22,-20,3,18,-19,2,-21, signs 11001000111001111110111000
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,-4,20,21,-1,22,-5,23,-7,-16,24,-10,25,26,-13,12,-26,14,11,-25,9,-24,15,8,-23,6,-22,-20,3,18,-19,2,-21, signs 11001100001110111110110100
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,-4,22,23,-1,-6,24,-8,-13,25,-9,26,-11,10,-26,12,-25,14,7,-24,5,-22,3,16,-20,18,-19,-21,15,2,-23, signs 11001100011011101110101100
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,-4,22,23,-1,-6,24,-8,-13,25,-9,26,-11,10,-26,12,-25,14,7,-24,5,-22,3,-21,15,18,-19,16,-20,2,-23, signs 11001100011011101110101100
candidate 1,-2,-3,4,5,-6,7,-8,-9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,-4,20,21,-1,22,-5,23,-7,-16,24,-14,25,26,-11,10,-26,12,9,-25,13,-24,15,8,-23,6,-22,-20,3,18,-19,2,-21, signs 11001100111000111110110100
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,-4,20,21,-1,22,23,-6,24,-8,-15,25,-13,26,-11,12,-26,10,-25,14,9,-24,7,16,5,-20,3,18,-19,-23,-21,2,-22, signs 10001110001101101110011011
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,-4,20,21,-1,-10,22,23,-13,24,25,-16,-9,26,-7,6,-26,8,5,-20,3,12,-23,14,-24,18,-19,-25,15,-22,11,2,-21, signs 11001110011001011110101010
candidate 1,-2,3,4,-5,6,7,-8,-9,10,-11,-12,13,-14,15,-16,-17,-18,-10,-3,19,-1,-4,20,21,-7,22,-15,23,-13,24,25,-6,26,-20,9,18,11,-25,-22,16,-23,14,-24,12,17,8,-21,-26,5,2,-19, signs 11011100110110010111010101
candidate 1,2,-3,4,5,-6,-7,-8,9,-10,11,-12,-13,14,15,-16,-17,-18,19,20,-14,-5,21,-1,22,-9,23,-11,24,25,-2,26,-4,-15,16,3,-26,-21,6,13,-20,17,-25,-22,8,-23,10,-24,18,-19,12,7, signs 10110010110011000110110100
candidate -1,2,3,-4,5,6,-7,-8,-9,-10,11,-12,13,-14,-15,-16,17,18,19,20,21,-17,-6,22,-2,-11,23,-13,24,-3,25,-5,-18,26,-20,15,8,1,10,-23,12,-24,4,-25,-22,7,16,-21,-26,-19,14,9, signs 01011001101100011011010101
candidate 1,-2,3,-4,-5,6,-7,8,9,-10,-11,-12,13,-14,-15,16,17,-18,19,-17,-8,20,21,-1,22,-9,-16,23,-6,24,25,-3,26,-13,12,-26,14,11,2,-25,4,15,10,-22,-20,7,18,-19,-23,5,-24,-21, signs 11101000111110001110110100
candidate 1,-2,-3,4,5,-6,7,-8,-9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,-4,20,21,-1,22,-5,-16,23,-14,-7,24,25,26,-11,10,-26,12,9,-25,13,8,-24,6,15,-23,-22,-20,3,18,-19,2,-21, signs 11001001111001101110111000
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,-4,20,21,-1,22,23,-6,-15,24,-13,-8,25,26,-11,10,-26,12,9,-25,-24,14,7,-23,5,16,-22,-20,3,18,-19,2,-21, signs 11000110111010011110111000
candidate 1,-2,-3,4,5,-6,7,-8,-9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,-4,20,21,-1,22,-5,-16,23,-14,-7,24,25,26,-11,10,-26,12,9,-25,-22,-20,3,18,-19,-23,15,6,-24,8,13,2,-21, signs 11001100111011001110110100
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,12,-13,-14,15,-16,17,-18,19,-17,-4,20,21,-1,22,23,-6,-15,24,25,-12,-9,26,-11,10,-26,-25,13,8,-24,14,7,-23,5,16,-22,-20,3,18,-19,2,-21, signs 11000111011100011110111000
candidate 1,-2,-3,4,5,-6,-7,8,-9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,-4,20,21,-1,22,-5,-16,23,24,-13,-8,25,26,-11,10,-26,-23,15,6,-22,-20,3,18,-19,-25,9,12,-24,14,7,2,-21, signs 11001110011110001110110010
candidate 1,-2,-3,4,5,-6,-7,8,-9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,-4,20,21,-1,22,-5,-16,23,24,-13,-8,25,26,-11,10,-26,18,-19,-23,15,6,-22,-20,3,-25,9,12,-24,14,7,2,-21, signs 11001110011110001110110010
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,12,-13,-14,15,-16,17,-18,19,-17,-4,20,21,-1,22,23,-6,-15,24,25,-12,-9,26,-11,10,-26,8,13,-25,7,14,-24,16,5,-20,3,18,-19,-23,-21,2,-22, signs 10001100011111001110011110
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,-15,16,17,-18,19,-17,20,-3,21,-1,-4,22,-16,23,24,25,-12,-7,26,-9,10,-26,8,11,-25,13,6,-24,14,5,18,-19,-23,15,-22,-20,2,-21, signs 11011100111100001110110001
candidate -1,2,-3,4,-5,-6,-7,-8,9,-10,11,-12,13,-14,15,16,17,-18,19,-17,20,21,-4,22,-2,-9,23,-15,24,-13,25,-11,-16,26,6,1,8,-23,14,-24,12,-25,10,3,-22,5,-21,-19,18,-20,-26,7, signs 01100110110011011001010101
candidate 1,-2,-3,4,5,-6,-7,-8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,-4,20,21,-1,22,-5,-16,23,-14,24,25,-11,26,-9,8,-26,10,7,12,-25,6,-22,-20,3,18,-19,-23,15,-24,13,2,-21, signs 11001111100011001110110100
candidate 1,-2,-3,4,5,6,-7,8,-9,-10,11,-12,-13,-14,15,-16,17,-18,19,-17,-4,20,21,-1,22,-5,23,-15,-6,24,-8,25,26,-11,10,-26,12,9,-25,13,-24,7,14,-23,16,-22,-20,3,18,-19,2,-21, signs 11001110111000011110111000
candidate 1,-2,-3,4,5,-6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,-18,19,-17,-4,20,21,-1,22,-5,23,-15,-8,24,-10,25,26,-13,12,-26,14,11,-25,9,-24,7,16,-23,6,-22,-20,3,18,-19,2,-21, signs 11001111001110001110110100
candidate 1,-2,-3,4,5,-6,-7,8,-9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,-4,20,21,-1,22,-5,-16,23,-8,24,25,-11,26,-13,12,-26,14,-25,10,15,6,-22,-20,3,18,-19,-23,9,-24,7,2,-21, signs 11001111010110001110110100
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-4,22,23,-1,-6,24,-14,-7,25,-9,26,-11,10,-26,12,-25,8,13,-24,5,-22,3,16,-20,18,-19,-21,15,2,-23, signs 11001111011000101110101100
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-4,22,23,-1,-6,24,-14,-7,25,-9,26,-11,10,-26,12,-25,8,13,-24,5,-22,3,-21,15,18,-19,16,-20,2,-23, signs 11001111011000101110101100
candidate 1,-2,-3,4,5,6,-7,-8,-9,-10,11,-12,-13,-14,15,16,17,-18,19,-17,-4,20,21,-1,22,-5,-16,23,-6,-15,24,25,26,-11,10,-26,12,9,-25,13,8,-24,14,7,-23,-22,-20,3,18,-19,2,-21, signs 11001111111000001110111000
candidate 1,-2,-3,4,5,-6,-7,8,-9,-10,11,-12,-13,14,15,-16,17,-18,19,-17,-4,20,21,-1,22,-5,23,-15,-8,24,-14,25,26,-11,10,-26,12,9,-25,13,-24,7,16,-23,6,-22,-20,3,18,-19,2,-21, signs 11001111111000001110110100
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-3,23,-1,-4,24,-14,25,-6,-11,26,-9,8,-26,10,7,12,5,16,-20,18,-19,-21,15,-25,13,-24,-22,2,-23, signs 11011111100000101110101100
candidate 1,-2,3,4,-5,-6,-7,8,-9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,-3,21,-1,22,23,-4,24,-16,25,-8,-13,26,-11,10,-26,12,9,14,7,18,-19,-25,15,6,-20,-24,5,-23,-21,2,-22, signs 10011111111000001111011000
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-3,23,-1,-4,24,-14,25,-6,-11,26,-9,8,-26,10,7,12,5,-21,15,18,-19,16,-20,-25,13,-24,-22,2,-23, signs 11011111100000101110101100
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,-4,20,21,-1,22,23,24,25,-6,-15,-8,-13,26,-11,10,-26,12,9,14,7,-25,5,16,-24,-20,3,18,-19,-23,-21,2,-22, signs 10000111111000011110011110
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,-4,20,21,-1,22,23,-6,-15,24,25,-8,-13,26,-11,10,-26,12,9,-25,7,14,-24,16,5,-20,3,18,-19,-23,-21,2,-22, signs 10001101111001001110011110
candidate 1,-2,-3,4,5,-6,-7,8,-9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,-4,20,21,-1,22,23,24,-5,-16,25,-8,-13,26,-11,10,15,6,-24,-20,3,18,-19,-25,9,12,-26,14,7,-23,-21,2,-22, signs 10001111011100001110011101
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,11,-12,-13,-14,-15,16,17,-18,19,-17,20,-3,21,-1,-4,22,-16,23,24,25,-8,-11,26,-9,10,-26,12,7,-25,13,6,-24,14,5,18,-19,-23,15,-22,-20,2,-21, signs 11011111110000001110110001
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,-4,22,23,-1,24,25,-6,-13,-8,-11,26,-9,10,-26,12,7,14,5,-22,3,16,-20,18,-19,-21,15,-25,-23,2,-24, signs 10001111110000101110100111
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,-4,22,23,-1,24,25,-6,-13,-8,-11,26,-9,10,-26,12,7,14,5,-22,3,-21,15,18,-19,16,-20,-25,-23,2,-24, signs 10001111110000101110100111
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,-4,20,21,-1,22,23,-6,24,-14,-9,25,-13,26,-11,12,-26,10,-25,8,15,-24,7,16,5,-20,3,18,-19,-23,-21,2,-22, signs 10001111101100001110011011
candidate -1,2,3,-4,5,-6,-7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,19,-13,20,-11,21,-9,-16,22,-18,23,24,25,-2,-5,26,-3,4,-26,6,1,-25,7,-23,17,-22,15,10,-21,12,-20,14,-19,8,-24, signs 00001110110011001110101010
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,19,-13,20,-11,21,-9,-16,22,-18,23,24,25,-2,-7,26,-5,4,-26,6,3,-25,1,-23,17,-22,15,10,-21,12,-20,14,-19,8,-24, signs 10000110110011001110101001
candidate -1,2,-3,-4,5,-6,-7,8,-9,10,11,-12,13,-14,15,-16,17,-18,-10,19,-8,20,21,-5,22,-11,23,-13,24,25,-2,-17,26,-15,16,-26,14,1,-25,3,-20,7,-19,9,18,-23,12,-22,6,-21,4,-24, signs 00101100110010110110101011
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,19,-13,20,-11,21,-9,-16,22,-18,23,-6,24,25,-1,26,-3,-24,5,8,17,-22,15,10,-21,12,-20,14,-19,-23,7,4,-26,2,-25, signs 00110010110011001110101001
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,-18,19,-11,20,-9,21,-7,-14,22,-16,23,-6,24,25,-1,26,-3,-24,5,-23,15,-22,17,10,-20,12,-19,18,13,8,-21,4,-26,2,-25, signs 00110011001100110110101001
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,-18,19,-11,20,-9,21,-7,-14,22,-16,23,-4,24,25,-1,26,-3,6,15,-22,17,10,-20,12,-19,18,13,8,-21,-23,5,-24,-26,2,-25, signs 00101011001100110110101001
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,-18,19,-11,20,-9,21,-7,-14,22,-16,23,-4,-1,24,-3,25,26,6,15,-22,17,10,-20,12,-19,18,13,8,-21,-26,5,-23,-25,2,-24, signs 01100011001100110110100011
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,19,-13,20,-11,21,-9,-16,22,-18,23,-6,24,25,-3,26,-1,2,-26,-24,5,8,17,-22,15,10,-21,12,-20,14,-19,-23,7,4,-25, signs 00110010110011001110101010
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,19,-13,20,-11,21,-9,-16,22,-18,-7,23,24,-4,25,26,-1,2,-26,-24,5,8,17,-22,15,10,-21,12,-20,14,-19,6,-23,-25,3, signs 00110100110011001110101010
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,-18,19,-11,20,-9,21,-7,-14,22,-16,23,-6,24,25,-3,26,-1,2,-26,-24,5,-23,15,-22,17,10,-20,12,-19,18,13,8,-21,4,-25, signs 00110011001100110110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,19,-13,20,-11,21,-9,-16,22,-18,23,-6,24,25,-3,26,-1,2,-26,4,-25,8,17,-22,15,10,-21,12,-20,14,-19,-23,7,-24,5, signs 00110010110011001110101010
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,19,-13,20,-11,21,-9,-16,22,-18,-7,23,24,-4,25,26,-1,2,-26,6,-23,8,17,-22,15,10,-21,12,-20,14,-19,-24,5,-25,3, signs 00110100110011001110101010
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,-18,19,-11,20,-9,21,-7,-14,22,-16,23,-6,24,25,-3,26,-1,2,-26,4,-25,-23,15,-22,17,10,-20,12,-19,18,13,8,-21,-24,5, signs 00110011001100110110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,19,-13,20,-11,21,-9,-16,22,-18,23,-6,24,25,-3,26,-1,-24,5,8,17,-22,15,10,-21,12,-20,14,-19,-23,7,4,-25,2,-26, signs 00110010110011001110101010
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,-18,19,-11,20,-9,21,-7,-14,22,-16,23,-6,24,25,-3,26,-1,-24,5,-23,15,-22,17,10,-20,12,-19,18,13,8,-21,4,-25,2,-26, signs 00110011001100110110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,19,-13,20,-11,21,-9,-16,22,-18,23,-6,24,25,-3,26,-1,4,-25,8,17,-22,15,10,-21,12,-20,14,-19,-23,7,-24,5,2,-26, signs 00110010110011001110101010
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,-18,19,-11,20,-9,21,-7,-14,22,-16,23,-6,24,25,-3,26,-1,4,-25,-23,15,-22,17,10,-20,12,-19,18,13,8,-21,-24,5,2,-26, signs 00110011001100110110101010
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,19,-13,20,-11,21,-9,-16,22,-18,-7,23,24,-4,25,26,-1,-25,3,-24,5,8,17,-22,15,10,-21,12,-20,14,-19,6,-23,2,-26, signs 00110100110011001110101010
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,19,-13,20,-11,21,-9,-16,22,-18,-7,23,24,-4,25,26,-1,-25,3,6,-23,8,17,-22,15,10,-21,12,-20,14,-19,-24,5,2,-26, signs 00110100110011001110101010
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,-15,16,-17,-18,19,-11,-6,20,-4,-13,21,22,-16,23,24,-3,25,-1,26,-9,8,-26,-23,15,-22,17,10,7,-20,5,12,-19,18,-21,14,-24,2,-25, signs 11010011101100110110101010
candidate 1,-2,3,-4,-5,-6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,19,-13,20,-11,21,-9,-16,22,-18,23,-8,24,25,-1,26,-3,4,-26,2,5,-24,7,-23,17,-22,15,10,-21,12,-20,14,-19,6,-25, signs 11000100110011001110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,19,-13,20,-11,21,-9,-16,22,-18,23,24,25,-6,-1,26,-3,4,-26,2,5,-25,7,-23,17,-22,15,10,-21,12,-20,14,-19,8,-24, signs 11000010110011001110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,19,-13,20,-11,21,-9,-16,22,-18,23,-6,24,25,-1,26,-3,4,-26,2,-25,8,17,-22,15,10,-21,12,-20,14,-19,-23,7,-24,5, signs 11000010110011001110101010
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,-18,19,-11,20,-9,21,-7,-14,22,-16,23,-6,24,25,-1,26,-3,4,-26,2,-25,-23,15,-22,17,10,-20,12,-19,18,13,8,-21,-24,5, signs 11000011001100110110101010
candidate -1,-2,3,-4,5,6,-7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,19,-13,20,-11,21,-9,-16,22,-18,23,24,25,-6,-3,26,-5,4,-26,2,7,-25,1,-23,17,-22,15,10,-21,12,-20,14,-19,8,-24, signs 11100000110011001110101001
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,-18,19,-11,20,-9,21,-7,-14,22,-16,23,24,-3,25,-1,-4,26,6,15,-22,17,10,-20,12,-19,18,13,8,-21,-23,5,-26,-24,2,-25, signs 00101011001100110110101100
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,-18,19,-11,20,-9,21,-7,-14,22,-16,-3,23,-1,24,25,-4,26,6,15,-22,17,10,-20,12,-19,18,13,8,-21,-26,5,-25,-23,2,-24, signs 01100011001100110110101001
candidate 1,-2,3,-4,-5,-6,7,-8,9,-10,-11,12,-13,-14,15,16,-17,18,19,-15,20,21,-12,22,23,-9,-16,24,-18,-3,25,-1,26,-7,6,-26,8,-23,10,-20,14,-19,-24,17,2,-25,4,13,-21,11,-22,5, signs 00110001101001100101010101
candidate 1,-2,-3,-4,5,-6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,19,-13,20,-11,21,-9,-16,22,-18,23,-8,24,25,-5,26,-1,2,-26,4,7,-24,17,-22,15,10,-21,12,-20,14,-19,-23,-25,6,3, signs 00100101110011001110101010
candidate 1,-2,-3,-4,5,-6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,19,-13,20,-11,21,-9,-16,22,-18,23,-8,24,25,-5,26,-1,2,-26,4,-25,6,17,-22,15,10,-21,12,-20,14,-19,-23,7,-24,3, signs 00100101110011001110101010
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,19,-13,20,-11,21,-9,-16,22,-18,23,24,-7,25,26,-4,-1,2,5,-26,-24,8,17,-22,15,10,-21,12,-20,14,-19,-23,-25,6,3, signs 00100110110011001110101010
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,-18,19,-11,20,-9,21,-7,-14,22,-16,23,-6,24,25,-3,26,-1,2,5,-24,15,-22,17,10,-20,12,-19,18,13,8,-21,-23,-25,4,-26, signs 00010111001100110110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,19,-13,20,-11,21,-9,-16,22,-18,23,-6,24,25,-3,26,-1,2,5,-24,7,-23,17,-22,15,10,-21,12,-20,14,-19,8,-25,4,-26, signs 00010110110011001110101010
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,19,-13,20,-11,21,-9,-16,22,-18,23,24,-7,25,26,-4,-1,2,-25,6,-24,8,17,-22,15,10,-21,12,-20,14,-19,-23,5,-26,3, signs 00100110110011001110101010
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,-18,19,-11,20,-9,21,-7,-14,22,-16,23,-6,24,25,-3,26,-1,2,-25,4,15,-22,17,10,-20,12,-19,18,13,8,-21,-23,5,-24,-26, signs 00010111001100110110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,19,-13,20,-11,21,-9,-16,22,-18,23,-6,24,25,-3,26,-1,2,-25,4,7,-23,17,-22,15,10,-21,12,-20,14,-19,8,5,-24,-26, signs 00010110110011001110101010
candidate 1,2,-3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,-18,19,-11,20,-9,21,-7,-14,22,-16,-5,23,24,-2,25,26,-1,-25,3,-24,15,-22,17,10,-20,12,-19,18,13,8,-21,6,-23,4,-26, signs 00011011001100110110101010
candidate 1,2,-3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,-18,19,-11,20,-9,21,-7,-14,22,-16,-5,23,24,-2,25,26,-1,-25,-23,4,15,-22,17,10,-20,12,-19,18,13,8,-21,6,3,-24,-26, signs 00011011001100110110101010
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,-15,16,-17,-18,19,-11,-6,20,-4,-13,21,22,-16,23,24,-1,25,-3,26,-9,8,-26,-23,15,-22,17,10,7,-20,5,12,-19,18,-21,14,-25,2,-24, signs 11010011101100110110101100
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,18,19,-11,-4,20,21,-1,-14,22,23,24,-18,-9,25,-7,26,-17,-24,-19,10,5,-20,3,12,-23,16,-26,8,-25,6,15,-22,13,2,-21, signs 11001100101100100110101001
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,12,-13,-14,-15,16,17,-18,19,-11,20,-3,21,-1,-12,-17,-8,22,23,-5,24,25,-16,26,14,-24,6,-23,10,-19,18,9,-22,7,-25,15,-26,13,4,-20,2,-21, signs 11000011011000101000110101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,-17,18,19,-7,20,-5,21,-3,-14,22,-12,23,24,-9,-18,25,26,-1,2,15,-22,13,4,-21,-25,17,10,-24,8,-19,6,-20,-23,11,16,-26, signs 00110011001100101110101010
candidate 1,-2,-3,4,-5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,17,-18,-10,19,-4,20,21,-1,-16,22,23,-13,24,-11,25,-17,26,-7,6,-26,8,5,-20,3,14,-23,12,-24,-19,9,18,-25,-22,15,2,-21, signs 11001110110011001110101010
candidate -1,-2,3,-4,5,-6,7,8,9,-10,11,-12,-13,14,-15,-16,-17,18,-8,-5,19,-3,20,21,22,23,-14,24,25,-11,26,-9,-18,-7,6,17,10,-26,-21,1,-23,13,-24,15,2,-20,4,-19,16,-25,12,-22, signs 10110111001010011110110100
candidate -1,2,3,-4,-5,-6,7,-8,-9,10,11,-12,13,14,-15,-16,17,-18,19,-13,20,-11,-2,-17,21,22,-14,23,24,-3,-10,25,26,-7,6,-26,8,5,-25,9,4,-24,16,-21,18,1,12,-20,-23,15,-22,-19, signs 11000001110011110010110011
candidate -1,2,-3,-4,5,-6,-7,8,9,-10,-11,12,13,-14,15,-16,17,-18,-12,19,20,-9,-2,-17,21,-15,22,-5,23,24,-8,25,26,-13,18,1,10,-20,-25,7,-24,3,16,-21,14,-22,4,-23,6,-26,-19,11, signs 11010011001100110010101010
candidate -1,2,-3,-4,-5,6,-7,8,-9,10,-11,12,13,14,-15,-16,-17,18,-12,19,-10,20,21,22,-2,23,-18,-13,-8,24,-6,25,-14,26,16,3,-22,1,-20,5,-25,7,-24,9,-19,11,-23,17,-26,15,4,-21, signs 01110110001110001010110101
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,14,-15,-16,17,-18,19,-13,20,-11,-2,-17,21,22,-14,23,24,-9,-4,25,26,-7,6,-26,8,5,-25,3,10,-24,16,-21,18,1,12,-20,-23,15,-22,-19, signs 11110001000011110010110011
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,-16,17,-18,-6,19,-4,20,21,-1,22,-17,23,-9,24,-11,25,-13,-8,26,18,5,-19,7,-26,-23,16,-22,-20,3,14,-25,12,-24,10,15,2,-21, signs 11000110110011000000110011
candidate -1,2,-3,4,-5,6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-18,19,20,21,-15,22,-13,-2,23,-4,-11,24,25,-6,-9,26,-7,8,-26,-25,17,-20,1,-23,3,12,-22,14,-21,16,-24,10,5,18,-19, signs 01100000111001101111010100
candidate -1,2,-3,-4,5,6,7,-8,9,10,-11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,22,-13,-2,23,24,-5,-10,25,-6,-9,26,-7,8,-26,-25,-20,16,1,14,-22,12,3,-23,-19,18,-24,4,11,-21,15, signs 11010000110100111001101000
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-1,22,-3,-12,23,24,-5,-10,25,26,-7,8,-26,-23,13,2,-22,16,-20,18,-19,4,11,-25,9,6,-24,-21,15, signs 10010000110110101110110010
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-1,22,-3,-12,23,24,-5,-10,25,26,-7,8,-26,-23,13,2,-22,18,-19,16,-20,4,11,-25,9,6,-24,-21,15, signs 10010000110110101110110010
candidate -1,2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,-2,21,-4,22,-12,23,24,-9,25,-7,26,-5,-22,13,-23,11,6,-26,8,-25,10,-24,-21,3,14,-20,16,1,18,-19, signs 01100011001100011111001010
candidate -1,2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,-2,21,-4,22,-12,23,24,-9,25,-7,26,-5,-22,13,-23,11,6,-26,8,-25,10,-24,14,3,-21,1,16,-20,18,-19, signs 11000011001101001110101010
candidate -1,2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,-2,21,-4,22,-12,23,24,-9,25,-7,26,-5,-22,13,-23,11,6,-26,8,-25,10,-24,14,3,-21,1,18,-19,16,-20, signs 11000011001101001110101010
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-7,24,-9,25,-13,-2,26,-4,-11,12,3,-26,5,10,-25,-22,15,-21,-19,18,-20,16,1,6,-24,8,-23, signs 10110011010010011001011000
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-7,24,-9,25,-13,-2,26,-4,-11,12,3,-26,5,10,-25,-22,-20,16,-19,18,15,-21,1,6,-24,8,-23, signs 10110011010010011001011000
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-7,24,-9,25,-13,-2,26,-4,-11,12,3,-26,1,6,-24,8,-23,16,-20,18,-19,-21,15,-22,-25,10,5, signs 00111011000010101110101010
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-7,24,-9,25,-13,-2,26,-4,-11,12,3,-26,1,6,-24,8,-23,-21,15,18,-19,16,-20,-22,-25,10,5, signs 00111011000010101110101010
candidate -1,2,-3,4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-5,24,-7,25,-11,-2,26,-4,-9,10,3,-26,1,-22,13,16,-20,18,-19,-21,15,12,-25,8,-24,6,-23, signs 00111100001100101110101010
candidate -1,2,-3,4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-5,24,-7,25,-11,-2,26,-4,-9,10,3,-26,1,-22,13,-21,15,18,-19,16,-20,12,-25,8,-24,6,-23, signs 00111100001100101110101010
candidate -1,2,-3,4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-5,24,-7,25,-11,-2,26,-4,-9,10,3,-26,1,12,-25,8,-24,6,-23,16,-20,18,-19,-21,15,-22,13, signs 00111100001100101110101010
candidate -1,2,-3,4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-5,24,-7,25,-11,-2,26,-4,-9,10,3,-26,1,12,-25,8,-24,6,-23,-21,15,18,-19,16,-20,-22,13, signs 00111100001100101110101010
candidate -1,2,-3,4,5,-6,7,-8,9,10,-11,-12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,23,-5,24,-7,-10,25,-2,26,-4,-9,8,-24,6,11,16,-20,14,-21,-25,3,-26,1,-22,13,18,-19,12,-23, signs 00111100010101001110101010
candidate -1,2,3,-4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-10,-3,20,-5,21,-7,22,23,-2,-11,24,25,-14,26,8,-21,6,-22,-26,9,4,-20,-23,1,12,-24,16,-19,18,15,-25,13, signs 10100011101010011001100101
candidate -1,2,-3,4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-5,24,-7,25,-9,-4,26,-2,-11,12,1,-26,3,10,13,16,-20,18,-19,-21,15,-22,-25,8,-24,6,-23, signs 11001100110000101110101010
candidate -1,2,-3,4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-5,24,-7,25,-9,-4,26,-2,-11,12,1,-26,3,10,13,-21,15,18,-19,16,-20,-22,-25,8,-24,6,-23, signs 11001100110000101110101010
candidate -1,2,-3,4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-5,24,-7,25,-9,-4,26,-2,-11,12,1,-26,3,10,-25,8,-24,6,-23,16,-20,18,-19,-21,15,-22,13, signs 11001100110000101110101010
candidate -1,2,-3,4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-5,24,-7,25,-9,-4,26,-2,-11,12,1,-26,3,10,-25,8,-24,6,-23,-21,15,18,-19,16,-20,-22,13, signs 11001100110000101110101010
candidate -1,2,-3,4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-5,24,-7,25,-9,-4,26,-2,-11,12,15,-21,-19,18,-20,16,13,-22,1,-26,3,10,-25,8,-24,6,-23, signs 11001100110010011001011010
candidate -1,2,-3,4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-5,24,-7,25,-9,-4,26,-2,-11,12,-20,16,-19,18,15,-21,13,-22,1,-26,3,10,-25,8,-24,6,-23, signs 11001100110010011001011010
candidate -1,2,-3,4,-5,6,7,-8,-9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,-11,21,22,-2,23,-4,24,-6,-13,25,-15,26,-7,-24,5,12,-25,14,-26,8,3,-23,1,-22,9,16,-20,18,-19,10,-21, signs 11000101010011001110101101
candidate -1,2,-3,4,-5,6,7,-8,-9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,-11,21,22,-2,23,-4,24,-6,-13,25,-15,26,-7,-24,5,12,-25,14,-26,8,3,-23,1,-22,9,18,-19,16,-20,10,-21, signs 11000101010011001110101101
candidate 1,-2,3,-4,5,-6,-7,-8,-9,10,11,-12,-13,14,-15,16,17,-18,19,-17,-10,20,21,-1,22,-3,23,-5,24,-11,-16,25,-14,26,12,7,2,-22,4,-23,6,-24,-20,9,18,-19,-25,15,-26,13,8,-21, signs 10011011001111001110110101
candidate -1,2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,-14,15,-16,17,-18,19,-17,20,-15,-2,21,22,-7,23,-9,24,-11,-6,25,-4,26,12,-24,10,-23,8,-22,-25,5,-26,13,-21,3,14,-20,16,1,18,-19, signs 01101100110000011111001010
candidate -1,2,3,-4,-5,-6,7,-8,9,-10,-11,12,-13,14,15,-16,17,-18,19,-17,20,-15,-2,21,-14,22,-12,23,24,-3,25,-9,26,-7,6,11,-22,13,-23,5,8,-26,10,-25,4,-24,-21,1,16,-20,18,-19, signs 11001000111100001110101010
candidate -1,2,3,-4,-5,-6,7,-8,9,-10,-11,12,-13,14,15,-16,17,-18,19,-17,20,-15,-2,21,-14,22,-12,23,24,-3,25,-9,26,-7,6,11,-22,13,-23,5,8,-26,10,-25,4,-24,-21,1,18,-19,16,-20, signs 11001000111100001110101010
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,-11,12,13,-14,-15,16,17,-18,-16,19,20,-13,-2,-9,21,-7,22,-5,23,24,-12,25,26,-17,18,1,14,-20,-25,11,-24,3,8,-21,6,-22,4,-23,10,-26,-19,15, signs 11010011001100110010101010
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-1,-12,22,-10,23,24,-7,25,-5,26,-3,-22,11,-23,9,4,-26,6,-25,8,-24,2,13,16,-20,18,-19,-21,15, signs 11001100110000101110101010
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-1,-12,22,-10,23,24,-7,25,-5,26,-3,-22,11,-23,9,4,-26,6,-25,8,-24,2,13,-21,15,18,-19,16,-20, signs 11001100110000101110101010
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,17,-18,19,-17,20,21,-16,-5,22,23,-12,24,25,-9,26,-7,-14,-1,2,15,6,-26,8,-25,10,-22,4,-20,18,-19,-21,3,-23,11,-24,13, signs 00100110010110011110101010
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-1,22,-7,23,-5,24,-3,-12,25,-10,26,8,-20,18,-19,16,-22,6,-23,-26,9,-25,11,4,-24,2,13,-21,15, signs 00110011110011001110010101
candidate -1,-2,3,-4,5,-6,-7,8,9,-10,11,12,-13,-14,-15,16,17,-18,19,-17,20,21,-16,-3,22,-5,23,24,-8,25,-12,-9,26,-11,10,-26,-25,7,-24,13,2,-20,18,-19,-21,1,14,-23,6,-22,4,15, signs 10001100011110111110110100
candidate -1,-2,3,-4,5,-6,7,-8,9,10,-11,12,-13,-14,15,16,-17,-18,19,20,-16,21,-10,-5,22,-7,23,-9,24,-15,25,26,-12,-3,4,11,18,-19,-26,13,2,-22,6,-23,8,1,14,-25,-20,17,-21,-24, signs 01000011011101010110110010
candidate 1,-2,-3,-4,5,-6,-7,8,9,-10,-11,12,13,14,-15,-16,17,-18,19,-17,-14,-5,20,21,-8,22,23,-13,24,-1,-12,25,26,-9,10,-26,-22,7,-21,3,16,-19,18,15,4,-20,6,-23,-25,11,2,-24, signs 00010011001101011001010010
candidate 1,-2,-3,4,-5,6,7,-8,-9,10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,-13,-4,21,-6,22,23,-11,24,-1,-10,25,26,-7,8,-26,-22,5,-21,3,14,-20,16,-19,18,15,12,-23,-25,9,2,-24, signs 00001100110011011001010010
candidate 1,-2,-3,4,-5,6,7,-8,-9,10,11,-12,-13,-14,15,-16,17,-18,19,-17,20,-15,-4,21,-6,22,23,-11,24,-1,-10,25,26,-7,8,-26,-22,13,16,-19,18,-20,14,5,-21,3,12,-23,-25,9,2,-24, signs 00001100110010111001010010
candidate 1,2,-3,4,5,-6,-7,8,9,-10,-11,-12,13,-14,-15,-16,17,-18,19,-17,20,-13,-2,21,-4,22,23,-9,24,-1,-8,25,26,-5,6,-26,-22,11,16,-19,18,15,10,-23,-25,7,-21,3,12,-20,14,-24, signs 00010011001110011000110010
candidate 1,-2,-3,4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-5,20,21,-8,-11,-4,22,23,-1,24,25,26,-9,10,-26,-21,7,12,15,18,-19,16,13,6,-20,-22,3,-25,-23,2,-24, signs 10000101110101101110100111
candidate 1,-2,-3,4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-5,20,21,-8,-11,22,-1,23,24,-4,25,26,-9,10,-26,-21,7,12,15,18,-19,16,13,6,-20,-25,3,-24,-22,2,-23, signs 10000101110101101110101101
candidate -1,-2,3,-4,5,-6,7,-8,9,10,-11,12,-13,-14,-15,16,17,-18,19,-17,20,21,-16,-3,22,-5,23,24,-12,25,-10,-7,26,-9,8,-26,-25,11,-24,13,2,-20,18,-19,-21,1,14,-23,6,-22,4,15, signs 10001101110010111110110100
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-4,22,23,-1,-6,24,-14,-9,25,-13,26,-11,12,-26,10,-25,8,15,-24,7,16,5,-22,3,-21,-19,18,-20,2,-23, signs 00110000010011111001010100
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,-3,21,-1,22,23,-4,24,-14,25,-8,-11,26,-9,10,-26,12,7,16,-19,18,15,-25,13,6,-20,-24,5,-23,-21,2,-22, signs 01100000001111011000100110
candidate 1,-2,3,4,-5,6,7,-8,9,-10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,22,-3,23,-1,-4,24,-12,25,-6,-9,26,-7,8,-26,10,5,14,-20,16,-19,18,15,-21,13,-25,11,-24,-22,2,-23, signs 00100000111101011001010010
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,22,23,-4,24,25,-1,-6,-13,-8,-11,26,-9,10,-26,12,7,14,5,-24,3,-23,15,-21,-19,18,-20,16,-22,2,-25, signs 00110000001111011001010100
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,-3,21,-1,-4,22,-14,23,24,25,-6,-11,26,-9,8,-26,10,7,-25,5,12,-24,16,-19,18,15,-23,13,-22,-20,2,-21, signs 00101000011011011001001001
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,21,-4,22,23,-1,-6,-15,24,25,-8,-13,26,-11,10,-26,12,9,-25,7,14,-24,16,5,-22,3,-21,-19,18,-20,2,-23, signs 00110010000110111001010001
candidate 1,-2,-3,4,5,6,-7,-8,9,-10,11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,-4,22,23,-1,24,-5,-12,25,-6,-11,26,-9,8,-26,10,7,-25,-24,-22,3,14,-20,16,-19,18,15,-21,13,2,-23, signs 00110000011101011001010001
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,21,-4,22,23,-1,24,25,-6,-15,-8,-13,26,-11,10,-26,12,9,14,7,-25,5,16,-24,-22,3,-21,-19,18,-20,2,-23, signs 00111000000111101001010001
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-3,21,-1,22,23,24,-5,-12,25,-10,26,-8,-15,14,9,-26,7,-23,-21,2,-20,18,-19,4,-24,6,11,-25,13,16,-22, signs 01100101100110001110100101
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,-3,21,-1,22,23,-4,24,-14,25,-12,-7,26,-9,10,-26,8,11,16,-19,18,15,-25,13,6,-20,-24,5,-23,-21,2,-22, signs 01100011000011011000100110
candidate 1,-2,3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,22,-3,23,-1,-4,24,-12,25,-10,-5,26,-7,8,-26,6,9,14,-20,16,-19,18,15,-21,13,-25,11,-24,-22,2,-23, signs 00101100001101011001010010
candidate 1,-2,3,4,-5,-6,7,-8,9,10,-11,-12,-13,14,-15,-16,17,-18,19,-17,20,-3,21,-1,-4,22,-14,23,24,25,-10,-7,26,-9,8,-26,6,11,-25,5,12,-24,16,-19,18,15,-23,13,-22,-20,2,-21, signs 00101110000011011001001001
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,12,-13,-14,15,-16,17,-18,19,-17,20,21,-4,22,23,-1,-6,-15,24,25,-12,-9,26,-11,10,-26,8,13,-25,7,14,-24,16,5,-22,3,-21,-19,18,-20,2,-23, signs 00110011100000111001010001
candidate 1,-2,-3,4,5,-6,7,-8,9,10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,-4,22,23,-1,24,-5,-12,25,-10,-7,26,-9,8,-26,6,11,-25,-24,-22,3,14,-20,16,-19,18,15,-21,13,2,-23, signs 00110110000101011001010001
candidate -1,2,-3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-10,22,23,24,-2,-11,-16,-7,25,-5,26,-13,14,-26,4,-25,6,15,12,3,-24,1,-22,9,-21,-19,18,-20,8,-23, signs 10000110110000111001010010
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,-12,13,-14,15,-16,17,-18,19,-17,20,-3,21,-1,-4,22,-6,23,24,25,-10,-15,26,-13,12,-24,8,-19,18,7,-23,-26,14,11,-25,9,16,5,-22,-20,2,-21, signs 00101101100001101001001001
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-4,20,21,-1,-8,22,23,-11,24,25,-14,-7,26,-5,6,-26,-20,3,10,-23,12,-24,16,-19,18,15,-25,13,-22,9,2,-21, signs 00110010011010011001010100
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,21,-4,22,23,-1,-6,24,-8,-15,25,-13,26,-11,12,-26,10,-25,14,9,-24,7,16,5,-22,3,-21,-19,18,-20,2,-23, signs 00110001110010011001010100
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,-14,15,16,-17,-18,19,-7,20,21,-4,22,23,-1,24,-5,-10,25,-16,-13,26,-15,14,-26,12,17,-25,11,6,-24,-22,3,-21,9,18,-19,8,-20,2,-23, signs 00110010100001111001010010
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,-18,19,-7,20,21,-4,22,23,-1,24,-5,-10,25,-16,-11,26,-13,14,-26,12,15,-25,17,6,-24,-22,3,-21,9,18,-19,8,-20,2,-23, signs 00110010100011110001010001
candidate 1,-2,3,4,5,-6,-7,8,9,-10,-11,12,-13,-14,15,-16,-17,-18,19,-5,20,-3,21,-1,-4,-9,22,23,-12,24,25,-15,-8,26,6,17,-24,13,-23,11,18,-19,10,-22,14,-25,16,7,-26,-20,2,-21, signs 00101101010110010111001010
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-7,20,21,-4,22,23,-1,24,-5,-10,25,-12,-17,26,-15,14,-26,16,13,-25,11,6,-24,-22,3,-21,9,18,-19,8,-20,2,-23, signs 00110010100111100001010010
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,13,-14,15,-16,-17,-18,19,-7,20,21,-4,22,23,-1,24,-5,-10,25,-12,-15,26,-13,14,-26,16,11,-25,17,6,-24,-22,3,-21,9,18,-19,8,-20,2,-23, signs 00110010101111000001010001
candidate 1,-2,-3,4,5,-6,7,-8,-9,-10,11,-12,13,14,-15,16,-17,-18,19,-7,20,21,-4,22,23,-1,24,-5,-16,25,-14,-11,26,-13,12,-26,10,15,-25,17,6,-24,-22,3,-21,9,18,-19,8,-20,2,-23, signs 00110010100111100001010010
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,-14,15,16,-17,-18,19,-7,20,21,-4,22,23,-1,24,-5,-16,25,-10,-15,26,-13,12,-26,14,11,-25,17,6,-24,-22,3,-21,9,18,-19,8,-20,2,-23, signs 00110010111110000001010010
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,11,-12,13,-14,-15,16,-17,-18,-6,-3,19,-1,20,21,-4,22,-16,23,24,-7,25,-13,26,-11,10,15,-22,17,-23,9,12,-26,14,-25,8,-24,18,5,-21,-19,2,-20, signs 01100111011100001010010101
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,-12,-13,14,-15,16,17,-18,19,-17,20,-3,21,-1,-16,22,-14,-5,23,24,-10,25,26,-7,6,13,-22,15,4,-23,8,-26,12,-19,18,11,-25,9,-24,-20,2,-21, signs 00110000110111001001001010
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,21,-4,22,23,-1,-16,24,-14,-7,25,-9,26,-11,12,-26,10,13,8,-25,6,15,-24,5,-22,3,-21,-19,18,-20,2,-23, signs 00110001110001101001010100
candidate 1,-2,3,-4,-5,-6,-7,8,-9,10,-11,12,13,-14,15,-16,17,-18,19,-13,20,-3,21,-1,22,23,-12,24,-10,25,-8,-17,26,-15,6,11,-24,-19,18,9,-25,7,16,-26,14,5,-23,-20,4,-21,2,-22, signs 01100010011010110000101101
candidate -1,2,3,-4,-5,6,7,-8,-9,10,11,-12,13,-14,-15,-16,17,-18,19,-17,-10,20,21,-7,22,-13,23,-11,-2,24,-6,25,26,-3,4,-26,-20,9,16,-19,18,15,8,-21,-25,5,-24,1,12,-23,14,-22, signs 00001100111100011001001010
candidate -1,2,-3,4,5,-6,-7,8,9,-10,11,-12,13,-14,-15,-16,17,-18,19,-17,-8,20,21,-5,22,-13,23,-11,-2,24,-4,25,26,-9,10,-26,-20,7,16,-19,18,15,6,-21,-25,3,-24,1,12,-23,14,-22, signs 00110011001100011001001010
candidate 1,-2,-3,-4,5,-6,7,-8,-9,10,11,-12,13,14,-15,16,-17,-18,-14,19,20,-7,21,-5,22,-13,23,-11,24,-1,-10,25,-16,26,18,-23,12,3,8,-20,6,-21,4,-22,-19,15,-26,17,-25,9,2,-24, signs 11010011001001100001010101
candidate -1,-2,3,-4,5,6,-7,-8,-9,10,-11,12,13,-14,15,-16,17,-18,19,-17,20,21,-10,22,23,24,-6,-15,-12,-3,25,-5,26,-13,14,-26,4,-25,2,11,16,7,-24,1,-22,9,-21,-19,18,-20,8,-23, signs 11100000111100001001010010
candidate 1,-2,-3,4,5,-6,-7,8,-9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-4,22,23,-1,-16,-5,24,25,-8,-13,26,-11,10,-26,12,9,-25,7,14,-24,6,15,-22,3,-21,-19,18,-20,2,-23, signs 00111110000110001001010001
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,21,-4,22,23,-1,24,-15,-6,25,-8,-13,26,-11,10,-26,12,9,-25,7,14,5,16,-24,-22,3,-21,-19,18,-20,2,-23, signs 00111110000110001001010001
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,-12,-13,-14,15,16,17,-18,19,-17,20,21,-4,22,23,-1,-16,24,-6,-15,25,-9,26,-11,12,-26,10,13,8,-25,14,7,-24,5,-22,3,-21,-19,18,-20,2,-23, signs 00110111110000001001010100
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,22,23,-4,24,25,-1,-14,-5,-12,-7,26,-9,10,-26,8,11,6,13,-24,3,-23,15,-21,-19,18,-20,16,-22,2,-25, signs 00111111000000011001010100
candidate 1,-2,-3,4,5,-6,-7,-8,9,-10,11,12,-13,-14,-15,16,17,-18,19,-17,20,21,-4,22,23,-1,-16,-5,24,25,-12,-9,26,-11,10,-26,8,13,-25,7,14,-24,6,15,-22,3,-21,-19,18,-20,2,-23, signs 00111111100000001001010001
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,12,-13,-14,15,-16,17,-18,19,-17,20,21,-4,22,23,-1,24,-15,-6,25,-12,-9,26,-11,10,-26,8,13,-25,7,14,5,16,-24,-22,3,-21,-19,18,-20,2,-23, signs 00111111100000001001010001
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-4,22,23,-1,24,25,-14,-7,-12,-9,26,-11,10,-26,8,13,6,15,-25,5,16,-24,-22,3,-21,-19,18,-20,2,-23, signs 00111111100000001001010001
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,24,-1,-10,25,-4,-7,26,-5,6,-26,8,3,-23,11,14,-21,16,-19,18,-20,-22,13,-25,9,2,-24, signs 00000011110010111001010010
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,24,-1,-10,25,-4,-7,26,-5,6,-26,8,3,-23,11,-22,13,16,-19,18,-20,14,-21,-25,9,2,-24, signs 00000011110010111001010010
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,24,-1,-10,25,-4,-7,26,-5,6,-26,8,3,14,-21,16,-19,18,-20,-22,13,-23,11,-25,9,2,-24, signs 00000011110010111001010010
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,24,-1,-10,25,-4,-7,26,-5,6,-26,8,3,-22,13,16,-19,18,-20,14,-21,-23,11,-25,9,2,-24, signs 00000011110010111001010010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,24,-1,-10,25,-8,-3,26,-5,6,-26,4,7,-23,11,14,-21,16,-19,18,-20,-22,13,-25,9,2,-24, signs 00110000110010111001010010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,24,-1,-10,25,-8,-3,26,-5,6,-26,4,7,-23,11,-22,13,16,-19,18,-20,14,-21,-25,9,2,-24, signs 00110000110010111001010010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,24,-1,-10,25,-8,-3,26,-5,6,-26,4,7,14,-21,16,-19,18,-20,-22,13,-23,11,-25,9,2,-24, signs 00110000110010111001010010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,24,-1,-10,25,-8,-3,26,-5,6,-26,4,7,-22,13,16,-19,18,-20,14,-21,-23,11,-25,9,2,-24, signs 00110000110010111001010010
candidate 1,-2,3,4,-5,6,7,-8,9,-10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,-6,22,-4,-1,23,-3,24,-7,-12,25,26,-9,10,-26,14,-20,16,-19,18,15,-21,13,-25,11,8,5,-22,-24,2,-23, signs 01100100001101011001000110
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,11,-12,13,-14,-15,-16,17,-18,19,-17,-8,20,21,22,-4,-1,23,-3,24,25,-10,-13,26,-11,12,-26,14,9,-20,7,16,-19,18,15,6,-21,-25,5,-22,-24,2,-23, signs 01100011000011011001000110
candidate 1,-2,3,4,-5,6,-7,8,9,-10,11,-12,-13,-14,-15,-16,17,-18,19,-17,20,21,-6,22,-4,23,24,-1,25,-3,-8,-11,26,-9,10,-26,12,7,-22,5,14,-20,16,-19,18,15,-21,13,-23,-25,2,-24, signs 00101100001101011001010010
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,-12,13,-14,15,-16,17,-18,19,-17,-6,20,-4,-1,21,-3,22,23,24,25,-10,-15,26,-13,12,-24,8,-19,18,7,-23,-26,14,11,-25,9,16,5,-20,-22,2,-21, signs 01100101100001101000011001
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,-16,17,-18,19,-17,-6,20,-4,21,22,-1,23,-3,24,25,-8,-13,26,-11,10,-26,12,9,-25,7,14,-24,-20,5,16,-19,18,15,-21,-23,2,-22, signs 00101110000110011001001001
candidate 1,-2,-3,4,-5,-6,-7,8,9,-10,-11,12,13,-14,15,-16,17,-18,19,-17,-12,20,21,-9,22,-1,-8,23,24,-13,25,-15,-4,26,6,-24,-20,11,16,-19,18,-25,14,5,-26,3,10,-21,-23,7,2,-22, signs 00001011001100111001001010
candidate 1,2,-3,-4,-5,6,7,-8,-9,10,11,-12,13,-14,-15,-16,17,-18,19,-17,-10,20,21,-7,22,-1,-6,23,24,-11,25,-13,-2,26,4,-24,-20,9,16,-19,18,15,8,-21,-23,5,-26,3,12,-25,14,-22, signs 00001100110110011001001001
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,11,12,-13,-14,15,-16,-17,18,-12,-7,19,20,-4,21,22,-1,23,-3,24,-11,-18,25,26,-15,16,-26,14,9,-20,5,-21,-23,2,-24,10,17,-25,13,8,-19,6,-22, signs 00101110010100111011001011
candidate 1,-2,3,-4,5,-6,-7,8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-8,20,21,-5,22,-1,23,-3,-14,24,-12,25,26,-9,10,-26,-20,7,16,-19,18,15,6,-21,-25,11,-24,13,4,-23,2,-22, signs 00110011001100011001001010
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-8,20,21,22,-4,-1,23,-3,24,25,-14,-9,26,-11,12,-26,10,13,-20,7,16,-19,18,15,6,-21,-25,5,-22,-24,2,-23, signs 01100011110000011001000110
candidate 1,-2,3,4,-5,6,7,-8,9,-10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,-6,22,-4,23,24,-1,25,-3,-12,-7,26,-9,10,-26,8,11,-22,5,14,-20,16,-19,18,15,-21,13,-23,-25,2,-24, signs 00101111000001011001010010
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,12,-13,-14,-15,-16,17,-18,19,-17,-6,20,-4,21,22,-1,23,-3,24,25,-12,-9,26,-11,10,-26,8,13,-25,7,14,-24,-20,5,16,-19,18,15,-21,-23,2,-22, signs 00101111100000011001001001
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-6,24,-4,-1,25,-3,26,-7,8,-26,-24,5,10,13,-22,-20,18,-19,16,-21,14,11,-23,9,2,-25, signs 10010011101001101110101011
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-6,24,-4,-1,25,-3,26,-7,8,-26,-24,5,10,-21,14,-20,18,-19,16,13,-22,11,-23,9,2,-25, signs 10010011101001101110101011
candidate 1,-2,3,4,-5,6,7,-8,-9,10,-11,-12,13,-14,-15,-16,17,-18,19,-17,20,-13,21,22,-10,23,-6,24,-4,-1,25,-3,26,-7,8,-26,-24,5,-23,11,-22,15,18,-19,16,-20,14,-21,12,9,2,-25, signs 10010011100110101110101011
candidate 1,-2,3,4,-5,6,7,-8,-9,10,-11,-12,13,-14,-15,-16,17,-18,19,-17,20,-13,21,22,-10,23,-6,24,-4,-1,25,-3,26,-7,8,-26,-24,5,-23,-21,12,15,18,-19,16,-20,14,11,-22,9,2,-25, signs 10010011100110101110101011
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-4,24,25,-1,-8,-5,26,-7,6,-26,-24,3,10,13,-22,-20,18,-19,16,-21,14,11,-23,9,2,-25, signs 11000111101001101110101010
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-4,24,25,-1,-8,-5,26,-7,6,-26,-24,3,10,-21,14,-20,18,-19,16,13,-22,11,-23,9,2,-25, signs 11000111101001101110101010
candidate 1,-2,-3,4,5,-6,7,8,-9,10,-11,-12,13,-14,-15,-16,17,-18,19,-17,20,-13,21,22,-10,23,-4,24,25,-1,-8,-5,26,-7,6,-26,-24,3,-23,11,-22,15,18,-19,16,-20,14,-21,12,9,2,-25, signs 11000111100110101110101010
candidate 1,-2,-3,4,5,-6,7,8,-9,10,-11,-12,13,-14,-15,-16,17,-18,19,-17,20,-13,21,22,-10,23,-4,24,25,-1,-8,-5,26,-7,6,-26,-24,3,-23,-21,12,15,18,-19,16,-20,14,11,-22,9,2,-25, signs 11000111100110101110101010
candidate 1,2,-3,4,5,-6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,-4,22,-2,-9,23,24,25,-5,26,-1,8,-23,10,3,-22,-26,6,-25,12,-21,16,-19,18,15,-20,13,-24,7, signs 11100010110011011001010101
candidate 1,2,-3,4,5,-6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,-4,22,-2,-9,23,24,25,-5,26,-1,8,-23,10,3,-22,-26,6,-25,-20,13,16,-19,18,15,12,-21,-24,7, signs 11100010110011011001010101
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,-7,-4,22,23,-1,-10,24,-12,25,26,-5,6,-26,-22,3,8,-21,-25,11,-24,13,16,-19,18,-20,14,9,2,-23, signs 00110000110010111001010100
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,13,-14,-15,-16,17,-18,19,-17,20,-13,21,-7,-4,22,23,-1,-10,24,-12,25,26,-5,6,-26,-22,3,8,-21,14,-20,16,-19,18,15,-25,11,-24,9,2,-23, signs 00110000110011011001010100
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,-7,-4,22,23,-1,-10,24,-12,25,26,-5,6,-26,-22,3,8,13,16,-19,18,-20,14,-21,-25,11,-24,9,2,-23, signs 00110000110010111001010100
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,-7,-4,20,21,-1,-10,22,23,-13,24,25,26,-5,6,-26,-20,3,8,-23,12,-24,16,-19,18,15,-25,11,-22,9,2,-21, signs 00110000110101011001010100
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,13,-14,-15,-16,17,-18,19,-17,20,-13,21,22,23,-7,-4,24,25,-1,-10,26,-12,-5,6,-20,14,-21,-26,11,-24,3,8,-23,16,-19,18,15,-22,9,2,-25, signs 00110000111010011000110100
candidate 1,-2,3,-4,5,-6,-7,8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-8,20,21,-5,22,-3,23,-1,-14,24,-12,25,26,-9,10,-26,-20,7,16,-19,18,15,6,-21,-25,11,-24,13,4,-22,2,-23, signs 00110011001100011001010010
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,-4,22,23,-1,24,-5,-10,25,26,-7,8,-26,6,9,-25,-21,12,3,-22,-24,16,-19,18,15,-20,13,2,-23, signs 00010100010111011001100100
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,-4,22,23,-1,24,-5,-10,25,26,-7,8,-26,6,9,-25,-21,12,3,-22,-24,-20,13,16,-19,18,15,2,-23, signs 00010100010111011001100100
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,-4,22,23,-1,24,25,-6,-9,26,-7,8,-26,-25,5,10,-21,12,3,-22,-24,16,-19,18,15,-20,13,2,-23, signs 00011000100111011001100100
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,-4,22,23,-1,24,25,-6,-9,26,-7,8,-26,-25,5,10,-21,12,3,-22,-24,-20,13,16,-19,18,15,2,-23, signs 00011000100111011001100100
candidate -1,-2,3,-4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,21,-16,22,-14,-5,23,-3,24,25,-8,-11,26,-9,10,-26,-25,1,6,13,-21,-19,18,-20,-22,15,4,-23,2,-24,12,7, signs 01001100001100111001010100
candidate -1,-2,3,-4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,21,-16,22,-14,-5,23,-3,24,25,-8,-11,26,-9,10,-26,-25,1,6,13,-22,15,-21,-19,18,-20,4,-23,2,-24,12,7, signs 01001100001100111001010100
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,-4,22,23,-1,24,-5,-10,25,26,-7,8,-26,16,-19,18,15,-20,13,6,9,-25,-21,12,3,-22,-24,2,-23, signs 00010100010111011001100100
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,22,-3,23,-1,-4,24,-10,25,26,-7,8,-26,16,-19,18,15,-20,13,6,9,-25,-21,12,-22,-24,5,2,-23, signs 00100100010111011001100100
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,-4,22,23,-1,24,-5,-10,25,26,-7,8,-26,-20,13,16,-19,18,15,6,9,-25,-21,12,3,-22,-24,2,-23, signs 00010100010111011001100100
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,22,-3,23,-1,-4,24,-10,25,26,-7,8,-26,-20,13,16,-19,18,15,6,9,-25,-21,12,-22,-24,5,2,-23, signs 00100100010111011001100100
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-4,24,25,-1,-6,-9,26,-7,8,-26,10,5,-24,3,-23,11,14,-21,16,-19,18,-20,-22,13,2,-25, signs 00110000110010111001010100
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-4,24,25,-1,-6,-9,26,-7,8,-26,10,5,-24,3,-23,11,-22,13,16,-19,18,-20,14,-21,2,-25, signs 00110000110010111001010100
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-4,24,25,-1,-6,-9,26,-7,8,-26,10,5,-24,3,14,-21,16,-19,18,-20,-22,13,-23,11,2,-25, signs 00110000110010111001010100
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-4,24,25,-1,-6,-9,26,-7,8,-26,10,5,-24,3,-22,13,16,-19,18,-20,14,-21,-23,11,2,-25, signs 00110000110010111001010100
candidate -1,2,-3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,15,-16,17,-18,19,-17,20,21,-14,22,-12,-5,23,24,-2,25,-8,26,-10,-15,16,9,-26,7,-25,-20,18,-19,-21,3,-24,1,6,11,-22,13,4,-23, signs 10001100110011001110110010
candidate 1,-2,3,-4,-5,-6,7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,22,-7,23,24,25,-3,-10,26,-8,-1,-24,5,12,-21,16,-19,18,15,-20,13,4,-25,2,9,-26,-22,6,-23, signs 11001011100011011001010101
candidate 1,-2,3,-4,-5,-6,7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,22,-7,23,24,25,-3,-10,26,-8,-1,-24,5,-20,13,16,-19,18,15,12,-21,4,-25,2,9,-26,-22,6,-23, signs 11001011100011011001010101
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-4,24,25,-1,-10,-5,26,-7,8,-26,6,9,-24,3,-23,11,14,-21,16,-19,18,-20,-22,13,2,-25, signs 00111100000010111001010100
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-4,24,25,-1,-10,-5,26,-7,8,-26,6,9,-24,3,-23,11,-22,13,16,-19,18,-20,14,-21,2,-25, signs 00111100000010111001010100
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-4,24,25,-1,-10,-5,26,-7,8,-26,6,9,-24,3,14,-21,16,-19,18,-20,-22,13,-23,11,2,-25, signs 00111100000010111001010100
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-4,24,25,-1,-10,-5,26,-7,8,-26,6,9,-24,3,-22,13,16,-19,18,-20,14,-21,-23,11,2,-25, signs 00111100000010111001010100
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,24,-1,-6,25,26,-3,4,-26,8,-23,-21,11,16,-19,18,15,-20,13,10,-22,-25,5,2,-24, signs 00001100110011011001010010
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,24,-1,-6,25,26,-3,4,-26,8,-23,-21,11,-20,13,16,-19,18,15,10,-22,-25,5,2,-24, signs 00001100110011011001010010
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,24,-1,-6,25,26,-3,4,-26,8,-23,10,-22,16,-19,18,15,-20,13,-21,11,-25,5,2,-24, signs 00001100110011011001010010
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,24,-1,-6,25,26,-3,4,-26,8,-23,10,-22,-20,13,16,-19,18,15,-21,11,-25,5,2,-24, signs 00001100110011011001010010
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,24,-1,-6,25,26,-3,4,-26,-21,11,16,-19,18,15,-20,13,10,-22,8,-23,-25,5,2,-24, signs 00001100110011011001010010
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,24,-1,-6,25,26,-3,4,-26,-21,11,-20,13,16,-19,18,15,10,-22,8,-23,-25,5,2,-24, signs 00001100110011011001010010
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,24,-1,-6,25,26,-3,4,-26,10,-22,16,-19,18,15,-20,13,-21,11,8,-23,-25,5,2,-24, signs 00001100110011011001010010
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,24,-1,-6,25,26,-3,4,-26,10,-22,-20,13,16,-19,18,15,-21,11,8,-23,-25,5,2,-24, signs 00001100110011011001010010
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,-14,20,21,-11,22,-9,23,-7,-2,24,25,-5,-16,26,18,-19,-26,15,6,1,-24,3,12,-21,10,-22,8,-23,-20,13,4,-25, signs 10011100110011001111010100
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,-4,24,25,-1,26,-5,6,-26,-24,3,8,-23,-21,11,16,-19,18,15,-20,13,10,-22,2,-25, signs 00110000110011011001010100
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,-4,24,25,-1,26,-5,6,-26,-24,3,8,-23,-21,11,-20,13,16,-19,18,15,10,-22,2,-25, signs 00110000110011011001010100
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,-4,24,25,-1,26,-5,6,-26,-24,3,8,-23,10,-22,16,-19,18,15,-20,13,-21,11,2,-25, signs 00110000110011011001010100
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,-4,24,25,-1,26,-5,6,-26,-24,3,8,-23,10,-22,-20,13,16,-19,18,15,-21,11,2,-25, signs 00110000110011011001010100
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,-4,24,25,-1,26,-5,6,-26,-24,3,-21,11,16,-19,18,15,-20,13,10,-22,8,-23,2,-25, signs 00110000110011011001010100
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,-4,24,25,-1,26,-5,6,-26,-24,3,-21,11,-20,13,16,-19,18,15,10,-22,8,-23,2,-25, signs 00110000110011011001010100
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,-4,24,25,-1,26,-5,6,-26,-24,3,10,-22,16,-19,18,15,-20,13,-21,11,8,-23,2,-25, signs 00110000110011011001010100
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,-4,24,25,-1,26,-5,6,-26,-24,3,10,-22,-20,13,16,-19,18,15,-21,11,8,-23,2,-25, signs 00110000110011011001010100
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,-14,-9,19,-7,20,21,-4,22,23,-1,24,-3,25,26,-12,-17,16,11,-22,-24,2,-25,-21,5,10,15,18,13,8,-19,6,-20,-26,-23, signs 11010100110001100001011010
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,-14,-9,19,-7,20,-5,21,22,23,-1,24,25,-4,26,-12,-17,16,11,-26,-20,6,-21,-25,3,10,15,18,13,8,-19,-22,-24,2,-23, signs 11101000110001100000111001
candidate 1,-2,3,4,5,-6,-7,8,-9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-4,-1,24,-3,-8,25,26,-5,6,-26,10,13,-22,-20,18,-19,16,-21,14,11,-23,9,-25,7,2,-24, signs 10011100101001101110101101
candidate 1,-2,3,4,5,-6,-7,8,-9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-4,-1,24,-3,-8,25,26,-5,6,-26,10,-21,14,-20,18,-19,16,13,-22,11,-23,9,-25,7,2,-24, signs 10011100101001101110101101
candidate 1,-2,3,4,5,-6,-7,8,-9,10,-11,-12,13,-14,-15,-16,17,-18,19,-17,20,-13,21,22,-10,23,-4,-1,24,-3,-8,25,26,-5,6,-26,-23,11,-22,15,18,-19,16,-20,14,-21,12,9,-25,7,2,-24, signs 10011100100110101110101101
candidate 1,-2,3,4,5,-6,-7,8,-9,10,-11,-12,13,-14,-15,-16,17,-18,19,-17,20,-13,21,22,-10,23,-4,-1,24,-3,-8,25,26,-5,6,-26,-23,-21,12,15,18,-19,16,-20,14,11,-22,9,-25,7,2,-24, signs 10011100100110101110101101
candidate -1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-9,22,-7,23,-13,24,-11,-6,25,-4,26,2,-22,8,-23,12,-24,-20,15,18,-19,16,-21,10,1,-26,3,-25,5, signs 01110010010011101110101001
candidate -1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-9,22,-7,23,-13,24,-11,-6,25,-4,26,2,-22,8,-23,12,-24,14,-20,18,-19,-21,15,10,1,-26,3,-25,5, signs 01110010010011011110101001
candidate -1,2,-3,4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-7,20,-5,21,-11,22,-9,-4,23,-2,24,25,26,-23,3,-24,1,-26,-20,6,-21,10,-22,12,15,18,-19,16,13,8,-25, signs 11001001001101101110100110
candidate 1,-2,3,4,-5,-6,7,8,-9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,-8,20,21,-3,22,-1,-4,23,24,-7,-12,25,26,-15,14,-26,16,13,-25,11,6,-24,-20,9,18,-19,10,-21,-23,5,2,-22, signs 11011001100011101110110100
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,-8,20,-4,21,22,-1,23,-5,24,-7,-12,25,26,-15,14,-26,16,13,-25,11,6,-24,-20,9,18,-19,10,3,-21,-23,2,-22, signs 11101001100011101110110100
candidate 1,-2,3,4,-5,-6,7,8,-9,-10,-11,-12,13,-14,-15,16,17,-18,19,-17,-8,20,21,-3,22,-1,-4,23,24,-7,-16,25,26,-13,12,-26,14,11,-25,15,6,-24,-20,9,18,-19,10,-21,-23,5,2,-22, signs 11011001101110001110110100
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,-11,-12,13,-14,-15,16,17,-18,19,-17,-8,20,-4,21,22,-1,23,-5,24,-7,-16,25,26,-13,12,-26,14,11,-25,15,6,-24,-20,9,18,-19,10,3,-21,-23,2,-22, signs 11101001101110001110110100
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-9,22,-1,-10,23,24,-13,-4,25,26,-7,6,-26,8,5,-25,3,12,-24,-20,15,18,-19,16,-21,-23,11,2,-22, signs 11001110011001101110110100
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-9,22,-1,-10,23,24,-13,-4,25,26,-7,6,-26,8,5,-25,3,12,-24,14,-20,18,-19,-21,15,-23,11,2,-22, signs 11001110011001011110110100
candidate 1,-2,-3,-4,5,-6,-7,8,9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-9,22,-1,-10,23,24,-13,-8,25,26,-5,4,-26,6,3,-25,7,12,-24,-20,15,18,-19,16,-21,-23,11,2,-22, signs 11111000011001101110110100
candidate 1,-2,-3,-4,5,-6,-7,8,9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-9,22,-1,-10,23,24,-13,-8,25,26,-5,4,-26,6,3,-25,7,12,-24,14,-20,18,-19,-21,15,-23,11,2,-22, signs 11111000011001011110110100
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,-6,20,-4,21,22,-1,-16,23,24,-13,25,-11,26,-9,8,-26,10,7,12,-25,-20,5,-21,3,14,-24,18,-19,-23,15,2,-22, signs 11001111100011001111010100
candidate 1,-2,-3,-4,5,-6,7,-8,-9,10,-11,12,13,-14,-15,16,17,-18,19,-17,-12,20,-10,21,22,-1,-16,23,24,-13,25,-5,26,-7,6,-26,8,-25,4,9,-20,11,-21,3,14,-24,18,-19,-23,15,2,-22, signs 11010110001111001111010100
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,-14,-15,16,17,-18,19,-17,-6,20,-4,21,22,-1,-16,23,24,-7,25,-9,26,-11,10,-26,12,-25,8,13,-20,5,-21,3,14,-24,18,-19,-23,15,2,-22, signs 11001111011001001111010100
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,24,-1,-8,25,-6,-3,26,-5,4,-26,10,13,-22,-20,18,-19,16,-21,14,11,-23,9,-25,7,2,-24, signs 11011100101001101110101100
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,24,-1,-8,25,-6,-3,26,-5,4,-26,10,-21,14,-20,18,-19,16,13,-22,11,-23,9,-25,7,2,-24, signs 11011100101001101110101100
candidate 1,-2,3,-4,5,6,-7,8,-9,10,-11,-12,13,-14,-15,-16,17,-18,19,-17,20,-13,21,22,-10,23,24,-1,-8,25,-6,-3,26,-5,4,-26,-23,11,-22,15,18,-19,16,-20,14,-21,12,9,-25,7,2,-24, signs 11011100100110101110101100
candidate 1,-2,3,-4,5,6,-7,8,-9,10,-11,-12,13,-14,-15,-16,17,-18,19,-17,20,-13,21,22,-10,23,24,-1,-8,25,-6,-3,26,-5,4,-26,-23,-21,12,15,18,-19,16,-20,14,11,-22,9,-25,7,2,-24, signs 11011100100110101110101100
candidate 1,-2,3,-4,5,6,-7,8,-9,10,-11,-12,-13,-14,15,-16,17,-18,19,-17,20,21,22,-15,-10,-1,23,24,-8,25,-6,-3,26,-5,4,-26,2,-23,12,-20,18,-19,-21,13,-24,7,-25,9,14,-22,16,11, signs 01100001110101101110100101
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,13,-14,-15,16,-17,-18,19,20,-16,21,22,-13,23,-3,24,-1,-6,25,-12,-7,26,-9,10,-26,8,11,-25,-22,18,-19,14,-23,2,-24,4,15,-20,17,-21,5, signs 00110000111110110110101001
candidate 1,-2,3,-4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,-18,19,20,-16,21,22,-13,23,-3,24,-1,-6,25,-8,-11,26,-9,10,-26,12,7,-25,-22,18,-19,14,-23,2,-24,4,15,-20,17,-21,5, signs 00110011110010110110101001
candidate 1,-2,3,4,-5,6,7,-8,9,-10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,-6,-3,22,-1,23,24,-4,-7,-12,25,26,-9,10,-26,14,-20,16,-19,18,15,-21,13,-25,11,8,5,-24,-22,2,-23, signs 01100100001101011001010010
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,11,-12,13,-14,-15,-16,17,-18,19,-17,-8,20,21,-3,22,-1,23,24,-4,25,-10,-13,26,-11,12,-26,14,9,-20,7,16,-19,18,15,6,-21,-25,5,-24,-22,2,-23, signs 01100011000011011001010010
candidate 1,-2,3,4,-5,6,-7,8,9,-10,11,-12,-13,-14,-15,-16,17,-18,19,-17,20,21,-6,22,23,-3,24,-1,-4,25,-8,-11,26,-9,10,-26,12,7,-22,5,14,-20,16,-19,18,15,-21,13,-25,-23,2,-24, signs 00101100001101011001011000
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,-12,13,-14,15,-16,17,-18,19,-17,-6,-3,20,-1,21,22,-4,23,24,25,-10,-15,26,-13,12,-24,8,-19,18,7,-23,-26,14,11,-25,9,16,5,-22,-20,2,-21, signs 01100101100001101001001001
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,-16,17,-18,19,-17,-6,20,21,-3,22,-1,-4,23,24,25,-8,-13,26,-11,10,-26,12,9,-25,7,14,-24,-20,5,16,-19,18,15,-23,-21,2,-22, signs 00101110000110011001100001
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-8,20,21,-3,22,-1,23,24,-4,25,-14,-9,26,-11,12,-26,10,13,-20,7,16,-19,18,15,6,-21,-25,5,-24,-22,2,-23, signs 01100011110000011001010010
candidate 1,-2,3,4,-5,6,7,-8,9,-10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,-6,22,23,-3,24,-1,-4,25,-12,-7,26,-9,10,-26,8,11,-22,5,14,-20,16,-19,18,15,-21,13,-25,-23,2,-24, signs 00101111000001011001011000
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,12,-13,-14,-15,-16,17,-18,19,-17,-6,20,21,-3,22,-1,-4,23,24,25,-12,-9,26,-11,10,-26,8,13,-25,7,14,-24,-20,5,16,-19,18,15,-23,-21,2,-22, signs 00101111100000011001100001
candidate 1,-2,3,-4,-5,-6,7,-8,9,10,-11,12,13,-14,-15,16,-17,-18,19,20,-16,21,22,-13,23,-3,24,-1,-12,25,-10,-7,26,-9,8,-26,6,11,-25,-22,18,-19,14,-23,2,-24,4,15,-20,17,-21,5, signs 00110001111010110110101010
candidate 1,-2,-3,4,-5,-6,7,8,-9,-10,11,-12,-13,-14,15,16,17,-18,19,-17,20,21,-16,22,23,-7,24,25,-4,-15,-8,-1,26,-11,12,-26,10,13,2,-24,6,-23,-21,-19,18,-20,-22,5,-25,3,14,9, signs 00100111010001011001010100
candidate -1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-9,22,-7,23,-13,24,-11,-6,25,-4,26,2,-23,-20,15,18,-19,16,-21,8,-22,10,-24,12,1,-26,3,-25,5, signs 01110000111001101110101001
candidate -1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-9,22,-7,23,-13,24,-11,-6,25,-4,26,2,-23,14,-20,18,-19,-21,15,8,-22,10,-24,12,1,-26,3,-25,5, signs 01110000111001011110101001
candidate -1,2,-3,4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-7,20,-5,21,-11,22,-9,-4,23,-2,24,25,26,-23,3,-24,1,-26,-21,12,15,18,-19,16,13,6,-20,8,-22,10,-25, signs 11000011100101101110100110
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,12,13,-14,-15,16,-17,-18,19,20,-16,21,22,-13,23,-3,24,-1,-12,25,-6,-11,26,-9,8,-26,10,7,-25,-22,18,-19,14,-23,2,-24,4,15,-20,17,-21,5, signs 00110111100010110110101010
candidate 1,-2,3,4,-5,6,7,-8,-9,10,11,-12,-13,-14,-15,-16,17,-18,19,-17,20,21,-10,22,-6,23,-4,-1,24,-3,25,-7,26,-11,12,-26,-22,9,14,-20,16,-19,18,15,-21,13,8,5,-23,-25,2,-24, signs 01100100110001011001010010
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,23,-10,-7,24,-1,-6,25,26,-3,4,-26,8,11,-23,-21,16,-19,18,15,-20,-22,12,9,-25,5,2,-24, signs 00001100100111011001010010
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,23,-10,-7,24,-1,-6,25,26,-3,4,-26,8,11,-23,15,-21,-19,18,-20,14,-22,12,9,-25,5,2,-24, signs 00001100100110111001010010
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,24,-1,-6,25,26,-3,4,-26,8,11,-21,13,16,-19,18,15,-20,-22,10,-23,-25,5,2,-24, signs 00001100010111011001010010
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,23,-10,-7,24,-1,-6,25,26,-3,4,-26,8,-22,12,-21,16,-19,18,15,-20,11,-23,9,-25,5,2,-24, signs 00001100100111011001010010
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,23,-10,-7,24,-1,-6,25,26,-3,4,-26,8,-22,12,15,-21,-19,18,-20,14,11,-23,9,-25,5,2,-24, signs 00001100100110111001010010
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,24,-1,-6,25,26,-3,4,-26,8,-22,10,13,16,-19,18,15,-20,11,-21,-23,-25,5,2,-24, signs 00001100010111011001010010
candidate 1,-2,3,-4,-5,6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-8,22,23,-7,24,-1,-6,25,26,-3,4,-26,-22,9,-21,13,16,-19,18,15,12,-20,10,-23,-25,5,2,-24, signs 00001100011011011001010010
candidate 1,-2,3,-4,-5,6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-8,22,23,-7,24,-1,-6,25,26,-3,4,-26,-22,-20,10,13,16,-19,18,15,12,9,-21,-23,-25,5,2,-24, signs 00001100011011011001010010
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,23,-10,-7,-4,24,25,-1,26,-5,6,-26,-24,3,8,11,-23,-21,16,-19,18,15,-20,-22,12,9,2,-25, signs 00110000100111011001010100
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,23,-10,-7,-4,24,25,-1,26,-5,6,-26,-24,3,8,11,-23,15,-21,-19,18,-20,14,-22,12,9,2,-25, signs 00110000100110111001010100
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,-4,24,25,-1,26,-5,6,-26,-24,3,8,11,-21,13,16,-19,18,15,-20,-22,10,-23,2,-25, signs 00110000010111011001010100
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,23,-10,-7,-4,24,25,-1,26,-5,6,-26,-24,3,8,-22,12,-21,16,-19,18,15,-20,11,-23,9,2,-25, signs 00110000100111011001010100
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,23,-10,-7,-4,24,25,-1,26,-5,6,-26,-24,3,8,-22,12,15,-21,-19,18,-20,14,11,-23,9,2,-25, signs 00110000100110111001010100
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,-4,24,25,-1,26,-5,6,-26,-24,3,8,-22,10,13,16,-19,18,15,-20,11,-21,-23,2,-25, signs 00110000010111011001010100
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-8,22,23,-7,-4,24,25,-1,26,-5,6,-26,-24,3,-22,9,-21,13,16,-19,18,15,12,-20,10,-23,2,-25, signs 00110000011011011001010100
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-8,22,23,-7,-4,24,25,-1,26,-5,6,-26,-24,3,-22,-20,10,13,16,-19,18,15,12,9,-21,-23,2,-25, signs 00110000011011011001010100
candidate 1,-2,3,4,-5,6,7,-8,-9,10,11,-12,-13,-14,-15,-16,17,-18,19,-17,20,21,-10,22,-6,-3,23,-1,24,25,-4,-7,26,-11,12,-26,-22,9,14,-20,16,-19,18,15,-21,13,8,5,-25,-23,2,-24, signs 01100100110001011001011000
candidate 1,-2,3,4,-5,6,-7,-8,9,10,-11,-12,-13,-14,15,-16,17,-18,19,-17,20,21,22,-15,-10,23,-6,24,-4,-1,25,-3,26,-9,14,-22,16,11,-23,5,-24,7,12,-20,18,-19,-21,13,8,-26,2,-25, signs 01100110010101101110101001
candidate -1,2,-3,-4,5,-6,7,8,-9,-10,11,-12,-13,-14,15,16,17,-18,19,-17,20,21,-16,22,23,-5,-8,24,25,-11,-2,-15,26,-7,6,-26,14,1,12,-25,10,3,-22,-20,18,-19,-21,-23,4,9,-24,13, signs 00101110101100011110101010
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,11,-12,-13,-14,-15,16,17,-18,19,-17,-4,-1,20,-3,-6,21,22,23,-16,-7,24,25,26,-11,12,-26,10,13,-25,9,14,-22,18,-19,-23,15,8,-24,-21,5,2,-20, signs 10010001001111011111001011
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,-12,13,-14,15,-16,17,-18,19,-17,20,21,-4,-1,22,-3,-6,23,24,25,-10,-15,26,-13,12,-24,8,-20,18,-19,-21,7,-23,-26,14,11,-25,9,16,5,2,-22, signs 10010010011110011110110110
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,13,14,-15,-16,17,-18,19,-13,20,21,-6,-1,22,-3,-12,-17,23,24,-14,-9,25,26,2,-22,4,-20,8,-25,10,15,-24,-19,18,-23,16,11,-26,7,-21,5, signs 10010110110011100110110101
candidate 1,-2,3,-4,-5,6,7,-8,-9,-10,11,12,-13,14,-15,-16,17,-18,-12,19,-6,-1,20,-3,21,22,23,-11,24,-17,25,26,-14,-7,2,-20,4,-21,8,15,-26,13,-19,-23,10,-24,18,-25,16,9,-22,5, signs 10010111010101100111010101
candidate 1,-2,3,4,-5,-6,7,-8,9,10,-11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-4,-1,22,-3,-14,23,24,25,-10,-7,26,-9,8,-26,6,11,-25,5,12,-24,16,-20,18,-19,-21,15,-23,13,2,-22, signs 10010001111100101110110110
candidate 1,-2,3,4,-5,-6,7,-8,9,10,-11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-4,-1,22,-3,-14,23,24,25,-10,-7,26,-9,8,-26,6,11,-25,5,12,-24,-21,15,18,-19,16,-20,-23,13,2,-22, signs 10010001111100101110110110
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,-15,16,17,-18,19,-17,-4,20,21,-1,22,-3,-16,23,24,25,-12,-7,26,-9,10,-26,8,11,-25,13,6,-24,14,5,18,-19,-23,15,-20,-22,2,-21, signs 11011100111100001111100001
candidate 1,-2,3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,22,23,-4,-1,24,-3,-12,25,-10,-5,26,-7,8,-26,6,9,14,-22,16,-20,18,-19,-21,15,-23,13,-25,11,2,-24, signs 10010011110010101110101101
candidate 1,-2,3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,22,23,-4,-1,24,-3,-12,25,-10,-5,26,-7,8,-26,6,9,-23,13,-21,15,18,-19,16,-20,14,-22,-25,11,2,-24, signs 10010011110010101110101101
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,-11,-2,21,22,23,24,-9,-16,25,-14,-5,26,-7,8,-24,10,-20,18,-19,12,3,-21,1,-23,-26,6,15,-25,13,4,-22, signs 11001100011001101110110110
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-4,22,23,-1,24,-3,-14,25,-6,-11,26,-9,8,-26,10,7,12,5,16,-20,18,-19,-21,15,-25,13,-22,-24,2,-23, signs 11011111100000101110111000
candidate 1,-2,3,4,-5,-6,-7,8,-9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-4,-1,22,-3,23,24,-16,25,-8,-13,26,-11,10,-26,12,9,14,7,18,-19,-25,15,6,-20,-24,5,-21,-23,2,-22, signs 10011111111000001111110000
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-4,22,23,-1,24,-3,-14,25,-6,-11,26,-9,8,-26,10,7,12,5,-21,15,18,-19,16,-20,-25,13,-22,-24,2,-23, signs 11011111100000101110111000
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-4,-1,22,-3,-14,23,24,25,-6,-11,26,-9,8,-26,10,7,-25,5,12,-24,16,-20,18,-19,-21,15,-23,13,2,-22, signs 10010111100100101110110110
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-4,-1,22,-3,-14,23,24,25,-6,-11,26,-9,8,-26,10,7,-25,5,12,-24,-21,15,18,-19,16,-20,-23,13,2,-22, signs 10010111100100101110110110
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,11,-12,-13,-14,-15,16,17,-18,19,-17,-4,20,21,-1,22,-3,-16,23,24,25,-8,-11,26,-9,10,-26,12,7,-25,13,6,-24,14,5,18,-19,-23,15,-20,-22,2,-21, signs 11011111110000001111100001
candidate 1,-2,3,4,-5,6,7,-8,9,-10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,22,23,-4,-1,24,-3,-12,25,-6,-9,26,-7,8,-26,10,5,14,-22,16,-20,18,-19,-21,15,-23,13,-25,11,2,-24, signs 10011111000010101110101101
candidate 1,-2,3,4,-5,6,7,-8,9,-10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,22,23,-4,-1,24,-3,-12,25,-6,-9,26,-7,8,-26,10,5,-23,13,-21,15,18,-19,16,-20,14,-22,-25,11,2,-24, signs 10011111000010101110101101
candidate 1,-2,-3,4,-5,-6,-7,8,-9,10,11,-12,13,-14,15,-16,17,-18,19,-17,20,21,22,-1,23,24,-4,-15,-8,25,-10,-13,26,-11,12,-26,6,-20,18,-19,-21,5,14,9,-25,7,16,3,-24,-22,2,-23, signs 10001000111100111110101101
candidate -1,2,3,-4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,-3,21,-5,-14,22,23,-11,-8,24,25,26,-2,-9,10,-20,4,-21,-26,1,-24,7,12,-23,16,-19,18,15,-22,13,6,-25, signs 10100011000011011000110100
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,-6,20,21,-9,22,-11,23,-1,-12,24,-14,-3,25,26,-20,7,18,-19,16,5,-26,-21,8,15,4,-25,2,13,-24,-22,10,-23, signs 01100111001011001110010011
candidate -1,2,-3,4,5,-6,-7,8,9,-10,11,-12,13,-14,-15,-16,17,-18,19,-17,-4,20,21,-9,22,-11,-2,23,24,-13,-8,25,26,-5,6,-26,-20,3,16,-19,18,15,-23,1,12,-22,10,-21,-25,7,14,-24, signs 00110011001100011001010010
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,15,-16,-17,-18,19,20,21,-15,22,-3,-10,23,-12,-1,-14,-7,24,-5,25,26,-20,17,4,9,-23,11,2,-22,16,-21,-26,-19,18,-25,6,-24,8,13, signs 01100011100100110000101010
candidate 1,2,-3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-2,22,23,-9,24,25,-12,-1,-14,-5,26,-7,-25,11,-22,3,16,-20,18,-19,-21,15,4,-23,10,-24,8,-26,6,13, signs 01101100010100101110101010
candidate 1,2,-3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-2,22,23,-9,24,25,-12,-1,-14,-5,26,-7,-25,11,-22,3,-21,15,18,-19,16,-20,4,-23,10,-24,8,-26,6,13, signs 01101100010100101110101010
candidate -1,-2,3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,-15,16,17,-18,19,-17,-4,-9,20,21,-12,22,23,-3,-16,24,25,-5,26,-7,-21,11,-22,1,14,-25,18,-19,-24,15,2,-23,10,-20,8,-26,6,13, signs 10011100010101001110101010
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,-12,13,14,-15,-16,17,-18,19,-17,-6,20,21,-9,22,23,-14,-3,24,-1,25,26,-4,-13,12,5,-26,-24,2,15,-23,11,-20,7,18,-19,8,-21,10,-22,16,-25, signs 10011110010001101110101011
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,-6,-11,20,-13,-4,21,22,-1,-16,23,24,25,26,-9,8,-26,10,7,-25,-20,12,5,-21,3,14,-24,18,-19,-23,15,2,-22, signs 11001111100011001111010100
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-6,-11,22,-13,-4,23,24,-1,-16,25,26,-9,8,-26,10,7,-21,5,12,-22,14,3,-23,-20,18,-19,-25,15,2,-24, signs 11100111100110001110101100
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,11,-12,13,-14,-15,16,-17,-18,-4,19,20,-1,21,-3,-6,22,-16,23,24,-7,25,-13,26,-11,10,15,-22,17,-23,9,12,-26,14,-25,8,-24,18,5,-19,-21,2,-20, signs 11010000100011110111001010
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,-14,15,-16,17,-18,-12,19,-2,20,-4,21,22,-15,23,-17,24,-11,25,-7,26,-9,10,-26,8,-25,-19,13,18,-24,16,-23,14,-22,6,1,-20,3,-21,5, signs 01100000111110011000110101
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,12,-13,-14,-15,16,17,-18,19,-11,20,-1,21,-3,-12,-17,-8,22,23,-5,24,25,-16,26,14,-24,6,-23,10,-19,18,9,-22,7,-25,15,-26,13,4,-21,2,-20, signs 11000011011000101001010101
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,-14,15,-16,17,-18,-12,19,-2,20,-4,21,22,-15,23,-17,24,-11,25,-9,26,-7,8,-26,10,-25,-19,13,18,-24,16,-23,14,-22,6,1,-20,3,-21,5, signs 01100011001110011000110101
candidate 1,2,-3,-4,5,-6,-7,8,-9,10,11,-12,-13,-14,15,-16,17,-18,19,20,21,-11,-2,22,23,-5,24,-15,25,-17,-8,-1,-10,26,-20,13,4,-23,6,-24,14,-25,16,7,-22,3,12,-21,-26,-19,18,9, signs 01100101001101001000101010
candidate -1,-2,-3,4,-5,-6,-7,8,9,-10,11,-12,13,-14,15,-16,17,18,19,-11,-4,20,21,22,-8,-17,23,-15,24,-13,-18,-9,25,26,2,-21,6,-24,14,-23,16,7,-22,1,-26,3,-20,5,12,-19,10,-25, signs 10011100101101100110010110
candidate 1,-2,-3,-4,5,-6,7,-8,9,10,-11,12,-13,14,-15,-16,17,-18,19,20,-12,-1,-10,-17,21,22,-14,23,24,-9,25,-7,26,-5,4,-24,16,-21,18,-19,-22,15,-23,3,6,-26,8,-25,2,13,-20,11, signs 11011100100111010001101001
candidate -1,-2,3,-4,-5,-6,7,-8,9,10,11,-12,13,-14,-15,16,-17,18,-10,-3,19,20,21,22,23,-9,-18,-11,24,-13,25,26,-16,-7,-22,1,-20,5,14,-25,12,-24,4,-19,2,-23,8,17,-26,15,6,-21, signs 01101011011001011010110101
candidate 1,-2,-3,-4,5,6,-7,-8,9,-10,11,12,-13,-14,-15,16,17,-18,19,-17,20,-1,-16,21,22,23,-12,-5,24,-11,-6,25,26,-9,8,-26,10,7,-25,-24,4,13,-23,3,14,-22,18,-19,-21,15,2,-20, signs 11000011101111001111011000
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,13,-14,-15,16,17,-18,19,-17,20,-1,-16,21,22,-13,23,-3,-12,24,-6,25,26,-9,8,-26,10,7,-25,5,-24,11,4,-23,14,-22,18,-19,-21,15,2,-20, signs 11000011101111001111010100
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-1,-14,23,-12,24,-4,-9,25,-5,26,-7,6,-26,8,-25,10,3,-24,11,16,-20,18,-19,-21,15,-23,13,2,-22, signs 11000110111100101110110100
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-1,-14,23,-12,24,-4,-9,25,-5,26,-7,6,-26,8,-25,10,3,-24,11,-21,15,18,-19,16,-20,-23,13,2,-22, signs 11000110111100101110110100
candidate 1,-2,-3,-4,5,-6,7,-8,9,10,-11,12,-13,-14,-15,16,17,-18,19,-17,20,-1,-16,21,22,23,-12,-5,24,25,-10,-7,26,-9,8,-26,-25,11,6,-24,4,13,-23,3,14,-22,18,-19,-21,15,2,-20, signs 11000101110111001111011000
candidate -1,-2,-3,4,-5,6,7,-8,9,10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,22,23,-4,-13,24,-11,-6,25,-10,-7,26,-9,8,-26,-25,-22,2,15,18,-19,16,1,-21,-24,12,5,-23,3,14,-20, signs 10011001111001101111011000
candidate 1,-2,3,-4,5,-6,7,8,-9,10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,22,23,24,-1,-12,25,-10,-3,-8,-5,26,-7,6,-26,4,9,14,-22,16,-20,18,-19,-21,15,-23,13,-25,11,2,-24, signs 11000111110010101110101100
candidate 1,-2,3,-4,5,-6,7,8,-9,10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,22,23,24,-1,-12,25,-10,-3,-8,-5,26,-7,6,-26,4,9,-23,13,-21,15,18,-19,16,-20,14,-22,-25,11,2,-24, signs 11000111110010101110101100
candidate 1,-2,-3,-4,5,-6,7,-8,9,10,-11,12,-13,-14,-15,16,17,-18,19,-17,20,-1,21,22,-16,23,24,25,-12,-5,-10,-7,26,-9,8,-26,6,11,4,13,-25,3,14,-24,18,-19,-23,15,-22,-20,2,-21, signs 10000001111111001110110110
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,-1,21,22,-16,23,24,-13,-4,25,-10,-7,26,-9,8,-26,6,11,-25,5,12,3,14,-24,18,-19,-23,15,-22,-20,2,-21, signs 10000001111111001110110110
candidate 1,-2,3,-4,-5,-6,7,-8,9,10,-11,-12,-13,14,-15,16,17,-18,19,-17,20,-1,21,22,-16,23,-14,-3,24,25,-10,-7,26,-9,8,-26,6,11,-25,5,12,-24,4,13,18,-19,-23,15,-22,-20,2,-21, signs 10000001111111001110110110
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-1,-14,23,-12,24,-4,-11,25,-7,26,-9,8,-26,6,-25,10,5,-24,3,16,-20,18,-19,-21,15,-23,13,2,-22, signs 11100001111100101110110010
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-1,-14,23,-12,24,-4,-11,25,-7,26,-9,8,-26,6,-25,10,5,-24,3,-21,15,18,-19,16,-20,-23,13,2,-22, signs 11100001111100101110110010
candidate -1,2,3,-4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,-16,17,-18,19,-17,-2,-13,20,-11,21,-3,22,-9,23,24,-6,25,-8,26,-24,5,-25,7,-26,-23,4,-22,18,-19,16,1,14,-20,12,-21,10,15, signs 01011001111001001110100010
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-1,-14,23,-12,-3,24,25,-10,-5,26,-7,8,-26,6,9,-25,11,4,-24,16,-20,18,-19,-21,15,-23,13,2,-22, signs 11010011110100101110110001
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-1,-14,23,-12,-3,24,25,-10,-5,26,-7,8,-26,6,9,-25,11,4,-24,-21,15,18,-19,16,-20,-23,13,2,-22, signs 11010011110100101110110001
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-1,-14,23,24,-11,-4,25,-10,-5,26,-7,8,-26,6,9,-25,-24,12,3,16,-20,18,-19,-21,15,-23,13,2,-22, signs 11100011111000101110110001
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-1,-14,23,24,-11,-4,25,-10,-5,26,-7,8,-26,6,9,-25,-24,12,3,-21,15,18,-19,16,-20,-23,13,2,-22, signs 11100011111000101110110001
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-1,23,24,-14,25,-12,-3,-10,-5,26,-7,8,-26,6,9,4,11,16,-20,18,-19,-21,15,-25,13,-24,-22,2,-23, signs 10000011111100101110101101
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-1,23,24,-14,25,-12,-3,-10,-5,26,-7,8,-26,6,9,4,11,-21,15,18,-19,16,-20,-25,13,-24,-22,2,-23, signs 10000011111100101110101101
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,-11,-12,13,14,-15,16,17,-18,19,-17,20,-1,21,22,-16,23,-14,24,-4,-13,25,-7,26,-9,10,-26,8,11,6,-25,12,5,-24,3,18,-19,-23,15,-22,-20,2,-21, signs 10100000111111001110110011
candidate 1,-2,3,-4,-5,-6,7,-8,-9,10,-11,12,13,-14,-15,16,17,-18,19,-17,20,-1,-16,21,22,-13,23,-3,-12,24,-10,25,26,-7,6,-26,8,5,-25,9,-24,11,4,-23,14,-22,18,-19,-21,15,2,-20, signs 11001110001111001111010100
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-1,-14,23,-12,24,-4,-11,25,-9,26,-7,6,-26,8,-25,10,5,-24,3,16,-20,18,-19,-21,15,-23,13,2,-22, signs 11100110011100101110110010
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-1,-14,23,-12,24,-4,-11,25,-9,26,-7,6,-26,8,-25,10,5,-24,3,-21,15,18,-19,16,-20,-23,13,2,-22, signs 11100110011100101110110010
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,-1,21,22,-16,23,24,-13,-4,25,-6,-11,26,-9,8,-26,10,7,-25,5,12,3,14,-24,18,-19,-23,15,-22,-20,2,-21, signs 10000111100111001110110110
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,-1,21,22,-16,23,-14,-3,24,25,-6,-11,26,-9,8,-26,10,7,-25,5,12,-24,4,13,18,-19,-23,15,-22,-20,2,-21, signs 10000111100111001110110110
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-1,-14,23,-12,-3,24,25,-6,-9,26,-7,8,-26,10,5,-25,11,4,-24,16,-20,18,-19,-21,15,-23,13,2,-22, signs 11011111000100101110110001
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-1,-14,23,-12,-3,24,25,-6,-9,26,-7,8,-26,10,5,-25,11,4,-24,-21,15,18,-19,16,-20,-23,13,2,-22, signs 11011111000100101110110001
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-1,-14,23,24,-11,-4,25,-6,-9,26,-7,8,-26,10,5,-25,-24,12,3,16,-20,18,-19,-21,15,-23,13,2,-22, signs 11101111001000101110110001
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-1,-14,23,24,-11,-4,25,-6,-9,26,-7,8,-26,10,5,-25,-24,12,3,-21,15,18,-19,16,-20,-23,13,2,-22, signs 11101111001000101110110001
candidate -1,2,3,-4,5,6,-7,-8,-9,10,11,-12,13,-14,-15,-16,17,-18,19,-17,-2,-13,20,-11,21,-3,22,-5,-10,23,24,25,-6,26,8,-24,14,1,16,-19,18,-22,4,-21,12,-20,-23,9,-26,7,-25,15, signs 11001111001100011001010110
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,16,-17,-18,19,20,-16,-1,21,-15,22,23,-12,-3,24,-5,-10,25,26,-7,8,-26,2,13,-23,-19,18,11,4,-24,6,9,-25,17,-20,-22,14,-21, signs 10011011100110011001101011
candidate -1,2,3,-4,5,-6,7,-8,-9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,-2,-7,20,-5,21,-3,22,23,24,-11,-16,25,-14,26,12,-24,10,1,8,-20,6,-21,4,-22,18,-19,-25,15,-26,13,-23,9, signs 01011001001111001110101101
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,15,-16,17,-18,19,20,-14,21,22,-1,-12,23,24,-9,-4,-15,25,-17,26,-7,6,-26,8,5,16,-25,-20,13,-21,3,10,-24,18,-19,-23,11,2,-22, signs 11001110110001011111010100
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,15,-16,17,-18,19,20,-14,-1,-12,21,22,-9,-4,23,24,-15,25,-17,26,-7,6,-26,8,5,-23,3,10,-22,18,-19,-21,11,2,-24,16,-25,-20,13, signs 11001110110001011111010100
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,15,-16,17,-18,-14,19,20,-1,-12,21,22,-9,-4,23,24,-15,25,-17,26,-7,6,-26,8,5,-23,3,10,-22,18,-25,16,-24,-19,13,-21,11,2,-20, signs 11001110110011001111010010
candidate -1,2,3,-4,5,-6,7,-8,9,-10,-11,-12,13,-14,-15,16,-17,18,19,20,21,-13,-2,-9,22,-7,23,-3,24,25,-16,26,-18,-5,6,-22,8,-23,4,-24,14,-21,12,1,10,-19,-26,17,-25,15,-20,11, signs 01011110010011100101101001
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,-1,-16,21,22,-13,23,-11,-4,24,-6,25,26,-9,8,-26,10,7,-25,5,-24,3,12,-23,14,-22,18,-19,-21,15,2,-20, signs 11110011100011001111010100
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-1,-14,23,-12,24,-10,-3,25,-5,26,-7,6,-26,8,-25,4,9,-24,11,16,-20,18,-19,-21,15,-23,13,2,-22, signs 11110110001100101110110100
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-1,-14,23,-12,24,-10,-3,25,-5,26,-7,6,-26,8,-25,4,9,-24,11,-21,15,18,-19,16,-20,-23,13,2,-22, signs 11110110001100101110110100
candidate 1,-2,-3,-4,5,-6,7,-8,9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-1,-14,23,-12,24,-10,-5,25,-7,26,-9,8,-26,6,-25,4,11,-24,3,16,-20,18,-19,-21,15,-23,13,2,-22, signs 11111001100100101110110010
candidate 1,-2,-3,-4,5,-6,7,-8,9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-1,-14,23,-12,24,-10,-5,25,-7,26,-9,8,-26,6,-25,4,11,-24,3,-21,15,18,-19,16,-20,-23,13,2,-22, signs 11111001100100101110110010
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,17,-18,19,-17,20,-1,21,22,-16,23,-14,24,-12,-5,25,-7,26,-9,10,-26,8,11,6,-25,4,13,-24,3,18,-19,-23,15,-22,-20,2,-21, signs 10111000111001001110110011
candidate 1,-2,-3,4,-5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,17,-18,19,-17,20,-1,-16,21,22,-13,23,-11,-4,24,-10,25,26,-7,6,-26,8,5,-25,9,-24,3,12,-23,14,-22,18,-19,-21,15,2,-20, signs 11111110000011001111010100
candidate 1,-2,-3,-4,5,-6,7,-8,9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-1,-14,23,-12,24,-10,-5,25,-9,26,-7,6,-26,8,-25,4,11,-24,3,16,-20,18,-19,-21,15,-23,13,2,-22, signs 11111110000100101110110010
candidate 1,-2,-3,-4,5,-6,7,-8,9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-1,-14,23,-12,24,-10,-5,25,-9,26,-7,6,-26,8,-25,4,11,-24,3,-21,15,18,-19,16,-20,-23,13,2,-22, signs 11111110000100101110110010
candidate 1,-2,3,-4,5,6,-7,-8,9,-10,-11,12,-13,-14,-15,16,17,-18,19,-17,20,-1,-16,21,22,-3,23,-5,-12,24,-6,25,26,-9,8,-26,10,7,-25,11,-24,13,4,-23,14,-22,18,-19,-21,15,2,-20, signs 11100011100111001111011000
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,-1,-16,21,22,-3,23,-5,-14,24,-8,25,26,-11,10,-26,12,9,-25,7,-24,13,6,-23,4,-22,18,-19,-21,15,2,-20, signs 11110000111011001111010100
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-1,-14,23,-4,24,-6,-11,25,-7,26,-9,8,-26,10,-25,12,5,-24,3,16,-20,18,-19,-21,15,-23,13,2,-22, signs 11110001101100101110110100
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-1,-14,23,-4,24,-6,-11,25,-7,26,-9,8,-26,10,-25,12,5,-24,3,-21,15,18,-19,16,-20,-23,13,2,-22, signs 11110001101100101110110100
candidate 1,-2,3,-4,5,-6,-7,-8,9,-10,-11,12,-13,14,-15,16,17,-18,19,-17,20,-1,-16,21,22,-3,23,-5,-14,24,-12,25,26,-9,8,-26,10,7,-25,11,-24,13,6,-23,4,-22,18,-19,-21,15,2,-20, signs 11110011100011001111010100
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,-1,21,22,-16,23,-4,24,-6,-13,25,-11,26,-9,10,-26,8,-25,12,7,-24,5,14,3,18,-19,-23,15,-22,-20,2,-21, signs 10111000110110001110110011
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,-15,16,17,-18,-16,19,20,-1,-12,21,22,-5,23,-7,24,-9,-4,25,26,-17,18,-26,-19,15,-25,3,10,-24,8,-23,6,-22,14,-20,2,11,-21,13, signs 10001100111000110010110100
candidate 1,-2,3,-4,5,-6,-7,-8,9,-10,-11,12,-13,14,-15,16,17,-18,19,-17,20,-1,-16,21,22,-3,-14,23,-12,-5,24,25,26,-9,8,-26,10,7,-25,11,6,-24,4,13,-23,-22,18,-19,-21,15,2,-20, signs 11100111100110001111011000
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,-1,-16,21,22,23,-4,-13,24,-11,-6,25,26,-9,8,-26,10,7,-25,-24,12,5,-23,3,14,-22,18,-19,-21,15,2,-20, signs 11011011101001001111011000
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,-1,-16,21,22,23,-4,-13,24,25,-10,-7,26,-9,8,-26,-25,11,6,-24,12,5,-23,3,14,-22,18,-19,-21,15,2,-20, signs 11011101110001001111011000
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,-1,21,22,-16,23,-4,-13,24,25,-10,-7,26,-9,8,-26,6,11,-25,5,12,-24,14,3,18,-19,-23,15,-22,-20,2,-21, signs 10110001111100001110110110
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,-1,-16,21,22,-3,23,-13,-4,24,-6,25,26,-9,8,-26,10,7,-25,11,-24,5,12,-23,14,-22,18,-19,-21,15,2,-20, signs 11111011100001001111011000
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,-1,-16,21,22,-3,23,-13,-6,24,-8,25,26,-11,10,-26,12,9,-25,7,-24,5,14,-23,4,-22,18,-19,-21,15,2,-20, signs 11111100111000001111010100
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-1,-14,23,-4,24,-12,-5,25,-7,26,-9,8,-26,10,-25,6,11,-24,3,16,-20,18,-19,-21,15,-23,13,2,-22, signs 11111101100000101110110100
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-1,-14,23,-4,24,-12,-5,25,-7,26,-9,8,-26,10,-25,6,11,-24,3,-21,15,18,-19,16,-20,-23,13,2,-22, signs 11111101100000101110110100
candidate 1,-2,3,4,-5,-6,-7,-8,9,-10,-11,-12,13,14,-15,16,17,-18,19,-17,20,-1,-16,21,22,-3,-14,23,-4,-13,24,25,26,-9,8,-26,10,7,-25,11,6,-24,12,5,-23,-22,18,-19,-21,15,2,-20, signs 11111111100000001111011000
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,13,-14,-15,16,17,-18,19,-17,20,-1,-16,21,22,-3,23,-13,-6,24,-12,25,26,-9,8,-26,10,7,-25,11,-24,5,14,-23,4,-22,18,-19,-21,15,2,-20, signs 11111111100000001111010100
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,-1,21,22,-16,23,24,25,-4,-13,-6,-11,26,-9,8,-26,10,7,12,5,-25,3,14,-24,18,-19,-23,15,-22,-20,2,-21, signs 10011111100001001110110110
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,-1,21,22,-16,23,-4,-13,24,25,-6,-11,26,-9,8,-26,10,7,-25,5,12,-24,14,3,18,-19,-23,15,-22,-20,2,-21, signs 10110111100100001110110110
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-1,23,24,-14,25,-4,-11,-6,-9,26,-7,8,-26,10,5,12,3,16,-20,18,-19,-21,15,-25,13,-24,-22,2,-23, signs 10111111000000101110101101
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-1,23,24,-14,25,-4,-11,-6,-9,26,-7,8,-26,10,5,12,3,-21,15,18,-19,16,-20,-25,13,-24,-22,2,-23, signs 10111111000000101110101101
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,-14,-15,16,17,-18,19,-17,20,-1,21,22,-16,23,-4,24,-12,-7,25,-11,26,-9,10,-26,8,-25,6,13,-24,5,14,3,18,-19,-23,15,-22,-20,2,-21, signs 10111110110000001110110011
candidate 1,-2,3,4,5,-6,-7,-8,9,-10,11,-12,-13,14,-15,16,-17,-18,19,-1,20,-3,-16,21,-4,22,-14,23,24,-5,25,-11,26,-9,8,13,-22,15,-23,7,10,-26,12,-25,6,-24,-21,17,2,-20,18,-19, signs 10000010001111011111001010
candidate -1,-2,3,-4,5,-6,7,8,-9,-10,11,-12,13,14,-15,16,-17,-18,19,20,21,-3,22,-5,23,24,-16,-7,-14,25,-8,-13,26,-11,10,-26,12,9,-25,15,-24,-21,2,-22,4,-23,6,17,-20,1,18,-19, signs 00110000000111111111101001
candidate -1,2,-3,-4,5,6,-7,-8,9,-10,11,-12,13,14,15,-16,-17,-18,-2,19,20,-5,21,-15,22,23,-6,24,-14,-9,25,-11,26,-13,-24,-21,16,1,18,3,-19,-22,8,-25,10,-26,12,7,-23,-20,4,17, signs 11010001001101100110010010
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,-17,18,19,-1,20,-3,-18,21,-6,22,-14,23,24,-11,25,-9,26,-7,-22,15,-23,13,8,-26,10,-25,12,-24,16,5,-21,17,4,-20,2,-19, signs 11000000110011011110101010
candidate -1,-2,3,-4,5,-6,7,-8,9,-10,11,12,-13,14,-15,16,-17,-18,19,20,21,-3,22,-5,23,24,-16,-7,-14,25,-12,-9,26,-11,10,-26,8,13,-25,15,-24,-21,2,-22,4,-23,6,17,-20,1,18,-19, signs 00110001100001111111101001
candidate 1,-2,3,-4,5,-6,-7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,19,-1,20,-3,-18,21,-16,22,-14,23,24,-5,25,-11,26,-9,8,13,-22,15,-23,7,10,-26,12,-25,6,-24,-21,17,4,-20,2,-19, signs 11000010001111001110101010
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,-18,19,-1,20,-3,-16,21,-14,22,-12,23,24,-9,25,-7,26,-5,-22,13,-23,11,6,-26,8,-25,10,-24,4,15,-21,17,2,-20,18,-19, signs 10010011001100011111001010
candidate -1,2,3,-4,5,-6,-7,-8,-9,10,-11,12,13,-14,15,-16,17,-18,-10,19,-12,20,21,-17,22,-15,23,-13,24,25,-2,-5,26,-3,4,-26,6,1,8,-24,18,-21,16,-22,14,-23,-20,11,-19,9,-25,7, signs 00001110110011001110101010
candidate -1,2,-3,-4,5,-6,7,-8,-9,10,-11,12,13,-14,15,-16,17,-18,-10,19,-12,20,21,-17,22,-15,23,-13,24,25,-2,-7,26,-5,4,-26,6,3,-25,1,8,-24,18,-21,16,-22,14,-23,-20,11,-19,9, signs 10000110110011001110101001
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,-18,-6,19,-8,-17,20,-15,-10,21,22,23,24,-3,25,-1,26,-13,12,-22,-19,7,18,5,-23,-26,14,11,-21,9,16,-20,4,-24,2,-25, signs 11000110110001001000110011
candidate 1,-2,3,-4,-5,-6,-7,8,-9,10,-11,12,13,-14,15,-16,17,-18,-10,19,-12,20,21,-17,22,-15,23,-13,-8,24,25,-1,26,-3,4,-26,2,5,-24,7,18,-21,16,-22,14,-23,-20,11,-19,9,6,-25, signs 11000100110011001110101010
candidate 1,-2,3,-4,-5,6,-7,-8,-9,10,-11,12,13,-14,15,-16,17,-18,-10,19,-12,20,21,-17,22,-15,23,-13,24,25,-6,-1,26,-3,4,-26,2,5,8,-24,18,-21,16,-22,14,-23,-20,11,-19,9,-25,7, signs 11000010110011001110101010
candidate -1,-2,3,-4,5,6,-7,-8,-9,10,-11,12,13,-14,15,-16,17,-18,-10,19,-12,20,21,-17,22,-15,23,-13,24,25,-6,-3,26,-5,4,-26,2,7,-25,1,8,-24,18,-21,16,-22,14,-23,-20,11,-19,9, signs 11100000110011001110101001
candidate 1,-2,-3,-4,5,-6,-7,8,-9,10,-11,12,13,-14,15,-16,17,-18,-10,19,-12,20,21,-17,22,-15,23,-13,-8,24,25,-5,26,-1,2,-26,4,7,-24,9,18,-21,16,-22,14,-23,-20,11,-19,-25,6,3, signs 00100101110011001110101010
candidate 1,-2,-3,-4,5,-6,-7,8,-9,10,-11,12,13,-14,15,-16,17,-18,-10,19,-12,20,21,-17,22,-15,23,-13,-8,24,25,-5,26,-1,2,-26,4,-25,6,9,18,-21,16,-22,14,-23,-20,11,-19,7,-24,3, signs 00100101110011001110101010
candidate 1,-2,-3,4,-5,-6,7,-8,-9,10,-11,12,13,-14,15,-16,17,-18,-10,19,-12,20,21,-17,22,-15,23,-13,24,-7,25,26,-4,-1,2,5,-26,9,18,-21,16,-22,14,-23,-20,11,-19,-24,8,-25,6,3, signs 00100110110011001110101010
candidate 1,-2,-3,4,-5,-6,7,-8,-9,10,-11,12,13,-14,15,-16,17,-18,-10,19,-12,20,21,-17,22,-15,23,-13,24,-7,25,26,-4,-1,2,-25,6,9,18,-21,16,-22,14,-23,-20,11,-19,-24,8,5,-26,3, signs 00100110110011001110101010
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,-18,-4,19,20,-7,-16,21,-14,-9,22,23,24,-1,25,-3,26,-11,12,17,6,-20,8,15,-21,13,10,-22,-19,5,18,-26,-23,-25,2,-24, signs 11011001100010011001011100
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,-18,-6,19,-8,-17,20,-15,-10,21,22,23,24,-1,25,-3,26,-13,12,-22,-19,7,18,5,-23,-26,14,11,-21,9,16,-20,4,-25,2,-24, signs 11000110110001001000110101
candidate -1,2,-3,4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,-18,-2,19,-4,-9,20,-7,21,-5,22,23,24,-11,-16,25,26,-13,14,-26,-23,-20,8,-21,6,-22,-19,3,18,1,-25,15,12,-24,10,17, signs 01101001110000110001010010
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,15,-16,17,-18,-12,19,-14,-17,-2,20,21,-9,22,-7,23,-5,24,25,26,-15,16,-26,10,-21,4,-24,6,-23,8,-22,-25,3,-20,1,18,13,-19,11, signs 00101100111100001110101010
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,22,-1,-8,23,-6,24,-4,25,-10,26,-21,3,-24,5,-23,7,2,-22,-26,17,-20,15,-19,13,18,11,-25,9, signs 00110011100110011001101001
candidate -1,2,-3,4,-5,6,-7,8,9,-10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-2,22,-8,23,-6,24,-4,25,26,-9,-22,3,-21,17,-20,15,-19,13,18,1,10,-26,-23,7,-24,5,-25,11, signs 10010011001110011001011010
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,-12,13,-14,-15,16,-17,18,19,20,-4,21,22,-7,-18,-1,23,-3,24,-9,-16,25,26,-13,12,-26,14,11,-25,15,10,-24,-21,5,-20,-23,2,17,8,-22,6,-19, signs 00111100000001111111001011
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,-16,17,-18,19,20,-8,21,-10,22,23,-17,24,-1,-6,-11,25,-13,26,-3,4,-26,14,-25,12,5,2,15,-22,-19,18,-23,16,-24,-20,9,-21,7, signs 00001111000011101110101010
candidate 1,-2,3,-4,5,-6,-7,-8,9,-10,11,12,-13,14,-15,16,-17,-18,19,-9,20,-11,-16,21,22,-1,23,-3,-14,24,-12,25,26,-5,4,-26,6,17,10,-20,8,-19,18,7,-25,13,-24,15,-21,-23,2,-22, signs 00100101100110011001001101
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,-12,13,-14,15,-16,-17,18,19,20,-4,21,22,-7,-18,-1,23,-3,24,-15,-10,25,26,-13,12,-26,14,11,-25,9,16,-24,-21,5,-20,-23,2,17,8,-22,6,-19, signs 00111100110001001111001011
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,-12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,-4,24,-6,25,-8,-1,-10,26,12,-19,-22,17,-21,15,-20,13,-23,3,-24,5,-25,7,2,11,-26,9, signs 10100110110101100101010101
candidate -1,-2,3,4,-5,-6,7,-8,9,10,-11,-12,13,-14,15,-16,-17,18,-4,19,20,-13,21,-15,22,23,24,-3,-18,25,-10,-7,26,-9,8,-26,6,11,-25,5,-19,-24,2,17,12,-20,-23,1,16,-21,14,-22, signs 11010001111000111011100010
candidate 1,2,3,-4,5,-6,-7,-8,-9,-10,-11,12,13,-14,15,16,-17,-18,19,20,-2,-13,21,-15,22,-1,-16,23,-12,-3,24,-5,25,26,8,-19,18,9,-26,7,-20,17,10,-25,6,-24,4,11,-23,-21,14,-22, signs 01001111001100101111100100
candidate -1,-2,3,4,5,-6,7,-8,-9,10,-11,-12,13,-14,15,-16,-17,18,-4,19,20,-13,21,-15,22,23,24,-3,-18,25,-10,-5,26,-7,8,-26,6,9,-25,11,-19,-24,2,17,12,-20,-23,1,16,-21,14,-22, signs 11010011110000111011100001
candidate -1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,18,-4,19,20,-13,21,-15,22,23,24,-3,-18,25,-6,-11,26,-9,8,-26,10,7,-25,5,-19,-24,2,17,12,-20,-23,1,16,-21,14,-22, signs 11010111100000111011100010
candidate -1,-2,3,4,-5,6,7,-8,9,-10,-11,-12,13,-14,15,-16,-17,18,-4,19,20,-13,21,-15,22,23,24,-3,-18,25,-6,-9,26,-7,8,-26,10,5,-25,11,-19,-24,2,17,12,-20,-23,1,16,-21,14,-22, signs 11011111000000111011100001
candidate -1,2,3,-4,5,6,-7,-8,-9,10,11,-12,13,-14,-15,-16,17,-18,19,-3,20,-11,21,-13,-2,-17,22,-5,-10,23,24,25,-6,26,8,-24,16,1,14,-21,12,-20,4,-19,18,-22,-25,7,-26,9,-23,15, signs 00111101100011000110101101
candidate -1,2,-3,-4,5,-6,7,8,-9,-10,-11,12,13,-14,15,-16,17,-18,19,-13,20,-15,21,-17,22,23,-12,24,-2,25,-8,-5,26,-7,6,-26,4,9,-25,3,18,-21,16,-22,10,1,-24,-19,14,-20,-23,11, signs 00000111111010001101100110
candidate -1,2,3,-4,5,-6,-7,8,-9,-10,-11,12,13,-14,15,-16,17,-18,19,-13,20,-15,21,-17,22,23,-12,24,-2,25,-8,-3,26,-5,6,-26,4,7,-25,9,18,-21,16,-22,10,1,-24,-19,14,-20,-23,11, signs 00001111011010001101100101
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,-11,12,13,-14,15,-16,17,-18,19,-13,20,-15,21,-17,22,23,-12,24,-2,25,-4,-9,26,-7,6,-26,8,5,-25,3,18,-21,16,-22,10,1,-24,-19,14,-20,-23,11, signs 00011110011010001101100110
candidate -1,2,-3,4,5,-6,7,-8,-9,-10,-11,12,13,-14,15,-16,17,-18,19,-13,20,-15,21,-17,22,23,-12,24,-2,25,-4,-7,26,-5,6,-26,8,3,-25,9,18,-21,16,-22,10,1,-24,-19,14,-20,-23,11, signs 00111100011010001101100101
candidate -1,-2,3,-4,5,6,-7,8,-9,-10,-11,12,13,-14,15,-16,17,-18,19,-13,20,-15,21,-17,22,23,-12,24,-8,25,-6,-3,26,-5,4,-26,2,7,-25,9,18,-21,16,-22,10,1,-24,-19,14,-20,-23,11, signs 00011110011010001101100110
candidate -1,2,-3,-4,5,-6,7,8,-9,-10,-11,12,13,-14,15,-16,17,-18,19,-13,20,-15,21,-17,22,23,-12,24,-8,25,-2,-7,26,-5,4,-26,6,3,-25,9,18,-21,16,-22,10,1,-24,-19,14,-20,-23,11, signs 01111000011010001101100110
candidate 1,-2,-3,4,5,-6,-7,8,-9,-10,11,-12,13,-14,-15,16,17,-18,-8,19,20,-11,21,-17,-4,22,23,-1,24,-5,-16,25,26,-13,12,-26,14,-20,10,-21,-25,15,6,-24,-22,3,18,9,-19,7,2,-23, signs 11001111010110001110101100
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,23,-1,-8,24,-6,25,-4,26,-22,11,18,13,-19,15,-20,17,-21,-23,2,7,-24,5,-25,3,-26,9, signs 01011001111100110110101010
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,-12,-1,-8,24,-6,25,-4,26,10,13,-20,15,-21,17,-22,-19,-23,11,2,7,-24,5,-25,3,-26,9, signs 01011001110111001110101010
candidate -1,2,-3,4,-5,6,-7,-8,9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-2,23,-4,24,-6,25,26,-9,-22,11,18,13,-19,15,-20,17,-21,1,-25,7,-24,5,-23,3,8,-26, signs 10011001111100110110101010
candidate 1,-2,3,-4,5,6,-7,-8,9,-10,-11,12,-13,-14,15,16,-17,-18,19,-9,20,21,-12,22,-16,23,-6,-1,24,-3,25,-5,26,-15,14,-20,10,-19,8,-26,-23,17,-22,13,-21,11,18,7,4,-25,2,-24, signs 01100100111000011010010011
candidate -1,2,-3,4,-5,6,-7,-8,-9,10,-11,-12,13,14,-15,16,-17,18,-14,19,-16,20,-18,-13,21,22,-10,23,-2,24,-4,25,-6,26,8,3,-24,1,-23,9,12,-21,-19,15,-20,17,-22,11,-26,7,-25,5, signs 11000111001011100101010110
candidate -1,2,-3,4,-5,6,-7,-8,-9,10,-11,-12,13,14,-15,16,-17,18,-14,19,-16,20,-18,-13,21,22,-10,23,-2,24,-4,25,-6,26,8,3,-24,1,-23,9,-22,11,-19,15,-20,17,12,-21,-26,7,-25,5, signs 11000111001011100101010110
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-14,19,-16,20,-18,21,-12,22,23,-9,-2,24,-4,25,-6,26,8,3,-24,1,10,-23,-21,13,-19,15,-20,17,-22,11,-26,7,-25,5, signs 11000111001101100101010110
candidate -1,2,-3,4,-5,6,-7,-8,-9,10,-11,-12,13,14,-15,16,-17,18,-14,19,-16,20,-18,-13,21,22,-10,23,-2,24,-4,25,-6,26,8,3,-24,1,12,-21,-19,15,-20,17,-22,11,-23,9,-26,7,-25,5, signs 11000111001011100101010110
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-14,19,-16,20,-18,21,-12,22,23,-9,-2,24,-4,25,-6,26,8,3,-24,1,10,-23,-19,15,-20,17,-21,13,-22,11,-26,7,-25,5, signs 11000111001101100101010110
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-14,19,-16,20,-18,21,-12,22,23,-9,-2,24,-4,25,-6,26,8,3,-24,1,-22,11,-21,13,-19,15,-20,17,10,-23,-26,7,-25,5, signs 11000111001101100101010110
candidate -1,2,-3,4,-5,6,-7,-8,-9,10,-11,-12,13,14,-15,16,-17,18,-14,19,-16,20,-18,-13,21,22,-10,23,-2,24,-4,25,-6,26,8,3,-24,1,-22,11,-19,15,-20,17,12,-21,-23,9,-26,7,-25,5, signs 11000111001011100101010110
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-14,19,-16,20,-18,21,-12,22,23,-9,-2,24,-4,25,-6,26,8,3,-24,1,-22,11,-19,15,-20,17,-21,13,10,-23,-26,7,-25,5, signs 11000111001101100101010110
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,15,-16,-17,18,19,-13,20,-15,21,22,-18,23,-10,24,-8,-1,25,-3,26,-5,6,-26,4,-20,14,-21,16,-25,2,7,12,-19,-22,17,-23,11,-24,9, signs 11001100110111000100110101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,15,-16,-17,18,19,-13,20,-15,21,22,-18,23,-10,24,-8,-1,25,-5,26,-3,4,-26,6,-20,14,-21,16,-25,2,7,12,-19,-22,17,-23,11,-24,9, signs 11110000110111000100110101
candidate -1,-2,3,-4,5,-6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-14,19,-16,20,-18,-13,21,-11,22,-3,23,-5,24,25,26,-9,10,-26,8,1,6,-24,4,-23,2,-21,-19,15,-20,17,12,-22,-25,7, signs 10011011001011100101010100
candidate 1,-2,3,-4,5,6,-7,-8,9,-10,-11,12,-13,-14,15,16,-17,-18,19,-9,20,21,-12,22,-16,23,-6,-3,24,-1,25,-5,26,-15,14,-20,10,-19,8,-26,-23,17,-22,13,-21,11,18,7,4,-24,2,-25, signs 01100100111000011010010101
candidate -1,2,-3,4,-5,6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-6,23,-4,24,-2,25,26,-7,-22,1,-25,3,-24,5,-23,-26,8,11,18,13,-19,15,-20,17,-21,9, signs 01100101011100110110110101
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,-1,22,23,-4,24,-6,25,-8,26,2,-22,-25,7,-24,5,-23,3,-26,11,18,13,-19,15,-20,17,-21,9, signs 10100110011100110110110101
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,11,-12,-13,14,15,-16,-17,-18,19,-7,20,21,-10,22,23,-15,-4,-1,24,-3,-14,25,26,-11,12,-26,-22,17,6,-20,8,-19,18,9,-21,5,16,-23,-25,13,2,-24, signs 10011011001100110110101101
candidate -1,2,-3,4,-5,6,7,-8,9,-10,11,-12,13,-14,-15,-16,17,-18,-4,19,-6,-17,-2,20,21,-7,22,23,24,-13,25,-11,26,-9,8,-22,16,1,14,-24,12,-25,-20,3,18,5,-19,-21,10,-26,-23,15, signs 01110001110011001110100101
candidate 1,2,-3,4,-5,-6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,-2,19,-4,-17,20,-1,21,-7,-14,22,23,-11,24,-9,25,26,-22,13,8,-20,18,3,-19,5,16,-25,10,-24,12,-23,-26,15,6,-21, signs 11001000110011101110110101
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,-11,-12,13,-14,15,16,-17,18,19,-7,20,-9,-18,-5,21,-13,22,-15,-2,23,24,25,-16,26,10,-20,8,-19,6,11,-26,17,-25,1,-23,3,14,-22,12,-21,4,-24, signs 10011011001001100110101001
candidate 1,-2,-3,-4,5,-6,7,-8,9,10,-11,-12,-13,14,15,-16,-17,18,19,-7,20,-9,-18,21,22,-5,-10,23,24,25,-14,-1,26,-15,-25,13,2,17,-23,11,4,-22,6,-20,8,-19,-21,3,12,-24,16,-26, signs 01011011000101001110101010
candidate -1,-2,3,4,-5,-6,7,-8,9,-10,11,12,-13,-14,-15,-16,17,18,19,-7,20,-9,21,22,-18,23,-4,-11,24,-17,25,-3,-12,26,14,1,16,-24,-22,-19,6,-20,8,-21,10,5,-23,-25,2,13,-26,15, signs 10111011000010011110101010
candidate 1,2,-3,-4,-5,-6,7,-8,9,-10,-11,12,13,-14,15,16,-17,-18,19,-7,20,-9,-16,21,-2,22,-12,23,24,-15,25,-1,26,-13,-23,11,4,17,8,-20,6,-19,18,5,10,-24,14,-26,-22,3,-21,-25, signs 11110110010000111001100110
candidate -1,2,-3,4,-5,6,7,-8,9,-10,11,-12,13,-14,-15,-16,17,-18,-4,19,-6,20,21,-17,-2,-9,22,-11,23,-13,24,25,26,-7,8,-26,-20,5,-19,3,18,-21,16,1,14,-24,12,-23,10,-22,-25,15, signs 01110011011001001110101011
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,17,-18,-4,19,-6,-17,-2,-9,20,-11,21,22,23,-15,24,-13,25,26,-22,1,10,-20,12,-25,14,-24,8,3,18,5,-19,7,16,-23,-26,-21, signs 01110010011011001110110101
candidate -1,2,-3,4,-5,6,-7,8,-9,10,11,-12,-13,14,-15,16,-17,-18,-4,19,-6,20,-16,21,-2,22,-8,23,-10,24,-14,25,26,-11,12,-26,-20,17,-21,15,-25,13,-24,1,-22,3,18,5,-19,7,-23,9, signs 01110010011100110110101101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-3,20,-5,21,-17,22,23,24,-1,-12,25,-10,26,-8,-15,-23,-19,4,-20,2,-24,14,9,-26,7,16,-22,18,-21,6,11,-25,13, signs 11100010011001101101100110
candidate -1,-2,3,-4,-5,6,-7,8,9,-10,-11,12,13,-14,15,-16,17,-18,-8,19,20,-13,21,-15,22,-3,23,24,-6,-17,-12,25,26,-9,10,-26,-19,1,-24,5,16,-21,14,-22,4,-23,2,-20,-25,11,18,7, signs 01101001001100110010101010
candidate -1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,-17,18,-6,19,20,-13,21,-15,22,-3,23,-5,-18,-11,24,25,-8,26,10,-24,12,17,4,-23,2,-22,16,-21,14,1,-19,7,-26,9,-25,-20, signs 01100110001100110001101001
candidate -1,2,-3,4,-5,6,-7,-8,9,10,-11,12,-13,14,-15,-16,-17,18,-2,19,-4,20,-6,21,22,-9,-18,23,-10,24,-12,25,-14,26,16,11,-24,13,-25,15,-26,17,-23,1,-21,7,-20,5,-19,3,8,-22, signs 01100110001100100101010010
candidate -1,2,-3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,16,17,-18,-2,19,20,21,-6,22,-8,23,-10,24,-16,25,-14,26,-12,-17,-24,15,-25,13,-26,11,18,3,-19,1,-21,5,-22,7,-23,9,4,-20, signs 11001001100110010111010101
candidate -1,2,-3,-4,5,6,-7,8,9,-10,11,-12,13,-14,15,-16,-17,-18,-2,19,20,-5,21,-9,22,-11,23,-13,-8,24,-6,25,26,-15,16,1,18,3,-19,-26,14,-23,12,-22,10,-21,-24,7,-25,-20,4,17, signs 11010100110011000110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,19,-5,20,21,-8,-13,22,23,-16,24,-18,-3,25,-1,26,-11,10,-26,-23,15,6,-20,4,-19,-24,17,2,-25,-21,7,14,-22,12,9, signs 00111010000110100101010101
candidate 1,-2,-3,4,-5,6,7,-8,-9,10,11,-12,13,-14,15,-16,-17,-18,-4,19,-6,20,21,-11,22,-13,23,-15,24,-1,-10,25,26,-7,8,-26,-20,5,-19,3,18,-21,-25,9,2,17,12,-22,14,-23,16,-24, signs 11110011001001101110110101
candidate -1,2,-3,4,-5,6,7,-8,9,-10,-11,-12,13,-14,15,-16,17,-18,-4,19,-6,20,21,22,23,-13,24,-15,25,-17,-2,-9,26,-7,8,-26,-20,5,-19,3,18,-21,10,1,12,-23,14,-24,16,-25,-22,11, signs 11110011000110011110110101
candidate -1,2,-3,4,-5,6,-7,-8,9,10,-11,-12,-13,14,-15,16,-17,18,-2,19,-4,20,-6,21,22,-9,-14,23,-16,24,-18,25,-10,26,12,17,-24,15,-23,13,-26,11,-25,1,-21,7,-20,5,-19,3,8,-22, signs 01100110000011001101011001
candidate -1,2,-3,4,-5,6,-7,-8,-9,10,11,12,-13,14,-15,16,-17,-18,-2,19,-4,20,-6,21,22,23,-10,24,-12,25,-14,26,-16,-11,-24,13,-25,15,-26,17,-23,9,18,1,-21,7,-20,5,-19,3,8,-22, signs 01100110100100110001010010
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-1,-12,20,21,-15,22,-17,23,24,-10,25,-4,-7,26,-5,6,-26,8,3,-25,9,-24,-21,14,-22,16,-23,2,11,-20,13,18,-19, signs 10000011111000110111101010
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,12,-13,-14,15,-16,17,-18,19,-1,-12,20,21,-15,22,-17,23,24,-10,25,-4,-9,26,-7,6,-26,8,5,-25,3,-24,-21,14,-22,16,-23,2,11,-20,13,18,-19, signs 10100001111000110111101001
candidate -1,2,-3,4,-5,-6,7,-8,9,10,-11,-12,13,-14,15,-16,17,-18,19,20,-2,-13,21,-15,22,-17,23,24,-10,25,-4,-9,26,-7,6,-26,8,5,-25,11,-24,3,12,-21,14,-22,16,-23,-20,1,18,-19, signs 01000001111100110111101101
candidate 1,2,-3,-4,5,-6,-7,8,-9,-10,11,-12,13,-14,15,-16,-17,18,19,20,-2,21,22,-11,23,-13,24,-15,-8,25,26,-5,-18,-1,-20,3,-21,17,6,-26,10,-23,12,-24,14,9,-25,7,16,-22,4,-19, signs 01010011010011001110101010
candidate 1,-2,-3,4,5,-6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,-18,19,20,-4,21,22,-9,23,-11,24,-13,-8,25,26,-5,-16,-1,18,-19,2,-22,-25,7,14,-24,12,-23,10,15,6,-26,-21,3,-20,17, signs 00110011001100110110101010
candidate -1,-2,3,4,5,-6,-7,8,-9,-10,11,-12,13,-14,15,-16,-17,18,-4,19,20,21,22,-11,23,-13,24,-15,-8,25,26,-5,-18,-3,2,-22,10,-23,12,17,6,-26,-19,1,-21,9,14,-24,16,7,-25,-20, signs 11110001110010011111001100
candidate -1,-2,3,4,5,-6,-7,8,9,-10,11,-12,13,-14,-15,-16,-17,18,-4,19,20,-9,21,-11,22,-13,23,24,-8,25,26,-5,-18,-3,-19,-26,6,17,2,-22,12,-23,14,1,16,7,-25,-20,10,-21,-24,15, signs 10110101011100010101001101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-1,-12,20,21,-15,22,-17,23,24,-10,25,-8,-3,26,-5,6,-26,4,7,-25,9,-24,-21,14,-22,16,-23,2,11,-20,13,18,-19, signs 10110000111000110111101010
candidate 1,-2,-3,-4,5,-6,7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-1,-12,20,21,-15,22,-17,23,24,-10,25,-8,-5,26,-7,6,-26,4,9,-25,3,-24,-21,14,-22,16,-23,2,11,-20,13,18,-19, signs 10111000011000110111101001
candidate -1,2,-3,-4,5,-6,7,8,-9,10,-11,-12,13,-14,15,-16,17,-18,19,20,-2,-13,21,-15,22,-17,23,24,-10,25,-8,-5,26,-7,6,-26,4,9,-25,11,-24,3,12,-21,14,-22,16,-23,-20,1,18,-19, signs 01011000011100110111101101
candidate -1,2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,-17,-18,-2,19,20,-11,21,-13,22,-15,23,24,-8,25,-6,-3,26,-5,4,-26,-19,-22,14,-21,12,-20,10,-23,16,1,18,7,-25,9,-24,17, signs 11100001110011000110101101
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-1,-12,20,21,-15,22,-17,23,24,-4,25,-6,-9,26,-7,8,-26,10,5,-25,3,-24,-21,14,-22,16,-23,2,11,-20,13,18,-19, signs 10110000111000110111101010
candidate -1,2,-3,4,-5,6,7,-8,9,-10,-11,-12,13,-14,15,-16,17,-18,19,20,-2,-13,21,-15,22,-17,23,24,-4,25,-6,-9,26,-7,8,-26,10,5,-25,11,-24,3,12,-21,14,-22,16,-23,-20,1,18,-19, signs 01010000111100110111101110
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,17,-18,19,20,-2,-13,21,-15,22,-17,23,24,-4,25,-6,-11,26,-9,8,-26,10,7,-25,5,12,3,-24,-21,14,-22,16,-23,-20,1,18,-19, signs 01111000011000110111101001
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,17,-18,19,20,-2,-13,21,-15,22,-17,23,24,-4,25,-6,-11,26,-9,8,-26,10,7,-25,5,-24,3,12,-21,14,-22,16,-23,-20,1,18,-19, signs 01011000011100110111101101
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-1,-12,20,21,-15,22,-17,23,24,-4,25,-10,-5,26,-7,8,-26,6,9,-25,3,-24,-21,14,-22,16,-23,2,11,-20,13,18,-19, signs 10111100001000110111101010
candidate -1,2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,-14,15,-16,17,-18,19,20,-2,-13,21,-15,22,-17,23,24,-4,25,-10,-5,26,-7,8,-26,6,9,-25,11,-24,3,12,-21,14,-22,16,-23,-20,1,18,-19, signs 01011100001100110111101110
candidate -1,2,-3,4,-5,-6,7,-8,9,10,-11,-12,13,-14,15,-16,17,-18,19,20,-2,-13,21,-15,22,-17,23,24,-4,25,-10,-7,26,-9,8,-26,6,11,-25,5,12,3,-24,-21,14,-22,16,-23,-20,1,18,-19, signs 01111110000000110111101001
candidate -1,2,-3,4,-5,-6,7,-8,9,10,-11,-12,13,-14,15,-16,17,-18,19,20,-2,-13,21,-15,22,-17,23,24,-4,25,-10,-7,26,-9,8,-26,6,11,-25,5,-24,3,12,-21,14,-22,16,-23,-20,1,18,-19, signs 01011110000100110111101101
candidate -1,-2,3,-4,5,-6,7,8,-9,-10,11,-12,13,14,-15,16,-17,-18,19,20,21,-3,22,-5,23,-7,-16,24,-14,25,-8,-13,26,-11,10,-26,12,9,-25,15,-24,-21,2,-22,4,-23,6,17,-20,1,18,-19, signs 00110010000111101111101101
candidate -1,2,-3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,15,16,-17,-18,-2,19,-4,20,-6,21,22,23,-16,24,-14,25,-12,26,-10,-15,-24,17,-23,9,-26,11,-25,13,18,1,-21,7,-20,5,-19,3,8,-22, signs 01100110110011000001010110
candidate -1,-2,3,-4,5,-6,7,-8,9,-10,11,12,-13,14,-15,16,-17,-18,19,20,21,-3,22,-5,23,-7,-16,24,-14,25,-12,-9,26,-11,10,-26,8,13,-25,15,-24,-21,2,-22,4,-23,6,17,-20,1,18,-19, signs 00110011100001101111101101
candidate -1,-2,3,-4,5,-6,7,8,-9,10,11,-12,13,-14,-15,16,-17,-18,19,20,21,-3,22,-5,23,-7,-16,24,-8,25,-10,-13,26,-11,12,-26,14,9,-25,15,-24,-21,2,-22,4,-23,6,17,-20,1,18,-19, signs 00110011000011101111101110
candidate -1,-2,3,-4,5,-6,7,8,-9,10,-11,-12,13,-14,15,16,-17,-18,19,20,21,-3,22,-5,23,-7,-16,24,-8,25,-10,-15,26,-13,12,-26,14,11,-25,9,-24,-21,2,-22,4,-23,6,17,-20,1,18,-19, signs 00110011100001101111101101
candidate -1,-2,3,-4,5,-6,7,8,9,-10,11,-12,-13,14,-15,16,-17,-18,19,20,21,-3,22,-5,23,-7,-16,24,-8,25,-14,-9,26,-11,12,-26,10,13,-25,15,-24,-21,2,-22,4,-23,6,17,-20,1,18,-19, signs 00110011110000101111101110
candidate -1,-2,3,-4,5,-6,7,8,-9,-10,11,-12,13,14,-15,16,-17,-18,19,20,21,-3,22,-5,23,-7,-16,24,-8,25,-14,-11,26,-13,12,-26,10,15,-25,9,-24,-21,2,-22,4,-23,6,17,-20,1,18,-19, signs 00110011111000001111101101
candidate 1,-2,3,-4,5,-6,-7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,19,-1,-18,20,-16,-3,21,22,-14,23,24,-5,25,-11,26,-9,8,13,-22,15,-23,7,10,-26,12,-25,6,-24,4,-21,2,17,-20,-19, signs 10010010001111011011001010
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,19,-1,-18,20,-16,21,22,-3,23,-13,24,25,-6,-11,26,-9,8,-26,10,7,-25,15,-20,17,-21,5,12,-24,14,-23,4,-22,2,-19, signs 11001000011011110010101001
candidate -1,-2,3,-4,5,6,-7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,20,21,-3,22,-17,23,24,-14,-5,-12,25,-6,-11,26,-9,8,-26,10,7,-25,13,-24,15,4,-21,2,-22,16,-23,-20,1,18,-19, signs 00110000011111010111101001
candidate -1,-2,3,-4,5,6,-7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,20,21,-3,22,-17,23,24,-14,-5,-12,25,-6,-11,26,-9,8,-26,10,7,-25,13,4,15,-24,-21,2,-22,16,-23,-20,1,18,-19, signs 00100000011111110111101101
candidate -1,-2,3,4,-5,6,-7,-8,9,-10,11,12,-13,-14,15,-16,17,-18,19,20,21,-3,22,-17,23,-15,-4,24,-12,25,-6,-11,26,-9,8,-26,10,7,-25,13,-24,5,14,-21,2,-22,16,-23,-20,1,18,-19, signs 00100000011111110111101101
candidate -1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,-16,17,-18,19,20,21,-3,22,-17,23,24,-14,25,-4,-13,-6,-11,26,-9,8,-26,10,7,12,5,-25,15,-24,-21,2,-22,16,-23,-20,1,18,-19, signs 00100000011111110111101101
candidate -1,2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,20,-2,-17,21,-15,-4,22,-12,23,24,-9,25,-7,26,-5,-22,13,-23,11,6,-26,8,-25,10,-24,14,-21,16,3,-20,1,18,-19, signs 01100011001101100111001010
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,-13,-14,-15,16,-17,18,19,-1,-18,20,-16,-3,21,22,-12,23,24,-9,25,-7,26,-5,-22,13,-23,11,6,-26,8,-25,10,-24,14,-21,4,15,-20,17,2,-19, signs 11000011001101110010101010
candidate 1,-2,3,-4,-5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,19,-1,-18,20,-16,21,22,-3,23,-13,24,25,-10,-7,26,-9,8,-26,6,11,-25,15,-20,17,-21,5,12,-24,14,-23,4,-22,2,-19, signs 11001110000011110010101001
candidate -1,-2,3,-4,5,-6,7,-8,9,10,-11,12,-13,14,-15,-16,17,-18,19,20,21,-3,22,-17,23,24,-14,-5,-12,25,-10,-7,26,-9,8,-26,6,11,-25,13,-24,15,4,-21,2,-22,16,-23,-20,1,18,-19, signs 00110110000111010111101001
candidate -1,-2,3,-4,5,-6,7,-8,9,10,-11,12,-13,14,-15,-16,17,-18,19,20,21,-3,22,-17,23,24,-14,-5,-12,25,-10,-7,26,-9,8,-26,6,11,-25,13,4,15,-24,-21,2,-22,16,-23,-20,1,18,-19, signs 00100110000111110111101101
candidate -1,-2,3,4,-5,-6,7,-8,9,10,-11,12,-13,-14,15,-16,17,-18,19,20,21,-3,22,-17,23,-15,-4,24,-12,25,-10,-7,26,-9,8,-26,6,11,-25,13,-24,5,14,-21,2,-22,16,-23,-20,1,18,-19, signs 00100110000111110111101101
candidate -1,-2,3,4,-5,6,-7,8,9,-10,11,-12,-13,-14,15,-16,17,-18,19,20,21,-3,22,-17,23,-15,-4,24,-6,25,-8,-11,26,-9,10,-26,12,7,-25,13,-24,5,14,-21,2,-22,16,-23,-20,1,18,-19, signs 00100100001111110111101110
candidate -1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,-18,19,20,21,-3,22,-17,23,-15,-4,24,-6,25,-8,-13,26,-11,10,-26,12,9,-25,7,14,5,-24,-21,2,-22,16,-23,-20,1,18,-19, signs 00101110000110110111101001
candidate -1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,-18,19,20,21,-3,22,-17,23,-15,-4,24,-6,25,-8,-13,26,-11,10,-26,12,9,-25,7,-24,5,14,-21,2,-22,16,-23,-20,1,18,-19, signs 00100110000111110111101101
candidate 1,2,-3,-4,5,6,-7,-8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-1,20,-17,21,-15,-2,22,-6,23,24,-9,25,26,-12,-5,4,13,-26,11,-23,7,18,-20,16,-21,8,-24,10,-25,14,3,-22,-19, signs 10100110010110110010100101
candidate -1,2,3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,15,-16,-17,-18,19,-3,-14,20,-12,-5,21,-7,22,-9,23,24,25,-15,-2,26,18,-19,-26,1,16,-25,-20,13,4,-23,10,-22,8,-21,6,11,-24,17, signs 00110011001100110110101010
candidate -1,2,3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,15,-16,-17,-18,19,-3,-14,20,-12,-5,21,-7,22,-9,23,24,25,-15,-2,26,18,-23,10,-22,8,-19,-26,1,16,-25,-20,13,4,-21,6,11,-24,17, signs 00110011001100110110101010
candidate -1,2,-3,4,-5,6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-18,-2,-15,19,-13,20,-7,21,-9,22,-11,-6,23,-4,24,25,26,16,1,18,-25,12,-22,10,-21,8,-20,-23,5,-24,3,14,-19,-26,17, signs 11001100110011000110101010
candidate -1,-2,3,4,-5,6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,20,21,-3,22,-17,23,-15,-4,24,-6,25,-12,-7,26,-9,10,-26,8,11,-25,13,-24,5,14,-21,2,-22,16,-23,-20,1,18,-19, signs 00100111000011110111101110
candidate -1,-2,3,4,-5,6,-7,-8,9,-10,11,12,-13,-14,15,-16,17,-18,19,20,21,-3,22,-17,23,-15,-4,24,-6,25,-12,-9,26,-11,10,-26,8,13,-25,7,14,5,-24,-21,2,-22,16,-23,-20,1,18,-19, signs 00101111100000110111101001
candidate -1,-2,3,4,-5,6,-7,-8,9,-10,11,12,-13,-14,15,-16,17,-18,19,20,21,-3,22,-17,23,-15,-4,24,-6,25,-12,-9,26,-11,10,-26,8,13,-25,7,-24,5,14,-21,2,-22,16,-23,-20,1,18,-19, signs 00100111100001110111101101
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,-17,18,19,-1,-8,20,-6,21,-4,22,-18,23,-10,24,-12,25,-14,26,16,11,-24,13,-25,15,-26,17,-23,-19,2,7,-20,5,-21,3,-22,9, signs 10100110001100100101010010
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,13,-14,-15,16,-17,-18,19,-1,-12,20,21,-9,-4,22,-16,23,24,-13,25,-5,26,-7,-20,11,2,17,-23,15,-22,3,10,-21,8,-26,6,-25,14,-24,18,-19, signs 11001100110000110110101010
candidate -1,2,-3,-4,5,6,-7,8,9,-10,11,-12,13,-14,15,-16,-17,-18,-2,-11,19,-9,20,-5,21,-15,22,-13,23,24,-6,25,-8,26,12,1,18,3,10,-19,-26,-23,14,-22,16,-21,-24,7,-25,-20,4,17, signs 11010100110000110110101010
candidate -1,2,-3,-4,5,-6,-7,8,9,-10,11,-12,13,14,-15,-16,17,-18,19,20,-8,21,22,-13,23,-11,24,-9,-14,-5,25,26,-2,-17,18,1,-26,3,16,-19,6,-22,12,-23,10,-24,-21,7,-20,15,4,-25, signs 11010011001101010010101010
candidate -1,2,-3,4,5,-6,-7,-8,9,-10,11,-12,-13,14,15,-16,17,-18,19,20,21,-5,-14,22,23,-11,24,-9,25,-15,-4,26,-2,-17,18,1,-20,7,12,-23,10,-24,8,-25,-22,13,6,-21,-26,3,16,-19, signs 11001101001100110010101010
candidate -1,2,-3,4,-5,-6,7,-8,9,10,-11,-12,13,-14,15,-16,17,-18,-4,-13,19,20,-10,-7,21,22,23,-17,24,25,-2,-15,26,-9,8,-21,6,11,-20,-26,-22,5,12,-19,14,3,-25,1,16,-23,18,-24, signs 01110001111100011011000111
candidate -1,2,-3,4,-5,-6,7,8,9,-10,11,-12,13,-14,-15,-16,17,-18,-4,-11,19,-9,20,21,22,-7,23,-17,-2,-13,24,25,-8,26,-21,5,18,3,12,-24,14,1,16,-23,6,-22,-26,-20,10,-19,-25,15, signs 11011001110100011010010110
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-4,19,-12,20,-10,21,22,23,-6,24,-16,-1,-14,25,-8,26,-23,5,18,3,-19,-22,-26,7,-25,9,-21,11,-20,13,2,17,-24,15, signs 11011011011000011001010101
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,19,20,-4,-13,21,-11,22,23,24,-7,-18,-1,-16,-9,25,26,-23,5,-20,3,14,-21,12,-22,-26,-24,6,-19,2,15,10,-25,8,17, signs 10011101101001100111010011
candidate 1,2,3,-4,-5,6,-7,-8,-9,-10,11,-12,13,-14,15,-16,-17,18,-2,-13,19,-11,20,-3,-18,-1,21,-15,22,23,24,25,-6,26,8,-24,4,-20,12,-19,14,-21,16,-22,10,5,-25,7,-26,9,-23,17, signs 11001101101100010110101101
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,-17,18,-4,-9,19,-7,20,-5,-18,21,22,-1,23,-15,24,25,-12,26,14,-24,10,3,-21,17,6,-20,8,-19,16,-22,2,11,-25,13,-26,-23, signs 10110011001101001110101101
candidate -1,2,-3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,17,-18,-10,19,-16,20,-14,21,-12,-17,22,23,-2,24,-4,25,-6,26,8,3,-24,5,-25,7,-26,9,-23,1,-19,15,-20,13,-21,11,18,-22, signs 01001101111001101001011101
candidate -1,2,-3,4,-5,6,-7,-8,-9,-10,11,12,-13,14,-15,16,-17,18,19,-11,-16,20,-14,21,-12,22,-18,23,-2,24,-4,25,-6,26,8,3,-24,5,-25,7,-26,9,-23,1,10,-19,-22,13,-21,15,-20,17, signs 01001101111001100101011101
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,-12,-13,14,-15,16,-17,18,19,-1,-8,20,-6,21,-4,22,-14,23,-16,24,-18,25,-10,26,12,17,-24,15,-23,13,-26,11,-25,-19,2,7,-20,5,-21,3,-22,9, signs 10100110000011001101011001
candidate -1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,19,-3,20,-13,-10,21,22,-7,-16,23,-18,-5,24,25,26,-11,12,-26,-21,9,14,1,-23,17,6,-24,4,-19,2,-20,-25,-22,8,15, signs 10111001110000011010110100
candidate 1,-2,-3,4,5,-6,7,-8,-9,-10,11,-12,13,-14,-15,16,-17,18,19,-1,-18,20,-16,21,22,-13,23,-11,24,25,-4,-7,26,-5,6,-26,8,3,-25,9,-20,17,-21,15,10,-24,12,-23,14,-22,2,-19, signs 11000011101100110010101010
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,19,-1,-18,20,-16,21,22,-13,23,-11,24,25,-4,-9,26,-7,6,-26,8,5,-25,3,-20,17,-21,15,10,-24,12,-23,14,-22,2,-19, signs 11100001101100110010101001
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,16,-17,18,19,-1,-18,20,-16,21,-14,22,-8,23,-6,24,-4,25,-12,26,10,5,-24,15,-21,13,-22,7,-23,9,-26,11,-25,3,-20,17,2,-19, signs 11111001100010010010010110
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,19,-1,-18,20,-16,21,22,-13,23,-11,24,25,-8,-3,26,-5,6,-26,4,7,-25,9,-20,17,-21,15,10,-24,12,-23,14,-22,2,-19, signs 11110000101100110010101010
candidate 1,-2,-3,-4,5,-6,7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,19,-1,-18,20,-16,21,22,-13,23,-11,24,25,-8,-5,26,-7,6,-26,4,9,-25,3,-20,17,-21,15,10,-24,12,-23,14,-22,2,-19, signs 11111000001100110010101001
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,-16,17,-18,19,-1,20,-17,21,22,-10,23,-8,24,-6,-11,25,-13,26,-3,18,-20,16,-21,4,-26,14,-25,12,5,-24,7,-23,9,-22,15,2,-19, signs 11001100110011010010101010
candidate -1,-2,3,-4,5,-6,7,-8,9,10,-11,12,-13,14,-15,-16,17,-18,19,20,21,-3,22,-17,23,24,-14,25,-12,-5,-10,-7,26,-9,8,-26,6,11,4,13,-25,15,-24,-21,2,-22,16,-23,-20,1,18,-19, signs 00111110000001110111101101
candidate -1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,19,-3,20,21,22,23,-18,-5,24,-7,-16,25,-10,-13,26,-11,12,-26,14,9,-21,1,-23,17,6,-24,4,-19,2,-20,8,15,-25,-22, signs 10111001000011011010110100
candidate -1,-2,3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,-16,17,-18,19,20,21,-3,22,-17,23,24,-4,25,-6,-13,-8,-11,26,-9,10,-26,12,7,14,5,-25,15,-24,-21,2,-22,16,-23,-20,1,18,-19, signs 00110000001111110111101110
candidate -1,2,-3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,17,-18,19,20,-2,-17,21,-5,22,-7,23,24,-16,25,-10,-13,26,-11,12,-26,14,9,-25,15,-24,-21,4,-22,6,-23,8,3,-20,1,18,-19, signs 01101100000011110111101010
candidate 1,2,-3,4,5,-6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-1,20,-17,-2,21,-4,22,-14,23,24,-5,25,-11,26,-9,8,13,-22,15,-23,7,10,-26,12,-25,6,-24,-21,3,16,-20,18,-19, signs 11100010001111000111001010
candidate -1,2,-3,-4,5,-6,7,-8,-9,10,-11,-12,13,-14,15,16,17,-18,19,20,-2,-17,21,-5,22,-7,23,24,-16,25,-10,-15,26,-13,12,-26,14,11,-25,9,-24,-21,4,-22,6,-23,8,3,-20,1,18,-19, signs 01101100100001110111101001
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,13,14,-15,-16,-17,18,19,-1,-18,20,21,-3,22,-5,23,24,-14,25,-8,-13,26,-11,10,-26,12,9,-25,15,-24,7,16,-21,2,-22,4,-23,6,17,-20,-19, signs 10110000000111111011101101
candidate -1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,-18,19,20,21,-3,22,-17,23,24,-4,25,-6,-15,-8,-13,26,-11,10,-26,12,9,14,7,-25,5,-24,-21,2,-22,16,-23,-20,1,18,-19, signs 00111000000111110111101101
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-1,20,-17,-4,21,-6,22,-14,23,24,-11,25,-9,26,-7,-22,15,-23,13,8,-26,10,-25,12,-24,16,5,-21,3,18,-20,2,-19, signs 11110000110011010010101010
candidate -1,2,-3,-4,5,-6,-7,8,-9,10,11,-12,13,-14,15,-16,17,-18,-2,19,20,21,22,-17,-8,23,-10,-15,24,-13,25,-11,26,-5,6,-26,12,-25,14,-24,-21,1,-19,3,18,-22,16,9,-23,7,4,-20, signs 01100011001100110001101010
candidate -1,2,3,-4,-5,6,-7,8,9,-10,11,-12,13,-14,15,-16,-17,-18,-2,-15,-6,19,-8,20,21,-13,22,-11,23,-9,24,-3,25,26,16,1,18,-25,4,-24,14,-21,12,-22,10,-23,-20,7,-19,5,-26,17, signs 11001100110011000110101010
candidate -1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,19,-3,20,21,22,23,-18,-5,24,-7,-16,25,-14,-9,26,-11,12,-26,10,13,-21,1,-23,17,6,-24,4,-19,2,-20,8,15,-25,-22, signs 10111001110000011010110100
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,17,-18,19,20,-2,-17,21,-5,22,-7,23,24,-16,25,-14,-9,26,-11,12,-26,10,13,-25,15,-24,-21,4,-22,6,-23,8,3,-20,1,18,-19, signs 01101100110000110111101010
candidate -1,2,-3,-4,5,-6,7,-8,-9,-10,11,-12,13,14,-15,16,17,-18,19,20,-2,-17,21,-5,22,-7,23,24,-16,25,-14,-11,26,-13,12,-26,10,15,-25,9,-24,-21,4,-22,6,-23,8,3,-20,1,18,-19, signs 01101100111000010111101001
candidate 1,-2,3,-4,5,-6,-7,-8,9,-10,11,12,-13,14,-15,-16,-17,18,19,-1,-18,20,21,-3,22,-5,23,24,-14,25,-12,-9,26,-11,10,-26,8,13,-25,15,-24,7,16,-21,2,-22,4,-23,6,17,-20,-19, signs 10110001100001111011101101
candidate 1,-2,-3,4,5,-6,-7,-8,9,-10,11,-12,13,14,-15,-16,-17,18,-4,19,-14,-9,20,-11,21,-13,22,-5,-18,23,24,-1,25,26,16,7,12,-21,10,-20,8,15,-26,17,6,-22,-19,3,-23,-25,2,-24, signs 11110001100110011111001101
candidate -1,2,-3,-4,5,-6,7,-8,-9,10,-11,12,13,-14,15,-16,17,-18,19,20,-2,-17,21,-5,22,-7,23,24,-10,25,-12,-15,26,-13,14,-26,16,11,-25,9,-24,-21,4,-22,6,-23,8,3,-20,1,18,-19, signs 01101100110000110111101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,13,-14,-15,-16,-17,18,19,-1,-18,20,21,-3,22,-5,23,24,-8,25,-10,-13,26,-11,12,-26,14,9,-25,15,-24,7,16,-21,2,-22,4,-23,6,17,-20,-19, signs 10110001000011111011101110
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,15,-16,-17,18,19,-1,-18,20,21,-3,22,-5,23,24,-8,25,-10,-15,26,-13,12,-26,14,11,-25,9,16,7,-24,-21,2,-22,4,-23,6,17,-20,-19, signs 10110011100001101011101001
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,15,-16,-17,18,19,-1,-18,20,21,-3,22,-5,23,24,-8,25,-10,-15,26,-13,12,-26,14,11,-25,9,-24,7,16,-21,2,-22,4,-23,6,17,-20,-19, signs 10110001100001111011101101
candidate -1,2,-3,-4,5,6,-7,8,9,-10,11,-12,13,-14,-15,-16,17,-18,19,20,-2,-17,21,-5,22,-9,23,-11,24,-13,-8,25,-6,26,14,-24,12,-23,10,-22,-25,7,-26,15,4,-21,16,3,-20,1,18,-19, signs 01111011001100000111001010
candidate -1,2,-3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,17,-18,19,20,-2,-17,21,-5,22,-7,23,24,-10,25,-16,-11,26,-13,14,-26,12,15,-25,9,-24,-21,4,-22,6,-23,8,3,-20,1,18,-19, signs 01101100111100000111101010
candidate 1,-2,3,-4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,-17,18,19,-1,-18,20,21,-3,22,-5,23,24,-8,25,-14,-9,26,-11,12,-26,10,13,-25,15,-24,7,16,-21,2,-22,4,-23,6,17,-20,-19, signs 10110001110000111011101110
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,13,14,-15,-16,-17,18,19,-1,-18,20,21,-3,22,-5,23,24,-8,25,-14,-11,26,-13,12,-26,10,15,-25,9,16,7,-24,-21,2,-22,4,-23,6,17,-20,-19, signs 10110011111000001011101001
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,13,14,-15,-16,-17,18,19,-1,-18,20,21,-3,22,-5,23,24,-8,25,-14,-11,26,-13,12,-26,10,15,-25,9,-24,7,16,-21,2,-22,4,-23,6,17,-20,-19, signs 10110001111000011011101101
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,-17,18,19,-1,20,21,-18,-3,-14,22,23,-11,-6,24,25,-9,26,-7,-24,15,2,-19,-21,17,4,13,-22,-25,8,-26,10,-23,12,5,16,-20, signs 11101000111010001011010010
candidate 1,2,-3,-4,5,-6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,18,19,-1,-18,20,-2,-17,21,22,-14,23,24,-5,25,-11,26,-9,8,13,-22,15,-23,7,10,-26,12,-25,6,-24,4,-21,16,3,-20,-19, signs 11110010001111000011001010
candidate 1,-2,-3,4,5,-6,-7,-8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-1,20,-17,-4,21,-16,22,-14,23,24,-5,25,-11,26,-9,8,13,-22,15,-23,7,10,-26,12,-25,6,-24,-21,3,18,-20,2,-19, signs 11110010001111000010101010
candidate -1,-2,3,-4,5,6,-7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,20,21,-3,22,-17,23,-5,-14,24,-12,25,-6,-11,26,-9,8,-26,10,7,-25,13,-24,15,4,-21,2,-22,16,-23,-20,1,18,-19, signs 00111000011110010111101101
candidate -1,2,-3,-4,5,6,-7,-8,9,-10,11,12,-13,-14,15,-16,17,-18,19,20,-2,-17,21,-5,22,-15,23,24,-12,25,-6,-11,26,-9,8,-26,10,7,-25,13,-24,-21,4,-22,14,-23,16,3,-20,1,18,-19, signs 01101000011111000111101101
candidate 1,-2,3,-4,-5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,19,-1,-18,-3,-16,20,-14,21,22,-11,23,-9,24,-7,25,26,-20,15,-21,13,-26,5,10,-23,8,-24,6,-25,12,-22,4,17,2,-19, signs 11110100110011000010101010
candidate 1,2,-3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-1,20,-17,-2,21,-14,22,-12,23,24,-9,25,-7,26,-5,-22,13,-23,11,6,-26,8,-25,10,-24,4,15,-21,3,16,-20,18,-19, signs 11110011001100000111001010
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,-17,18,19,-1,-18,20,-4,-15,21,22,-12,23,24,-9,25,-7,26,-5,-22,13,-23,11,6,-26,8,-25,10,-24,14,-21,16,3,-20,17,2,-19, signs 11110011001101000010101010
candidate -1,-2,3,-4,5,-6,7,-8,9,10,-11,12,-13,14,-15,-16,17,-18,19,20,21,-3,22,-17,23,-5,-14,24,-12,25,-10,-7,26,-9,8,-26,6,11,-25,13,-24,15,4,-21,2,-22,16,-23,-20,1,18,-19, signs 00111110000110010111101101
candidate -1,2,-3,-4,5,-6,7,-8,9,10,-11,12,-13,-14,15,-16,17,-18,19,20,-2,-17,21,-5,22,-15,23,24,-12,25,-10,-7,26,-9,8,-26,6,11,-25,13,-24,-21,4,-22,14,-23,16,3,-20,1,18,-19, signs 01101110000111000111101101
candidate -1,-2,3,-4,5,6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,20,21,-3,22,-17,23,-5,-14,24,-6,25,-8,-11,26,-9,10,-26,12,7,-25,13,-24,15,4,-21,2,-22,16,-23,-20,1,18,-19, signs 00111100001110010111101110
candidate -1,2,3,-4,5,-6,-7,8,9,-10,11,-12,-13,14,15,-16,-17,-18,-2,-15,19,20,21,-3,-14,22,23,-5,24,25,-8,-11,26,-9,10,-26,12,7,-25,13,-22,-19,16,1,18,-21,4,-24,6,-23,-20,17, signs 11101100001110000111011010
candidate -1,2,-3,-4,5,6,-7,8,9,-10,11,-12,-13,-14,15,-16,17,-18,19,20,-2,-17,21,-5,22,-15,23,24,-6,25,-8,-11,26,-9,10,-26,12,7,-25,13,-24,-21,4,-22,14,-23,16,3,-20,1,18,-19, signs 01101100001111000111101110
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,-16,17,18,19,-1,-18,20,21,-3,22,-17,23,24,-6,25,-8,-13,26,-11,10,-26,12,9,-25,7,14,5,-24,15,4,-21,2,-22,16,-23,-20,-19, signs 10111110000110010011101001
candidate -1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,-18,19,20,21,-3,22,-17,23,24,-4,-15,-6,25,-8,-13,26,-11,10,-26,12,9,-25,7,14,5,-24,-21,2,-22,16,-23,-20,1,18,-19, signs 00111110000110010111101101
candidate -1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,14,-15,-16,17,-18,19,20,21,-3,22,-17,23,-5,-14,24,-6,25,-8,-13,26,-11,10,-26,12,9,-25,7,-24,15,4,-21,2,-22,16,-23,-20,1,18,-19, signs 00111110000110010111101101
candidate -1,2,3,-4,5,-6,-7,8,-9,-10,11,-12,13,14,15,-16,-17,-18,-2,-15,19,20,21,-3,-14,22,23,-5,24,25,-8,-13,26,-11,10,-26,12,9,-25,7,-22,-19,16,1,18,-21,4,-24,6,-23,-20,17, signs 11101110000110000111011001
candidate -1,2,-3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,-18,19,20,-2,-17,21,-5,22,-15,23,24,-6,25,-8,-13,26,-11,10,-26,12,9,-25,7,-24,-21,4,-22,14,-23,16,3,-20,1,18,-19, signs 01101110000111000111101101
candidate -1,-2,3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,20,21,-3,22,-17,23,24,-4,25,-14,-5,-12,-7,26,-9,10,-26,8,11,6,13,-25,15,-24,-21,2,-22,16,-23,-20,1,18,-19, signs 00111111000000110111101110
candidate -1,-2,3,-4,5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,20,21,-3,22,-17,23,-5,-14,24,-6,25,-12,-7,26,-9,10,-26,8,11,-25,13,-24,15,4,-21,2,-22,16,-23,-20,1,18,-19, signs 00111111000010010111101110
candidate -1,2,3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,15,-16,-17,-18,-2,-15,19,20,21,-3,-14,22,23,-5,24,25,-12,-7,26,-9,10,-26,8,11,-25,13,-22,-19,16,1,18,-21,4,-24,6,-23,-20,17, signs 11101111000010000111011010
candidate -1,2,-3,-4,5,6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,20,-2,-17,21,-5,22,-15,23,24,-6,25,-12,-7,26,-9,10,-26,8,11,-25,13,-24,-21,4,-22,14,-23,16,3,-20,1,18,-19, signs 01101111000011000111101110
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,12,-13,-14,-15,-16,17,18,19,-1,-18,20,21,-3,22,-17,23,24,-6,25,-12,-9,26,-11,10,-26,8,13,-25,7,14,5,-24,15,4,-21,2,-22,16,-23,-20,-19, signs 10111111100000010011101001
candidate -1,-2,3,4,-5,6,-7,-8,9,-10,11,12,-13,-14,15,-16,17,-18,19,20,21,-3,22,-17,23,24,-4,-15,-6,25,-12,-9,26,-11,10,-26,8,13,-25,7,14,5,-24,-21,2,-22,16,-23,-20,1,18,-19, signs 00111111100000010111101101
candidate -1,-2,3,-4,5,6,-7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,20,21,-3,22,-17,23,-5,-14,24,-6,25,-12,-9,26,-11,10,-26,8,13,-25,7,-24,15,4,-21,2,-22,16,-23,-20,1,18,-19, signs 00111111100000010111101101
candidate -1,2,3,-4,5,-6,-7,-8,9,-10,11,12,-13,14,15,-16,-17,-18,-2,-15,19,20,21,-3,-14,22,23,-5,24,25,-12,-9,26,-11,10,-26,8,13,-25,7,-22,-19,16,1,18,-21,4,-24,6,-23,-20,17, signs 11101111100000000111011001
candidate -1,2,-3,-4,5,6,-7,-8,9,-10,11,12,-13,-14,15,-16,17,-18,19,20,-2,-17,21,-5,22,-15,23,24,-6,25,-12,-9,26,-11,10,-26,8,13,-25,7,-24,-21,4,-22,14,-23,16,3,-20,1,18,-19, signs 01101111100001000111101101
candidate -1,-2,3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,20,21,-3,22,-17,23,24,-4,25,-14,-7,-12,-9,26,-11,10,-26,8,13,6,15,-25,5,-24,-21,2,-22,16,-23,-20,1,18,-19, signs 00111111100000010111101101
N=26 triple 8,8,10 closed 13452539 reduced 2214753 tested 2214753 hits 1176
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-1,21,-13,-4,-11,22,23,-6,24,-10,25,-8,26,-24,5,-23,7,-26,9,-25,-22,12,3,14,-21,2,-20,-18,17,-19,15, signs 00000010011111110010101001
candidate -1,2,3,-4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,-2,-13,20,-3,21,-11,22,23,-6,24,-10,25,-8,26,-24,5,-23,7,-26,9,-25,-22,12,-21,4,-20,14,1,-18,17,-19,15, signs 00000010011111110010101001
candidate -1,2,3,-4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,-2,-13,20,-3,21,-11,22,23,-6,24,-10,25,-8,26,-24,5,-23,7,-26,9,-25,-22,12,-21,4,-20,14,1,-19,15,-18,17, signs 00000010011111110010101001
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,11,-12,-13,14,-15,16,-17,18,-16,19,20,-1,-14,-3,21,-11,22,23,-6,24,-10,25,-8,26,-24,5,-23,7,-26,9,-25,-22,12,-21,4,13,2,-20,-18,17,-19,15, signs 00000010011111110010101001
candidate 1,2,-3,-4,-5,6,-7,8,-9,10,11,-12,-13,-14,15,16,-17,18,-16,-1,19,-15,-2,20,21,-11,22,23,-6,24,-10,25,-8,26,-24,5,-23,7,-26,9,-25,-22,12,-21,4,13,-20,3,14,-19,-18,17, signs 00000010011111110001101001
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-1,21,-13,22,-3,-12,23,-6,24,-10,25,-8,26,-24,5,-23,7,-26,9,-25,11,4,-22,14,-21,2,-20,-18,17,-19,15, signs 00000010011111110010101001
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,12,13,-14,-15,16,-17,18,-16,19,-2,20,21,-13,22,23,-4,24,-12,25,-6,-11,26,-9,8,-26,10,7,-25,-22,14,1,-20,3,-19,17,-18,15,-23,5,-24,-21, signs 10001000011111011101001001
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-1,21,-13,-4,-11,22,23,-6,24,-8,25,-10,26,-24,7,-23,5,-26,9,-25,-22,12,3,14,-21,2,-20,-18,17,-19,15, signs 00001001001111110010100110
candidate -1,2,3,-4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,-2,-13,20,-3,21,-11,22,23,-6,24,-8,25,-10,26,-24,7,-23,5,-26,9,-25,-22,12,-21,4,-20,14,1,-18,17,-19,15, signs 00001001001111110010100110
candidate -1,2,3,-4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,-2,-13,20,-3,21,-11,22,23,-6,24,-8,25,-10,26,-24,7,-23,5,-26,9,-25,-22,12,-21,4,-20,14,1,-19,15,-18,17, signs 00001001001111110010100110
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,11,-12,-13,14,-15,16,-17,18,-16,19,20,-1,-14,-3,21,-11,22,23,-6,24,-8,25,-10,26,-24,7,-23,5,-26,9,-25,-22,12,-21,4,13,2,-20,-18,17,-19,15, signs 00001001001111110010100110
candidate 1,2,-3,-4,-5,6,-7,8,-9,10,11,-12,-13,-14,15,16,-17,18,-16,-1,19,-15,-2,20,21,-11,22,23,-6,24,-8,25,-10,26,-24,7,-23,5,-26,9,-25,-22,12,-21,4,13,-20,3,14,-19,-18,17, signs 00001001001111110001100110
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-1,21,-13,22,-3,-12,23,-6,24,-8,25,-10,26,-24,7,-23,5,-26,9,-25,11,4,-22,14,-21,2,-20,-18,17,-19,15, signs 00001001001111110010100110
candidate -1,2,-3,4,-5,-6,7,-8,9,10,-11,12,13,-14,-15,16,-17,18,-16,19,-2,20,21,-13,22,23,-4,24,-12,25,-10,-7,26,-9,8,-26,6,11,-25,-22,14,1,-20,3,-19,17,-18,15,-23,5,-24,-21, signs 10001110000111011101001001
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,-2,20,21,-13,22,23,-4,24,-6,25,-8,-11,26,-9,10,-26,12,7,-25,-22,14,1,-20,3,-19,17,-18,15,-23,5,-24,-21, signs 10001100001111011101001010
candidate -1,2,3,-4,5,-6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,-2,-13,20,-3,21,-5,22,23,-8,24,-12,25,-10,26,-24,7,-23,9,-26,11,-25,-22,6,-21,4,-20,14,1,-18,17,-19,15, signs 00001100100111110010101001
candidate -1,2,3,-4,5,-6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,-2,-13,20,-3,21,-5,22,23,-8,24,-12,25,-10,26,-24,7,-23,9,-26,11,-25,-22,6,-21,4,-20,14,1,-19,15,-18,17, signs 00001100100111110010101001
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,19,20,-1,-14,-3,21,-5,22,23,-8,24,-12,25,-10,26,-24,7,-23,9,-26,11,-25,-22,6,-21,4,13,2,-20,-18,17,-19,15, signs 00001100100111110010101001
candidate 1,2,-3,-4,5,-6,-7,8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,-1,19,-15,-2,20,21,-5,22,23,-8,24,-12,25,-10,26,-24,7,-23,9,-26,11,-25,-22,6,-21,4,13,-20,3,14,-19,-18,17, signs 00001100100111110001101001
candidate -1,2,3,-4,5,-6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,-2,-13,20,-3,21,-5,22,23,-8,24,-10,25,-12,26,-24,9,-23,7,-26,11,-25,-22,6,-21,4,-20,14,1,-18,17,-19,15, signs 00001110010011110010100110
candidate -1,2,3,-4,5,-6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,-2,-13,20,-3,21,-5,22,23,-8,24,-10,25,-12,26,-24,9,-23,7,-26,11,-25,-22,6,-21,4,-20,14,1,-19,15,-18,17, signs 00001110010011110010100110
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,19,20,-1,-14,-3,21,-5,22,23,-8,24,-10,25,-12,26,-24,9,-23,7,-26,11,-25,-22,6,-21,4,13,2,-20,-18,17,-19,15, signs 00001110010011110010100110
candidate 1,2,-3,-4,5,-6,-7,8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,-1,19,-15,-2,20,21,-5,22,23,-8,24,-10,25,-12,26,-24,9,-23,7,-26,11,-25,-22,6,-21,4,13,-20,3,14,-19,-18,17, signs 00001110010011110001100110
candidate -1,-2,3,4,-5,6,-7,8,-9,10,11,-12,-13,-14,15,16,-17,18,-16,-3,19,-11,20,21,-6,22,-8,23,-10,24,-4,-15,25,26,2,-19,-24,9,-23,-20,12,1,-26,17,-18,-25,14,5,-22,7,-21,13, signs 01011001001110011110011001
candidate -1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,18,-16,-3,19,20,21,-13,-6,22,-8,23,-10,24,-4,-15,25,26,-20,11,-23,9,-24,-19,2,17,-18,1,-26,-21,12,7,-22,5,14,-25, signs 10010011100011011101100110
candidate -1,2,-3,4,-5,6,7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,19,-2,20,21,-13,22,23,-4,24,-6,25,-12,-7,26,-9,10,-26,8,11,-25,-22,14,1,-20,3,-19,17,-18,15,-23,5,-24,-21, signs 10001111000011011101001010
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-1,21,-13,-4,22,-6,-11,23,24,-8,25,-10,26,-24,7,-25,9,-26,-23,-22,5,12,3,14,-21,2,-20,-18,17,-19,15, signs 00000101100111110010111101
candidate -1,2,3,-4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,-2,-13,20,-3,21,22,-6,-11,23,24,-8,25,-10,26,-24,7,-25,9,-26,-23,-22,5,12,-21,4,-20,14,1,-18,17,-19,15, signs 00000101100111110010111101
candidate -1,2,3,-4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,-2,-13,20,-3,21,22,-6,-11,23,24,-8,25,-10,26,-24,7,-25,9,-26,-23,-22,5,12,-21,4,-20,14,1,-19,15,-18,17, signs 00000101100111110010111101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,11,-12,-13,14,-15,16,-17,18,-16,19,20,-1,-14,-3,21,22,-6,-11,23,24,-8,25,-10,26,-24,7,-25,9,-26,-23,-22,5,12,-21,4,13,2,-20,-18,17,-19,15, signs 00000101100111110010111101
candidate 1,2,-3,-4,-5,6,-7,8,-9,10,11,-12,-13,-14,15,16,-17,18,-16,-1,19,-15,-2,20,21,22,-6,-11,23,24,-8,25,-10,26,-24,7,-25,9,-26,-23,-22,5,12,-21,4,13,-20,3,14,-19,-18,17, signs 00000101100111110001111101
candidate -1,2,3,-4,5,-6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,-2,-13,20,-3,21,-5,-12,22,23,24,-8,25,-10,26,-24,7,-25,9,-26,-23,6,11,-22,-21,4,-20,14,1,-18,17,-19,15, signs 00001001101011110010111101
candidate -1,2,3,-4,5,-6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,-2,-13,20,-3,21,-5,-12,22,23,24,-8,25,-10,26,-24,7,-25,9,-26,-23,6,11,-22,-21,4,-20,14,1,-19,15,-18,17, signs 00001001101011110010111101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,19,20,-1,-14,-3,21,-5,-12,22,23,24,-8,25,-10,26,-24,7,-25,9,-26,-23,6,11,-22,-21,4,13,2,-20,-18,17,-19,15, signs 00001001101011110010111101
candidate 1,2,-3,-4,5,-6,-7,8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,-1,19,-15,-2,20,21,-5,-12,22,23,24,-8,25,-10,26,-24,7,-25,9,-26,-23,6,11,-22,-21,4,13,-20,3,14,-19,-18,17, signs 00001001101011110001111101
candidate 1,2,-3,4,-5,-6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,18,-16,-1,19,-15,-2,20,-4,-13,21,22,23,24,-8,25,-10,26,-24,7,-25,9,-26,-23,6,11,-22,5,12,-21,-20,3,14,-19,-18,17, signs 00010001101101110001111101
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,-2,-13,20,-11,21,-9,22,23,-4,24,-8,25,-6,26,-24,3,-23,5,-26,7,-25,-22,10,-21,12,-20,14,1,-18,17,-19,15, signs 00001001110011110010101001
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,-2,-13,20,-11,21,-9,22,23,-4,24,-8,25,-6,26,-24,3,-23,5,-26,7,-25,-22,10,-21,12,-20,14,1,-19,15,-18,17, signs 00001001110011110010101001
candidate -1,2,-3,-4,-5,6,-7,8,-9,10,11,-12,13,-14,15,16,-17,18,-16,19,-2,-15,20,-13,21,-11,22,23,-6,24,-10,25,-8,26,-24,5,-23,7,-26,9,-25,-22,12,-21,4,-20,14,3,-19,1,-18,17, signs 10000010011101110001101001
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,-2,-13,20,-11,21,-9,22,23,-4,24,-6,25,-8,26,-24,5,-23,3,-26,7,-25,-22,10,-21,12,-20,14,1,-18,17,-19,15, signs 00100100110011110010100110
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,-2,-13,20,-11,21,-9,22,23,-4,24,-6,25,-8,26,-24,5,-23,3,-26,7,-25,-22,10,-21,12,-20,14,1,-19,15,-18,17, signs 00100100110011110010100110
candidate -1,2,-3,-4,-5,6,-7,8,-9,10,11,-12,13,-14,15,16,-17,18,-16,19,-2,-15,20,-13,21,-11,22,23,-6,24,-8,25,-10,26,-24,7,-23,5,-26,9,-25,-22,12,-21,4,-20,14,3,-19,1,-18,17, signs 10001001001101110001100110
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,13,14,-15,16,-17,18,-16,19,20,-3,-10,21,-8,22,-6,23,-14,-1,24,-13,25,26,-21,9,4,-20,2,11,-26,7,-22,5,-19,17,-18,15,-23,-25,12,-24, signs 01000110110110011100110010
candidate 1,-2,-3,4,5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-16,19,20,-1,21,-9,22,23,-6,24,-4,25,-14,26,-12,-5,-24,7,-23,11,-26,13,-25,3,8,-22,10,-21,2,-20,-18,17,-19,15, signs 00110000111100110010100110
candidate -1,2,3,-4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,-2,-13,20,-11,21,-3,22,23,-6,24,-10,25,-8,26,-24,5,-23,7,-26,9,-25,-22,4,-21,12,-20,14,1,-18,17,-19,15, signs 00110010010011110010101001
candidate -1,2,3,-4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,-2,-13,20,-11,21,-3,22,23,-6,24,-10,25,-8,26,-24,5,-23,7,-26,9,-25,-22,4,-21,12,-20,14,1,-19,15,-18,17, signs 00110010010011110010101001
candidate -1,2,-3,-4,5,-6,-7,8,-9,10,-11,12,13,-14,15,16,-17,18,-16,19,-2,-15,20,-13,21,-5,22,23,-8,24,-12,25,-10,26,-24,7,-23,9,-26,11,-25,-22,6,-21,4,-20,14,3,-19,1,-18,17, signs 10001100100101110001101001
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-1,21,-13,22,-11,-4,23,-6,24,-10,25,-8,26,-24,5,-23,7,-26,9,-25,3,12,-22,14,-21,2,-20,-18,17,-19,15, signs 00110010010011110010101001
candidate -1,2,3,-4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,-2,-13,20,-11,21,-3,22,23,-6,24,-8,25,-10,26,-24,7,-23,5,-26,9,-25,-22,4,-21,12,-20,14,1,-18,17,-19,15, signs 00111001000011110010100110
candidate -1,2,3,-4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,-2,-13,20,-11,21,-3,22,23,-6,24,-8,25,-10,26,-24,7,-23,5,-26,9,-25,-22,4,-21,12,-20,14,1,-19,15,-18,17, signs 00111001000011110010100110
candidate -1,2,-3,-4,5,-6,-7,8,-9,10,-11,12,13,-14,15,16,-17,18,-16,19,-2,-15,20,-13,21,-5,22,23,-8,24,-10,25,-12,26,-24,9,-23,7,-26,11,-25,-22,6,-21,4,-20,14,3,-19,1,-18,17, signs 10001110010001110001100110
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-1,21,-13,22,-11,-4,23,-6,24,-8,25,-10,26,-24,7,-23,5,-26,9,-25,3,12,-22,14,-21,2,-20,-18,17,-19,15, signs 00111001000011110010100110
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,-2,-13,20,-11,21,22,-4,-9,23,24,-6,25,-8,26,-24,5,-25,7,-26,-23,-22,3,10,-21,12,-20,14,1,-18,17,-19,15, signs 00010110010011110010111101
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,-2,-13,20,-11,21,22,-4,-9,23,24,-6,25,-8,26,-24,5,-25,7,-26,-23,-22,3,10,-21,12,-20,14,1,-19,15,-18,17, signs 00010110010011110010111101
candidate -1,2,-3,-4,-5,6,-7,8,-9,10,11,-12,13,-14,15,16,-17,18,-16,19,-2,-15,20,-13,21,22,-6,-11,23,24,-8,25,-10,26,-24,7,-25,9,-26,-23,-22,5,12,-21,4,-20,14,3,-19,1,-18,17, signs 10000101100101110001111101
candidate -1,2,3,-4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,-2,-13,20,-11,21,-3,-10,22,23,24,-6,25,-8,26,-24,5,-25,7,-26,-23,4,9,-22,-21,12,-20,14,1,-18,17,-19,15, signs 00100110100011110010111101
candidate -1,2,3,-4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,-2,-13,20,-11,21,-3,-10,22,23,24,-6,25,-8,26,-24,5,-25,7,-26,-23,4,9,-22,-21,12,-20,14,1,-19,15,-18,17, signs 00100110100011110010111101
candidate -1,2,-3,-4,5,-6,-7,8,-9,10,-11,12,13,-14,15,16,-17,18,-16,19,-2,-15,20,-13,21,-5,-12,22,23,24,-8,25,-10,26,-24,7,-25,9,-26,-23,6,11,-22,-21,4,-20,14,3,-19,1,-18,17, signs 10001001101001110001111101
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,11,-12,13,-14,15,16,-17,18,-16,19,20,21,-2,22,-4,23,24,25,-8,-15,-10,-13,26,-11,12,-26,14,9,-19,5,-23,3,-22,1,-21,-24,6,17,-18,7,-25,-20, signs 00110100000011111100101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,19,20,-1,21,-3,22,-5,-14,23,-8,24,-12,25,-10,26,-24,7,-23,9,-26,11,-25,13,6,-22,4,-21,2,-20,-18,17,-19,15, signs 00110000100111110010101001
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,19,20,-1,21,-3,22,-5,-14,23,-8,24,-10,25,-12,26,-24,9,-23,7,-26,11,-25,13,6,-22,4,-21,2,-20,-18,17,-19,15, signs 00110010010011110010100110
candidate 1,-2,-3,4,-5,6,7,-8,9,10,-11,-12,-13,14,-15,16,-17,18,-16,19,20,-1,21,-7,22,-9,-14,23,-4,24,-6,25,-10,26,12,5,-24,3,-23,13,-26,11,-25,-22,8,-21,2,-20,-18,17,-19,15, signs 00001111000011110010101001
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,11,12,-13,-14,-15,16,-17,18,-16,-1,19,20,-8,21,-10,22,-12,23,24,-3,25,26,-6,-11,-22,13,-23,5,-26,7,-21,9,-20,-25,4,-24,14,-19,2,15,-18,17, signs 00001101100101110011001010
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,13,-14,15,-16,17,-13,18,19,-2,20,-4,21,22,23,-8,24,-10,25,-12,-15,26,-17,16,-26,14,-18,-25,11,-24,9,-23,7,-19,-22,6,1,-20,3,-21,5, signs 10011110011010011111000100
candidate -1,2,-3,4,-5,6,-7,-8,-9,10,-11,12,13,-14,15,-16,17,-13,18,19,-2,20,-4,21,-6,22,23,24,-10,25,-12,-15,26,-17,16,-26,14,-18,-25,11,-24,9,-19,-23,8,3,-20,1,-22,7,-21,5, signs 00111000011010011100011100
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,18,19,-13,-2,20,-4,21,-6,22,23,-9,24,-11,-14,25,-16,26,-18,17,-26,15,-25,-19,12,-24,10,-23,8,3,-20,1,-22,7,-21,5, signs 00111000110010110010011001
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,13,-14,15,-16,17,-13,18,19,-2,20,-4,21,22,23,-8,24,-10,25,-12,-17,26,-15,14,-26,16,-18,-25,11,-24,9,-23,7,-19,-22,6,1,-20,3,-21,5, signs 10011110011011100111000100
candidate -1,2,-3,4,-5,6,-7,-8,-9,10,-11,12,13,-14,15,-16,17,-13,18,19,-2,20,-4,21,-6,22,23,24,-10,25,-12,-17,26,-15,14,-26,16,-18,-25,11,-24,9,-19,-23,8,3,-20,1,-22,7,-21,5, signs 00111000011011100100011100
candidate -1,2,-3,4,-5,6,7,-8,-9,10,-11,-12,13,-14,15,16,-17,18,19,-7,-2,20,-4,21,-6,22,23,24,-10,25,-16,-13,26,-15,14,-26,12,17,-25,11,-24,9,-18,-23,8,-19,-22,1,-20,3,-21,5, signs 10011011100001111111000010
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,-12,13,-14,15,16,-17,18,-8,19,-2,20,-4,21,22,-7,23,24,-10,25,-16,-13,26,-15,14,-26,12,17,-25,11,-24,9,-18,-23,-19,-22,6,1,-20,3,-21,5, signs 10011101100001111111000010
candidate -1,2,-3,4,-5,-6,-7,8,9,10,-11,-12,13,-14,15,16,-17,-9,18,19,-2,20,-4,21,22,23,-8,24,-10,25,-16,-13,26,-15,14,-26,12,17,-25,11,-24,-18,-23,7,-19,-22,6,1,-20,3,-21,5, signs 10011110100001111111000010
candidate -1,2,-3,4,-5,6,-7,8,9,-10,-11,-12,13,-14,15,16,-17,18,-8,19,-2,20,-4,21,-6,22,23,-9,24,25,-16,-13,26,-15,14,-26,12,17,-25,11,-18,-24,10,-23,-19,3,-20,1,-22,7,-21,5, signs 00111001000001111010010110
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,15,-16,-17,18,19,-7,20,-1,21,-3,22,-5,23,24,-10,-15,25,-11,26,-13,14,-26,12,-25,16,9,-24,17,-18,-23,4,-22,2,-21,8,-19,6,-20, signs 01100011000011111110010101
candidate -1,2,-3,4,-5,6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,19,-7,-2,20,-4,21,-6,22,23,24,-10,25,-16,-11,26,-13,14,-26,12,15,-25,17,-24,9,-18,-23,8,-19,-22,1,-20,3,-21,5, signs 10011011100011110111000001
candidate -1,2,-3,4,-5,-6,7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-8,19,-2,20,-4,21,22,-7,23,24,-10,25,-16,-11,26,-13,14,-26,12,15,-25,17,-24,9,-18,-23,-19,-22,6,1,-20,3,-21,5, signs 10011101100011110111000001
candidate -1,2,-3,4,-5,-6,-7,8,9,10,11,-12,13,-14,-15,16,-17,-9,18,19,-2,20,-4,21,22,23,-8,24,-10,25,-16,-11,26,-13,14,-26,12,15,-25,17,-24,-18,-23,7,-19,-22,6,1,-20,3,-21,5, signs 10011110100011110111000001
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-8,19,-2,20,-4,21,-6,22,23,-9,24,25,-16,-11,26,-13,14,-26,12,15,-25,17,-18,-24,10,-23,-19,3,-20,1,-22,7,-21,5, signs 00111001000011110010010101
candidate -1,2,-3,4,-5,6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,19,-7,-2,20,-4,21,-6,22,23,24,-10,25,-16,-11,26,-13,14,-26,12,15,-25,9,-24,17,-18,-23,8,-19,-22,1,-20,3,-21,5, signs 10011011000011111111000101
candidate -1,2,-3,4,-5,-6,7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-8,19,-2,20,-4,21,22,-7,23,24,-10,25,-16,-11,26,-13,14,-26,12,15,-25,9,-24,17,-18,-23,-19,-22,6,1,-20,3,-21,5, signs 10011101000011111111000101
candidate 1,-2,3,-4,5,-6,7,-8,9,10,-11,-12,13,-14,-15,-16,17,18,19,-7,20,-1,21,-3,22,-5,23,-9,24,-17,-10,25,26,-13,14,-26,12,15,-25,11,16,-24,-18,-23,4,-22,2,-21,8,-19,6,-20, signs 01100011000011111110010011
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,15,-16,-17,18,19,-7,20,-1,21,-3,22,-5,23,24,-10,-15,25,-13,26,-11,12,-26,14,-25,16,9,-24,17,-18,-23,4,-22,2,-21,8,-19,6,-20, signs 01100011001100111110010101
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,-12,13,-14,15,-16,17,18,19,-7,20,-1,21,-3,22,-5,23,24,-10,-17,25,-15,26,-13,14,-26,12,-25,16,11,-24,9,-18,-23,4,-22,2,-21,8,-19,6,-20, signs 01100011100011011110010011
candidate -1,-2,3,-4,5,-6,7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-8,-3,19,-5,20,-7,21,22,-10,23,-12,24,-14,25,-16,26,-24,13,-23,11,-26,15,-25,9,2,-19,4,-20,6,1,-22,17,-18,-21, signs 01001101000110111110011001
candidate -1,2,-3,4,-5,6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,18,19,-7,-2,20,-4,21,-6,22,23,24,-10,25,-12,-17,26,-15,14,-26,16,13,-25,11,-24,9,-18,-23,8,-19,-22,1,-20,3,-21,5, signs 10011011100111100111000010
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,12,-13,-14,15,-16,17,18,-8,19,-2,20,-4,21,22,-7,23,24,-10,25,-12,-17,26,-15,14,-26,16,13,-25,11,-24,9,-18,-23,-19,-22,6,1,-20,3,-21,5, signs 10011101100111100111000010
candidate -1,2,-3,4,-5,-6,-7,8,9,10,-11,12,-13,-14,15,-16,17,-9,18,19,-2,20,-4,21,22,23,-8,24,-10,25,-12,-17,26,-15,14,-26,16,13,-25,11,-24,-18,-23,7,-19,-22,6,1,-20,3,-21,5, signs 10011110100111100111000010
candidate -1,2,-3,4,-5,6,-7,8,9,-10,-11,12,-13,-14,15,-16,17,18,-8,19,-2,20,-4,21,-6,22,23,-9,24,25,-12,-17,26,-15,14,-26,16,13,-25,11,-18,-24,10,-23,-19,3,-20,1,-22,7,-21,5, signs 00111001000111100010010110
candidate -1,-2,3,-4,5,-6,7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-8,-3,19,-5,20,-7,21,22,-10,23,-12,24,-16,25,-14,26,-24,11,-23,13,-26,15,-25,9,2,-19,4,-20,6,1,-22,17,-18,-21, signs 01001101001101101110010110
candidate -1,2,-3,4,-5,6,7,-8,-9,10,-11,12,13,-14,15,-16,-17,18,19,-7,-2,20,-4,21,-6,22,23,24,-10,25,-12,-15,26,-13,14,-26,16,11,-25,17,-24,9,-18,-23,8,-19,-22,1,-20,3,-21,5, signs 10011011101111000111000001
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,12,13,-14,15,-16,-17,18,-8,19,-2,20,-4,21,22,-7,23,24,-10,25,-12,-15,26,-13,14,-26,16,11,-25,17,-24,9,-18,-23,-19,-22,6,1,-20,3,-21,5, signs 10011101101111000111000001
candidate -1,2,-3,4,-5,-6,-7,8,9,10,-11,12,13,-14,15,-16,-17,-9,18,19,-2,20,-4,21,22,23,-8,24,-10,25,-12,-15,26,-13,14,-26,16,11,-25,17,-24,-18,-23,7,-19,-22,6,1,-20,3,-21,5, signs 10011110101111000111000001
candidate -1,2,-3,4,-5,6,-7,8,9,-10,-11,12,13,-14,15,-16,-17,18,-8,19,-2,20,-4,21,-6,22,23,-9,24,25,-12,-15,26,-13,14,-26,16,11,-25,17,-18,-24,10,-23,-19,3,-20,1,-22,7,-21,5, signs 00111001001111000010010101
candidate -1,2,-3,4,-5,6,7,-8,-9,10,-11,12,13,-14,15,-16,-17,18,19,-7,-2,20,-4,21,-6,22,23,24,-10,25,-12,-15,26,-13,14,-26,16,11,-25,9,-24,17,-18,-23,8,-19,-22,1,-20,3,-21,5, signs 10011011001111001111000101
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,12,13,-14,15,-16,-17,18,-8,19,-2,20,-4,21,22,-7,23,24,-10,25,-12,-15,26,-13,14,-26,16,11,-25,9,-24,17,-18,-23,-19,-22,6,1,-20,3,-21,5, signs 10011101001111001111000101
candidate -1,2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,18,19,-7,-2,20,-4,21,-6,-9,22,23,-12,-17,24,25,-14,26,16,-24,-18,11,-23,13,-26,15,-25,-19,10,-22,8,1,-20,3,-21,5, signs 10011010011101110111000110
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,19,-7,20,-1,21,-3,22,-5,23,-9,24,-11,-16,25,26,-13,14,-26,12,15,-25,17,10,-24,-18,-23,4,-22,2,-21,8,-19,6,-20, signs 01100011011011100110010011
candidate -1,2,-3,4,-5,6,7,-8,-9,-10,11,-12,13,14,-15,16,-17,18,19,-7,-2,20,-4,21,-6,22,23,24,-16,25,-14,-11,26,-13,12,-26,10,15,-25,17,-24,9,-18,-23,8,-19,-22,1,-20,3,-21,5, signs 10011011100111100111000010
candidate -1,2,-3,4,-5,-6,7,8,-9,-10,11,-12,13,14,-15,16,-17,18,-8,19,-2,20,-4,21,22,-7,23,24,-16,25,-14,-11,26,-13,12,-26,10,15,-25,17,-24,9,-18,-23,-19,-22,6,1,-20,3,-21,5, signs 10011101100111100111000010
candidate -1,2,-3,4,-5,-6,-7,8,9,-10,11,-12,13,14,-15,16,-17,-9,18,19,-2,20,-4,21,22,23,-8,24,-16,25,-14,-11,26,-13,12,-26,10,15,-25,17,-24,-18,-23,7,-19,-22,6,1,-20,3,-21,5, signs 10011110100111100111000010
candidate -1,2,-3,4,-5,6,7,-8,-9,-10,11,-12,13,14,-15,16,-17,18,19,-7,-2,20,-4,21,-6,22,23,24,-16,25,-14,-11,26,-13,12,-26,10,15,-25,9,-24,17,-18,-23,8,-19,-22,1,-20,3,-21,5, signs 10011011000111101111000110
candidate -1,2,-3,4,-5,-6,7,8,-9,-10,11,-12,13,14,-15,16,-17,18,-8,19,-2,20,-4,21,22,-7,23,24,-16,25,-14,-11,26,-13,12,-26,10,15,-25,9,-24,17,-18,-23,-19,-22,6,1,-20,3,-21,5, signs 10011101000111101111000110
candidate 1,-2,3,-4,5,-6,7,-8,-9,-10,11,-12,13,14,-15,-16,17,18,19,-7,20,-1,21,-3,22,-5,23,-17,24,25,-14,-11,26,-13,12,-26,10,15,-25,9,16,-24,-18,-23,4,-22,2,-21,8,-19,6,-20, signs 01100011000111110110010110
candidate 1,-2,3,-4,5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,18,-6,19,20,-1,21,-3,22,-5,23,-15,24,-13,25,-9,26,-11,12,-24,14,-23,16,-26,10,-25,8,17,-18,7,-19,-22,4,-21,2,-20, signs 00110101001110010010101001
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,18,19,-7,20,-1,21,-3,22,-5,23,-17,24,25,-14,-9,26,-11,12,-26,10,13,-25,15,8,-19,6,-22,4,-23,-18,-24,16,-21,2,-20, signs 00110011001111000010101001
candidate -1,2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,19,-7,-2,20,-4,21,-6,22,23,24,-16,25,-14,-9,26,-11,12,-26,10,13,-25,15,-24,17,-18,-23,8,-19,-22,1,-20,3,-21,5, signs 10011011001111001111000101
candidate -1,2,-3,4,-5,-6,7,8,9,-10,11,-12,-13,14,-15,16,-17,18,-8,19,-2,20,-4,21,22,-7,23,24,-16,25,-14,-9,26,-11,12,-26,10,13,-25,15,-24,17,-18,-23,-19,-22,6,1,-20,3,-21,5, signs 10011101001111001111000101
candidate 1,2,-3,-4,5,-6,7,8,-9,10,-11,-12,-13,14,-15,16,-17,18,-10,19,20,21,-2,22,23,-5,-8,24,-16,25,-14,-1,26,-7,6,-23,4,-20,12,17,-18,11,-19,9,-24,-26,-22,3,-21,13,-25,15, signs 00001110110111000010011001
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,18,19,-13,-4,20,-6,21,22,23,-10,-17,24,-15,-2,25,-8,26,-21,5,-20,3,14,-19,12,-22,-26,7,-25,1,16,-24,-18,11,-23,9, signs 00001111100011110110100101
candidate -1,-2,-3,4,-5,6,-7,8,9,-10,-11,12,-13,14,15,-16,17,18,-14,19,-6,20,-8,21,-12,22,23,-17,24,-15,25,26,-4,-9,10,3,-26,5,-20,7,-21,11,2,-25,-19,13,-22,1,16,-24,-18,-23, signs 00001001111011110111000111
candidate -1,-2,3,-4,-5,-6,7,-8,9,-10,11,-12,13,14,15,-16,17,18,-14,-9,19,-11,20,-13,21,-17,22,-15,23,-7,24,25,26,-3,2,-26,4,-19,10,-20,12,-21,-18,-22,16,5,-25,1,8,-23,6,-24, signs 01101100001101100010100110
candidate -1,-2,3,-4,5,-6,-7,-8,9,-10,11,-12,13,14,15,-16,17,18,-14,-9,19,-11,20,-13,21,-17,22,-15,23,24,25,-5,26,-3,2,7,-24,-19,10,-20,12,-21,-18,-22,16,-23,8,1,4,-26,6,-25, signs 01110001001101100010101001
candidate -1,-2,3,-4,5,-6,-7,-8,9,-10,11,-12,13,14,15,-16,17,18,-14,-9,19,-11,20,-13,21,-17,22,-15,23,24,25,-5,26,-3,2,-23,8,-19,10,-20,12,-21,-18,-22,16,7,-24,1,4,-26,6,-25, signs 01110001001101100010101001
candidate 1,2,-3,4,-5,6,-7,-8,9,10,-11,12,-13,-14,-15,-16,17,-9,-2,18,-4,19,-6,20,21,-17,22,23,24,25,-12,-1,-10,26,-23,15,-20,7,-19,5,14,-24,-26,-22,16,-21,8,3,-18,13,-25,11, signs 10111000100111000001100110
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,-12,13,14,15,-16,17,18,-14,19,-2,20,-4,-13,21,-17,22,-15,23,24,-8,25,-10,26,-24,7,-25,9,-26,-23,-19,3,-20,1,6,11,16,-22,-18,-21,12,5, signs 00111001101001110110011101
candidate -1,-2,3,-4,5,-6,7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-8,-3,19,-5,20,-7,21,22,-16,23,-10,24,-12,25,-14,26,-24,11,-23,9,-26,13,-25,15,2,-19,4,-20,6,1,-22,17,-18,-21, signs 01001101011011001110011001
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,16,-17,18,-8,19,-2,20,-4,21,-6,22,-16,-11,23,-13,24,-15,25,26,10,17,-18,9,-26,-23,12,-24,14,-25,-19,3,-20,1,-22,7,-21,5, signs 00111001011100100010010101
candidate 1,-2,3,-4,5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,18,-6,19,20,-1,21,-3,22,-5,23,-15,24,-9,25,-11,26,-13,14,-24,16,-23,12,-26,10,-25,8,17,-18,7,-19,-22,4,-21,2,-20, signs 00110101100111000010100110
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,19,-7,20,-1,21,-3,22,-5,23,24,-16,-9,25,-11,26,-13,14,-26,12,-25,10,15,-24,17,-18,-23,4,-22,2,-21,8,-19,6,-20, signs 01100011110011001110010101
candidate -1,2,-3,4,-5,6,7,-8,-9,10,-11,-12,13,-14,15,16,-17,18,19,-7,-2,20,-4,21,-6,22,23,24,-16,25,-10,-15,26,-13,12,-26,14,11,-25,17,-24,9,-18,-23,8,-19,-22,1,-20,3,-21,5, signs 10011011111110000111000010
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,-12,13,-14,15,16,-17,18,-8,19,-2,20,-4,21,22,-7,23,24,-16,25,-10,-15,26,-13,12,-26,14,11,-25,17,-24,9,-18,-23,-19,-22,6,1,-20,3,-21,5, signs 10011101111110000111000010
candidate -1,2,-3,4,-5,-6,-7,8,9,10,-11,-12,13,-14,15,16,-17,-9,18,19,-2,20,-4,21,22,23,-8,24,-16,25,-10,-15,26,-13,12,-26,14,11,-25,17,-24,-18,-23,7,-19,-22,6,1,-20,3,-21,5, signs 10011110111110000111000010
candidate -1,2,-3,4,-5,6,7,-8,-9,10,-11,-12,13,-14,15,16,-17,18,19,-7,-2,20,-4,21,-6,22,23,24,-16,25,-10,-15,26,-13,12,-26,14,11,-25,9,-24,17,-18,-23,8,-19,-22,1,-20,3,-21,5, signs 10011011011110001111000110
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,-12,13,-14,15,16,-17,18,-8,19,-2,20,-4,21,22,-7,23,24,-16,25,-10,-15,26,-13,12,-26,14,11,-25,9,-24,17,-18,-23,-19,-22,6,1,-20,3,-21,5, signs 10011101011110001111000110
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,-12,13,-14,15,-16,17,18,19,-7,20,-1,21,-3,22,-5,23,-17,24,25,-10,-15,26,-13,12,-26,14,11,-25,9,16,-24,-18,-23,4,-22,2,-21,8,-19,6,-20, signs 01100011011110010110010110
candidate -1,-2,3,-4,5,-6,7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-8,-3,19,-5,20,-7,21,22,-16,23,-10,24,-14,25,-12,26,-24,9,-23,11,-26,13,-25,15,2,-19,4,-20,6,1,-22,17,-18,-21, signs 01001101110110001110010110
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,19,-7,20,-1,21,-3,22,-5,23,24,-16,-9,25,-13,26,-11,12,-26,14,-25,10,15,-24,17,-18,-23,4,-22,2,-21,8,-19,6,-20, signs 01100011111100001110010101
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,-16,17,18,19,-7,20,-1,21,-3,22,-5,23,-17,24,25,-10,-13,26,-11,12,-26,14,9,-25,15,8,-19,6,-22,4,-23,-18,-24,16,-21,2,-20, signs 00110011111100000010101001
candidate -1,2,-3,4,-5,6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,19,-7,-2,20,-4,21,-6,22,23,24,-16,25,-10,-13,26,-11,12,-26,14,9,-25,15,-24,17,-18,-23,8,-19,-22,1,-20,3,-21,5, signs 10011011111100001111000101
candidate -1,2,-3,4,-5,-6,7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-8,19,-2,20,-4,21,22,-7,23,24,-16,25,-10,-13,26,-11,12,-26,14,9,-25,15,-24,17,-18,-23,-19,-22,6,1,-20,3,-21,5, signs 10011101111100001111000101
candidate 1,-2,3,-4,5,-6,7,-8,-9,-10,11,-12,13,-14,15,16,-17,18,19,-7,20,-1,21,-3,22,-5,23,24,-16,-11,25,-15,26,-13,14,-26,12,-25,10,17,-24,9,-18,-23,4,-22,2,-21,8,-19,6,-20, signs 01100011111011000110010011
candidate 1,-2,-3,-4,5,-6,7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,19,20,21,-10,22,-12,23,-14,-1,24,25,-8,-5,26,-7,6,-26,4,9,-25,3,-21,11,-22,-24,2,15,-19,17,-18,-20,-23,13, signs 00000111101110011101100110
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,19,20,21,-10,22,-12,23,-14,-1,24,25,-8,-3,26,-5,6,-26,4,7,-25,9,-21,11,-22,-24,2,15,-19,17,-18,-20,-23,13, signs 00001111001110011101100101
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,-4,20,-6,21,-8,-1,22,-3,23,-13,24,25,-10,26,12,-24,14,17,-18,15,-25,11,-26,-23,-19,5,-20,-22,2,9,-21,7, signs 00101110001011011110010010
candidate 1,-2,-3,4,5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,-5,19,20,-8,21,-10,-1,22,23,-4,-13,24,25,-6,26,-20,-22,2,11,-25,15,-18,17,14,-24,12,3,-23,-19,-26,7,-21,9, signs 00110001100110110010010101
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,18,19,-13,-6,20,-8,21,-10,22,23,24,-2,25,-4,-15,26,-17,-18,-26,16,3,-25,5,14,-19,-24,1,-22,11,-21,9,-20,7,12,-23, signs 10110001100111001011010001
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,12,-13,14,-15,16,-17,18,-16,19,20,21,-10,22,-12,23,-14,-1,24,25,-4,-9,26,-7,6,-26,8,5,-25,3,-21,11,-22,-24,2,15,-19,17,-18,-20,-23,13, signs 00011110001110011101100110
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,19,20,21,-10,22,-12,23,-14,-1,24,25,-4,-7,26,-5,6,-26,8,3,-25,9,-21,11,-22,-24,2,15,-19,17,-18,-20,-23,13, signs 00111100001110011101100101
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,21,-4,22,-6,-13,23,24,25,-3,-8,26,-10,-1,2,9,-26,11,-24,15,-19,17,-18,-20,14,-23,12,7,-22,5,-21,-25, signs 11000111001001011101010101
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,21,-4,22,-6,-13,23,24,25,-3,-8,26,-10,-1,2,9,-26,11,-24,-20,14,17,-18,15,-19,-23,12,7,-22,5,-21,-25, signs 11000111001001011101010101
candidate 1,-2,-3,-4,5,6,-7,8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,-6,20,-8,-15,21,22,23,-5,-10,24,-12,25,26,-1,2,-26,4,11,-24,13,-22,17,-18,-21,14,9,-20,7,-19,-23,-25,3, signs 11010001110010011101010101
candidate 1,-2,3,4,5,-6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,19,-10,20,-12,21,-14,-5,22,-3,23,-1,-4,24,25,26,8,17,-18,7,-26,9,-19,11,-20,-25,6,15,-21,13,-24,-22,2,-23, signs 11010010001110011110001110
candidate 1,-2,3,4,-5,-6,7,8,-9,10,-11,12,-13,-14,-15,16,-17,18,-16,19,-8,20,-10,21,-12,-3,22,-1,23,24,-4,25,26,-7,-20,9,14,17,-18,15,-19,-26,6,11,-21,13,-25,5,-24,-22,2,-23, signs 10011100010011011101101100
candidate 1,-2,3,4,-5,-6,7,8,-9,10,-11,12,-13,-14,-15,16,-17,18,-16,19,-8,20,-10,21,-12,22,23,-3,24,-1,-4,25,26,-7,-20,9,14,17,-18,15,-19,-26,6,11,-21,13,-22,5,-25,-23,2,-24, signs 11010100010011011101100110
candidate -1,-2,-3,4,5,-6,7,-8,9,10,-11,12,-13,14,-15,16,-17,18,-16,19,-10,20,-12,21,-14,22,23,24,25,-9,-4,-7,26,-5,6,-26,8,3,-20,11,-19,-25,2,13,-21,15,-22,1,-24,17,-18,-23, signs 01111100000100111101100101
candidate -1,2,-3,4,-5,6,-7,-8,-9,10,11,-12,13,-14,15,16,-17,18,-16,19,20,-11,21,-13,22,-15,-10,23,-2,24,-4,25,-6,26,8,3,-24,1,-18,17,-19,-22,14,-21,12,-20,-23,9,-26,7,-25,5, signs 00111000110011010010101001
candidate -1,2,-3,4,-5,6,-7,-8,-9,10,11,-12,13,-14,15,16,-17,18,-16,19,20,-11,21,-13,22,-15,-10,23,-2,24,-4,25,-6,26,8,3,-24,1,-23,9,-18,17,-19,-22,14,-21,12,-20,-26,7,-25,5, signs 00111000110011010010101001
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,-9,19,-11,20,-13,-8,21,22,23,-2,24,-4,25,-6,26,-24,3,-23,1,14,-20,12,-19,10,15,-18,17,-21,7,-26,5,-25,-22, signs 10010011001100110010100110
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,-9,19,-11,20,-13,-8,21,22,23,-2,24,-4,25,-6,26,-24,3,-23,1,-21,7,14,-20,12,-19,10,15,-18,17,-26,5,-25,-22, signs 10010011001100110010100110
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,16,-17,-11,-4,18,-6,19,-8,-3,20,-1,21,22,23,24,-14,25,-16,26,-24,13,-25,15,-26,-23,12,17,-22,-20,2,9,-19,7,-18,5,10,-21, signs 01100110011110010101000010
candidate -1,2,-3,4,-5,6,-7,-8,9,10,-11,-12,13,-14,15,16,-17,18,-16,19,-10,20,21,-13,22,-15,-4,23,-2,24,-6,25,26,-9,-19,11,-20,-26,8,17,-18,3,-23,1,-24,7,-25,-21,12,-22,14,5, signs 10010010101011011110100101
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,-8,20,-10,21,22,-13,-6,23,-4,24,25,-1,26,-3,-23,5,-24,-26,2,15,-21,11,-20,9,-19,17,-18,7,12,-22,14,-25, signs 00101110011001011101011001
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,12,-13,14,-15,16,-17,18,-16,19,-10,20,-12,21,-14,-9,22,-7,23,24,-4,25,26,-1,-25,3,-24,15,-21,13,-20,11,-19,-22,8,-23,6,17,-18,5,2,-26, signs 11001001100110011101010101
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,12,-13,14,-15,16,-17,18,-16,19,-10,20,-12,21,-14,-9,22,-7,23,24,-4,25,26,-1,-25,3,-24,17,-18,-23,6,-22,8,15,-21,13,-20,11,-19,5,2,-26, signs 11001001100110011101010101
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,12,-13,14,-15,16,-17,18,-16,19,-10,20,-12,21,-14,-9,22,-7,23,24,-4,25,26,-1,6,17,-18,5,-25,3,-24,15,-21,13,-20,11,-19,-22,8,-23,2,-26, signs 11001001100110011101010101
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,12,-13,14,-15,16,-17,18,-16,19,-10,20,-12,21,-14,-9,22,-7,23,24,-4,25,26,-1,6,-22,8,15,-21,13,-20,11,-19,5,-25,3,-24,17,-18,-23,2,-26, signs 11001001100110011101010101
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,12,-13,14,-15,16,-17,18,-16,19,-10,20,-12,21,-14,-9,22,-7,23,24,-4,25,26,-1,2,-26,6,17,-18,5,-25,3,-24,15,-21,13,-20,11,-19,-22,8,-23, signs 11001001100110011101010101
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,12,-13,14,-15,16,-17,18,-16,19,-10,20,-12,21,-14,-9,22,-7,23,24,-4,25,26,-1,2,-26,6,-22,8,15,-21,13,-20,11,-19,5,-25,3,-24,17,-18,-23, signs 11001001100110011101010101
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,12,-13,14,-15,16,-17,18,-16,19,-10,20,-12,21,-14,-9,22,-7,23,24,-4,25,26,-1,2,-26,-24,15,-21,13,-20,11,-19,-22,8,-23,6,17,-18,5,-25,3, signs 11001001100110011101010101
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,12,-13,14,-15,16,-17,18,-16,19,-10,20,-12,21,-14,-9,22,-7,23,24,-4,25,26,-1,2,-26,-24,17,-18,-23,6,-22,8,15,-21,13,-20,11,-19,5,-25,3, signs 11001001100110011101010101
candidate 1,-2,3,-4,-5,6,-7,8,9,-10,-11,12,-13,14,-15,16,-17,18,-16,19,20,-9,21,22,-12,23,-14,24,-8,25,-6,-1,26,-3,4,-20,10,-21,-24,17,-18,15,-23,13,-22,11,-19,-26,2,5,-25,7, signs 11000011010110011101010110
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,12,13,-14,15,-16,-17,18,19,-13,-8,20,-10,21,-12,22,23,-7,-2,24,-4,25,26,-15,16,-26,14,-19,-22,11,-21,9,-20,-23,-18,17,6,1,-24,3,-25,5, signs 01100010110011000010101010
candidate 1,-2,3,4,-5,-6,7,8,-9,10,-11,12,-13,-14,-15,16,-17,18,-16,19,-8,20,-10,21,-12,22,-4,-1,23,-3,24,25,26,-7,-20,9,14,17,-18,15,-19,-26,6,11,-21,13,-25,5,-22,-24,2,-23, signs 10011100010011011101111000
candidate 1,-2,3,4,-5,-6,7,8,-9,10,-11,12,-13,-14,-15,16,-17,18,-16,19,-8,20,-10,21,-12,22,-4,23,24,-1,25,-3,26,-7,-20,9,14,17,-18,15,-19,-26,6,11,-21,13,-22,5,-23,-25,2,-24, signs 11010100010011011101101100
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,15,-16,-17,18,19,-15,20,21,-6,22,-8,23,-10,24,25,-3,-14,26,-12,-1,2,-25,4,-19,16,-20,-23,9,-22,7,-21,17,-18,5,-24,11,-26,13, signs 11101001100011101101010101
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-7,21,-9,22,-11,23,-1,24,-17,25,-15,-4,26,6,-20,12,-19,14,5,-26,3,16,-25,-18,-24,2,-21,8,-22,10,-23, signs 11001000110110110101101010
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,-9,19,-11,20,21,-14,-1,22,23,-4,24,-8,25,-6,26,-24,-19,10,-20,12,3,-23,5,-26,7,-25,17,-18,-22,2,13,-21,15, signs 11001001001100111110101001
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,12,13,-14,15,-16,-17,-13,-8,18,-10,19,-12,20,21,22,-2,23,-4,24,25,-7,26,-15,16,-21,-18,9,-19,11,-20,17,14,-26,-22,-25,6,1,-23,3,-24,5, signs 01100010011010001101000111
candidate -1,2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,15,-16,-17,18,19,-15,-2,20,-4,-13,21,-11,22,23,-6,24,-10,25,-8,26,-24,5,-23,7,-26,9,-25,-22,12,-21,-20,3,14,-19,16,1,-18,17, signs 10010010011101100001101001
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,11,-12,-13,14,-15,16,-17,18,-16,-1,19,-3,-14,20,21,-11,22,23,-6,24,-10,25,-8,26,-24,5,-23,7,-26,9,-25,-22,12,-21,4,13,-20,15,2,-19,-18,17, signs 01100010011110010001101001
candidate -1,2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,15,-16,-17,18,19,-15,-2,20,-4,-13,21,-11,22,23,-6,24,-8,25,-10,26,-24,7,-23,5,-26,9,-25,-22,12,-21,-20,3,14,-19,16,1,-18,17, signs 10011001001101100001100110
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,11,-12,-13,14,-15,16,-17,18,-16,-1,19,-3,-14,20,21,-11,22,23,-6,24,-8,25,-10,26,-24,7,-23,5,-26,9,-25,-22,12,-21,4,13,-20,15,2,-19,-18,17, signs 01101001001110010001100110
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-1,21,22,-4,-13,23,-11,-6,24,-8,25,-10,26,-24,7,-25,9,-26,5,12,-23,-22,3,14,-21,2,-20,-18,17,-19,15, signs 00010001101101110010111101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,11,-12,-13,14,-15,16,-17,18,-16,19,20,-1,21,-3,-14,22,23,-11,-6,24,-8,25,-10,26,-24,7,-25,9,-26,5,12,-23,4,13,-22,-21,2,-20,-18,17,-19,15, signs 00100001101110110010111101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,19,20,-1,21,-3,-14,22,-12,-5,23,24,-8,25,-10,26,-24,7,-25,9,-26,-23,6,11,4,13,-22,-21,2,-20,-18,17,-19,15, signs 00100001101110110010111101
candidate -1,2,-3,4,5,-6,-7,8,-9,10,-11,12,13,-14,15,-16,-17,18,19,-15,-2,20,21,-5,-12,22,-10,23,-8,24,25,-13,-4,26,-20,1,16,-19,14,3,-26,-21,6,11,-22,-25,-18,17,-24,9,-23,7, signs 00101010011010110010010101
candidate 1,-2,3,-4,5,6,-7,8,-9,10,-11,-12,-13,14,-15,16,-17,18,-16,-3,19,-5,-14,20,21,22,-10,23,24,25,-6,-1,-8,26,-23,11,-22,9,-26,-24,12,-21,2,-19,4,15,-18,17,-20,13,-25,7, signs 11001011011100110010110011
candidate -1,2,3,-4,5,6,-7,8,-9,10,-11,12,13,-14,-15,-16,-17,18,-12,-3,19,-5,20,21,-10,22,-8,23,-6,24,-2,-13,25,26,16,1,14,-25,-18,11,-21,9,-22,7,-23,-20,4,-19,-24,17,-26,15, signs 01011001100101001101010101
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,17,18,19,-15,20,-5,21,-7,22,-13,23,-11,24,-9,-2,25,26,-17,-18,-26,16,-19,-25,3,8,-22,6,-21,4,-20,14,1,10,-24,12,-23, signs 11100110001101110111011000
candidate -1,2,-3,-4,5,-6,7,8,-9,10,-11,12,-13,14,-15,-16,17,18,19,20,-14,-5,21,-7,-12,22,-10,23,-8,24,-2,-17,25,26,-20,1,-18,-25,16,3,-24,9,-23,11,-22,13,6,-21,4,15,-26,-19, signs 01100110011001100011010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,19,20,-1,21,-3,-14,-5,22,23,-8,24,-12,25,-10,26,-24,7,-23,9,-26,11,-25,-22,6,13,4,-21,2,-20,-18,17,-19,15, signs 00111100100100110010101001
candidate -1,2,-3,4,5,-6,-7,8,-9,10,-11,12,13,-14,15,-16,-17,18,19,-15,-2,20,-4,-13,21,-5,22,23,-8,24,-12,25,-10,26,-24,7,-23,9,-26,11,-25,-22,6,-21,-20,3,14,-19,16,1,-18,17, signs 10011100100101100001101001
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,-1,19,-3,-14,20,21,-5,22,23,-8,24,-12,25,-10,26,-24,7,-23,9,-26,11,-25,-22,6,-21,4,13,-20,15,2,-19,-18,17, signs 01101100100110010001101001
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-1,21,-3,22,-13,-6,23,-8,24,-12,25,-10,26,-24,7,-23,9,-26,11,-25,5,14,-22,4,-21,2,-20,-18,17,-19,15, signs 00111100100100110010101001
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,-1,19,-3,20,-13,21,22,-8,23,-10,24,-12,25,-4,26,6,11,-24,-21,14,-20,-25,5,-26,7,-23,9,-22,-19,2,15,-18,17, signs 00101001101100110010110010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,19,20,-1,21,-3,-14,-5,22,23,-8,24,-10,25,-12,26,-24,9,-23,7,-26,11,-25,-22,6,13,4,-21,2,-20,-18,17,-19,15, signs 00111110010000110010100110
candidate -1,2,-3,4,5,-6,-7,8,-9,10,-11,12,13,-14,15,-16,-17,18,19,-15,-2,20,-4,-13,21,-5,22,23,-8,24,-10,25,-12,26,-24,9,-23,7,-26,11,-25,-22,6,-21,-20,3,14,-19,16,1,-18,17, signs 10011110010001100001100110
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,-1,19,-3,-14,20,21,-5,22,23,-8,24,-10,25,-12,26,-24,9,-23,7,-26,11,-25,-22,6,-21,4,13,-20,15,2,-19,-18,17, signs 01101110010010010001100110
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-1,21,-3,22,-13,-6,23,-8,24,-10,25,-12,26,-24,9,-23,7,-26,11,-25,5,14,-22,4,-21,2,-20,-18,17,-19,15, signs 00111110010000110010100110
candidate 1,-2,-3,4,5,-6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-1,21,22,-4,-13,23,-5,-12,24,-8,25,-10,26,-24,7,-25,9,-26,11,6,-23,-22,3,14,-21,2,-20,-18,17,-19,15, signs 00011101100001110010111101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,19,20,-1,21,-3,-14,22,23,-5,-12,24,-8,25,-10,26,-24,7,-25,9,-26,11,6,-23,4,13,-22,-21,2,-20,-18,17,-19,15, signs 00101101100010110010111101
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-1,21,22,-4,-13,-6,-11,23,24,-8,25,-10,26,-24,7,-25,9,-26,-23,12,5,-22,3,14,-21,2,-20,-18,17,-19,15, signs 00011101100001110010111101
candidate -1,2,-3,-4,5,6,-7,8,-9,10,11,12,-13,-14,15,-16,-17,18,19,-15,-2,20,21,-5,-12,22,-6,-11,23,24,-8,25,-10,26,-24,7,-25,9,-26,-23,-22,-21,4,13,-20,3,14,-19,16,1,-18,17, signs 10001101100011100001111101
candidate -1,2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,15,-16,-17,18,19,-15,-2,20,-4,-13,21,22,-6,-11,23,24,-8,25,-10,26,-24,7,-25,9,-26,-23,-22,5,12,-21,-20,3,14,-19,16,1,-18,17, signs 10010101100101100001111101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,11,-12,-13,14,-15,16,-17,18,-16,-1,19,-3,-14,20,21,22,-6,-11,23,24,-8,25,-10,26,-24,7,-25,9,-26,-23,-22,5,12,-21,4,13,-20,15,2,-19,-18,17, signs 01100101100110010001111101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,19,20,-1,21,-3,-14,-5,-12,22,23,24,-8,25,-10,26,-24,7,-25,9,-26,-23,6,11,-22,13,4,-21,2,-20,-18,17,-19,15, signs 00111001101000110010111101
candidate -1,2,-3,4,5,-6,-7,8,-9,10,-11,12,13,-14,15,-16,-17,18,19,-15,-2,20,-4,-13,21,-5,-12,22,23,24,-8,25,-10,26,-24,7,-25,9,-26,-23,6,11,-22,-21,-20,3,14,-19,16,1,-18,17, signs 10011001101001100001111101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,-1,19,-3,-14,20,21,-5,-12,22,23,24,-8,25,-10,26,-24,7,-25,9,-26,-23,6,11,-22,-21,4,13,-20,15,2,-19,-18,17, signs 01101001101010010001111101
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,-12,13,14,-15,16,-17,18,-16,-1,19,-3,-14,20,-4,-13,21,22,23,24,-8,25,-10,26,-24,7,-25,9,-26,-23,6,11,-22,5,12,-21,-20,15,2,-19,-18,17, signs 01110001101100010001111101
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,19,-3,20,-1,-4,21,-16,-7,-14,22,23,24,-10,25,-12,26,-24,9,-25,11,-26,-23,8,13,-22,15,6,17,-18,5,-21,-19,2,-20, signs 00101001100101111110000010
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-3,18,-1,19,20,-4,21,-16,-7,-14,22,23,24,-10,25,-12,26,-24,9,-25,11,-26,-23,8,13,-22,15,6,17,-21,5,-20,-18,2,-19, signs 01100001100101111100100010
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,-3,18,-1,19,-5,-16,20,-6,21,-14,22,23,24,-10,25,-12,26,-24,9,-25,11,-26,-23,8,13,-22,15,-21,7,-20,17,4,-18,2,-19, signs 01100001100101111100100010
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,-3,18,-1,19,20,-4,-17,-6,21,-14,22,23,24,-10,25,-12,26,-24,9,-25,11,-26,-23,8,13,-22,15,-21,7,16,5,-20,-18,2,-19, signs 01100001100101111100100010
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,19,-3,20,-1,-4,21,-16,22,23,-7,-14,24,-10,25,-12,26,-24,9,-25,11,-26,13,8,-23,6,15,-22,17,-18,5,-21,-19,2,-20, signs 00101100100111011110000010
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-3,18,-1,19,20,-4,21,-16,22,23,-7,-14,24,-10,25,-12,26,-24,9,-25,11,-26,13,8,-23,6,15,-22,17,-21,5,-20,-18,2,-19, signs 01100100100111011100100010
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,-11,12,-13,14,-15,16,-17,-3,18,-1,19,-5,-16,20,-6,21,-8,22,23,24,-12,25,-14,26,-24,11,-25,13,-26,-23,10,15,-22,9,-21,7,-20,17,4,-18,2,-19, signs 01100001111001011100100010
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,-16,17,-3,18,-1,19,20,-4,-17,-6,21,-8,22,23,24,-12,25,-14,26,-24,11,-25,13,-26,-23,10,15,-22,9,-21,7,16,5,-20,-18,2,-19, signs 01100001111001011100100010
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,15,-16,-17,18,19,-3,20,-1,-4,21,22,-15,-8,23,-10,24,-12,25,-14,26,-24,11,-23,9,-26,13,-25,7,16,-22,6,17,-18,5,-21,-19,2,-20, signs 00101000011011111110011001
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,15,-16,-17,-3,18,-1,19,20,-4,21,22,-15,-8,23,-10,24,-12,25,-14,26,-24,11,-23,9,-26,13,-25,7,16,-22,6,17,-21,5,-20,-18,2,-19, signs 01100000011011111100111001
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,19,-3,20,-1,-4,21,-16,-7,22,23,-10,24,-12,25,-14,26,-24,11,-23,9,-26,13,-25,-22,8,15,6,17,-18,5,-21,-19,2,-20, signs 00101000011011111110011001
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-3,18,-1,19,20,-4,21,-16,-7,22,23,-10,24,-12,25,-14,26,-24,11,-23,9,-26,13,-25,-22,8,15,6,17,-21,5,-20,-18,2,-19, signs 01100000011011111100111001
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,-3,18,-1,19,-5,-16,20,-6,21,22,23,-10,24,-12,25,-14,26,-24,11,-23,9,-26,13,-25,-22,8,15,-21,7,-20,17,4,-18,2,-19, signs 01100000011011111100111001
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,-3,18,-1,19,20,-4,-17,-6,21,22,23,-10,24,-12,25,-14,26,-24,11,-23,9,-26,13,-25,-22,8,15,-21,7,16,5,-20,-18,2,-19, signs 01100000011011111100111001
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,15,-16,-17,18,19,-3,20,-1,-4,21,22,-15,-8,23,-10,24,-14,25,-12,26,-24,9,-23,11,-26,13,-25,7,16,-22,6,17,-18,5,-21,-19,2,-20, signs 00101000110110111110010110
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,15,-16,-17,-3,18,-1,19,20,-4,21,22,-15,-8,23,-10,24,-14,25,-12,26,-24,9,-23,11,-26,13,-25,7,16,-22,6,17,-21,5,-20,-18,2,-19, signs 01100000110110111100110110
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,19,-3,20,-1,-4,21,-16,-7,22,23,-10,24,-14,25,-12,26,-24,9,-23,11,-26,13,-25,-22,8,15,6,17,-18,5,-21,-19,2,-20, signs 00101000110110111110010110
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-3,18,-1,19,20,-4,21,-16,-7,22,23,-10,24,-14,25,-12,26,-24,9,-23,11,-26,13,-25,-22,8,15,6,17,-21,5,-20,-18,2,-19, signs 01100000110110111100110110
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,-3,18,-1,19,-5,-16,20,-6,21,22,23,-10,24,-14,25,-12,26,-24,9,-23,11,-26,13,-25,-22,8,15,-21,7,-20,17,4,-18,2,-19, signs 01100000110110111100110110
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,-3,18,-1,19,20,-4,-17,-6,21,22,23,-10,24,-14,25,-12,26,-24,9,-23,11,-26,13,-25,-22,8,15,-21,7,16,5,-20,-18,2,-19, signs 01100000110110111100110110
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-3,18,-1,19,-5,-16,20,-14,21,-12,22,23,24,-8,25,-10,26,-24,7,-25,9,-26,-23,6,11,-22,13,-21,15,-20,17,4,-18,2,-19, signs 01100110010110011100100010
candidate 1,-2,3,-4,5,-6,-7,8,9,-10,-11,-12,13,-14,15,-16,17,18,-8,19,20,-1,21,-9,22,-17,23,-15,24,-13,25,-3,26,-5,6,-26,4,7,-19,-21,10,-22,-18,-25,12,-24,14,-23,16,11,2,-20, signs 00110001010110011100101010
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,-3,18,-1,19,-5,-16,20,-14,21,-6,22,23,24,-10,25,-12,26,-24,9,-25,11,-26,-23,8,13,-22,7,-21,15,-20,17,4,-18,2,-19, signs 01100111100100011100100010
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,19,-3,20,-1,-4,21,-16,22,-14,-7,23,24,-10,25,-12,26,-24,9,-25,11,-26,-23,8,13,6,15,-22,17,-18,5,-21,-19,2,-20, signs 00101111100100011110000010
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-3,18,-1,19,20,-4,21,-16,22,-14,-7,23,24,-10,25,-12,26,-24,9,-25,11,-26,-23,8,13,6,15,-22,17,-21,5,-20,-18,2,-19, signs 01100111100100011100100010
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,19,-3,20,-1,-4,21,-16,22,23,-13,-8,24,-10,25,-12,26,-24,9,-25,11,-26,7,14,-23,6,15,-22,17,-18,5,-21,-19,2,-20, signs 00101111100100011110000010
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,-3,18,-1,19,20,-4,21,-16,22,23,-13,-8,24,-10,25,-12,26,-24,9,-25,11,-26,7,14,-23,6,15,-22,17,-21,5,-20,-18,2,-19, signs 01100111100100011100100010
candidate -1,2,-3,-4,5,6,-7,8,-9,10,-11,12,13,-14,15,-16,-17,-5,18,19,-2,20,-6,21,22,-15,23,-13,-8,24,-10,25,-12,26,-24,9,-25,11,-26,-23,14,-22,16,3,-19,1,-20,7,-21,17,4,-18, signs 10001011100101100001001010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-3,18,-1,19,-5,-16,20,-14,21,22,23,-8,24,-10,25,-12,26,-24,9,-23,7,-26,11,-25,-22,6,13,-21,15,-20,17,4,-18,2,-19, signs 01100001101110011100111001
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,-12,13,14,-15,16,-17,-3,18,-1,-4,19,-16,20,-14,21,-8,22,-10,23,24,-13,25,26,6,15,-20,17,-19,5,-26,11,-23,9,-22,7,-21,-24,12,-25,2,-18, signs 00100111001010011010010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-3,18,-1,19,-5,-16,20,-14,21,22,23,-8,24,-12,25,-10,26,-24,7,-23,9,-26,11,-25,-22,6,13,-21,15,-20,17,4,-18,2,-19, signs 01100011011010011100110110
candidate 1,-2,-3,4,5,-6,7,-8,-9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-1,21,-15,22,-17,23,-11,24,25,-4,-7,26,-5,6,-26,8,3,-25,9,16,-22,-18,-23,10,-24,12,-19,14,-21,2,-20, signs 00000011101110011100101010
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-1,21,-15,22,-17,23,-11,24,25,-4,-9,26,-7,6,-26,8,5,-25,3,16,-22,-18,-23,10,-24,12,-19,14,-21,2,-20, signs 00100001101110011100101001
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,12,-13,-14,15,-16,-17,-11,18,-1,-12,19,20,-15,21,22,-10,23,-4,24,-6,25,-8,26,14,-20,16,-21,-26,13,-19,17,-22,9,-23,3,-24,5,-25,7,2,-18, signs 00100110011011100000110100
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,-13,-2,18,19,20,-14,21,-16,-11,-4,22,-6,23,24,-9,25,26,-22,5,-23,7,-26,3,12,17,-21,15,-20,1,-18,-25,8,-24,10,-19, signs 10000110011110011100110101
candidate 1,-2,-3,-4,-5,6,-7,8,9,10,-11,12,-13,14,-15,-16,17,-9,18,19,20,-1,21,22,-10,-17,-8,23,-6,24,-14,25,-12,26,-22,-18,4,13,-25,15,-24,5,-23,7,16,11,-26,3,-19,-21,2,-20, signs 00010011100110011100101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-1,21,-15,22,-17,23,-11,24,25,-8,-3,26,-5,6,-26,4,7,-25,9,16,-22,-18,-23,10,-24,12,-19,14,-21,2,-20, signs 00110000101110011100101010
candidate 1,-2,-3,4,-5,6,7,-8,9,10,-11,12,-13,-14,-15,16,-17,18,-10,-1,-12,19,20,21,-16,-9,22,-7,23,24,-4,25,-6,26,-24,3,-25,5,-26,-23,14,-20,-18,17,-21,15,8,-22,2,13,-19,11, signs 01011000110011011100101101
candidate 1,-2,-3,-4,5,-6,7,8,-9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-1,21,-15,22,-17,23,-11,24,25,-8,-5,26,-7,6,-26,4,9,-25,3,16,-22,-18,-23,10,-24,12,-19,14,-21,2,-20, signs 00111000001110011100101001
candidate -1,2,3,-4,-5,6,-7,-8,9,-10,11,12,-13,14,-15,16,-17,18,-12,19,20,21,-2,22,-14,23,-16,-3,24,25,-6,-11,26,-9,8,-26,10,7,-19,1,-21,-24,4,17,-23,15,-22,13,-18,5,-25,-20, signs 00110000011110011100101011
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,13,-14,-15,-16,17,18,-8,-1,-10,19,-12,20,-4,21,-6,22,23,-13,24,25,26,-17,-18,-26,16,7,2,11,-19,-24,14,-23,-20,3,-21,5,-22,15,-25,9, signs 01011001001100101001010101
candidate -1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,13,14,-15,16,17,18,-10,19,20,21,22,-3,-14,23,-16,24,-6,25,-8,-17,26,-13,12,-26,-23,15,4,-22,2,11,-18,9,-19,1,-21,5,-24,7,-25,-20, signs 01001100011110010100101010
candidate 1,2,-3,4,5,-6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,19,-5,20,-1,-12,21,-14,22,-2,23,-4,24,-16,-9,25,26,6,-19,-24,15,10,-25,8,17,-18,7,-26,11,-21,13,-22,3,-23,-20, signs 01001101101001100010101010
candidate 1,2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-12,-1,-14,19,-16,20,-2,21,22,-9,23,-7,24,25,-4,26,6,-24,8,-23,10,-22,-25,5,-26,17,-19,15,-20,3,-21,11,-18,13, signs 01001011001100011010101010
candidate -1,2,3,-4,-5,-6,7,-8,9,10,-11,12,-13,14,-15,16,-17,18,-12,19,20,21,-2,22,-14,23,-16,-3,24,25,-10,-7,26,-9,8,-26,6,11,-19,1,-21,-24,4,17,-23,15,-22,13,-18,5,-25,-20, signs 00110110000110011100101011
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,19,-3,20,-1,-4,21,-6,22,23,-9,-16,24,-12,25,-14,26,-24,11,-25,13,-26,15,10,-23,8,17,-22,7,-18,5,-21,-19,2,-20, signs 00101111001001110110000010
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,-3,18,-1,19,20,-4,21,-6,22,23,-9,-16,24,-12,25,-14,26,-24,11,-25,13,-26,15,10,-23,8,17,-22,7,-21,5,-20,-18,2,-19, signs 01100111001001110100100010
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,19,-3,20,-1,-4,21,-6,22,23,-9,-16,24,-12,25,-14,26,-24,11,-25,13,-26,15,10,-23,8,17,-18,7,-22,5,-21,-19,2,-20, signs 00101101001001110010010010
candidate 1,-2,3,4,-5,6,-7,8,9,-10,-11,12,-13,14,-15,-16,-17,-3,18,-1,-4,19,-6,20,-8,21,-14,22,-12,23,24,-9,25,26,16,7,-20,5,-19,17,-26,11,-23,13,-22,15,-21,-24,10,-25,2,-18, signs 00101100101001110001101010
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,19,-3,20,-1,21,22,-4,23,-6,24,-12,25,-14,26,-16,-9,10,15,-26,17,8,11,-25,13,-18,7,-24,-19,-23,5,-22,-20,2,-21, signs 01100100111001001001001111
candidate 1,-2,-3,4,5,-6,-7,8,-9,-10,11,12,-13,14,-15,16,-17,18,-8,19,20,-5,-12,21,-14,22,-16,-11,-4,23,24,-1,25,26,10,17,-22,15,-21,13,6,-20,-23,3,-26,9,-18,7,-19,-24,2,-25, signs 01110001111001100100101100
candidate 1,-2,-3,4,5,-6,-7,8,-9,-10,11,12,-13,14,-15,16,-17,18,-8,19,20,-5,-12,21,-14,22,-16,-11,-4,23,24,-1,25,26,-23,3,10,17,-22,15,-21,13,6,-20,-26,-24,2,9,-18,7,-19,-25, signs 01110001111001100100101100
candidate -1,-2,3,4,-5,6,7,-8,-9,-10,11,12,-13,14,-15,16,-17,18,-6,19,-4,20,-12,21,-14,22,-16,23,24,-11,25,-3,26,-7,8,1,10,-24,-21,13,-20,-25,2,-26,-19,5,-22,15,-23,17,-18,9, signs 10101100011001100010101010
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,18,-4,19,20,-1,21,-5,22,-7,23,-15,24,-13,25,-9,26,-11,12,-24,14,-23,16,-26,10,-25,8,17,6,-22,-18,3,-19,-21,2,-20, signs 00010111001110010100101001
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,-16,17,18,19,-3,20,-1,-4,21,-6,-17,-8,22,23,24,-12,25,-14,26,-24,11,-25,13,-26,-23,10,15,-22,9,16,7,-18,5,-21,-19,2,-20, signs 00101111111001000110000010
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,-16,17,-3,18,-1,19,20,-4,21,-6,-17,-8,22,23,24,-12,25,-14,26,-24,11,-25,13,-26,-23,10,15,-22,9,16,7,-21,5,-20,-18,2,-19, signs 01100111111001000100100010
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,19,-3,20,-1,-4,21,-6,22,-16,-9,23,24,-12,25,-14,26,-24,11,-25,13,-26,-23,10,15,8,17,-22,7,-18,5,-21,-19,2,-20, signs 00101111111001000110000010
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,-3,18,-1,19,20,-4,21,-6,22,-16,-9,23,24,-12,25,-14,26,-24,11,-25,13,-26,-23,10,15,8,17,-22,7,-21,5,-20,-18,2,-19, signs 01100111111001000100100010
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,19,-3,20,-1,-4,21,-6,22,-16,-9,23,24,-12,25,-14,26,-24,11,-25,13,-26,-23,10,15,8,17,-18,7,-22,5,-21,-19,2,-20, signs 00101101111001000010010010
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,15,-16,-17,18,19,-3,20,-1,-4,21,-6,22,23,-15,-10,24,-12,25,-14,26,-24,11,-25,13,-26,9,16,-23,8,17,-22,7,-18,5,-21,-19,2,-20, signs 00101111111001000110000010
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,15,-16,-17,-3,18,-1,19,20,-4,21,-6,22,23,-15,-10,24,-12,25,-14,26,-24,11,-25,13,-26,9,16,-23,8,17,-22,7,-21,5,-20,-18,2,-19, signs 01100111111001000100100010
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,15,-16,-17,18,19,-3,20,-1,-4,21,-6,22,23,-15,-10,24,-12,25,-14,26,-24,11,-25,13,-26,9,16,-23,8,17,-18,7,-22,5,-21,-19,2,-20, signs 00101101111001000010010010
candidate -1,2,-3,-4,5,6,-7,-8,9,10,-11,12,-13,14,15,-16,-17,-5,18,19,-2,20,-6,21,22,-9,23,-15,-10,24,-12,25,-14,26,-24,11,-25,13,-26,-23,8,-22,16,3,-19,1,-20,7,-21,17,4,-18, signs 10001011111001000001001010
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,19,-3,20,-1,-4,21,22,-7,-16,23,-10,24,-12,25,-14,26,-24,11,-23,9,-26,13,-25,15,8,-22,6,17,-18,5,-21,-19,2,-20, signs 00101011011011001110011001
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-3,18,-1,19,20,-4,21,22,-7,-16,23,-10,24,-12,25,-14,26,-24,11,-23,9,-26,13,-25,15,8,-22,6,17,-21,5,-20,-18,2,-19, signs 01100011011011001100111001
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,16,-17,18,-4,19,-2,20,-6,21,-8,22,-16,-11,23,-13,24,-15,25,26,10,17,-18,9,-26,-23,12,-24,14,-25,-22,3,-19,1,-20,7,-21,5, signs 10010011011100100001010101
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,18,-4,19,20,-1,21,-5,22,-7,23,-15,24,-9,25,-11,26,-13,14,-24,16,-23,12,-26,10,-25,8,17,6,-22,-18,3,-19,-21,2,-20, signs 00010111100111000100100110
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,19,-3,20,-1,-4,21,22,-7,-16,23,-10,24,-14,25,-12,26,-24,9,-23,11,-26,13,-25,15,8,-22,6,17,-18,5,-21,-19,2,-20, signs 00101011110110001110010110
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-3,18,-1,19,20,-4,21,22,-7,-16,23,-10,24,-14,25,-12,26,-24,9,-23,11,-26,13,-25,15,8,-22,6,17,-21,5,-20,-18,2,-19, signs 01100011110110001100110110
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-3,18,-1,19,20,-16,21,-14,-5,-12,22,23,24,-8,25,-10,26,-24,7,-25,9,-26,-23,6,11,-22,13,4,15,-21,17,-20,-18,2,-19, signs 01100110010111100100100010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-3,18,-1,19,20,-16,21,-14,22,23,-5,-12,24,-8,25,-10,26,-24,7,-25,9,-26,11,6,-23,4,13,-22,15,-21,17,-20,-18,2,-19, signs 01110010011101100100100010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,-3,18,-1,19,20,-16,21,22,-13,-6,23,-8,24,-10,25,-12,26,-24,9,-23,7,-26,11,-25,5,14,-22,4,15,-21,17,-20,-18,2,-19, signs 01100001101111100100111001
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-3,18,-1,19,20,-16,21,-14,-5,22,23,-8,24,-10,25,-12,26,-24,9,-23,7,-26,11,-25,-22,6,13,4,15,-21,17,-20,-18,2,-19, signs 01100001101111100100111001
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,-3,18,-1,19,20,-16,21,22,-13,-6,23,-8,24,-12,25,-10,26,-24,7,-23,9,-26,11,-25,5,14,-22,4,15,-21,17,-20,-18,2,-19, signs 01100011011011100100110110
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-3,18,-1,19,20,-16,21,-14,-5,22,23,-8,24,-12,25,-10,26,-24,7,-23,9,-26,11,-25,-22,6,13,4,15,-21,17,-20,-18,2,-19, signs 01100011011011100100110110
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,-13,-14,15,-16,17,-3,18,-1,19,20,21,-11,22,-9,23,-7,24,-15,25,-17,-4,26,-20,13,8,-23,6,-24,14,-19,-26,-21,12,-22,10,5,16,-25,2,-18, signs 00111100100110100001100110
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,17,18,-4,19,20,-1,21,-17,22,-15,23,-13,24,-11,25,-7,26,-9,10,-24,12,-23,14,-26,8,-25,6,-22,16,5,-18,3,-19,-21,2,-20, signs 00011100111001100100101001
candidate -1,2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-5,18,-3,19,-15,20,-13,21,-11,22,-7,23,24,-2,25,26,-9,10,-21,12,-22,8,-23,6,17,4,-18,-24,1,-25,-19,16,-20,14,-26, signs 10001110000110010010101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-3,18,-1,19,20,-16,21,-14,22,-12,-5,23,24,-8,25,-10,26,-24,7,-25,9,-26,-23,6,11,4,13,-22,15,-21,17,-20,-18,2,-19, signs 01111110010001100100100010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,11,-12,-13,14,-15,16,-17,-3,18,-1,19,20,-16,21,-14,22,23,-11,-6,24,-8,25,-10,26,-24,7,-25,9,-26,5,12,-23,4,13,-22,15,-21,17,-20,-18,2,-19, signs 01111110010001100100100010
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,17,18,-4,19,20,-1,21,-17,22,-15,23,-13,24,-7,25,-9,26,-11,12,-24,14,-23,10,-26,8,-25,6,-22,16,5,-18,3,-19,-21,2,-20, signs 00011110011100100100100110
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,18,-4,19,-2,20,21,-17,22,-15,23,-13,-6,24,-8,25,-10,26,12,7,-24,5,14,-23,-26,11,-25,9,-19,3,-20,1,16,-22,-18,-21, signs 00111100011100110110010110
candidate 1,-2,3,-4,5,-6,-7,8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-9,19,-15,20,-13,21,22,23,-1,-8,24,25,-3,26,-5,6,-26,4,-25,-22,-19,16,-20,14,-21,12,17,10,-18,-24,7,2,-23, signs 00001111001110010010100101
candidate 1,-2,3,-4,5,-6,-7,8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-9,19,-15,20,-13,21,22,23,-1,-8,24,25,-5,26,-3,4,-26,6,-25,-22,-19,16,-20,14,-21,12,17,10,-18,-24,7,2,-23, signs 00110011001110010010100101
candidate -1,2,-3,4,5,-6,7,8,-9,-10,-11,12,-13,14,-15,-16,17,-7,18,-5,19,20,-14,21,-12,22,23,24,-2,25,-4,26,-8,-17,6,-18,-26,9,16,-19,-25,3,-24,1,-22,11,-21,13,-20,15,10,-23, signs 10010010101100101001010011
candidate -1,2,-3,4,5,-6,7,-8,-9,10,-11,12,13,-14,-15,16,-17,-7,18,-5,-16,19,20,-13,21,22,-2,23,-4,24,-12,25,-10,26,8,17,6,-18,-26,9,-19,15,-23,3,-22,1,14,-20,-25,11,-24,-21, signs 10010011110011000001001101
candidate 1,-2,3,-4,-5,-6,7,-8,9,-10,11,-12,-13,14,15,-16,17,18,19,-9,20,-7,21,-17,22,-15,23,-1,24,-3,-14,25,26,-11,12,-26,-18,-21,6,-20,8,-19,10,5,16,-22,-25,13,4,-24,2,-23, signs 00111001101100110101010101
candidate 1,2,-3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-9,19,-15,20,-13,21,22,-2,23,24,-5,25,-7,26,-1,8,-25,6,-24,4,-18,10,17,12,-21,14,-20,16,-19,-22,3,-23,-26, signs 10101100011011001101010101
candidate 1,-2,3,-4,5,-6,-7,8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-9,19,-15,20,-13,21,22,23,-3,24,-5,25,26,-8,-1,2,7,-26,-18,10,17,12,-21,14,-20,16,-19,-22,-25,6,-24,4,-23, signs 11001100011011001101010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-11,21,-17,22,-15,23,-1,24,-3,-8,25,26,-5,6,-26,16,-22,-18,-21,10,-20,12,-19,14,9,-25,7,4,-24,2,-23, signs 00111100100110110101010101
candidate 1,2,-3,4,-5,-6,-7,8,9,-10,-11,12,-13,14,15,-16,-17,18,-4,19,-2,20,21,-15,-8,22,23,-1,24,-9,-14,25,-12,26,10,-24,-22,7,16,-21,-25,13,-26,11,-20,3,-19,5,-18,17,6,-23, signs 00011011000011001101010010
candidate -1,2,-3,4,5,-6,7,8,-9,-10,-11,12,-13,14,15,-16,-17,-7,18,-5,19,-15,20,21,-8,22,-2,23,-12,24,-14,25,-4,26,-22,9,-21,17,6,-18,-26,3,-23,1,10,-20,16,-19,-25,13,-24,11, signs 00110011110011000001100011
candidate 1,2,-3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-7,18,-5,-16,19,-10,20,21,-1,-12,22,-14,23,-2,24,25,26,8,17,6,-18,-26,9,-19,15,4,-25,-20,11,-22,13,-23,3,-24,-21, signs 01000011111001000000010111
candidate 1,-2,3,4,-5,6,-7,8,9,-10,-11,12,-13,-14,-15,16,-17,18,-6,19,-4,20,21,22,-16,23,-8,-1,24,-9,25,26,-12,-3,-19,5,-20,13,-26,11,2,7,-23,15,-22,17,-18,-21,14,-25,10,-24, signs 00101111000111001110010011
candidate -1,2,3,-4,-5,6,7,-8,-9,10,-11,-12,13,14,-15,16,-17,-13,18,19,-10,20,-16,21,-14,-7,-2,22,23,24,-6,25,26,-3,-22,1,-24,5,-25,9,-19,11,-20,15,-21,17,12,-18,8,-26,4,-23, signs 00010101001011100010100101
candidate 1,-2,-3,-4,-5,6,-7,8,9,10,-11,-12,13,14,-15,16,-17,-13,18,19,-10,20,-16,21,-14,22,23,-9,24,-1,-8,25,-6,26,4,-23,-19,11,-20,15,-21,17,12,-18,-22,3,-26,5,-25,7,2,-24, signs 00100011001011100010101010
candidate 1,-2,3,-4,-5,6,7,-8,-9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-11,21,-17,22,-15,-6,23,24,-1,25,-3,26,-7,8,-26,-23,5,16,-22,-18,-21,10,-20,12,-19,14,9,4,-25,2,-24, signs 00110011100110110101010011
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,-12,-13,14,15,16,-17,18,-10,19,-8,20,-16,21,-14,22,-4,23,24,-1,25,-3,26,-15,-21,13,-22,-26,6,11,-18,9,-19,7,-20,17,12,5,-23,-25,2,-24, signs 00101010011001001101100011
candidate 1,-2,3,-4,-5,6,7,-8,-9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-11,21,-17,22,-15,-6,23,24,-3,25,-1,26,-7,8,-26,-23,5,16,-22,-18,-21,10,-20,12,-19,14,9,4,-24,2,-25, signs 00110011100110110101010101
candidate -1,2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,14,-15,16,-17,-13,18,19,-10,20,-16,21,-14,-7,-4,22,-2,23,24,25,26,-5,6,-26,-22,3,-23,1,-25,9,-19,11,-20,15,-21,17,12,-18,8,-24, signs 00110001001011100010110010
candidate 1,-2,-3,4,-5,-6,-7,8,9,10,-11,-12,13,14,-15,16,-17,-13,18,19,-10,20,-16,21,-14,22,23,-9,-4,24,25,-1,-8,26,6,-25,2,-23,-19,11,-20,15,-21,17,12,-18,-22,3,-24,5,-26,7, signs 01011000001011100010101010
candidate 1,-2,3,-4,5,-6,-7,8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-9,19,-15,20,-13,21,22,23,-3,24,-1,-8,25,26,-5,6,-26,-22,-19,16,-20,14,-21,12,17,10,-18,-25,7,4,-23,2,-24, signs 11000011001110010010100110
candidate 1,-2,-3,4,5,-6,7,-8,-9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-11,21,-17,22,-15,-4,23,24,-1,25,-7,26,-5,6,-26,8,-25,-23,3,16,-22,-18,-21,10,-20,12,-19,14,9,2,-24, signs 11000011100110110101010110
candidate 1,-2,-3,4,5,-6,-7,-8,9,-10,11,-12,13,-14,15,-16,17,18,19,-11,20,-9,21,-17,22,-15,-4,23,24,-1,25,-5,26,-13,14,-26,6,-25,-23,3,16,-22,-18,-21,8,-20,10,-19,12,7,2,-24, signs 11001110011000110101010110
candidate 1,-2,-3,4,5,-6,7,-8,-9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-11,21,-17,22,-15,-4,23,24,-1,25,-5,26,-7,8,-26,6,-25,-23,3,16,-22,-18,-21,10,-20,12,-19,14,9,2,-24, signs 11001100100110110101010110
candidate 1,-2,3,-4,-5,-6,7,-8,9,-10,11,-12,-13,14,15,-16,17,18,19,-9,20,-7,21,-17,22,-15,23,-3,24,-1,-14,25,26,-11,12,-26,-18,-21,6,-20,8,-19,10,5,16,-22,-25,13,4,-23,2,-24, signs 00111001101100110101011001
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-9,19,-15,20,-13,21,22,-4,23,24,-1,25,-5,26,-7,8,-26,6,-25,-23,3,-22,-19,16,-20,14,-21,12,17,10,-18,2,-24, signs 00110011001110010010101001
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,-12,-13,14,15,16,-17,18,-10,19,-8,20,-16,21,-14,22,23,-3,24,-1,-4,25,26,-15,-21,13,-22,-26,6,11,-18,9,-19,7,-20,17,12,5,-25,-23,2,-24, signs 00101010011001001101101001
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-9,19,-15,20,-13,21,22,-4,23,24,-1,25,-7,26,-5,6,-26,8,-25,-23,3,-22,-19,16,-20,14,-21,12,17,10,-18,2,-24, signs 00111100001110010010101001
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-11,21,-17,22,-15,23,-3,24,-1,-8,25,26,-5,6,-26,16,-22,-18,-21,10,-20,12,-19,14,9,-25,7,4,-23,2,-24, signs 00111100100110110101011001
candidate 1,-2,-3,4,-5,-6,-7,8,9,10,-11,12,-13,14,-15,-16,17,18,-12,19,-10,-17,20,21,-14,22,23,-9,-4,24,25,-1,-8,26,6,-25,2,-23,16,-20,-18,11,-19,13,-21,15,-22,3,-24,5,-26,7, signs 10100111100111010101010101
candidate -1,2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,18,-12,19,-10,-17,20,21,-14,-7,-4,22,-2,23,24,25,26,-5,6,-26,-22,3,-23,1,-25,9,16,-20,-18,11,-19,13,-21,15,8,-24, signs 11001110100111010101001101
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-9,19,-15,20,-13,21,22,-6,23,24,-3,25,-1,26,-7,8,-26,-23,5,-22,-19,16,-20,14,-21,12,17,10,-18,4,-24,2,-25, signs 11001100001110010010101010
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-9,19,-15,20,-13,21,22,-6,23,24,-1,25,-3,26,-7,8,-26,-23,5,-22,-19,16,-20,14,-21,12,17,10,-18,4,-25,2,-24, signs 11001100001110010010101100
candidate 1,-2,-3,-4,-5,6,-7,8,9,10,-11,12,-13,14,-15,-16,17,18,-12,19,-10,-17,20,21,-14,22,23,-9,24,-1,-8,25,-6,26,4,-23,16,-20,-18,11,-19,13,-21,15,-22,3,-26,5,-25,7,2,-24, signs 11011100100111010101010101
candidate -1,2,3,-4,-5,6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,18,-12,19,-10,-17,20,21,-14,-7,-2,22,23,24,-6,25,26,-3,-22,1,-24,5,-25,9,16,-20,-18,11,-19,13,-21,15,8,-26,4,-23, signs 11101010100111010101011010
candidate -1,2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-5,18,-3,19,-15,20,-13,21,22,-2,23,24,-7,25,-11,26,-9,10,-26,12,-25,8,-24,6,17,4,-18,-23,1,-22,-19,16,-20,14,-21, signs 11001100001110010010101010
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-7,18,-5,19,20,-16,21,-14,22,-4,23,-10,24,-12,-1,25,26,-22,-19,6,-18,8,17,-20,15,-21,9,-23,3,-26,13,-24,11,2,-25, signs 01110011000111100010101100
candidate -1,2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-5,18,-3,19,-15,20,-13,21,22,-2,23,24,-7,25,-9,26,-11,12,-26,10,-25,8,-24,6,17,4,-18,-23,1,-22,-19,16,-20,14,-21, signs 11001100110010010010101010
candidate 1,2,-3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,18,-4,19,-2,20,21,-17,22,23,-14,-1,-12,24,-10,25,26,-7,8,-26,6,9,-25,11,-24,-22,16,-21,-18,5,-19,3,-20,15,-23,13, signs 10110100011001100010101100
candidate -1,2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-5,18,-3,19,-15,20,-13,21,22,-2,23,24,-11,25,-9,26,-7,8,-26,10,-25,12,-24,6,17,4,-18,-23,1,-22,-19,16,-20,14,-21, signs 11001100110010010010101010
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,15,-16,17,18,19,-7,20,-5,21,-17,22,-15,23,-1,-14,24,25,-11,26,-9,10,-26,12,-25,-18,-21,4,-20,6,-19,8,3,16,-22,-24,13,2,-23, signs 11100110001100110101011010
candidate -1,2,-3,-4,5,-6,-7,8,-9,10,11,-12,13,14,-15,16,-17,18,-10,19,-8,20,-16,21,-14,22,23,24,-2,-13,25,-11,26,-5,6,-26,4,7,-19,9,-18,-25,12,3,-24,1,-22,15,-21,17,-20,-23, signs 01110000111001100010101100
candidate 1,-2,3,-4,-5,-6,7,-8,9,-10,11,-12,-13,14,15,-16,17,18,19,-9,20,-7,21,-17,22,-15,23,-1,-14,24,25,-11,26,-3,4,-26,12,-25,-18,-21,6,-20,8,-19,10,5,16,-22,-24,13,2,-23, signs 11001001101100110101011010
candidate 1,2,-3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,-16,17,18,-4,19,-2,20,21,-17,22,23,-14,-1,-12,24,-6,25,26,-9,10,-26,8,11,-25,7,-24,-22,16,-21,-18,5,-19,3,-20,15,-23,13, signs 10110111000001100010101100
candidate -1,2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-5,18,-3,19,-15,20,-13,21,22,-2,23,24,-11,25,-7,26,-9,10,-26,8,-25,12,-24,6,17,4,-18,-23,1,-22,-19,16,-20,14,-21, signs 11001111000010010010101010
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,15,-16,17,18,19,-7,20,-5,21,-17,22,-15,23,-1,-14,24,25,-9,26,-11,12,-26,10,-25,-18,-21,4,-20,6,-19,8,3,16,-22,-24,13,2,-23, signs 11100110110000110101011010
candidate 1,-2,3,-4,5,-6,-7,8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-9,19,-15,20,-13,21,22,23,-1,24,-3,-8,25,26,-5,6,-26,-22,-19,16,-20,14,-21,12,17,10,-18,-25,7,4,-24,2,-23, signs 11000011001110010010101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-11,21,-17,22,-15,23,-3,24,-5,25,26,-8,-1,2,7,-26,9,14,-19,12,-20,10,-21,-18,-22,16,-25,6,-24,4,-23, signs 00110011010011100010101010
candidate 1,2,-3,-4,5,-6,7,-8,-9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-11,21,-17,22,-15,-2,23,24,-5,25,-7,26,-1,8,-25,6,-24,4,9,14,-19,12,-20,10,-21,-18,-22,16,3,-23,-26, signs 01010011010011100010101010
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,16,-17,-9,18,-7,-16,-11,19,20,-2,21,-4,22,23,24,-12,25,-14,26,-24,-19,10,17,8,-18,-20,-23,-26,13,-25,15,6,1,-21,3,-22,5, signs 01100000111011000010011001
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,15,-16,-17,-7,18,-5,19,-15,20,-9,21,22,23,-1,24,-3,-14,25,26,-11,12,-26,10,-21,8,17,6,-18,4,-19,16,-20,-25,13,-22,-24,2,-23, signs 11010011101100010010111001
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-11,21,-17,22,-15,23,-1,-8,24,25,-5,26,-3,4,-26,6,-25,16,-22,-18,-21,10,-20,12,-19,14,9,-24,7,2,-23, signs 11001100100110110101011010
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-11,21,-17,22,-15,23,-1,-8,24,25,-3,26,-5,6,-26,4,-25,16,-22,-18,-21,10,-20,12,-19,14,9,-24,7,2,-23, signs 11110000100110110101011010
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,-3,18,-1,19,-17,-4,20,-6,21,-14,22,23,24,-10,25,-12,26,-24,9,-25,11,-26,-23,8,13,-22,15,-21,7,-20,5,16,-18,2,-19, signs 01111001100101100100100010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,13,14,-15,-16,-17,-3,18,-1,19,20,-14,21,-6,22,-8,-13,23,24,-10,25,-12,26,-24,9,-25,11,-26,-23,4,17,2,-18,-20,15,-21,7,-22,5,16,-19, signs 00111100100110100001010010
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-3,18,-1,19,20,-16,21,-4,22,23,-7,-14,24,-10,25,-12,26,-24,9,-25,11,-26,13,8,-23,6,15,-22,5,-21,17,-20,-18,2,-19, signs 01111100100111000100100010
candidate 1,-2,3,-4,5,-6,7,8,-9,-10,11,-12,13,-14,15,-16,-17,-3,18,-1,19,-15,20,-5,21,-7,22,-13,23,-11,24,25,-8,26,10,-24,12,-23,14,-22,-25,9,-26,-18,2,17,4,-21,6,-20,16,-19, signs 01101101010011001101010101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,12,-13,-14,15,-16,-17,-5,18,-3,19,-15,20,-7,21,-9,22,-11,23,-1,24,25,-12,26,14,-19,16,-20,-26,13,-25,-23,10,-22,8,-21,6,17,4,-18,2,-24, signs 01001110011000010010101001
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,15,16,-17,-9,18,-7,-16,-11,19,-13,20,-15,21,-5,22,23,24,-1,25,26,4,-22,6,-21,-26,3,-23,-18,8,17,10,-19,12,-20,14,-24,2,-25, signs 01001101101100101101100101
candidate 1,-2,3,-4,-5,-6,7,-8,9,-10,11,-12,13,-14,15,16,-17,-9,18,-7,-16,-11,19,-13,20,-15,21,22,23,-3,24,-1,25,26,4,-23,2,-24,-26,-21,6,-18,8,17,10,-19,12,-20,14,5,-22,-25, signs 00111001101100101101011001
candidate 1,-2,3,-4,-5,-6,7,-8,9,-10,11,-12,13,-14,15,16,-17,-9,18,-7,-16,-11,19,-13,20,-15,21,22,23,-3,24,-1,25,26,4,-23,2,-24,-26,5,-22,-18,8,17,10,-19,12,-20,14,-21,6,-25, signs 00111001101100101101011001
candidate -1,-2,3,4,-5,-6,7,8,-9,10,-11,12,-13,-14,-15,16,17,-7,18,19,-4,20,21,-17,-8,22,-10,23,-16,24,25,-3,-12,26,14,1,-24,-21,6,-18,-22,9,-23,11,-19,5,-20,-25,2,13,-26,15, signs 10101011100010010010101010
candidate -1,2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-5,18,-3,19,-15,20,-9,21,-11,22,-13,23,24,-2,25,26,-7,8,-21,10,-22,12,-26,6,17,4,-18,-25,1,-24,-19,16,-20,14,-23, signs 11001100110010010010011010
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,-16,17,-3,18,-1,19,-17,-4,20,-6,21,-8,22,23,24,-12,25,-14,26,-24,11,-25,13,-26,-23,10,15,-22,9,-21,7,-20,5,16,-18,2,-19, signs 01111001111001000100100010
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,-3,18,-1,19,-17,-4,20,-6,21,22,23,-10,24,-12,25,-14,26,-24,11,-23,9,-26,13,-25,-22,8,15,-21,7,-20,5,16,-18,2,-19, signs 01111000011011100100111001
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,-3,18,-1,19,-17,-4,20,-6,21,22,23,-10,24,-14,25,-12,26,-24,9,-23,11,-26,13,-25,-22,8,15,-21,7,-20,5,16,-18,2,-19, signs 01111000110110100100110110
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-3,18,-1,19,-17,-4,20,-14,21,-12,22,23,24,-8,25,-10,26,-24,7,-25,9,-26,-23,6,11,-22,13,-21,15,-20,5,16,-18,2,-19, signs 01111110010110000100100010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-3,18,-1,19,20,-16,-5,-14,21,-12,22,23,24,-8,25,-10,26,-24,7,-25,9,-26,-23,6,11,-22,13,-21,15,4,17,-20,-18,2,-19, signs 01111110010110000100100010
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,12,-13,-14,15,16,-17,-3,18,-1,19,20,-16,21,-4,-15,-6,22,23,24,-10,25,-12,26,-24,9,-25,11,-26,-23,8,13,-22,7,14,5,-21,17,-20,-18,2,-19, signs 01111111100100000100100010
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,-3,18,-1,19,-17,-4,20,-14,21,-6,22,23,24,-10,25,-12,26,-24,9,-25,11,-26,-23,8,13,-22,7,-21,15,-20,5,16,-18,2,-19, signs 01111111100100000100100010
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,-3,18,-1,19,20,-16,-5,-14,21,-6,22,23,24,-10,25,-12,26,-24,9,-25,11,-26,-23,8,13,-22,7,-21,15,4,17,-20,-18,2,-19, signs 01111111100100000100100010
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-3,18,-1,19,20,-16,21,-4,22,-14,-7,23,24,-10,25,-12,26,-24,9,-25,11,-26,-23,8,13,6,15,-22,5,-21,17,-20,-18,2,-19, signs 01111111100100000100100010
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,-3,18,-1,19,20,-16,21,-4,22,23,-13,-8,24,-10,25,-12,26,-24,9,-25,11,-26,7,14,-23,6,15,-22,5,-21,17,-20,-18,2,-19, signs 01111111100100000100100010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-3,18,-1,19,20,-16,21,22,-5,-14,23,-8,24,-10,25,-12,26,-24,9,-23,7,-26,11,-25,13,6,-22,4,15,-21,17,-20,-18,2,-19, signs 01101101101100100100111001
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-3,18,-1,19,-17,-4,20,-14,21,22,23,-8,24,-10,25,-12,26,-24,9,-23,7,-26,11,-25,-22,6,13,-21,15,-20,5,16,-18,2,-19, signs 01111001101110000100111001
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-3,18,-1,19,20,-16,-5,-14,21,22,23,-8,24,-10,25,-12,26,-24,9,-23,7,-26,11,-25,-22,6,13,-21,15,4,17,-20,-18,2,-19, signs 01111001101110000100111001
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,12,-13,-14,15,-16,-17,-3,18,-1,19,-15,20,-5,21,22,-12,23,24,-7,25,-9,26,-11,-22,13,-23,-26,10,-25,8,-24,14,-18,2,17,4,-21,6,-20,16,-19, signs 01101111001010001101010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-3,18,-1,19,20,-16,21,22,-5,-14,23,-8,24,-12,25,-10,26,-24,7,-23,9,-26,11,-25,13,6,-22,4,15,-21,17,-20,-18,2,-19, signs 01101111011000100100110110
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-3,18,-1,19,-17,-4,20,-14,21,22,23,-8,24,-12,25,-10,26,-24,7,-23,9,-26,11,-25,-22,6,13,-21,15,-20,5,16,-18,2,-19, signs 01111011011010000100110110
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-3,18,-1,19,20,-16,-5,-14,21,22,23,-8,24,-12,25,-10,26,-24,7,-23,9,-26,11,-25,-22,6,13,-21,15,4,17,-20,-18,2,-19, signs 01111011011010000100110110
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,-12,-3,-10,22,23,24,-6,25,-8,26,-24,5,-25,7,-26,-23,4,9,-22,11,2,15,-19,17,-18,-20,14,-21, signs 00011001011101011101000010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,-12,-3,-10,22,23,24,-6,25,-8,26,-24,5,-25,7,-26,-23,4,9,-22,11,2,-20,14,17,-18,15,-19,-21, signs 00011001011101011101000010
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-2,-11,-4,-9,23,24,-6,25,-8,26,-24,5,-25,7,-26,-23,10,3,-22,1,12,15,-19,17,-18,-20,14,-21, signs 10001001111001011101000010
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-2,-11,-4,-9,23,24,-6,25,-8,26,-24,5,-25,7,-26,-23,10,3,-22,1,12,-20,14,17,-18,15,-19,-21, signs 10001001111001011101000010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,-12,22,23,-3,-10,24,-6,25,-8,26,-24,5,-25,7,-26,9,4,-23,2,11,-22,15,-19,17,-18,-20,14,-21, signs 01001001110101011101000010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,-12,22,23,-3,-10,24,-6,25,-8,26,-24,5,-25,7,-26,9,4,-23,2,11,-22,-20,14,17,-18,15,-19,-21, signs 01001001110101011101000010
candidate -1,2,3,-4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-2,-11,23,-3,-10,24,-6,25,-8,26,-24,5,-25,7,-26,9,4,-23,-22,1,12,15,-19,17,-18,-20,14,-21, signs 10001001111001011101000010
candidate -1,2,3,-4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-2,-11,23,-3,-10,24,-6,25,-8,26,-24,5,-25,7,-26,9,4,-23,-22,1,12,-20,14,17,-18,15,-19,-21, signs 10001001111001011101000010
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,16,-17,18,-16,19,-14,20,21,22,-2,23,-12,24,-4,-11,25,-9,26,-7,8,-26,6,-25,10,5,-24,13,-20,15,-19,3,-23,1,-22,17,-18,-21, signs 00100011011110011101010011
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,22,-11,-4,23,-6,24,-8,25,-10,26,-24,7,-23,5,-26,9,-25,3,12,-22,2,15,-19,17,-18,-20,14,-21, signs 00000110111101011101011001
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,22,-11,-4,23,-6,24,-8,25,-10,26,-24,7,-23,5,-26,9,-25,3,12,-22,2,-20,14,17,-18,15,-19,-21, signs 00000110111101011101011001
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,-12,-3,22,23,-6,24,-8,25,-10,26,-24,7,-23,5,-26,9,-25,-22,4,11,2,15,-19,17,-18,-20,14,-21, signs 00000110111101011101011001
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,-12,-3,22,23,-6,24,-8,25,-10,26,-24,7,-23,5,-26,9,-25,-22,4,11,2,-20,14,17,-18,15,-19,-21, signs 00000110111101011101011001
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,22,-11,-4,23,-6,24,-10,25,-8,26,-24,5,-23,7,-26,9,-25,3,12,-22,2,15,-19,17,-18,-20,14,-21, signs 00001101101101011101010110
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,22,-11,-4,23,-6,24,-10,25,-8,26,-24,5,-23,7,-26,9,-25,3,12,-22,2,-20,14,17,-18,15,-19,-21, signs 00001101101101011101010110
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,-12,-3,22,23,-6,24,-10,25,-8,26,-24,5,-23,7,-26,9,-25,-22,4,11,2,15,-19,17,-18,-20,14,-21, signs 00001101101101011101010110
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,-12,-3,22,23,-6,24,-10,25,-8,26,-24,5,-23,7,-26,9,-25,-22,4,11,2,-20,14,17,-18,15,-19,-21, signs 00001101101101011101010110
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,22,-11,23,-9,24,-7,25,-3,26,-5,6,-24,8,-23,10,-26,4,-25,14,-20,-18,17,-19,15,12,-22,2,-21, signs 00001110011100110010011001
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,22,-11,23,-9,24,-7,25,-3,26,-5,6,-24,8,-23,10,-26,4,-25,-19,15,-18,17,14,-20,12,-22,2,-21, signs 00001110011100110010011001
candidate 1,-2,-3,4,-5,6,-7,8,9,10,-11,12,-13,-14,15,-16,-17,18,19,-15,20,21,-12,-1,-10,22,-8,23,-6,24,-4,25,26,-9,-22,-19,16,-20,14,3,-25,5,-24,7,-23,-26,2,13,-21,17,-18,11, signs 00100110111001101101001010
candidate 1,-2,-3,4,-5,6,-7,8,9,10,-11,12,-13,-14,15,-16,-17,18,19,-15,20,21,-12,-1,-10,22,-8,23,-6,24,-4,25,26,-9,-22,-20,14,-19,16,3,-25,5,-24,7,-23,-26,2,17,-18,13,-21,11, signs 00100110111001101101001010
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,15,-16,17,18,-14,19,-12,20,21,-1,-8,22,-6,23,-4,24,25,-15,26,-17,-18,-26,16,-25,10,-21,2,7,-22,5,-23,3,-20,11,-19,13,-24,9, signs 01011001110011001010101001
candidate -1,2,3,-4,5,-6,7,-8,-9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-11,-2,-7,21,-5,22,-3,23,24,25,-15,26,-17,-18,-26,16,-25,10,1,8,-21,6,-22,4,-23,12,-20,14,-19,-24,9, signs 10100110110011001010101001
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,13,-14,15,-16,-17,18,19,-15,20,-13,21,-1,-8,22,-6,23,-4,24,-10,25,-12,26,16,-19,2,7,-22,5,-23,3,-18,17,-26,-20,14,-21,-25,11,-24,9, signs 01011001100101110011001010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,-12,22,-10,-3,23,24,-6,25,-8,26,-24,5,-25,7,-26,-23,4,9,2,11,-22,15,-19,17,-18,-20,14,-21, signs 01111001000101011101000010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,-12,22,-10,-3,23,24,-6,25,-8,26,-24,5,-25,7,-26,-23,4,9,2,11,-22,-20,14,17,-18,15,-19,-21, signs 01111001000101011101000010
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,-12,22,23,-9,-4,24,-6,25,-8,26,-24,5,-25,7,-26,3,10,-23,2,11,-22,15,-19,17,-18,-20,14,-21, signs 01111001000101011101000010
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,-12,22,23,-9,-4,24,-6,25,-8,26,-24,5,-25,7,-26,3,10,-23,2,11,-22,-20,14,17,-18,15,-19,-21, signs 01111001000101011101000010
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-2,-11,23,-9,-4,24,-6,25,-8,26,-24,5,-25,7,-26,3,10,-23,-22,1,12,15,-19,17,-18,-20,14,-21, signs 10111001001001011101000010
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-2,-11,23,-9,-4,24,-6,25,-8,26,-24,5,-25,7,-26,3,10,-23,-22,1,12,-20,14,17,-18,15,-19,-21, signs 10111001001001011101000010
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,-11,12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-1,-12,22,-10,-3,23,24,-6,25,26,-9,-22,11,2,-23,4,-26,8,13,-20,15,-19,7,-25,5,-24,17,-18,-21, signs 00110010101110011101010101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,22,-11,23,-9,24,-3,25,-5,26,-7,8,-24,10,-23,6,-26,4,-25,14,-20,-18,17,-19,15,12,-22,2,-21, signs 00100111001100110010010110
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,22,-11,23,-9,24,-3,25,-5,26,-7,8,-24,10,-23,6,-26,4,-25,-19,15,-18,17,14,-20,12,-22,2,-21, signs 00100111001100110010010110
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,22,-11,23,-9,24,-3,25,-5,26,-7,8,-26,6,-23,10,-22,12,15,-19,17,-18,-20,14,-25,4,-24,2,-21, signs 00110011011001011101001101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,22,-11,23,-9,24,-3,25,-5,26,-7,8,-26,6,-23,10,-22,12,-20,14,17,-18,15,-19,-25,4,-24,2,-21, signs 00110011011001011101001101
candidate 1,2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-16,19,-14,-1,-12,20,21,-9,22,23,-2,24,-4,25,26,-7,8,-26,6,-21,10,-22,-25,5,-18,17,-19,15,-24,3,-23,11,-20,13, signs 01100011010110110010101011
candidate 1,2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-16,19,-14,-1,-12,20,21,-9,22,23,-2,24,-4,25,26,-7,8,-26,6,-21,10,-22,-25,5,-19,15,-18,17,-24,3,-23,11,-20,13, signs 01100011010110110010101011
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,22,-11,23,-9,24,-3,25,-7,26,-5,6,-26,8,-23,10,-22,12,15,-19,17,-18,-20,14,-25,4,-24,2,-21, signs 00111100011001011101001101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,22,-11,23,-9,24,-3,25,-7,26,-5,6,-26,8,-23,10,-22,12,-20,14,17,-18,15,-19,-25,4,-24,2,-21, signs 00111100011001011101001101
candidate -1,2,-3,-4,5,-6,7,-8,9,10,-11,12,-13,14,-15,16,-17,18,-16,19,-14,20,21,22,-2,23,-12,24,-10,-5,25,-9,26,-7,8,-26,6,-25,4,11,-24,13,-20,15,-19,3,-23,1,-22,17,-18,-21, signs 00111011000110011101010011
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,-12,13,14,-15,-16,17,18,19,-13,20,-7,-2,21,-4,22,-8,23,-10,24,-14,25,26,-17,16,-26,-18,15,-25,-19,12,-20,-24,11,-23,9,6,1,-21,3,-22,5, signs 10011101100010111110100100
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,13,-14,15,-16,17,-13,18,19,-8,20,-2,21,-4,22,23,24,-10,25,-12,-15,26,-17,16,-26,14,-18,-25,11,-24,9,-19,7,-20,-23,6,1,-21,3,-22,5, signs 10011110011010011101100100
candidate -1,2,-3,4,-5,-6,7,8,-9,-10,11,-12,13,14,-15,16,-17,18,19,-13,20,-7,-2,21,-4,22,-8,23,24,-11,-14,25,-16,26,-18,17,-26,15,-25,-19,12,-24,10,-20,-23,9,6,1,-21,3,-22,5, signs 10011101110010110011100001
candidate -1,2,-3,4,-5,-6,-7,8,9,-10,11,-12,13,14,-15,16,-17,18,19,-13,-8,20,-2,21,-4,22,23,-9,24,-11,-14,25,-16,26,-18,17,-26,15,-25,-19,12,-24,10,7,-20,-23,6,1,-21,3,-22,5, signs 10011110110010110011100001
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,18,19,-11,-4,20,21,-1,22,-3,23,-7,24,-9,25,-13,26,-15,16,-26,14,17,-18,-25,8,-24,6,-23,12,-19,10,5,-20,-22,2,-21, signs 00101110001100111110010101
candidate -1,2,-3,4,-5,6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,18,-12,19,-6,20,-2,21,-4,22,23,-7,24,25,-10,-17,26,-15,14,-26,16,13,-18,11,-25,9,-19,-24,8,-23,-20,1,-21,3,-22,5, signs 10011011100111100110101000
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,13,-14,15,-16,17,-13,18,19,-8,20,-2,21,-4,22,23,24,-10,25,-12,-17,26,-15,14,-26,16,-18,-25,11,-24,9,-19,7,-20,-23,6,1,-21,3,-22,5, signs 10011110011011100101100100
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,12,-13,-14,15,-16,17,18,19,20,-12,-7,-2,21,-4,22,-8,23,-10,24,25,-17,26,-15,14,-19,-24,9,-23,11,-20,13,16,-26,-18,-25,6,1,-21,3,-22,5, signs 10011101001101110110101001
candidate 1,-2,-3,4,-5,6,7,-8,-9,-10,11,12,-13,14,-15,16,-17,18,-16,-11,19,20,-4,21,-6,22,-12,23,-14,-7,24,25,26,-1,-25,3,8,15,-23,13,-22,-19,10,17,-18,9,-20,5,-21,-24,2,-26, signs 11001100100110011101010101
candidate 1,2,-3,4,5,-6,-7,-8,9,10,-11,12,-13,-14,-15,16,-17,18,-16,19,20,-9,21,22,-2,23,-4,24,-10,25,-12,-5,26,-1,6,13,-25,11,-24,-21,8,15,-19,17,-18,-20,14,7,-22,3,-23,-26, signs 10110010011001011101010101
candidate 1,2,-3,4,5,-6,-7,-8,9,10,-11,12,-13,-14,-15,16,-17,18,-16,19,20,-9,21,22,-2,23,-4,24,-10,25,-12,-5,26,-1,6,13,-25,11,-24,-21,8,-20,14,17,-18,15,-19,7,-22,3,-23,-26, signs 10110010011001011101010101
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-6,19,-4,-1,20,-3,21,22,23,-9,-16,24,-12,25,-14,26,-24,11,-25,13,-26,15,10,-23,8,17,-22,7,-18,5,-19,-21,2,-20, signs 01100111001001110100100010
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-6,19,-4,20,21,-1,22,-3,23,-9,-16,24,-12,25,-14,26,-24,11,-25,13,-26,15,10,-23,8,17,-18,7,-19,5,-20,-22,2,-21, signs 00101101001001110010010010
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-6,19,-4,-1,20,-3,21,22,23,-9,-16,24,-12,25,-14,26,-24,11,-25,13,-26,15,10,-23,8,17,-18,7,-22,5,-19,-21,2,-20, signs 01100101001001110000110010
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,15,-16,-17,18,19,-7,20,-5,21,-1,22,-3,23,24,-10,-15,25,-11,26,-13,14,-26,12,-25,16,9,-24,17,-18,-23,4,-22,2,-19,8,-20,6,-21, signs 00110110000011111101010101
candidate 1,-2,3,-4,5,-6,7,-8,9,10,-11,-12,13,-14,-15,-16,17,18,19,-7,20,-5,21,-1,22,-3,23,-9,24,-17,-10,25,26,-13,14,-26,12,15,-25,11,16,-24,-18,-23,4,-22,2,-19,8,-20,6,-21, signs 00110110000011111101010011
candidate 1,-2,3,-4,-5,-6,7,-8,9,10,-11,-12,13,-14,15,-16,17,-9,18,-7,19,20,21,-1,22,-3,23,24,-10,-17,25,-15,26,-13,-20,5,-24,11,16,-25,8,-18,6,-19,14,-26,12,-21,4,-23,2,-22, signs 01100100101011001010001101
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,15,-16,-17,18,19,-7,20,-5,21,-1,22,-3,23,24,-10,-15,25,-13,26,-11,12,-26,14,-25,16,9,-24,17,-18,-23,4,-22,2,-19,8,-20,6,-21, signs 00110110001100111101010101
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,-12,13,-14,15,-16,17,18,19,-7,20,-5,21,-1,22,-3,23,24,-10,-17,25,-15,26,-13,14,-26,12,-25,16,11,-24,9,-18,-23,4,-22,2,-19,8,-20,6,-21, signs 00110110100011011101010011
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-7,21,-1,22,23,-4,-15,24,-17,25,-11,26,-9,8,-26,10,-25,-18,-24,16,3,-23,5,14,-19,12,-20,6,-22,2,-21, signs 00110100011011001010010101
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-12,19,-4,20,21,-1,22,-3,-14,23,-16,24,-6,25,26,-9,10,-26,8,17,-23,15,-24,7,-25,11,-18,13,-19,5,-20,-22,2,-21, signs 00101101001100011010011010
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-12,19,-4,-1,20,-3,21,22,-14,23,-16,24,-6,25,26,-9,10,-26,8,17,-23,15,-24,7,-25,11,-18,13,-22,5,-19,-21,2,-20, signs 01100101001100011000111010
candidate -1,2,-3,-4,-5,6,7,8,-9,10,11,12,-13,-14,15,-16,-17,-11,18,-7,-2,19,20,21,-6,22,-12,23,24,-15,-8,25,-10,26,16,-24,14,3,-19,1,-21,5,-22,-18,-25,9,-26,17,-23,13,4,-20, signs 00110101101000111100101101
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-7,21,-1,22,23,-4,-15,24,-17,25,-9,26,-11,10,-26,8,-25,-18,-24,16,3,-23,5,14,-19,12,-20,6,-22,2,-21, signs 00110101100011001010010101
candidate 1,-2,3,-4,5,-6,7,-8,9,10,-11,-12,13,-14,15,-16,-17,-7,18,-5,19,-1,20,-3,21,22,-10,23,24,-13,25,-15,26,-9,-22,11,-23,-26,16,-25,14,-24,12,-21,4,-20,2,17,8,-18,6,-19, signs 00110110101011001101010101
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-6,19,-4,20,21,-1,22,-3,23,24,-12,25,-14,26,-16,-9,10,15,-26,17,8,11,-25,13,-24,7,-18,-23,-19,5,-20,-22,2,-21, signs 00101110111001001110010011
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,19,-7,20,-5,21,-1,22,-3,23,-9,24,-11,-16,25,26,-13,14,-26,12,15,-25,17,10,-24,-18,-23,4,-22,2,-19,8,-20,6,-21, signs 00110110011011100101010011
candidate 1,-2,3,-4,5,-6,7,-8,-9,-10,11,-12,13,14,-15,-16,17,18,19,-7,20,-5,21,-1,22,-3,23,-17,24,25,-14,-11,26,-13,12,-26,10,15,-25,9,16,-24,-18,-23,4,-22,2,-19,8,-20,6,-21, signs 00110110000111110101010110
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-7,18,19,-4,-1,20,-3,21,22,23,-15,24,-13,25,-9,26,-11,12,-24,14,-23,16,-26,10,-25,8,17,6,-18,-22,5,-19,-21,2,-20, signs 01100011001110010000111001
candidate -1,2,-3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,16,17,18,19,-9,20,-7,-2,21,22,23,-6,24,-16,25,-14,26,-12,-17,-24,15,-25,13,-26,11,-18,5,-23,1,-21,3,8,-20,10,-19,4,-22, signs 10011100111001101110100010
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,14,-15,-16,-17,-7,18,-5,19,-1,20,-3,21,-13,22,-11,23,-9,24,25,-14,26,16,-24,10,-23,12,-22,-25,15,-26,-21,4,-20,2,17,8,-18,6,-19, signs 00110110001101011101010101
candidate -1,-2,3,4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,18,-12,19,-10,20,-4,21,-6,22,23,-17,24,-15,-8,25,26,-3,2,-26,-21,5,-20,1,-25,7,-22,11,-19,13,-18,-23,16,-24,14,9, signs 11100100100110110100110100
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,-16,17,18,-6,19,-4,-1,20,-3,21,-17,-8,22,23,24,-12,25,-14,26,-24,11,-25,13,-26,-23,10,15,-22,9,16,7,-18,5,-19,-21,2,-20, signs 01100111111001000100100010
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-6,19,-4,-1,20,-3,21,22,-16,-9,23,24,-12,25,-14,26,-24,11,-25,13,-26,-23,10,15,8,17,-22,7,-18,5,-19,-21,2,-20, signs 01100111111001000100100010
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-6,19,-4,20,21,-1,22,-3,-16,-9,23,24,-12,25,-14,26,-24,11,-25,13,-26,-23,10,15,8,17,-18,7,-19,5,-20,-22,2,-21, signs 00101101111001000010010010
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-6,19,-4,-1,20,-3,21,22,-16,-9,23,24,-12,25,-14,26,-24,11,-25,13,-26,-23,10,15,8,17,-18,7,-22,5,-19,-21,2,-20, signs 01100101111001000000110010
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,15,-16,-17,18,-6,19,-4,-1,20,-3,21,22,23,-15,-10,24,-12,25,-14,26,-24,11,-25,13,-26,9,16,-23,8,17,-22,7,-18,5,-19,-21,2,-20, signs 01100111111001000100100010
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,15,-16,-17,18,-6,19,-4,20,21,-1,22,-3,23,-15,-10,24,-12,25,-14,26,-24,11,-25,13,-26,9,16,-23,8,17,-18,7,-19,5,-20,-22,2,-21, signs 00101101111001000010010010
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,15,-16,-17,18,-6,19,-4,-1,20,-3,21,22,23,-15,-10,24,-12,25,-14,26,-24,11,-25,13,-26,9,16,-23,8,17,-18,7,-22,5,-19,-21,2,-20, signs 01100101111001000000110010
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-7,18,19,-4,-1,20,-3,21,22,23,-15,24,-9,25,-11,26,-13,14,-24,16,-23,12,-26,10,-25,8,17,6,-18,-22,5,-19,-21,2,-20, signs 01100011100111000000110110
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,19,-7,20,-5,21,-1,22,-3,23,24,-16,-9,25,-11,26,-13,14,-26,12,-25,10,15,-24,17,-18,-23,4,-22,2,-19,8,-20,6,-21, signs 00110110110011001101010101
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-7,18,19,-4,20,21,-1,22,-3,23,-15,24,-9,25,-11,26,-13,14,-26,12,-18,6,17,8,-25,10,-24,16,-23,-19,5,-20,-22,2,-21, signs 00101110110011001110010101
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,-12,13,-14,15,-16,17,18,19,-7,20,-5,21,-1,22,-3,23,-17,24,25,-10,-15,26,-13,12,-26,14,11,-25,9,16,-24,-18,-23,4,-22,2,-19,8,-20,6,-21, signs 00110110011110010101010110
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,19,-7,20,-5,21,-1,22,-3,23,24,-16,-9,25,-13,26,-11,12,-26,14,-25,10,15,-24,17,-18,-23,4,-22,2,-19,8,-20,6,-21, signs 00110110111100001101010101
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-7,18,19,-4,20,21,-1,22,-3,23,-15,24,-9,25,-13,26,-11,12,-26,14,-18,6,17,8,-25,10,-24,16,-23,-19,5,-20,-22,2,-21, signs 00101110111100001110010101
candidate 1,-2,3,-4,5,-6,7,-8,-9,-10,11,-12,13,-14,15,16,-17,18,19,-7,20,-5,21,-1,22,-3,23,24,-16,-11,25,-15,26,-13,14,-26,12,-25,10,17,-24,9,-18,-23,4,-22,2,-19,8,-20,6,-21, signs 00110110111011000101010011
candidate -1,2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,22,-2,23,-4,24,-6,-11,25,-7,26,-9,10,-26,8,-25,12,5,-24,13,-20,15,-19,3,-23,1,-22,17,-18,-21, signs 00110000111110011101010101
candidate -1,2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,22,-2,23,-4,24,-6,-11,25,-9,26,-7,8,-26,10,-25,12,5,-24,13,-20,15,-19,3,-23,1,-22,17,-18,-21, signs 00110011001110011101010101
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-16,19,-14,20,21,22,-2,23,-4,24,-6,-13,25,-11,26,-9,10,-26,8,-25,12,7,-24,5,-20,15,-19,3,-23,1,-22,17,-18,-21, signs 00111000110110011101010011
candidate -1,2,3,-4,5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-2,23,-6,24,-8,25,-10,-5,26,-3,-22,1,12,15,-19,17,-18,-20,14,11,-25,9,-24,7,-23,-26,4,-21, signs 10100110011001011101001010
candidate -1,2,3,-4,5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-2,23,-6,24,-8,25,-10,-5,26,-3,-22,1,12,-20,14,17,-18,15,-19,11,-25,9,-24,7,-23,-26,4,-21, signs 10100110011001011101001010
candidate -1,2,3,-4,5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-2,21,-6,22,-8,23,-10,-5,24,-3,25,26,12,1,-23,9,-22,7,-21,-24,4,-25,14,-20,-18,17,-19,15,-26,11, signs 10100110011100110010101010
candidate -1,2,3,-4,5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-2,21,-6,22,-8,23,-10,-5,24,-3,25,26,12,1,-23,9,-22,7,-21,-24,4,-25,-19,15,-18,17,14,-20,-26,11, signs 10100110011100110010101010
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,-11,12,13,-14,15,16,-17,18,-16,19,-12,20,-2,21,-4,22,-6,23,24,-9,25,-13,26,-15,-18,17,14,-26,-19,11,-20,-25,10,-24,8,3,-21,1,-23,7,-22,5, signs 00111000111010010001001101
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,12,-13,14,15,-16,-17,18,19,-15,20,-11,-2,21,-4,22,-6,23,24,-9,-12,25,-14,26,-18,17,-26,-19,16,-20,-25,13,10,-24,8,3,-21,1,-23,7,-22,5, signs 00111000110110100001001101
candidate -1,2,-3,4,-5,6,-7,-8,9,10,11,-12,13,-14,-15,16,-17,18,-16,19,-10,20,-2,21,-4,22,-6,23,24,-9,25,-11,26,-13,-19,15,-18,17,14,-26,12,-25,-20,-24,8,3,-21,1,-23,7,-22,5, signs 00111000101100110010001110
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-9,-2,21,-4,22,-6,23,-8,24,25,-11,26,-13,-19,15,-18,17,14,-26,12,-25,10,-20,-24,3,-21,1,-23,7,-22,5, signs 00111001001100110010001110
candidate 1,-2,3,-4,5,-6,-7,8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-9,19,-1,20,-3,21,-5,22,23,-8,24,25,-13,26,-15,6,-22,4,-21,16,-26,14,-25,12,17,10,-18,-24,7,-23,-20,2,-19, signs 00100111001100110001100101
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,18,19,-13,20,-11,-2,21,-4,22,-6,23,24,-9,-14,25,-16,26,-18,17,-26,15,-25,-19,12,-20,10,-24,8,3,-21,1,-23,7,-22,5, signs 00111000110010110010001101
candidate -1,2,-3,4,-5,6,-7,-8,9,10,-11,12,-13,-14,15,-16,17,18,-12,19,-10,20,-2,21,-4,22,-6,23,24,-9,25,-17,26,-15,14,-26,16,13,-18,11,-19,-25,-20,-24,8,3,-21,1,-23,7,-22,5, signs 00111000100111100100001110
candidate -1,2,-3,4,-5,6,-7,8,9,-10,-11,12,-13,-14,15,-16,17,18,-12,19,20,-9,-2,21,-4,22,-6,23,-8,24,25,-17,26,-15,14,-26,16,13,-18,11,-19,-25,10,-20,-24,3,-21,1,-23,7,-22,5, signs 00111001000111100100001110
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-16,19,-14,20,-2,21,-4,22,-6,23,24,-9,25,-11,26,-13,-18,17,-19,15,-20,-26,12,-25,10,-24,8,3,-21,1,-23,7,-22,5, signs 00111000110010110010001101
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-16,19,-14,20,-2,21,-4,22,-6,23,24,-9,25,-11,26,-13,-19,15,-18,17,-20,-26,12,-25,10,-24,8,3,-21,1,-23,7,-22,5, signs 00111000110010110010001101
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,12,-13,-14,-15,16,-17,18,-16,19,20,21,-12,22,-4,23,-6,24,-8,-1,25,-3,26,-11,-21,13,-22,-26,10,15,-19,17,-18,-20,14,5,-23,-25,2,9,-24,7, signs 00101110001011011101100011
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,12,-13,-14,-15,16,-17,18,-16,19,20,21,-12,22,-4,23,-6,24,-8,-1,25,-3,26,-11,-21,13,-22,-26,10,-20,14,17,-18,15,-19,5,-23,-25,2,9,-24,7, signs 00101110001011011101100011
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-3,22,-5,23,-11,24,-1,25,-9,26,-7,8,-26,10,-24,12,-23,6,-22,4,15,-19,17,-18,-20,14,-21,2,-25, signs 01001100110001011101010100
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-3,22,-5,23,-11,24,-1,25,-9,26,-7,8,-26,10,-24,12,-23,6,-22,4,-20,14,17,-18,15,-19,-21,2,-25, signs 01001100110001011101010100
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-3,22,-5,23,-11,24,-1,25,-7,26,-9,10,-26,8,-24,12,-23,6,-22,4,15,-19,17,-18,-20,14,-21,2,-25, signs 01001111000001011101010100
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-3,22,-5,23,-11,24,-1,25,-7,26,-9,10,-26,8,-24,12,-23,6,-22,4,-20,14,17,-18,15,-19,-21,2,-25, signs 01001111000001011101010100
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-5,22,-7,23,-11,24,-3,25,-1,26,-9,10,-26,8,-23,12,-24,2,-25,4,-21,14,-20,-18,17,-19,15,6,-22, signs 11000110110100110010101011
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-5,22,-7,23,-11,24,-3,25,-1,26,-9,10,-26,8,-23,12,-24,2,-25,4,-21,-19,15,-18,17,14,-20,6,-22, signs 11000110110100110010101011
candidate 1,-2,-3,4,5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-4,21,-6,22,-8,23,24,-1,25,26,-10,-5,-21,3,12,15,-19,17,-18,-20,14,11,-26,9,-22,7,-23,-25,2,-24, signs 11000110011001011101001101
candidate 1,-2,-3,4,5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-4,21,-6,22,-8,23,24,-1,25,26,-10,-5,-21,3,12,-20,14,17,-18,15,-19,11,-26,9,-22,7,-23,-25,2,-24, signs 11000110011001011101001101
candidate 1,2,-3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,19,-12,20,-2,21,-4,22,-6,-1,23,24,-10,25,-14,26,-19,17,-18,11,-24,9,-25,15,-26,13,8,-23,-20,3,-21,5,-22,7, signs 10110011011011011101010101
candidate 1,2,-3,4,-5,6,-7,-8,9,-10,11,12,-13,-14,-15,16,-17,18,-16,19,20,-11,-2,21,-4,22,-6,-1,23,-9,24,25,-12,26,14,-24,8,-23,10,15,-19,17,-18,-20,-26,13,-25,3,-21,5,-22,7, signs 10110011100111011101010110
candidate 1,-2,-3,4,-5,6,-7,8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-6,21,-8,22,-10,23,24,-1,25,26,-4,-9,-22,11,-23,3,-26,5,-21,7,14,-20,-18,17,-19,15,12,-25,2,-24, signs 11001001101100110010110101
candidate 1,-2,-3,4,-5,6,-7,8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-6,21,-8,22,-10,23,24,-1,25,26,-4,-9,-22,11,-23,3,-26,5,-21,7,-19,15,-18,17,14,-20,12,-25,2,-24, signs 11001001101100110010110101
candidate -1,2,-3,4,5,-6,7,8,-9,-10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-5,22,-7,-12,23,-2,24,-4,25,-8,26,10,3,-24,1,-23,11,-26,9,-25,-22,6,15,-19,17,-18,-20,14,-21, signs 11000011110001011101010110
candidate -1,2,-3,4,5,-6,7,8,-9,-10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-5,22,-7,-12,23,-2,24,-4,25,-8,26,10,3,-24,1,-23,11,-26,9,-25,-22,6,-20,14,17,-18,15,-19,-21, signs 11000011110001011101010110
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,23,24,-6,25,-8,-11,-2,26,-4,-9,10,3,-26,5,-25,7,-24,1,-22,15,-19,17,-18,-20,14,-21,12,-23, signs 11001001110001011101010011
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,23,24,-6,25,-8,-11,-2,26,-4,-9,10,3,-26,5,-25,7,-24,1,-22,-20,14,17,-18,15,-19,-21,12,-23, signs 11001001110001011101010011
candidate -1,2,-3,-4,5,-6,7,-8,9,10,-11,12,-13,14,-15,16,-17,18,-16,19,-14,20,21,22,-2,23,24,-5,-12,25,-10,-7,26,-9,8,-26,6,11,-25,-24,4,13,-20,15,-19,3,-23,1,-22,17,-18,-21, signs 00101001111010011101010110
candidate -1,2,-3,4,-5,-6,7,-8,9,10,-11,-12,13,14,-15,16,-17,18,-16,19,-14,20,21,22,-2,23,-4,-13,24,25,-10,-7,26,-9,8,-26,6,11,-25,5,12,-24,-20,15,-19,3,-23,1,-22,17,-18,-21, signs 00110001111100011101010110
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,22,-3,-12,23,-6,24,-8,25,-10,26,-24,7,-23,5,-26,9,-25,11,4,-22,2,15,-19,17,-18,-20,14,-21, signs 00110110110001011101011001
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,22,-3,-12,23,-6,24,-8,25,-10,26,-24,7,-23,5,-26,9,-25,11,4,-22,2,-20,14,17,-18,15,-19,-21, signs 00110110110001011101011001
candidate -1,2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-16,19,-14,20,21,22,-2,23,-4,24,-12,-5,25,-7,26,-9,10,-26,8,-25,6,11,-24,13,-20,15,-19,3,-23,1,-22,17,-18,-21, signs 00111100110010011101010101
candidate -1,2,-3,-4,5,6,-7,-8,9,-10,11,12,-13,14,-15,16,-17,18,-16,19,-14,20,21,22,-2,23,24,-5,-12,25,-6,-11,26,-9,8,-26,10,7,-25,-24,4,13,-20,15,-19,3,-23,1,-22,17,-18,-21, signs 00101111100010011101010110
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-16,19,-14,20,21,22,-2,23,-4,-13,24,25,-6,-11,26,-9,8,-26,10,7,-25,5,12,-24,-20,15,-19,3,-23,1,-22,17,-18,-21, signs 00110111100100011101010110
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,22,-3,-12,23,-6,24,-10,25,-8,26,-24,5,-23,7,-26,9,-25,11,4,-22,2,15,-19,17,-18,-20,14,-21, signs 00111101100001011101010110
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,22,-3,-12,23,-6,24,-10,25,-8,26,-24,5,-23,7,-26,9,-25,11,4,-22,2,-20,14,17,-18,15,-19,-21, signs 00111101100001011101010110
candidate -1,2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-16,19,-14,20,21,22,-2,23,-4,24,-12,-5,25,-9,26,-7,8,-26,10,-25,6,11,-24,13,-20,15,-19,3,-23,1,-22,17,-18,-21, signs 00111111000010011101010101
candidate -1,2,-3,4,-5,6,7,-8,9,-10,11,12,-13,-14,-15,16,-17,18,-16,19,20,21,-12,22,23,24,-2,25,-4,-11,-6,-9,26,-7,8,-26,10,5,-22,13,-21,3,-25,1,-24,15,-19,17,-18,-20,14,-23, signs 00111111000001011101010101
candidate -1,2,-3,4,-5,6,7,-8,9,-10,11,12,-13,-14,-15,16,-17,18,-16,19,20,21,-12,22,23,24,-2,25,-4,-11,-6,-9,26,-7,8,-26,10,5,-22,13,-21,3,-25,1,-24,-20,14,17,-18,15,-19,-23, signs 00111111000001011101010101
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,16,-17,18,-16,19,-14,20,21,22,-2,23,-4,24,-12,-7,25,-11,26,-9,10,-26,8,-25,6,13,-24,5,-20,15,-19,3,-23,1,-22,17,-18,-21, signs 00111110110000011101010011
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-1,-10,23,-4,24,-8,25,-6,26,-24,3,12,15,-19,17,-18,-20,14,-21,-23,5,-26,7,-25,9,2,-22, signs 00001001110001011101001001
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-1,-10,23,-4,24,-8,25,-6,26,-24,3,12,-20,14,17,-18,15,-19,-21,-23,5,-26,7,-25,9,2,-22, signs 00001001110001011101001001
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-1,-10,23,-4,24,-8,25,-6,26,-24,3,-23,5,-26,7,-25,9,2,-21,14,-20,-18,17,-19,15,12,-22, signs 00001001110100110010101001
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-1,-10,23,-4,24,-8,25,-6,26,-24,3,-23,5,-26,7,-25,9,2,-21,-19,15,-18,17,14,-20,12,-22, signs 00001001110100110010101001
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-1,-10,23,-4,24,-6,25,-8,26,-24,5,-23,3,-26,7,-25,9,2,-21,14,-20,-18,17,-19,15,12,-22, signs 00100100110100110010100110
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-1,-10,23,-4,24,-6,25,-8,26,-24,5,-23,3,-26,7,-25,9,2,-21,-19,15,-18,17,14,-20,12,-22, signs 00100100110100110010100110
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-1,-10,23,-4,24,-6,25,-8,26,-24,5,-23,-21,14,-20,-18,17,-19,15,12,3,-26,7,-25,9,2,-22, signs 00100100110100110010100110
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-1,-10,23,-4,24,-6,25,-8,26,-24,5,-23,-21,-19,15,-18,17,14,-20,12,3,-26,7,-25,9,2,-22, signs 00100100110100110010100110
candidate 1,2,-3,-4,5,-6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-12,-1,-10,23,-8,24,-2,25,26,-5,6,-26,4,7,-22,15,-19,17,-18,-20,14,-21,-25,3,-24,9,-23,11, signs 01110000011001011101010100
candidate 1,2,-3,-4,5,-6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-12,-1,-10,23,-8,24,-2,25,26,-5,6,-26,4,7,-22,-20,14,17,-18,15,-19,-21,-25,3,-24,9,-23,11, signs 01110000011001011101010100
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,-8,20,-4,21,22,-1,23,-3,-6,-13,24,25,-10,26,12,-24,14,7,-20,9,-19,17,-18,15,-25,11,-26,5,-21,-23,2,-22, signs 00101110001011011101001010
candidate 1,-2,3,-4,5,6,7,-8,9,-10,11,-12,-13,-14,15,-16,-17,18,19,-15,20,-7,21,-5,22,-1,23,-3,-6,24,25,-11,26,-9,-24,-20,14,-19,16,-25,10,-26,12,17,-18,13,8,-21,4,-23,2,-22, signs 00110101001101101101001010
candidate -1,2,-3,4,-5,-6,7,8,-9,-10,-11,12,13,-14,15,16,-17,18,-16,19,-12,20,21,-7,-2,22,-4,23,-8,24,25,-13,26,-15,-18,17,14,-26,-19,11,-20,-25,10,-21,-24,9,6,1,-22,3,-23,5, signs 10011101111010010001110001
candidate -1,2,-3,4,-5,-6,-7,8,9,-10,-11,12,13,-14,15,16,-17,18,-16,19,-12,20,-8,21,-2,22,-4,23,24,-9,25,-13,26,-15,-18,17,14,-26,-19,11,-20,-25,10,7,-21,-24,6,1,-22,3,-23,5, signs 10011110111010010001110001
candidate -1,2,-3,4,-5,-6,-7,-8,9,10,-11,12,13,-14,15,16,-17,18,-16,19,-12,-9,20,21,-2,22,-4,23,24,25,-10,-13,26,-15,-18,17,14,-26,-19,11,8,-20,-25,7,-21,-24,6,1,-22,3,-23,5, signs 10011111011010010001110001
candidate -1,2,-3,4,-5,-6,7,8,-9,10,11,-12,-13,14,15,-16,-17,18,19,-15,20,21,-10,-7,-2,22,-4,23,-8,-11,24,25,-14,26,-18,17,-26,-19,16,-20,-25,13,-21,-24,12,9,6,1,-22,3,-23,5, signs 10011101101110100001110001
candidate -1,2,-3,4,-5,-6,7,8,-9,-10,11,12,-13,14,15,-16,-17,18,19,-15,20,-11,21,-7,-2,22,-4,23,-8,24,-12,25,-14,26,-18,17,-26,-19,16,-20,-25,13,10,-21,-24,9,6,1,-22,3,-23,5, signs 10011101110110100001110001
candidate -1,2,-3,4,-5,-6,-7,8,9,-10,11,12,-13,14,15,-16,-17,18,19,-15,20,-11,-8,21,-2,22,-4,23,24,-9,-12,25,-14,26,-18,17,-26,-19,16,-20,-25,13,10,7,-21,-24,6,1,-22,3,-23,5, signs 10011110110110100001110001
candidate -1,2,-3,4,-5,6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-9,-6,21,-2,22,-4,23,24,-7,-10,25,26,-13,-19,15,-18,17,14,-26,12,-20,-25,11,8,-24,-21,1,-22,3,-23,5, signs 10011011011100110011010100
candidate -1,2,-3,4,-5,-6,7,8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-9,21,-7,-2,22,-4,23,-8,24,-10,25,26,-13,-19,15,-18,17,14,-26,12,-20,-25,11,-24,-21,6,1,-22,3,-23,5, signs 10011101011100110011010100
candidate -1,2,-3,4,-5,6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,-10,20,-6,21,-2,22,-4,23,24,-7,25,-11,26,-13,-19,15,-18,17,14,-26,12,9,-20,-25,8,-24,-21,1,-22,3,-23,5, signs 10011011101100110011010100
candidate -1,2,-3,4,-5,-6,-7,8,9,10,11,-12,13,-14,-15,16,-17,18,-16,19,-10,20,-8,21,-2,22,-4,23,24,-9,25,-11,26,-13,-19,15,-18,17,14,-26,12,-25,-20,7,-21,-24,6,1,-22,3,-23,5, signs 10011110101100110010110010
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,-12,13,14,-15,-16,17,18,19,-13,20,21,-10,-7,-2,22,-4,23,-8,24,-14,25,26,-17,16,-26,-18,15,-25,-19,12,-20,-24,11,-21,9,6,1,-22,3,-23,5, signs 10011101100010111110010100
candidate -1,2,-3,4,-5,-6,7,8,-9,-10,11,-12,13,14,-15,16,-17,18,19,-13,20,-11,21,-7,-2,22,-4,23,-8,24,-14,25,-16,26,-18,17,-26,15,-25,-19,12,-20,10,-21,-24,9,6,1,-22,3,-23,5, signs 10011101110010110010110001
candidate -1,2,-3,4,-5,-6,-7,8,9,-10,11,-12,13,14,-15,16,-17,18,19,-13,20,-11,-8,21,-2,22,-4,23,24,-9,-14,25,-16,26,-18,17,-26,15,-25,-19,12,-20,10,7,-21,-24,6,1,-22,3,-23,5, signs 10011110110010110010110001
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,18,19,-11,20,-9,-4,21,22,-1,23,-3,24,-7,25,-13,26,-15,16,-26,14,17,-18,-25,8,-24,6,-19,12,-20,10,5,-21,-23,2,-22, signs 00101011011000111101001101
candidate -1,2,-3,4,-5,6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,18,-12,19,-10,20,-6,21,-2,22,-4,23,24,-7,25,-17,26,-15,14,-26,16,13,-18,11,-19,9,-20,-25,8,-24,-21,1,-22,3,-23,5, signs 10011011100111100101010100
candidate -1,2,-3,4,-5,-6,-7,8,9,10,-11,12,-13,-14,15,-16,17,18,-12,19,-10,20,-8,21,-2,22,-4,23,24,-9,25,-17,26,-15,14,-26,16,13,-18,11,-19,-25,-20,7,-21,-24,6,1,-22,3,-23,5, signs 10011110100111100100110010
candidate -1,2,-3,4,-5,-6,7,8,-9,-10,11,-12,13,14,-15,16,-17,18,-16,19,-14,20,21,-7,-2,22,-4,23,-8,24,25,-11,26,-13,-18,17,-19,15,-20,-26,12,-25,10,-21,-24,9,6,1,-22,3,-23,5, signs 10011101110010110010110001
candidate -1,2,-3,4,-5,-6,-7,8,9,-10,11,-12,13,14,-15,16,-17,18,-16,19,-14,20,-8,21,-2,22,-4,23,24,-9,25,-11,26,-13,-18,17,-19,15,-20,-26,12,-25,10,7,-21,-24,6,1,-22,3,-23,5, signs 10011110110010110010110001
candidate -1,2,-3,4,-5,-6,7,8,-9,-10,11,-12,13,14,-15,16,-17,18,-16,19,-14,20,21,-7,-2,22,-4,23,-8,24,25,-11,26,-13,-19,15,-18,17,-20,-26,12,-25,10,-21,-24,9,6,1,-22,3,-23,5, signs 10011101110010110010110001
candidate -1,2,-3,4,-5,-6,-7,8,9,-10,11,-12,13,14,-15,16,-17,18,-16,19,-14,20,-8,21,-2,22,-4,23,24,-9,25,-11,26,-13,-19,15,-18,17,-20,-26,12,-25,10,7,-21,-24,6,1,-22,3,-23,5, signs 10011110110010110010110001
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,-4,21,22,-1,23,-3,-6,24,-8,25,26,-11,12,-26,10,13,-20,15,-19,9,-25,7,-24,17,-18,5,-21,-23,2,-22, signs 00101100101110011101001101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-7,22,-1,23,-3,24,-9,25,-11,26,-5,4,-26,12,15,-19,17,-18,-20,14,-25,10,-24,8,-21,6,-23,2,-22, signs 00100100110001011101001101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-7,22,-1,23,-3,24,-9,25,-11,26,-5,4,-26,12,-20,14,17,-18,15,-19,-25,10,-24,8,-21,6,-23,2,-22, signs 00100100110001011101001101
candidate -1,2,-3,4,-5,6,-7,-8,9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-10,21,-2,22,-4,23,-6,24,25,-9,26,-11,14,-20,-18,17,-19,15,12,-26,-21,-25,8,3,-22,1,-24,7,-23,5, signs 00111000101100110010000111
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-9,-2,22,-4,23,-6,24,-8,25,26,-11,14,-20,-18,17,-19,15,12,-26,10,-21,-25,3,-22,1,-24,7,-23,5, signs 00111001001100110010000111
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-2,22,-4,23,-6,24,25,-9,-12,26,14,-20,-18,17,-19,15,-26,-21,10,-25,8,3,-22,1,-24,7,-23,5, signs 00111000110100110010000111
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-16,19,-14,20,21,-11,-2,22,-4,23,-6,24,25,-9,26,-13,-18,17,-19,15,-20,-26,12,-21,10,-25,8,3,-22,1,-24,7,-23,5, signs 00111000110010110010000111
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-16,19,-14,-11,-2,20,-4,21,-6,22,23,-9,24,-13,25,26,-18,17,-26,15,-19,-25,12,-24,10,-23,8,3,-20,1,-22,7,-21,5, signs 00111000110110010000011011
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-16,19,-14,20,21,-11,-2,22,-4,23,-6,24,25,-9,26,-13,-19,15,-18,17,-20,-26,12,-21,10,-25,8,3,-22,1,-24,7,-23,5, signs 00111000110010110010000111
candidate -1,2,-3,4,-5,6,-7,-8,9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-10,21,-2,22,-4,23,-6,24,25,-9,26,-11,-19,15,-18,17,14,-20,12,-26,-21,-25,8,3,-22,1,-24,7,-23,5, signs 00111000101100110010000111
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-9,-2,22,-4,23,-6,24,-8,25,26,-11,-19,15,-18,17,14,-20,12,-26,10,-21,-25,3,-22,1,-24,7,-23,5, signs 00111001001100110010000111
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-2,22,-4,23,-6,24,25,-9,-12,26,-19,15,-18,17,14,-20,-26,-21,10,-25,8,3,-22,1,-24,7,-23,5, signs 00111000110100110010000111
candidate -1,2,-3,4,-5,6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-9,-6,22,-2,23,-4,24,25,-7,-10,26,14,-20,-18,17,-19,15,12,-21,-26,11,8,-25,-22,1,-23,3,-24,5, signs 10011011011100110010101010
candidate -1,2,-3,4,-5,-6,7,8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-9,22,-7,-2,23,-4,24,-8,25,-10,26,14,-20,-18,17,-19,15,12,-21,-26,11,-25,-22,6,1,-23,3,-24,5, signs 10011101011100110010101010
candidate -1,2,-3,4,-5,6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-10,21,-6,22,-2,23,-4,24,25,-7,26,-11,14,-20,-18,17,-19,15,12,9,-21,-26,8,-25,-22,1,-23,3,-24,5, signs 10011011101100110010101010
candidate -1,2,-3,4,-5,-6,-7,8,9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-10,21,-8,22,-2,23,-4,24,25,-9,26,-11,14,-20,-18,17,-19,15,12,-26,-21,7,-22,-25,6,1,-23,3,-24,5, signs 10011110101100110010011001
candidate -1,2,-3,4,-5,-6,7,8,-9,-10,11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-7,-2,23,-4,24,-8,25,-12,26,14,-20,-18,17,-19,15,-26,-21,10,-22,-25,9,6,1,-23,3,-24,5, signs 10011101110100110010011001
candidate -1,2,-3,4,-5,-6,-7,8,9,-10,11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-8,22,-2,23,-4,24,25,-9,-12,26,14,-20,-18,17,-19,15,-26,-21,10,7,-22,-25,6,1,-23,3,-24,5, signs 10011110110100110010011001
candidate -1,2,-3,4,-5,-6,7,8,-9,-10,11,-12,13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-7,-2,23,-4,24,-8,25,26,-13,-18,17,-19,15,-20,-26,12,-21,10,-22,-25,9,6,1,-23,3,-24,5, signs 10011101110010110010011001
candidate -1,2,-3,4,-5,-6,-7,8,9,-10,11,-12,13,14,-15,16,-17,18,-16,19,-14,20,21,-11,-8,22,-2,23,-4,24,25,-9,26,-13,-18,17,-19,15,-20,-26,12,-21,10,7,-22,-25,6,1,-23,3,-24,5, signs 10011110110010110010011001
candidate -1,2,-3,4,-5,-6,7,8,-9,-10,11,-12,13,14,-15,16,-17,18,-16,19,-14,-11,20,-7,-2,21,-4,22,-8,23,24,-13,25,26,-18,17,-26,15,-19,-25,12,-24,10,-20,-23,9,6,1,-21,3,-22,5, signs 10011101110110010001100011
candidate -1,2,-3,4,-5,-6,-7,8,9,-10,11,-12,13,14,-15,16,-17,18,-16,19,-14,-11,-8,20,-2,21,-4,22,23,-9,24,-13,25,26,-18,17,-26,15,-19,-25,12,-24,10,7,-20,-23,6,1,-21,3,-22,5, signs 10011110110110010001100011
candidate -1,2,-3,4,-5,-6,7,8,-9,-10,11,-12,13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-7,-2,23,-4,24,-8,25,26,-13,-19,15,-18,17,-20,-26,12,-21,10,-22,-25,9,6,1,-23,3,-24,5, signs 10011101110010110010011001
candidate -1,2,-3,4,-5,-6,-7,8,9,-10,11,-12,13,14,-15,16,-17,18,-16,19,-14,20,21,-11,-8,22,-2,23,-4,24,25,-9,26,-13,-19,15,-18,17,-20,-26,12,-21,10,7,-22,-25,6,1,-23,3,-24,5, signs 10011110110010110010011001
candidate -1,2,-3,4,-5,6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-9,-6,22,-2,23,-4,24,25,-7,-10,26,-19,15,-18,17,14,-20,12,-21,-26,11,8,-25,-22,1,-23,3,-24,5, signs 10011011011100110010101010
candidate -1,2,-3,4,-5,-6,7,8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-9,22,-7,-2,23,-4,24,-8,25,-10,26,-19,15,-18,17,14,-20,12,-21,-26,11,-25,-22,6,1,-23,3,-24,5, signs 10011101011100110010101010
candidate -1,2,-3,4,-5,6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-10,21,-6,22,-2,23,-4,24,25,-7,26,-11,-19,15,-18,17,14,-20,12,9,-21,-26,8,-25,-22,1,-23,3,-24,5, signs 10011011101100110010101010
candidate -1,2,-3,4,-5,-6,-7,8,9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-10,21,-8,22,-2,23,-4,24,25,-9,26,-11,-19,15,-18,17,14,-20,12,-26,-21,7,-22,-25,6,1,-23,3,-24,5, signs 10011110101100110010011001
candidate -1,2,-3,4,-5,-6,7,8,-9,-10,11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-7,-2,23,-4,24,-8,25,-12,26,-19,15,-18,17,14,-20,-26,-21,10,-22,-25,9,6,1,-23,3,-24,5, signs 10011101110100110010011001
candidate -1,2,-3,4,-5,-6,-7,8,9,-10,11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-8,22,-2,23,-4,24,25,-9,-12,26,-19,15,-18,17,14,-20,-26,-21,10,7,-22,-25,6,1,-23,3,-24,5, signs 10011110110100110010011001
candidate -1,2,-3,4,-5,6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-9,-6,22,-2,23,-4,24,25,-7,-10,26,12,-21,14,-20,-18,17,-19,15,-26,11,8,-25,-22,1,-23,3,-24,5, signs 10011011011100110010101010
candidate -1,2,-3,4,-5,-6,7,8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-9,22,-7,-2,23,-4,24,-8,25,-10,26,12,-21,14,-20,-18,17,-19,15,-26,11,-25,-22,6,1,-23,3,-24,5, signs 10011101011100110010101010
candidate -1,2,-3,4,-5,6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-9,-6,22,-2,23,-4,24,25,-7,-10,26,12,-21,-19,15,-18,17,14,-20,-26,11,8,-25,-22,1,-23,3,-24,5, signs 10011011011100110010101010
candidate -1,2,-3,4,-5,-6,7,8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-9,22,-7,-2,23,-4,24,-8,25,-10,26,12,-21,-19,15,-18,17,14,-20,-26,11,-25,-22,6,1,-23,3,-24,5, signs 10011101011100110010101010
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-2,23,-4,24,-6,25,-8,26,10,-21,14,-20,-18,17,-19,15,12,-22,-26,3,-23,1,-25,7,-24,5, signs 00111001000100110010100011
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-2,23,-4,24,-6,25,-8,26,10,-21,-19,15,-18,17,14,-20,12,-22,-26,3,-23,1,-25,7,-24,5, signs 00111001000100110010100011
candidate -1,2,-3,4,-5,-6,7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,23,-10,-7,-2,24,-4,25,-8,26,-23,-21,14,-20,-18,17,-19,15,12,-22,-26,9,6,1,-24,3,-25,5, signs 10011101100100110010101100
candidate -1,2,-3,4,-5,-6,7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,23,-10,-7,-2,24,-4,25,-8,26,-23,-21,-19,15,-18,17,14,-20,12,-22,-26,9,6,1,-24,3,-25,5, signs 10011101100100110010101100
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-8,22,-4,23,-2,24,-6,25,26,-9,12,15,-19,17,-18,-20,14,-21,10,-26,-22,3,-23,1,-24,7,-25,5, signs 01101100110001011101001011
candidate -1,2,-3,4,-5,6,-7,-8,9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-4,23,-2,24,-6,25,-10,26,12,15,-19,17,-18,-20,14,-21,-26,-22,8,3,-23,1,-24,7,-25,5, signs 01101101010001011101001011
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-8,22,-4,23,-2,24,-6,25,26,-9,12,-20,14,17,-18,15,-19,-21,10,-26,-22,3,-23,1,-24,7,-25,5, signs 01101100110001011101001011
candidate -1,2,-3,4,-5,6,-7,-8,9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-4,23,-2,24,-6,25,-10,26,12,-20,14,17,-18,15,-19,-21,-26,-22,8,3,-23,1,-24,7,-25,5, signs 01101101010001011101001011
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-4,23,-2,24,-6,25,-8,26,10,-21,14,-20,-18,17,-19,15,12,-22,-26,3,-23,1,-24,7,-25,5, signs 10010011000100110010100101
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-4,23,-2,24,-6,25,-8,26,10,-21,-19,15,-18,17,14,-20,12,-22,-26,3,-23,1,-24,7,-25,5, signs 10010011000100110010100101
candidate 1,-2,3,-4,-5,6,-7,8,9,10,-11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,-10,-3,21,-1,22,-9,23,24,-6,25,-8,26,-24,5,-25,7,-26,-23,12,15,-19,17,-18,13,-20,11,4,-21,2,-22, signs 10011001101010011101010010
candidate 1,-2,3,-4,-5,6,-7,8,9,10,-11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,-10,-3,21,-1,22,-9,23,24,-6,25,-8,26,-24,5,-25,7,-26,-23,12,17,-18,15,-19,13,-20,11,4,-21,2,-22, signs 10011001101010011101010010
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-6,22,-4,23,-10,24,-8,25,26,-1,2,-26,-22,5,-23,9,-24,-21,14,-20,-18,17,-19,15,12,7,-25,3, signs 00110010010100110010101010
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-6,22,-4,23,-10,24,-8,25,26,-1,2,-26,-22,5,-23,9,-24,-21,-19,15,-18,17,14,-20,12,7,-25,3, signs 00110010010100110010101010
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,23,-4,24,-2,25,-8,26,-6,-1,-24,3,-25,7,-26,-22,10,-21,14,-20,-18,17,-19,15,12,9,-23,5, signs 01001001100100110010101010
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,23,-4,24,-2,25,-8,26,-6,-1,-24,3,-25,7,-26,-22,10,-21,-19,15,-18,17,14,-20,12,9,-23,5, signs 01001001100100110010101010
candidate 1,2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,-14,-15,16,-17,18,-16,19,20,21,22,-11,23,-9,-4,24,-2,25,-8,26,-6,-1,-24,3,-25,7,-26,-23,12,-22,14,-20,-18,17,-19,15,-21,13,10,5, signs 01001001010010110010101010
candidate 1,2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,-14,-15,16,-17,18,-16,19,20,21,22,-11,23,-9,-4,24,-2,25,-8,26,-6,-1,-24,3,-25,7,-26,-23,-21,13,-19,15,-18,17,14,-20,12,-22,10,5, signs 01001001010010110010101010
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,23,-4,24,-2,25,-8,26,-6,-1,-24,3,-25,7,-26,9,-23,-21,14,-20,-18,17,-19,15,12,-22,10,5, signs 01001001100100110010101010
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,23,-4,24,-2,25,-8,26,-6,-1,-24,3,-25,7,-26,9,-23,-21,-19,15,-18,17,14,-20,12,-22,10,5, signs 01001001100100110010101010
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,23,-11,-4,24,-2,25,-8,26,-6,-1,-24,3,10,-23,12,-21,14,-20,-18,17,-19,15,-22,9,-25,7,-26,5, signs 01001001100100110010101010
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,23,-11,-4,24,-2,25,-8,26,-6,-1,-24,3,10,-23,12,-21,-19,15,-18,17,14,-20,-22,9,-25,7,-26,5, signs 01001001100100110010101010
candidate 1,2,-3,4,-5,6,-7,8,9,-10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-9,22,23,-4,24,-2,25,-8,26,-6,-1,-24,3,-23,11,14,-20,-18,17,-19,15,12,-21,10,-22,-25,7,-26,5, signs 01001001010100110010101010
candidate 1,2,-3,4,-5,6,-7,8,9,-10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-9,22,23,-4,24,-2,25,-8,26,-6,-1,-24,3,-23,11,-19,15,-18,17,14,-20,12,-21,10,-22,-25,7,-26,5, signs 01001001010100110010101010
candidate 1,2,-3,4,-5,-6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,23,-11,-4,24,-2,25,-10,26,-8,-1,6,-23,12,-21,14,-20,-18,17,-19,15,-22,5,-24,3,-25,9,-26,7, signs 01001010010100110010101010
candidate 1,2,-3,4,-5,-6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,23,-11,-4,24,-2,25,-10,26,-8,-1,6,-23,12,-21,-19,15,-18,17,14,-20,-22,5,-24,3,-25,9,-26,7, signs 01001010010100110010101010
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-6,22,-4,23,-10,24,-8,25,26,-1,-25,3,-22,5,-23,9,-24,-21,14,-20,-18,17,-19,15,12,7,2,-26, signs 00110010010100110010101010
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-6,22,-4,23,-10,24,-8,25,26,-1,-25,3,-22,5,-23,9,-24,-21,-19,15,-18,17,14,-20,12,7,2,-26, signs 00110010010100110010101010
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-6,22,-4,23,-10,24,-8,25,26,-1,-25,3,-23,5,-22,7,12,15,-19,17,-18,-20,14,-21,-24,9,2,-26, signs 11011000110001011101010101
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-6,22,-4,23,-10,24,-8,25,26,-1,-25,3,-23,5,-22,7,12,-20,14,17,-18,15,-19,-21,-24,9,2,-26, signs 11011000110001011101010101
candidate 1,2,-3,4,-5,6,-7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-4,22,-2,23,-10,24,25,26,-6,-1,8,-25,12,15,-19,17,-18,-20,14,-21,-24,9,-23,3,-22,5,-26,7, signs 11100010110001011101010101
candidate 1,2,-3,4,-5,6,-7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-4,22,-2,23,-10,24,25,26,-6,-1,8,-25,12,-20,14,17,-18,15,-19,-21,-24,9,-23,3,-22,5,-26,7, signs 11100010110001011101010101
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,23,-11,-4,24,-2,25,-8,26,-6,-1,-25,9,-22,15,-19,17,-18,-20,14,-21,12,-23,10,3,-24,5,-26,7, signs 11100011010001011101010101
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,23,-11,-4,24,-2,25,-8,26,-6,-1,-25,9,-22,-20,14,17,-18,15,-19,-21,12,-23,10,3,-24,5,-26,7, signs 11100011010001011101010101
candidate 1,2,-3,4,-5,6,-7,8,9,-10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-9,22,23,-4,24,-2,25,-8,26,-6,-1,-25,-22,10,-21,12,15,-19,17,-18,-20,14,11,-23,3,-24,5,-26,7, signs 11100011001001011101010101
candidate 1,2,-3,4,-5,6,-7,8,9,-10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-9,22,23,-4,24,-2,25,-8,26,-6,-1,-25,-22,10,-21,12,-20,14,17,-18,15,-19,11,-23,3,-24,5,-26,7, signs 11100011001001011101010101
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,23,-4,24,-2,25,-8,26,-6,-1,-25,3,-24,5,-23,9,12,15,-19,17,-18,-20,14,-21,10,-22,-26,7, signs 11100011010001011101010101
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,23,-4,24,-2,25,-8,26,-6,-1,-25,3,-24,5,-23,9,12,-20,14,17,-18,15,-19,-21,10,-22,-26,7, signs 11100011010001011101010101
candidate 1,2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,-14,-15,16,-17,18,-16,19,20,21,22,-11,23,-9,-4,24,-2,25,-8,26,-6,-1,-25,3,-24,5,10,13,-21,15,-19,17,-18,-20,14,-22,12,-23,-26,7, signs 11100011000101011101010101
candidate 1,2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,-14,-15,16,-17,18,-16,19,20,21,22,-11,23,-9,-4,24,-2,25,-8,26,-6,-1,-25,3,-24,5,10,-22,12,-20,14,17,-18,15,-19,13,-21,-23,-26,7, signs 11100011000101011101010101
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,23,-4,24,-2,25,-8,26,-6,-1,-25,3,-24,5,10,-22,12,15,-19,17,-18,-20,14,-21,-23,9,-26,7, signs 11100011010001011101010101
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,23,-4,24,-2,25,-8,26,-6,-1,-25,3,-24,5,10,-22,12,-20,14,17,-18,15,-19,-21,-23,9,-26,7, signs 11100011010001011101010101
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-4,22,-2,23,24,25,-8,26,-6,-1,-23,3,-22,5,-26,7,-25,9,12,15,-19,17,-18,-20,14,-21,10,-24, signs 11100011010001011101010101
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-4,22,-2,23,24,25,-8,26,-6,-1,-23,3,-22,5,-26,7,-25,9,12,-20,14,17,-18,15,-19,-21,10,-24, signs 11100011010001011101010101
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-6,22,-4,23,-10,24,-8,25,26,-1,2,-26,-23,5,-22,7,12,15,-19,17,-18,-20,14,-21,-24,9,-25,3, signs 11011000110001011101010101
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-6,22,-4,23,-10,24,-8,25,26,-1,2,-26,-23,5,-22,7,12,-20,14,17,-18,15,-19,-21,-24,9,-25,3, signs 11011000110001011101010101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-7,22,-3,23,-1,24,-5,25,-11,26,-9,8,-21,6,-24,4,-25,12,15,-19,17,-18,-20,14,-26,10,-22,2,-23, signs 11001100011001011101001101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-7,22,-3,23,-1,24,-5,25,-11,26,-9,8,-21,6,-24,4,-25,12,-20,14,17,-18,15,-19,-26,10,-22,2,-23, signs 11001100011001011101001101
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,15,16,-17,18,-16,19,-14,20,21,-9,-4,22,-2,23,-6,24,25,-11,26,-15,-19,13,-20,-26,-18,17,12,-25,10,-21,8,3,-22,1,-23,7,-24,5, signs 01101101001110110001010110
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-13,18,-11,19,-7,20,-3,21,-1,22,23,-4,24,25,-9,26,-15,16,-26,10,-25,8,17,14,-18,12,-19,6,-20,-24,5,-23,-21,2,-22, signs 10011100110110001101011010
candidate 1,-2,3,-4,5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,-13,18,-11,19,20,-6,-3,21,-1,22,-5,23,24,25,-9,26,-15,16,-26,10,-25,8,17,14,-18,12,-19,-24,7,-20,-23,4,-22,2,-21, signs 11011000110110001100101110
candidate -1,2,-3,4,-5,6,-7,-8,-9,10,-11,12,13,-14,15,-16,17,-15,18,-13,19,20,-10,21,-4,22,-2,23,-6,24,25,26,-12,-17,16,-18,14,-19,-26,11,-20,9,-21,-25,8,3,-22,1,-23,7,-24,5, signs 01101101100101100100110101
candidate 1,-2,3,4,-5,-6,7,8,-9,10,-11,12,-13,-14,-15,16,-17,18,-12,19,-10,20,21,-7,22,-3,23,-1,-4,24,-8,25,-16,26,14,9,-24,-22,6,-21,-18,17,-25,15,-26,13,-19,11,-20,5,2,-23, signs 11011001101100100010101101
candidate -1,2,-3,4,-5,6,-7,-8,-9,10,-11,12,13,-14,15,-16,17,-15,18,-13,-10,19,-4,20,-2,21,-6,22,23,24,-12,25,26,-17,16,-26,14,-18,-25,11,-24,9,-19,-23,8,3,-20,1,-21,7,-22,5, signs 01101101101100100011010011
candidate 1,-2,3,4,5,6,-7,8,-9,-10,-11,12,-13,-14,-15,16,-17,18,-16,19,20,21,-12,-5,22,-3,23,-1,-4,24,-6,25,-8,26,10,15,-19,17,-18,-20,14,9,-26,7,-25,13,-21,11,-24,-22,2,-23, signs 11010100101001011101001110
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-8,21,-4,22,-2,23,-6,24,25,-9,26,-11,12,15,-19,17,-18,-20,14,-26,10,-25,-21,3,-22,1,-23,7,-24,5, signs 01101100110001011101010110
candidate 1,-2,3,4,-5,6,7,-8,-9,10,-11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,-6,-3,21,-1,22,23,-4,-7,24,25,-10,26,12,17,-18,11,-26,9,-25,15,-19,13,-20,-24,8,5,-23,-21,2,-22, signs 10011011001010011101011010
candidate 1,-2,3,-4,5,6,-7,8,-9,10,-11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,-6,21,22,-3,23,-1,24,-5,-8,25,-10,26,12,17,-18,11,-26,9,-25,15,-19,13,-20,7,-21,-24,4,-22,2,-23, signs 11001011001010011101001110
candidate 1,-2,3,4,-5,-6,7,8,-9,10,-11,-12,-13,14,-15,16,-17,18,-16,19,-14,-7,20,-3,21,-1,22,23,-4,24,-8,25,-10,26,12,17,-18,11,-26,9,-25,15,-19,13,6,-20,-24,5,-23,-21,2,-22, signs 10011101001010011101011010
candidate 1,-2,3,-4,5,6,-7,8,-9,10,-11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,-6,-3,21,-1,22,-5,23,24,-8,25,-10,26,12,17,-18,11,-26,9,-25,15,-19,13,-24,7,-20,-23,4,-22,2,-21, signs 11011001001010011100101110
candidate 1,-2,3,4,5,6,-7,8,-9,-10,-11,12,-13,-14,-15,16,-17,18,-16,19,20,21,-12,-5,22,-3,23,-1,-4,24,-6,25,-8,26,10,-20,14,17,-18,15,-19,9,-26,7,-25,13,-21,11,-24,-22,2,-23, signs 11010100101001011101001110
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-8,21,-4,22,-2,23,-6,24,25,-9,26,-11,12,-20,14,17,-18,15,-19,-26,10,-25,-21,3,-22,1,-23,7,-24,5, signs 01101100110001011101010110
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,19,-14,20,-12,-3,21,-1,22,-5,23,24,-8,25,-10,26,-24,7,-25,9,-26,-23,6,11,-20,15,-19,17,-18,13,4,-21,2,-22, signs 10011110010010011101010010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,19,-14,20,-12,-3,21,-1,22,-5,23,24,-8,25,-10,26,-24,7,-25,9,-26,-23,6,11,-20,17,-18,15,-19,13,4,-21,2,-22, signs 10011110010010011101010010
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-2,23,-4,24,-8,25,-6,26,-24,3,-23,5,-26,7,-25,1,10,-21,14,-20,-18,17,-19,15,12,-22, signs 11001001000100110010101001
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-2,23,-4,24,-8,25,-6,26,-24,3,-23,5,-26,7,-25,1,10,-21,-19,15,-18,17,14,-20,12,-22, signs 11001001000100110010101001
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-8,22,-2,23,-4,24,-6,25,26,-9,12,15,-19,17,-18,-20,14,-21,10,-26,-22,3,-23,1,-25,7,-24,5, signs 11000110110001011101001101
candidate -1,2,-3,4,-5,6,-7,-8,9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-2,23,-4,24,-6,25,-10,26,12,15,-19,17,-18,-20,14,-21,-26,-22,8,3,-23,1,-25,7,-24,5, signs 11000111010001011101001101
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-8,22,-2,23,-4,24,-6,25,26,-9,12,-20,14,17,-18,15,-19,-21,10,-26,-22,3,-23,1,-25,7,-24,5, signs 11000110110001011101001101
candidate -1,2,-3,4,-5,6,-7,-8,9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-2,23,-4,24,-6,25,-10,26,12,-20,14,17,-18,15,-19,-21,-26,-22,8,3,-23,1,-25,7,-24,5, signs 11000111010001011101001101
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-2,23,-4,24,-6,25,-8,26,-24,5,-23,3,-26,7,-25,1,10,-21,14,-20,-18,17,-19,15,12,-22, signs 11100100000100110010100110
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-2,23,-4,24,-6,25,-8,26,-24,5,-23,3,-26,7,-25,1,10,-21,-19,15,-18,17,14,-20,12,-22, signs 11100100000100110010100110
candidate -1,2,-3,4,-5,6,7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-8,22,-2,-7,23,24,-4,25,-6,26,-24,3,-25,5,-26,-23,-22,1,10,-21,14,-20,-18,17,-19,15,12,9, signs 01011000100100110010111101
candidate -1,2,-3,4,-5,6,7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-8,22,-2,-7,23,24,-4,25,-6,26,-24,3,-25,5,-26,-23,-22,1,10,-21,-19,15,-18,17,14,-20,12,9, signs 01011000100100110010111101
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-2,23,-4,24,-6,25,-8,26,-24,5,-23,3,-26,7,-25,1,12,15,-19,17,-18,-20,14,-21,10,-22, signs 00011011110001011101011001
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-2,23,-4,24,-6,25,-8,26,-24,5,-23,3,-26,7,-25,1,12,-20,14,17,-18,15,-19,-21,10,-22, signs 00011011110001011101011001
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-2,23,-4,24,-6,25,-8,26,-24,5,-23,3,-26,7,-25,1,10,-22,12,15,-19,17,-18,-20,14,-21, signs 00011011110001011101011001
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-2,23,-4,24,-6,25,-8,26,-24,5,-23,3,-26,7,-25,1,10,-22,12,-20,14,17,-18,15,-19,-21, signs 00011011110001011101011001
candidate -1,2,-3,4,-5,6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-9,22,-7,-2,23,-4,24,-6,25,-10,26,14,-20,-18,17,-19,15,12,-21,-26,11,8,-22,-25,1,-23,3,-24,5, signs 10011011011100110010111000
candidate -1,2,-3,4,-5,6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-10,21,22,-7,-2,23,-4,24,-6,25,26,-11,14,-20,-18,17,-19,15,12,9,-21,-26,8,-22,-25,1,-23,3,-24,5, signs 10011011101100110010111000
candidate -1,2,-3,4,-5,-6,7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-10,21,-8,22,-2,23,-4,24,25,-7,26,-11,14,-20,-18,17,-19,15,12,9,-21,-26,-22,-25,6,1,-23,3,-24,5, signs 10011101101100110010111000
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-2,23,-4,24,-6,25,-12,26,14,-20,-18,17,-19,15,-26,-21,10,-22,8,3,-23,1,-25,7,-24,5, signs 00111000110100110010010011
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-9,-2,23,-4,24,-6,25,26,-13,-18,17,-19,15,-20,-26,12,-21,10,-22,8,3,-23,1,-25,7,-24,5, signs 00111000110010110010010011
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-16,19,-14,-11,20,-9,-2,21,-4,22,-6,23,24,-13,25,26,-18,17,-26,15,-19,-25,12,-24,10,-20,8,3,-21,1,-23,7,-22,5, signs 00111000110110010001001011
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-9,-2,23,-4,24,-6,25,26,-13,-19,15,-18,17,-20,-26,12,-21,10,-22,8,3,-23,1,-25,7,-24,5, signs 00111000110010110010010011
candidate -1,2,-3,4,-5,6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-9,22,-7,-2,23,-4,24,-6,25,-10,26,-19,15,-18,17,14,-20,12,-21,-26,11,8,-22,-25,1,-23,3,-24,5, signs 10011011011100110010111000
candidate -1,2,-3,4,-5,6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-10,21,22,-7,-2,23,-4,24,-6,25,26,-11,-19,15,-18,17,14,-20,12,9,-21,-26,8,-22,-25,1,-23,3,-24,5, signs 10011011101100110010111000
candidate -1,2,-3,4,-5,-6,7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-10,21,-8,22,-2,23,-4,24,25,-7,26,-11,-19,15,-18,17,14,-20,12,9,-21,-26,-22,-25,6,1,-23,3,-24,5, signs 10011101101100110010111000
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-2,23,-4,24,-6,25,-12,26,-19,15,-18,17,14,-20,-26,-21,10,-22,8,3,-23,1,-25,7,-24,5, signs 00111000110100110010010011
candidate -1,2,-3,4,-5,6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-9,22,-7,-2,23,-4,24,-6,25,-10,26,12,-21,14,-20,-18,17,-19,15,-26,11,8,-22,-25,1,-23,3,-24,5, signs 10011011011100110010111000
candidate -1,2,-3,4,-5,6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-9,22,-7,-2,23,-4,24,-6,25,-10,26,12,-21,-19,15,-18,17,14,-20,-26,11,8,-22,-25,1,-23,3,-24,5, signs 10011011011100110010111000
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-9,22,-7,23,-1,24,-3,25,-5,26,-11,12,-26,6,-25,4,-21,14,-20,-18,17,-19,15,10,-22,8,-24,2,-23, signs 00110010011100110010100101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-9,22,-7,23,-1,24,-3,25,-5,26,-11,12,-26,6,-25,4,-21,-19,15,-18,17,14,-20,10,-22,8,-24,2,-23, signs 00110010011100110010100101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-9,22,-7,23,-1,24,-3,25,-5,26,-11,12,-26,10,15,-19,17,-18,-20,14,-21,4,-25,2,-24,8,-22,6,-23, signs 01100011001101011101010011
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-9,22,-7,23,-1,24,-3,25,-5,26,-11,12,-26,10,-20,14,17,-18,15,-19,-21,4,-25,2,-24,8,-22,6,-23, signs 01100011001101011101010011
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-8,22,-2,23,-4,24,-6,25,26,-9,10,-26,-22,3,-23,1,-25,-21,14,-20,-18,17,-19,15,12,7,-24,5, signs 00111001000100110010110010
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-8,22,-2,23,-4,24,-6,25,26,-9,10,-26,-22,3,-23,1,-25,-21,-19,15,-18,17,14,-20,12,7,-24,5, signs 00111001000100110010110010
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-8,22,-2,23,-4,24,-6,25,26,-9,10,-21,14,-20,-18,17,-19,15,12,-26,-22,3,-23,1,-25,7,-24,5, signs 00111001000100110010110010
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-8,22,-2,23,-4,24,-6,25,26,-9,10,-21,-19,15,-18,17,14,-20,12,-26,-22,3,-23,1,-25,7,-24,5, signs 00111001000100110010110010
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-2,23,-4,24,-8,25,-6,26,-24,3,-23,5,-26,7,-25,1,12,15,-19,17,-18,-20,14,-21,10,-22, signs 00110110110001011101010110
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-2,23,-4,24,-8,25,-6,26,-24,3,-23,5,-26,7,-25,1,12,-20,14,17,-18,15,-19,-21,10,-22, signs 00110110110001011101010110
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-2,23,-4,24,-8,25,-6,26,-24,3,-23,5,-26,7,-25,1,10,-22,12,15,-19,17,-18,-20,14,-21, signs 00110110110001011101010110
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-2,23,-4,24,-8,25,-6,26,-24,3,-23,5,-26,7,-25,1,10,-22,12,-20,14,17,-18,15,-19,-21, signs 00110110110001011101010110
candidate -1,2,3,4,-5,-6,7,-8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-7,22,23,-4,24,-2,25,-12,26,-10,-3,-24,5,-23,9,-26,11,-25,1,6,-22,8,15,-19,17,-18,-20,14,-21, signs 00111100001101011101011001
candidate -1,2,3,4,-5,-6,7,-8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-7,22,23,-4,24,-2,25,-12,26,-10,-3,-24,5,-23,9,-26,11,-25,1,6,-22,8,-20,14,17,-18,15,-19,-21, signs 00111100001101011101011001
candidate 1,-2,3,-4,5,6,7,-8,9,-10,11,-12,-13,-14,15,-16,-17,18,19,-15,20,-7,21,-5,22,-3,23,-1,-6,24,25,-11,26,-9,-24,-20,14,-19,16,-25,10,-26,12,17,-18,13,8,-21,4,-22,2,-23, signs 00110101001101101101010010
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-7,22,-3,23,-1,24,-9,25,-11,26,-5,4,-26,12,15,-19,17,-18,-20,14,-25,10,-24,8,-21,6,-22,2,-23, signs 00100100110001011101010101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-7,22,-3,23,-1,24,-9,25,-11,26,-5,4,-26,12,-20,14,17,-18,15,-19,-25,10,-24,8,-21,6,-22,2,-23, signs 00100100110001011101010101
candidate -1,2,-3,4,-5,6,-7,-8,9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-10,21,-4,22,-2,23,-6,24,25,-9,26,-11,14,-20,-18,17,-19,15,12,-26,-21,-25,8,3,-22,1,-23,7,-24,5, signs 10010010101100110010001011
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-9,-4,22,-2,23,-6,24,-8,25,26,-11,14,-20,-18,17,-19,15,12,-26,10,-21,-25,3,-22,1,-23,7,-24,5, signs 10010011001100110010001011
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-4,22,-2,23,-6,24,25,-9,-12,26,14,-20,-18,17,-19,15,-26,-21,10,-25,8,3,-22,1,-23,7,-24,5, signs 10010010110100110010001011
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-16,19,-14,20,21,-11,-4,22,-2,23,-6,24,25,-9,26,-13,-18,17,-19,15,-20,-26,12,-21,10,-25,8,3,-22,1,-23,7,-24,5, signs 10010010110010110010001011
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-16,19,-14,-11,-4,20,-2,21,-6,22,23,-9,24,-13,25,26,-18,17,-26,15,-19,-25,12,-24,10,-23,8,3,-20,1,-21,7,-22,5, signs 10010010110110010000101011
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-16,19,-14,20,21,-11,-4,22,-2,23,-6,24,25,-9,26,-13,-19,15,-18,17,-20,-26,12,-21,10,-25,8,3,-22,1,-23,7,-24,5, signs 10010010110010110010001011
candidate -1,2,-3,4,-5,6,-7,-8,9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-10,21,-4,22,-2,23,-6,24,25,-9,26,-11,-19,15,-18,17,14,-20,12,-26,-21,-25,8,3,-22,1,-23,7,-24,5, signs 10010010101100110010001011
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-9,-4,22,-2,23,-6,24,-8,25,26,-11,-19,15,-18,17,14,-20,12,-26,10,-21,-25,3,-22,1,-23,7,-24,5, signs 10010011001100110010001011
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-4,22,-2,23,-6,24,25,-9,-12,26,-19,15,-18,17,14,-20,-26,-21,10,-25,8,3,-22,1,-23,7,-24,5, signs 10010010110100110010001011
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-6,22,-4,23,-10,24,-8,25,26,-1,2,-26,-23,-21,14,-20,-18,17,-19,15,12,5,-22,7,-24,9,-25,3, signs 00100111000100110010101010
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-6,22,-4,23,-10,24,-8,25,26,-1,2,-26,-23,-21,-19,15,-18,17,14,-20,12,5,-22,7,-24,9,-25,3, signs 00100111000100110010101010
candidate 1,2,-3,4,-5,6,-7,8,9,-10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-9,-4,22,-2,23,24,25,-8,26,-6,-1,-23,3,-22,5,-26,7,-25,11,14,-20,-18,17,-19,15,12,-21,10,-24, signs 00011100010100110010101010
candidate 1,2,-3,4,-5,6,-7,8,9,-10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-9,-4,22,-2,23,24,25,-8,26,-6,-1,-23,3,-22,5,-26,7,-25,11,-19,15,-18,17,14,-20,12,-21,10,-24, signs 00011100010100110010101010
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,23,-11,-4,24,-2,25,-8,26,-6,-1,-25,3,-24,5,10,-23,12,-21,14,-20,-18,17,-19,15,-22,9,-26,7, signs 00011100100100110010101010
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,23,-11,-4,24,-2,25,-8,26,-6,-1,-25,3,-24,5,10,-23,12,-21,-19,15,-18,17,14,-20,-22,9,-26,7, signs 00011100100100110010101010
candidate 1,2,-3,4,-5,6,-7,8,9,-10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-9,22,23,-4,24,-2,25,-8,26,-6,-1,-25,3,-24,5,-23,11,14,-20,-18,17,-19,15,12,-21,10,-22,-26,7, signs 00011100010100110010101010
candidate 1,2,-3,4,-5,6,-7,8,9,-10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-9,22,23,-4,24,-2,25,-8,26,-6,-1,-25,3,-24,5,-23,11,-19,15,-18,17,14,-20,12,-21,10,-22,-26,7, signs 00011100010100110010101010
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,23,-4,24,-2,25,-8,26,-6,-1,-25,-22,10,-21,14,-20,-18,17,-19,15,12,9,-23,3,-24,5,-26,7, signs 00011100100100110010101010
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,23,-4,24,-2,25,-8,26,-6,-1,-25,-22,10,-21,-19,15,-18,17,14,-20,12,9,-23,3,-24,5,-26,7, signs 00011100100100110010101010
candidate 1,2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,-14,-15,16,-17,18,-16,19,20,21,22,-11,23,-9,-4,24,-2,25,-8,26,-6,-1,-25,-23,12,-22,14,-20,-18,17,-19,15,-21,13,10,3,-24,5,-26,7, signs 00011100010010110010101010
candidate 1,2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,-14,-15,16,-17,18,-16,19,20,21,22,-11,23,-9,-4,24,-2,25,-8,26,-6,-1,-25,-23,-21,13,-19,15,-18,17,14,-20,12,-22,10,3,-24,5,-26,7, signs 00011100010010110010101010
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,23,-4,24,-2,25,-8,26,-6,-1,-25,9,-23,-21,14,-20,-18,17,-19,15,12,-22,10,3,-24,5,-26,7, signs 00011100100100110010101010
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,23,-4,24,-2,25,-8,26,-6,-1,-25,9,-23,-21,-19,15,-18,17,14,-20,12,-22,10,3,-24,5,-26,7, signs 00011100100100110010101010
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-6,22,-4,23,-10,24,-8,25,26,-1,-25,3,-23,-21,14,-20,-18,17,-19,15,12,5,-22,7,-24,9,2,-26, signs 00100111000100110010101010
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-6,22,-4,23,-10,24,-8,25,26,-1,-25,3,-23,-21,-19,15,-18,17,14,-20,12,5,-22,7,-24,9,2,-26, signs 00100111000100110010101010
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-6,22,-4,23,-10,24,-8,25,26,-1,-25,3,-22,5,12,15,-19,17,-18,-20,14,-21,-23,9,-24,7,2,-26, signs 11001101100001011101010101
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-6,22,-4,23,-10,24,-8,25,26,-1,-25,3,-22,5,12,-20,14,17,-18,15,-19,-21,-23,9,-24,7,2,-26, signs 11001101100001011101010101
candidate 1,2,-3,4,-5,-6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,23,-4,24,-2,25,-10,26,-8,-1,6,-22,12,15,-19,17,-18,-20,14,-21,-23,5,-24,3,-25,9,-26,7, signs 10110101100001011101010101
candidate 1,2,-3,4,-5,-6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,23,-4,24,-2,25,-10,26,-8,-1,6,-22,12,-20,14,17,-18,15,-19,-21,-23,5,-24,3,-25,9,-26,7, signs 10110101100001011101010101
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,23,-4,24,-2,25,-8,26,-6,-1,-24,3,-23,9,12,15,-19,17,-18,-20,14,-21,10,-22,-25,7,-26,5, signs 10110110010001011101010101
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,23,-4,24,-2,25,-8,26,-6,-1,-24,3,-23,9,12,-20,14,17,-18,15,-19,-21,10,-22,-25,7,-26,5, signs 10110110010001011101010101
candidate 1,2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,-14,-15,16,-17,18,-16,19,20,21,22,-11,23,-9,-4,24,-2,25,-8,26,-6,-1,-24,3,10,13,-21,15,-19,17,-18,-20,14,-22,12,-23,-25,7,-26,5, signs 10110110000101011101010101
candidate 1,2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,-14,-15,16,-17,18,-16,19,20,21,22,-11,23,-9,-4,24,-2,25,-8,26,-6,-1,-24,3,10,-22,12,-20,14,17,-18,15,-19,13,-21,-23,-25,7,-26,5, signs 10110110000101011101010101
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,23,-4,24,-2,25,-8,26,-6,-1,-24,3,10,-22,12,15,-19,17,-18,-20,14,-21,-23,9,-25,7,-26,5, signs 10110110010001011101010101
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,23,-4,24,-2,25,-8,26,-6,-1,-24,3,10,-22,12,-20,14,17,-18,15,-19,-21,-23,9,-25,7,-26,5, signs 10110110010001011101010101
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,23,-11,-4,24,-2,25,-8,26,-6,-1,-24,3,-25,7,-26,9,-22,15,-19,17,-18,-20,14,-21,12,-23,10,5, signs 10110110010001011101010101
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,23,-11,-4,24,-2,25,-8,26,-6,-1,-24,3,-25,7,-26,9,-22,-20,14,17,-18,15,-19,-21,12,-23,10,5, signs 10110110010001011101010101
candidate 1,2,-3,4,-5,6,-7,8,9,-10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-9,22,23,-4,24,-2,25,-8,26,-6,-1,-24,3,-25,7,-26,-22,10,-21,12,15,-19,17,-18,-20,14,11,-23,5, signs 10110110001001011101010101
candidate 1,2,-3,4,-5,6,-7,8,9,-10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-9,22,23,-4,24,-2,25,-8,26,-6,-1,-24,3,-25,7,-26,-22,10,-21,12,-20,14,17,-18,15,-19,11,-23,5, signs 10110110001001011101010101
candidate 1,2,-3,-4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-6,22,23,24,-2,25,-10,26,-8,-1,-24,3,-25,9,-26,7,-22,5,12,15,-19,17,-18,-20,14,-21,4,-23, signs 10101101100001011101010101
candidate 1,2,-3,-4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-6,22,23,24,-2,25,-10,26,-8,-1,-24,3,-25,9,-26,7,-22,5,12,-20,14,17,-18,15,-19,-21,4,-23, signs 10101101100001011101010101
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-6,22,-4,23,-10,24,-8,25,26,-1,2,-26,-22,5,12,15,-19,17,-18,-20,14,-21,-23,9,-24,7,-25,3, signs 11001101100001011101010101
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-6,22,-4,23,-10,24,-8,25,26,-1,2,-26,-22,5,12,-20,14,17,-18,15,-19,-21,-23,9,-24,7,-25,3, signs 11001101100001011101010101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-9,22,-7,23,-5,24,-1,25,-3,26,-11,12,-26,10,15,-19,17,-18,-20,14,-21,4,-25,2,-22,8,-23,6,-24, signs 00110110001101011101001011
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-9,22,-7,23,-5,24,-1,25,-3,26,-11,12,-26,10,-20,14,17,-18,15,-19,-21,4,-25,2,-22,8,-23,6,-24, signs 00110110001101011101001011
candidate 1,-2,-3,4,-5,6,-7,8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-10,21,-8,22,-6,23,24,-1,25,26,-4,-9,-21,7,-22,5,-26,3,12,15,-19,17,-18,-20,14,11,-23,-25,2,-24, signs 00011001001001011101100011
candidate 1,-2,-3,4,-5,6,-7,8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-10,21,-8,22,-6,23,24,-1,25,26,-4,-9,-21,7,-22,5,-26,3,12,-20,14,17,-18,15,-19,11,-23,-25,2,-24, signs 00011001001001011101100011
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-4,23,-2,24,-6,25,-8,26,12,15,-19,17,-18,-20,14,-21,10,-22,-26,3,-23,1,-24,7,-25,5, signs 01101100110001011101011010
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-4,23,-2,24,-6,25,-8,26,12,-20,14,17,-18,15,-19,-21,10,-22,-26,3,-23,1,-24,7,-25,5, signs 01101100110001011101011010
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-4,23,-2,24,-6,25,-8,26,10,-22,12,15,-19,17,-18,-20,14,-21,-26,3,-23,1,-24,7,-25,5, signs 01101100110001011101011010
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-4,23,-2,24,-6,25,-8,26,10,-22,12,-20,14,17,-18,15,-19,-21,-26,3,-23,1,-24,7,-25,5, signs 01101100110001011101011010
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-12,23,-10,-3,24,-1,-4,25,-6,26,8,-21,14,-20,-18,17,-19,15,-22,7,-26,5,-25,11,-23,9,2,-24, signs 00101101011000110010101001
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-12,23,-10,-3,24,-1,-4,25,-6,26,8,-21,-19,15,-18,17,14,-20,-22,7,-26,5,-25,11,-23,9,2,-24, signs 00101101011000110010101001
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-4,23,-2,24,-6,25,-12,26,14,-20,-18,17,-19,15,-26,-21,10,-22,8,3,-23,1,-24,7,-25,5, signs 10010010110100110010010101
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-9,-4,23,-2,24,-6,25,26,-13,-18,17,-19,15,-20,-26,12,-21,10,-22,8,3,-23,1,-24,7,-25,5, signs 10010010110010110010010101
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-16,19,-14,-11,20,-9,-4,21,-2,22,-6,23,24,-13,25,26,-18,17,-26,15,-19,-25,12,-24,10,-20,8,3,-21,1,-22,7,-23,5, signs 10010010110110010001010011
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-9,-4,23,-2,24,-6,25,26,-13,-19,15,-18,17,-20,-26,12,-21,10,-22,8,3,-23,1,-24,7,-25,5, signs 10010010110010110010010101
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-4,23,-2,24,-6,25,-12,26,-19,15,-18,17,14,-20,-26,-21,10,-22,8,3,-23,1,-24,7,-25,5, signs 10010010110100110010010101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-9,22,-7,23,-3,24,-1,25,-5,26,-11,12,-26,6,-25,4,-21,14,-20,-18,17,-19,15,10,-22,8,-23,2,-24, signs 00110010011100110010101001
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-9,22,-7,23,-3,24,-1,25,-5,26,-11,12,-26,6,-25,4,-21,-19,15,-18,17,14,-20,10,-22,8,-23,2,-24, signs 00110010011100110010101001
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-8,22,-4,23,-2,24,-6,25,26,-9,10,-26,-22,3,-23,1,-24,7,12,15,-19,17,-18,-20,14,-21,-25,5, signs 10010011000001011101010100
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-8,22,-4,23,-2,24,-6,25,26,-9,10,-26,-22,3,-23,1,-24,7,12,-20,14,17,-18,15,-19,-21,-25,5, signs 10010011000001011101010100
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-8,22,-4,23,-2,24,-6,25,26,-9,10,-21,14,-20,-18,17,-19,15,12,-26,-22,3,-23,1,-24,7,-25,5, signs 10010011000100110010110100
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-8,22,-4,23,-2,24,-6,25,26,-9,10,-21,-19,15,-18,17,14,-20,12,-26,-22,3,-23,1,-24,7,-25,5, signs 10010011000100110010110100
candidate -1,2,-3,4,5,-6,7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-10,21,-8,22,23,24,-2,25,-4,-7,26,-5,6,-26,-22,9,-21,3,-25,1,-24,11,14,-20,-18,17,-19,15,12,-23, signs 11000011100100110010101010
candidate -1,2,-3,4,5,-6,7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-10,21,-8,22,23,24,-2,25,-4,-7,26,-5,6,-26,-22,9,-21,3,-25,1,-24,11,-19,15,-18,17,14,-20,12,-23, signs 11000011100100110010101010
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-2,23,-4,24,-6,25,-8,26,12,15,-19,17,-18,-20,14,-21,10,-22,-26,3,-23,1,-25,7,-24,5, signs 11000110110001011101011100
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-2,23,-4,24,-6,25,-8,26,12,-20,14,17,-18,15,-19,-21,10,-22,-26,3,-23,1,-25,7,-24,5, signs 11000110110001011101011100
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-2,23,-4,24,-6,25,-8,26,10,-22,12,15,-19,17,-18,-20,14,-21,-26,3,-23,1,-25,7,-24,5, signs 11000110110001011101011100
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-2,23,-4,24,-6,25,-8,26,10,-22,12,-20,14,17,-18,15,-19,-21,-26,3,-23,1,-25,7,-24,5, signs 11000110110001011101011100
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-7,22,-5,23,-1,24,-3,25,-11,26,-9,10,-26,14,-20,-18,17,-19,15,12,-25,4,-24,2,-21,8,-22,6,-23, signs 11001001001100110010101010
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-7,22,-5,23,-1,24,-3,25,-11,26,-9,10,-26,-19,15,-18,17,14,-20,12,-25,4,-24,2,-21,8,-22,6,-23, signs 11001001001100110010101010
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-13,18,-11,19,-7,20,21,-4,-1,22,-3,23,24,25,-9,26,-15,16,-26,10,-25,8,17,14,-18,12,-19,6,-20,-24,5,-21,-23,2,-22, signs 10011100110110001101110010
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,13,-14,15,-16,17,-15,18,-13,19,20,-10,21,-8,22,-2,23,-4,24,25,26,-12,-17,16,-18,14,-19,-26,11,-20,9,-21,7,-22,-25,6,1,-23,3,-24,5, signs 01100001100101100100100111
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,13,-14,15,-16,17,-15,18,-13,-10,19,-8,20,-2,21,-4,22,23,24,-12,25,26,-17,16,-26,14,-18,-25,11,-24,9,-19,7,-20,-23,6,1,-21,3,-22,5, signs 01100001101100100010011011
candidate 1,-2,3,4,-5,6,7,-8,-9,10,-11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,-6,21,-4,-1,22,-3,23,-7,24,25,-10,26,12,17,-18,11,-26,9,-25,15,-19,13,-20,-24,8,5,-21,-23,2,-22, signs 10011011001010011101110010
candidate 1,-2,3,4,-5,-6,7,8,-9,10,-11,-12,-13,14,-15,16,-17,18,-16,19,-14,-7,20,21,-4,-1,22,-3,23,24,-8,25,-10,26,12,17,-18,11,-26,9,-25,15,-19,13,6,-20,-24,5,-21,-23,2,-22, signs 10011101001010011101110010
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,16,-17,18,-16,19,-14,20,21,22,-12,-7,-2,23,-4,24,25,-9,26,-11,10,-26,8,-25,-22,13,-20,15,-19,17,-18,-21,6,1,-23,3,-24,5, signs 01100010011010011101010110
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,16,-17,18,-16,19,-14,20,21,22,-12,-7,-2,23,-4,24,25,-9,26,-11,10,-26,8,-25,-22,13,-20,17,-18,15,-19,-21,6,1,-23,3,-24,5, signs 01100010011010011101010110
candidate -1,2,-3,4,-5,-6,7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-7,-2,23,-4,24,-8,25,-10,26,12,15,-19,17,-18,-20,14,-21,-26,-22,-25,9,6,1,-23,3,-24,5, signs 01100010010001011101000111
candidate -1,2,-3,4,-5,-6,7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-7,-2,23,-4,24,-8,25,-10,26,12,-20,14,17,-18,15,-19,-21,-26,-22,-25,9,6,1,-23,3,-24,5, signs 01100010010001011101000111
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,16,-17,18,-16,19,-14,20,21,22,-12,-7,-2,23,-4,24,25,-11,26,-9,8,-26,10,-25,-22,13,-20,15,-19,17,-18,-21,6,1,-23,3,-24,5, signs 01100011100010011101010110
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,16,-17,18,-16,19,-14,20,21,22,-12,-7,-2,23,-4,24,25,-11,26,-9,8,-26,10,-25,-22,13,-20,17,-18,15,-19,-21,6,1,-23,3,-24,5, signs 01100011100010011101010110
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-3,22,-1,23,-11,24,-5,25,-9,26,-7,8,-26,10,-22,2,-21,14,-20,-18,17,-19,15,4,-25,6,-24,12,-23, signs 10010000111100110010101010
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-3,22,-1,23,-11,24,-5,25,-9,26,-7,8,-26,10,-22,2,-21,-19,15,-18,17,14,-20,4,-25,6,-24,12,-23, signs 10010000111100110010101010
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-3,22,-1,23,-11,24,-5,25,-7,26,-9,10,-26,8,-22,2,-21,14,-20,-18,17,-19,15,4,-25,6,-24,12,-23, signs 10010011001100110010101010
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-3,22,-1,23,-11,24,-5,25,-7,26,-9,10,-26,8,-22,2,-21,-19,15,-18,17,14,-20,4,-25,6,-24,12,-23, signs 10010011001100110010101010
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-3,22,-1,23,-11,24,-5,25,-7,26,-9,10,-24,12,-23,8,-26,6,-25,4,15,-19,17,-18,-20,14,-21,2,-22, signs 11000110001101011101011001
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-3,22,-1,23,-11,24,-5,25,-7,26,-9,10,-24,12,-23,8,-26,6,-25,4,-20,14,17,-18,15,-19,-21,2,-22, signs 11000110001101011101011001
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-4,21,-2,22,23,-11,24,25,-8,-1,-6,26,14,-20,-18,17,-19,15,12,-23,10,-24,-26,5,-21,3,-22,9,-25,7, signs 01001110001100110010011001
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-4,21,-2,22,23,-11,24,25,-8,-1,-6,26,-19,15,-18,17,14,-20,12,-23,10,-24,-26,5,-21,3,-22,9,-25,7, signs 01001110001100110010011001
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-3,22,-1,23,-11,24,-9,25,-5,26,-7,8,-24,10,-23,12,-26,6,-25,4,15,-19,17,-18,-20,14,-21,2,-22, signs 11001100011001011101010110
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-3,22,-1,23,-11,24,-9,25,-5,26,-7,8,-24,10,-23,12,-26,6,-25,4,-20,14,17,-18,15,-19,-21,2,-22, signs 11001100011001011101010110
candidate 1,-2,3,4,-5,-6,7,8,-9,10,-11,12,-13,-14,-15,16,-17,18,-16,-7,19,-3,20,-1,21,22,-4,23,-8,24,-10,25,-12,26,14,9,-24,11,-25,13,-26,15,-23,-19,6,17,-18,5,-22,-20,2,-21, signs 10011001001101111100111101
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,14,-15,-16,-17,-13,18,19,-6,-3,20,-1,21,22,-4,23,-8,24,-10,25,-14,26,16,11,-24,9,-25,15,-26,17,12,-18,-23,7,-19,5,-22,-20,2,-21, signs 10011001100010100000111010
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-14,19,20,-9,-4,21,-2,22,-6,23,24,-11,25,-13,-16,26,-18,17,-26,15,-19,-25,12,-24,10,-20,8,3,-21,1,-22,7,-23,5, signs 01101101001101001110101100
candidate -1,2,-3,4,-5,6,-7,-8,-9,-10,11,12,-13,14,15,-16,17,-15,18,-11,19,20,-4,21,-2,22,-6,23,24,25,-12,26,-14,-17,16,13,-26,-18,10,-19,-25,9,-20,-24,8,3,-21,1,-22,7,-23,5, signs 01101101110100100011101001
candidate -1,2,-3,4,-5,6,-7,-8,9,10,-11,-12,13,14,-15,-16,17,18,-14,19,20,-9,-4,21,-2,22,-6,23,-10,24,25,-13,26,-17,16,-26,-18,15,-19,-25,12,-20,-24,11,8,3,-21,1,-22,7,-23,5, signs 01101101011101000011101001
candidate -1,2,-3,4,-5,6,-7,-8,-9,10,11,-12,13,14,-15,-16,17,18,-14,19,-10,20,-4,21,-2,22,-6,23,24,-11,25,-13,26,-17,16,-26,-18,15,-19,-25,12,9,-20,-24,8,3,-21,1,-22,7,-23,5, signs 01101101101101000011101001
candidate -1,2,-3,4,-5,6,-7,-8,-9,10,-11,12,13,-14,15,-16,17,18,-12,19,-10,20,-4,21,-2,22,-6,23,24,-13,25,-17,26,-15,14,-26,16,-25,-18,11,-19,9,-20,-24,8,3,-21,1,-22,7,-23,5, signs 01101101100100011101101001
candidate 1,-2,-3,4,-5,6,7,8,-9,-10,11,-12,-13,14,-15,16,-17,-11,18,19,-8,20,-4,21,22,-1,23,-7,-14,24,-16,25,-6,26,-21,3,-20,9,-19,13,-24,15,-25,17,12,-18,10,5,-26,-23,2,-22, signs 11001010011010011101010101
candidate -1,2,-3,4,-5,6,-7,-8,-9,10,-11,-12,13,14,15,-16,17,18,-14,19,-10,20,-4,21,-2,22,-6,23,24,-15,25,-17,26,-13,12,-26,-18,-25,16,11,-19,9,-20,-24,8,3,-21,1,-22,7,-23,5, signs 01101101100111001001101010
candidate 1,-2,3,4,5,-6,7,-8,9,-10,-11,-12,13,-14,15,-16,-17,-7,18,-5,19,-3,20,-1,-4,21,22,-9,23,24,25,-13,26,-15,-24,11,-21,-18,6,17,8,-22,10,-23,16,-26,14,-25,12,-19,2,-20, signs 11010110010011001101010110
candidate -1,2,-3,4,-5,6,-7,-8,-9,10,-11,12,13,-14,15,-16,17,18,-12,19,-10,20,-4,21,-2,22,-6,23,24,-13,25,-15,26,-17,16,-26,14,-25,-18,11,-19,9,-20,-24,8,3,-21,1,-22,7,-23,5, signs 01101101100101100101101001
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-11,21,-3,22,-1,23,-5,24,-17,25,-15,-8,26,10,-20,12,-19,14,9,-26,7,16,-25,-18,-24,6,-23,4,-21,2,-22, signs 11001100100110110101011010
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,15,16,-17,18,-16,19,-14,20,-4,21,-2,22,-6,23,24,-9,25,-11,26,-15,-19,13,-20,-26,-18,17,12,-25,10,-24,8,3,-21,1,-22,7,-23,5, signs 01101101001110110001101010
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-13,18,-11,19,-3,20,-1,21,22,-4,23,24,-7,25,-9,26,-15,16,-26,14,17,8,-25,6,-24,12,-18,10,-19,-23,5,-22,-20,2,-21, signs 10011001110011000010110100
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-13,18,-11,19,-3,20,-1,21,22,-4,23,24,-7,25,-9,26,-15,16,-26,10,-25,8,17,14,-18,12,-24,6,-19,-23,5,-22,-20,2,-21, signs 10011100110110001110110010
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-13,18,-11,19,20,-4,21,22,-1,23,-5,24,-7,25,-9,26,-15,16,-26,10,-25,8,17,14,-18,12,-19,6,-24,-20,3,-21,-23,2,-22, signs 11101000110110001100110110
candidate -1,2,-3,4,-5,6,-7,-8,-9,10,-11,12,13,-14,15,-16,17,-15,18,-13,19,20,-4,21,-2,22,-6,23,24,25,-10,26,-12,-17,16,-18,14,-19,-26,11,-25,9,-20,-24,8,3,-21,1,-22,7,-23,5, signs 01101101100101100101101001
candidate 1,2,-3,4,5,6,-7,8,-9,-10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-5,22,-1,-6,23,-8,24,-2,25,-4,26,10,-21,12,15,-19,17,-18,-20,14,11,-26,9,-23,7,-24,3,-25,-22, signs 10110110001001011101010101
candidate 1,2,-3,4,5,6,-7,8,-9,-10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-5,22,-1,-6,23,-8,24,-2,25,-4,26,10,-21,12,-20,14,17,-18,15,-19,11,-26,9,-23,7,-24,3,-25,-22, signs 10110110001001011101010101
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-8,21,22,23,-2,-9,24,-11,-4,25,-6,26,12,15,-19,17,-18,-20,14,-24,10,3,-23,1,-21,7,-26,5,-25,-22, signs 01101100110001011101011001
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-8,21,22,23,-2,-9,24,-11,-4,25,-6,26,12,-20,14,17,-18,15,-19,-24,10,3,-23,1,-21,7,-26,5,-25,-22, signs 01101100110001011101011001
candidate 1,2,-3,-4,5,-6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-8,-1,-10,23,-12,24,-2,25,26,-5,6,-26,4,-21,14,-20,-18,17,-19,15,-23,11,-24,3,-25,7,-22,9, signs 10101100111000110010110101
candidate 1,2,-3,-4,5,-6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-8,-1,-10,23,-12,24,-2,25,26,-5,6,-26,4,-21,-19,15,-18,17,14,-20,-23,11,-24,3,-25,7,-22,9, signs 10101100111000110010110101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-7,22,-1,23,-9,24,-11,25,-5,26,-3,10,-24,14,-20,-18,17,-19,15,12,-25,4,-26,6,-21,8,-23,2,-22, signs 11110001100100110010110101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-7,22,-1,23,-9,24,-11,25,-5,26,-3,10,-24,-19,15,-18,17,14,-20,12,-25,4,-26,6,-21,8,-23,2,-22, signs 11110001100100110010110101
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-2,22,-4,-9,23,24,-6,25,-8,26,-24,5,-25,7,-26,-23,-22,3,10,1,12,15,-19,17,-18,-20,14,-21, signs 11101001100001011101000010
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-2,22,-4,-9,23,24,-6,25,-8,26,-24,5,-25,7,-26,-23,-22,3,10,1,12,-20,14,17,-18,15,-19,-21, signs 11101001100001011101000010
candidate 1,-2,3,-4,-5,6,-7,8,9,10,-11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,-10,-1,21,-3,22,-9,23,24,-6,25,-8,26,-24,5,-25,7,-26,-23,12,15,-19,17,-18,13,-20,11,4,-22,2,-21, signs 10011001101010011101100010
candidate 1,-2,3,-4,-5,6,-7,8,9,10,-11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,-10,-1,21,-3,22,-9,23,24,-6,25,-8,26,-24,5,-25,7,-26,-23,12,17,-18,15,-19,13,-20,11,4,-22,2,-21, signs 10011001101010011101100010
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-12,23,-4,24,-6,25,-8,-1,26,-3,-24,5,10,-21,14,-20,-18,17,-19,15,-22,11,-23,-26,2,7,-25,9, signs 00111011001000110010101001
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-12,23,-4,24,-6,25,-8,-1,26,-3,-24,5,10,-21,-19,15,-18,17,14,-20,-22,11,-23,-26,2,7,-25,9, signs 00111011001000110010101001
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-10,21,22,23,-4,24,-6,25,-8,-1,26,-3,-23,5,-24,-26,2,9,-21,11,14,-20,-18,17,-19,15,12,-22,-25,7, signs 11010001100100110010100110
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-10,21,22,23,-4,24,-6,25,-8,-1,26,-3,-23,5,-24,-26,2,9,-21,11,-19,15,-18,17,14,-20,12,-22,-25,7, signs 11010001100100110010100110
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-7,22,-1,23,-3,24,-5,25,-11,26,-9,10,-26,14,-20,-18,17,-19,15,12,-25,4,-24,2,-23,8,-21,6,-22, signs 10011100001100110010011010
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-7,22,-1,23,-3,24,-5,25,-11,26,-9,10,-26,-19,15,-18,17,14,-20,12,-25,4,-24,2,-23,8,-21,6,-22, signs 10011100001100110010011010
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-7,22,-1,23,-3,24,-5,25,-11,26,-9,8,-21,6,-24,4,-25,12,15,-19,17,-18,-20,14,-26,10,-23,2,-22, signs 11001100011001011101010101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-7,22,-1,23,-3,24,-5,25,-11,26,-9,8,-21,6,-24,4,-25,12,-20,14,17,-18,15,-19,-26,10,-23,2,-22, signs 11001100011001011101010101
candidate -1,2,-3,4,-5,6,7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-11,21,-7,22,23,-2,24,-4,25,-6,26,-8,-13,12,-21,10,15,-19,17,-18,-20,14,9,-26,1,-23,3,-24,5,-25,-22, signs 11001101100111011101010101
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,-12,13,-14,15,16,-17,18,-16,-13,19,20,-8,21,22,23,-2,24,-4,25,26,-7,-10,-15,14,-19,12,17,-18,11,-20,9,-21,-26,6,1,-23,3,-24,5,-25,-22, signs 11001010111001111101010101
candidate -1,2,-3,4,-5,6,7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-11,21,-7,22,23,-2,24,-4,25,-6,26,-8,-13,12,-21,10,-20,14,17,-18,15,-19,9,-26,1,-23,3,-24,5,-25,-22, signs 11001101100111011101010101
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,15,16,-17,18,-16,19,-14,20,21,-9,-2,22,-4,23,-6,24,25,-11,26,-15,-19,13,-20,-26,-18,17,12,-25,10,-21,8,3,-22,1,-24,7,-23,5, signs 11000111001110110001011010
candidate -1,2,-3,4,-5,6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,19,-12,-7,20,21,-2,22,-4,23,-6,24,-10,25,-14,26,-19,17,-18,11,-24,9,-25,15,-26,13,8,1,-21,3,-22,5,-23,-20, signs 11001101011011011101010101
candidate -1,2,-3,4,-5,6,-7,-8,-9,10,-11,12,13,-14,15,-16,17,-15,18,-13,19,20,-10,21,-2,22,-4,23,-6,24,25,26,-12,-17,16,-18,14,-19,-26,11,-20,9,-21,-25,8,3,-22,1,-24,7,-23,5, signs 11000111100101100100111001
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,13,-14,15,-16,17,-15,18,-13,19,20,-10,21,-2,22,-4,23,24,25,-8,26,-12,-17,16,-18,14,-19,-26,11,-20,9,-25,7,-21,-24,6,1,-22,3,-23,5, signs 01100001100101100100001111
candidate -1,2,-3,4,-5,6,-7,-8,-9,10,-11,12,13,-14,15,-16,17,-15,18,-13,-10,19,-2,20,-4,21,-6,22,23,24,-12,25,26,-17,16,-26,14,-18,-25,11,-24,9,-19,-23,8,3,-20,1,-22,7,-21,5, signs 11000111101100100011100011
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,13,-14,15,-16,17,-15,18,-13,-10,19,-2,20,-4,21,22,23,-8,24,-12,25,26,-17,16,-26,14,-18,-25,11,-24,9,-23,7,-19,-22,6,1,-20,3,-21,5, signs 01100001101100100000111011
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-8,21,-2,22,-4,23,-6,24,25,-9,26,-11,12,15,-19,17,-18,-20,14,-26,10,-25,-21,3,-22,1,-24,7,-23,5, signs 11000110110001011101011010
candidate 1,-2,3,-4,5,6,-7,8,-9,10,-11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,-6,21,22,-1,23,-3,24,-5,-8,25,-10,26,12,17,-18,11,-26,9,-25,15,-19,13,-20,7,-21,-24,4,-23,2,-22, signs 11001011001010011101010110
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-8,21,-2,22,-4,23,-6,24,25,-9,26,-11,12,-20,14,17,-18,15,-19,-26,10,-25,-21,3,-22,1,-24,7,-23,5, signs 11000110110001011101011010
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,16,-17,18,-16,19,-14,20,-12,21,-2,22,-4,23,24,-7,25,-9,26,-11,10,-26,8,-25,-20,15,-19,17,-18,13,-21,-24,6,1,-22,3,-23,5, signs 01100010011010011101001110
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,16,-17,18,-16,19,-14,20,-12,21,-2,22,-4,23,24,-7,25,-9,26,-11,10,-26,8,-25,-20,17,-18,15,-19,13,-21,-24,6,1,-22,3,-23,5, signs 01100010011010011101001110
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,19,-14,20,-12,-1,21,-3,22,-5,23,24,-8,25,-10,26,-24,7,-25,9,-26,-23,6,11,-20,15,-19,17,-18,13,4,-22,2,-21, signs 10011110010010011101100010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,19,-14,20,-12,-1,21,-3,22,-5,23,24,-8,25,-10,26,-24,7,-25,9,-26,-23,6,11,-20,17,-18,15,-19,13,4,-22,2,-21, signs 10011110010010011101100010
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,16,-17,18,-16,19,-14,20,-12,21,-2,22,-4,23,24,-7,25,-11,26,-9,8,-26,10,-25,-20,15,-19,17,-18,13,-21,-24,6,1,-22,3,-23,5, signs 01100011100010011101001110
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,16,-17,18,-16,19,-14,20,-12,21,-2,22,-4,23,24,-7,25,-11,26,-9,8,-26,10,-25,-20,17,-18,15,-19,13,-21,-24,6,1,-22,3,-23,5, signs 01100011100010011101001110
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-1,-10,23,-4,24,-6,25,-8,26,-24,5,-23,3,-26,7,-25,9,2,-22,12,15,-19,17,-18,-20,14,-21, signs 11011011000001011101011001
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-1,-10,23,-4,24,-6,25,-8,26,-24,5,-23,3,-26,7,-25,9,2,-22,12,-20,14,17,-18,15,-19,-21, signs 11011011000001011101011001
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-2,-9,22,23,-4,24,-6,25,-8,26,-24,5,-23,3,-26,7,-25,-22,10,1,12,15,-19,17,-18,-20,14,-21, signs 11011011000001011101011001
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-2,-9,22,23,-4,24,-6,25,-8,26,-24,5,-23,3,-26,7,-25,-22,10,1,12,-20,14,17,-18,15,-19,-21, signs 11011011000001011101011001
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-1,-10,23,-4,24,-8,25,-6,26,-24,3,-23,5,-26,7,-25,9,2,-22,12,15,-19,17,-18,-20,14,-21, signs 11110110000001011101010110
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-1,-10,23,-4,24,-8,25,-6,26,-24,3,-23,5,-26,7,-25,9,2,-22,12,-20,14,17,-18,15,-19,-21, signs 11110110000001011101010110
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-2,-9,22,23,-4,24,-8,25,-6,26,-24,3,-23,5,-26,7,-25,-22,10,1,12,15,-19,17,-18,-20,14,-21, signs 11110110000001011101010110
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-2,-9,22,23,-4,24,-8,25,-6,26,-24,3,-23,5,-26,7,-25,-22,10,1,12,-20,14,17,-18,15,-19,-21, signs 11110110000001011101010110
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-2,-9,22,23,-4,24,-8,25,-6,26,-24,3,-23,5,-26,7,-25,-22,10,1,14,-20,-18,17,-19,15,12,-21, signs 00001001111100110010101001
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-2,-9,22,23,-4,24,-8,25,-6,26,-24,3,-23,5,-26,7,-25,-22,10,1,-19,15,-18,17,14,-20,12,-21, signs 00001001111100110010101001
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-2,-9,22,23,-4,24,-8,25,-6,26,-24,3,-23,5,-26,7,-25,-22,10,1,12,-21,14,-20,-18,17,-19,15, signs 00001001111100110010101001
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-2,-9,22,23,-4,24,-8,25,-6,26,-24,3,-23,5,-26,7,-25,-22,10,1,12,-21,-19,15,-18,17,14,-20, signs 00001001111100110010101001
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-1,-10,23,-4,24,-8,25,-6,26,-24,3,-23,5,-26,7,-25,9,2,-22,14,-20,-18,17,-19,15,12,-21, signs 00001001111100110010101001
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-1,-10,23,-4,24,-8,25,-6,26,-24,3,-23,5,-26,7,-25,9,2,-22,-19,15,-18,17,14,-20,12,-21, signs 00001001111100110010101001
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-1,-10,23,-4,24,-8,25,-6,26,-24,3,-23,5,-26,7,-25,9,2,-22,12,-21,14,-20,-18,17,-19,15, signs 00001001111100110010101001
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-1,-10,23,-4,24,-8,25,-6,26,-24,3,-23,5,-26,7,-25,9,2,-22,12,-21,-19,15,-18,17,14,-20, signs 00001001111100110010101001
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-2,-9,22,23,-4,24,-6,25,-8,26,-24,5,-23,3,-26,7,-25,-22,10,1,14,-20,-18,17,-19,15,12,-21, signs 00100100111100110010100110
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-2,-9,22,23,-4,24,-6,25,-8,26,-24,5,-23,3,-26,7,-25,-22,10,1,-19,15,-18,17,14,-20,12,-21, signs 00100100111100110010100110
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-2,-9,22,23,-4,24,-6,25,-8,26,-24,5,-23,3,-26,7,-25,-22,10,1,12,-21,14,-20,-18,17,-19,15, signs 00100100111100110010100110
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-2,-9,22,23,-4,24,-6,25,-8,26,-24,5,-23,3,-26,7,-25,-22,10,1,12,-21,-19,15,-18,17,14,-20, signs 00100100111100110010100110
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-1,-10,23,-4,24,-6,25,-8,26,-24,5,-23,3,-26,7,-25,9,2,-22,14,-20,-18,17,-19,15,12,-21, signs 00100100111100110010100110
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-1,-10,23,-4,24,-6,25,-8,26,-24,5,-23,3,-26,7,-25,9,2,-22,-19,15,-18,17,14,-20,12,-21, signs 00100100111100110010100110
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-1,-10,23,-4,24,-6,25,-8,26,-24,5,-23,3,-26,7,-25,9,2,-22,12,-21,14,-20,-18,17,-19,15, signs 00100100111100110010100110
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-1,-10,23,-4,24,-6,25,-8,26,-24,5,-23,3,-26,7,-25,9,2,-22,12,-21,-19,15,-18,17,14,-20, signs 00100100111100110010100110
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,-11,12,13,-14,15,16,-17,18,-16,19,-12,20,21,-9,-2,22,-4,23,-6,24,25,-13,26,-15,-18,17,14,-26,-19,11,-20,-25,10,-21,8,3,-22,1,-24,7,-23,5, signs 00111000111010010001100101
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,12,-13,14,15,-16,-17,18,19,-15,20,-11,21,-9,-2,22,-4,23,-6,24,-12,25,-14,26,-18,17,-26,-19,16,-20,-25,13,10,-21,8,3,-22,1,-24,7,-23,5, signs 00111000110110100001100101
candidate -1,2,-3,4,-5,6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-9,21,-7,-2,22,-4,23,-6,24,-10,25,26,-13,-19,15,-18,17,14,-26,12,-20,-25,11,8,-21,-24,1,-22,3,-23,5, signs 10011011011100110011110000
candidate -1,2,-3,4,-5,6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,-10,20,21,-7,-2,22,-4,23,-6,24,25,-11,26,-13,-19,15,-18,17,14,-26,12,9,-20,-25,8,-21,-24,1,-22,3,-23,5, signs 10011011101100110011110000
candidate -1,2,-3,4,-5,-6,7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,-10,20,-8,21,-2,22,-4,23,24,-7,25,-11,26,-13,-19,15,-18,17,14,-26,12,9,-20,-25,-21,-24,6,1,-22,3,-23,5, signs 10011101101100110011110000
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,18,19,-13,20,-11,21,-9,-2,22,-4,23,-6,24,-14,25,-16,26,-18,17,-26,15,-25,-19,12,-20,10,-21,8,3,-22,1,-24,7,-23,5, signs 00111000110010110010100101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,12,-13,-14,15,-16,-17,18,19,-11,20,-9,21,-7,22,-1,23,-3,24,-5,-12,25,26,-15,16,-26,14,17,-18,13,-25,-19,10,-20,4,-24,2,-23,8,-21,6,-22, signs 01100011001010111110100101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,12,-13,-14,15,-16,-17,-11,18,-9,19,-7,20,-1,21,-3,22,-5,23,24,-12,25,26,-15,16,-26,14,17,-25,13,-24,-18,10,-23,4,-22,2,-21,8,-19,6,-20, signs 01100011011000111110010011
candidate -1,2,-3,4,-5,6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,18,-12,19,-10,20,21,-7,-2,22,-4,23,-6,24,25,-17,26,-15,14,-26,16,13,-18,11,-19,9,-20,-25,8,-21,-24,1,-22,3,-23,5, signs 10011011100111100101110000
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,12,-13,-14,15,-16,17,18,-12,19,-10,20,-8,21,-2,22,-4,23,24,-7,25,-17,26,-15,14,-26,16,13,-18,11,-19,9,-20,-25,-21,-24,6,1,-22,3,-23,5, signs 10011101100111100101110000
candidate -1,2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,-11,18,-9,19,-7,20,21,-2,22,-4,23,-6,24,-16,25,-14,26,12,17,10,-18,-26,13,-25,15,-22,3,-21,1,8,-19,-24,5,-23,-20, signs 10010011001111000010011001
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,-11,18,-9,19,-7,20,-1,21,-3,22,-5,23,24,-16,25,26,-13,14,-26,12,15,-25,17,-24,-18,10,-23,4,-22,2,-21,8,-19,6,-20, signs 01100011011011100110010011
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-8,21,-2,22,-4,23,-6,24,25,-9,26,-11,14,-20,-18,17,-19,15,12,-26,10,-25,-21,3,-22,1,-24,7,-23,5, signs 00111001001100110010100101
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-16,19,-14,20,21,-9,-2,22,-4,23,-6,24,25,-11,26,-13,-18,17,-19,15,-20,-26,12,-25,10,-21,8,3,-22,1,-24,7,-23,5, signs 00111000110010110010100101
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-16,19,-14,20,21,-9,-2,22,-4,23,-6,24,25,-11,26,-13,-19,15,-18,17,-20,-26,12,-25,10,-21,8,3,-22,1,-24,7,-23,5, signs 00111000110010110010100101
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-8,21,-2,22,-4,23,-6,24,25,-9,26,-11,-19,15,-18,17,14,-20,12,-26,10,-25,-21,3,-22,1,-24,7,-23,5, signs 00111001001100110010100101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-7,22,-1,23,-3,24,-5,25,-9,26,-11,12,-26,10,15,-19,17,-18,-20,14,-25,4,-24,2,-23,8,-21,6,-22, signs 01100011001101011101100101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-7,22,-1,23,-3,24,-5,25,-9,26,-11,12,-26,10,-20,14,17,-18,15,-19,-25,4,-24,2,-23,8,-21,6,-22, signs 01100011001101011101100101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-7,22,-1,23,-3,24,-5,25,-11,26,-9,8,-21,6,-24,4,-25,14,-20,-18,17,-19,15,12,-26,10,-23,2,-22, signs 00110011100100110010101010
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-7,22,-1,23,-3,24,-5,25,-11,26,-9,8,-21,6,-24,4,-25,-19,15,-18,17,14,-20,12,-26,10,-23,2,-22, signs 00110011100100110010101010
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-7,22,-1,23,-3,24,-5,25,-11,26,-9,10,-26,12,15,-19,17,-18,-20,14,-25,4,-24,2,-23,8,-21,6,-22, signs 01100011110001011101100101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-7,22,-1,23,-3,24,-5,25,-11,26,-9,10,-26,12,-20,14,17,-18,15,-19,-25,4,-24,2,-23,8,-21,6,-22, signs 01100011110001011101100101
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-10,23,-4,24,-6,25,-8,-1,26,-3,-23,5,-24,-26,2,-21,12,15,-19,17,-18,-20,14,11,-22,9,-25,7, signs 00101110011001011101011001
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-10,23,-4,24,-6,25,-8,-1,26,-3,-23,5,-24,-26,2,-21,12,-20,14,17,-18,15,-19,11,-22,9,-25,7, signs 00101110011001011101011001
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-10,23,-4,24,-6,25,-8,-1,26,-3,-23,5,-24,-26,2,11,-22,15,-19,17,-18,-20,14,-21,12,9,-25,7, signs 00101110011001011101011001
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-10,23,-4,24,-6,25,-8,-1,26,-3,-23,5,-24,-26,2,11,-22,-20,14,17,-18,15,-19,-21,12,9,-25,7, signs 00101110011001011101011001
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,23,-4,24,-6,25,-8,-1,26,-3,-23,5,-24,-26,2,-22,10,-21,12,15,-19,17,-18,13,-20,9,-25,7, signs 00101110011010011101011001
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,23,-4,24,-6,25,-8,-1,26,-3,-23,5,-24,-26,2,-22,10,-21,12,17,-18,15,-19,13,-20,9,-25,7, signs 00101110011010011101011001
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,23,-4,24,-6,25,-8,-1,26,-3,-23,5,-24,-26,2,-22,10,13,-20,15,-19,17,-18,-21,12,9,-25,7, signs 00101110011010011101011001
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,23,-4,24,-6,25,-8,-1,26,-3,-23,5,-24,-26,2,-22,10,13,-20,17,-18,15,-19,-21,12,9,-25,7, signs 00101110011010011101011001
candidate -1,2,3,-4,5,-6,7,8,-9,10,-11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,22,-10,-3,23,-5,-8,24,25,26,-2,-7,6,-23,4,9,-22,11,-18,17,12,-21,-24,1,-26,15,-19,13,-20,-25, signs 00001110110110010001101001
candidate -1,2,3,-4,5,-6,7,8,-9,10,-11,12,-13,-14,-15,16,-17,18,-16,19,20,21,-12,22,-10,-3,23,-5,-8,24,25,26,-2,-7,6,-23,4,9,14,-20,-18,17,-19,15,-24,1,-26,11,-22,13,-21,-25, signs 00001110111000110010011001
candidate -1,2,3,-4,5,-6,7,8,-9,10,-11,12,-13,14,-15,-16,-17,18,19,20,-14,21,-12,22,-10,-3,23,-5,-8,24,25,26,-2,-7,6,-23,4,9,-18,17,-24,1,-26,15,-20,13,-21,11,-22,-19,16,-25, signs 00001110111001100001011001
candidate -1,2,3,-4,5,-6,7,8,-9,10,-11,12,-13,-14,-15,16,-17,18,-16,19,20,21,-12,22,-10,-3,23,-5,-8,24,25,26,-2,-7,6,-23,4,9,-19,15,-18,17,14,-20,-24,1,-26,11,-22,13,-21,-25, signs 00001110111000110010011001
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-11,21,22,-8,23,-2,24,-4,25,-6,-1,26,-13,12,-21,10,15,-19,17,-18,-20,14,9,-22,-26,-23,3,-24,5,-25,7, signs 10110011100111011101011010
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-11,21,-9,-4,22,-6,23,-8,24,25,26,-2,-13,12,-21,10,15,-19,17,-18,-20,14,3,-26,1,-24,7,-23,5,-22,-25, signs 01101100100111011101001011
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-11,21,22,-8,23,-2,24,-4,25,-6,-1,26,-13,12,-21,10,-20,14,17,-18,15,-19,9,-22,-26,-23,3,-24,5,-25,7, signs 10110011100111011101011010
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-11,21,-9,-4,22,-6,23,-8,24,25,26,-2,-13,12,-21,10,-20,14,17,-18,15,-19,3,-26,1,-24,7,-23,5,-22,-25, signs 01101100100111011101001011
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-10,23,-4,24,-6,25,-8,-1,26,-3,-24,5,-23,-21,12,15,-19,17,-18,-20,14,11,-22,-26,2,7,-25,9, signs 11000100111001011101010110
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,23,-4,24,-6,25,-8,-1,26,-3,-24,5,-23,-21,12,15,-19,17,-18,13,-20,-22,10,-26,2,7,-25,9, signs 11000100111010011101010110
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,23,-4,24,-6,25,-8,-1,26,-3,-24,5,-23,-21,12,17,-18,15,-19,13,-20,-22,10,-26,2,7,-25,9, signs 11000100111010011101010110
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-10,23,-4,24,-6,25,-8,-1,26,-3,-24,5,-23,-21,12,-20,14,17,-18,15,-19,11,-22,-26,2,7,-25,9, signs 11000100111001011101010110
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-10,23,-4,24,-6,25,-8,-1,26,-3,-24,5,-23,11,-22,15,-19,17,-18,-20,14,-21,12,-26,2,7,-25,9, signs 11000100111001011101010110
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,23,-4,24,-6,25,-8,-1,26,-3,-24,5,-23,13,-20,15,-19,17,-18,-21,12,-22,10,-26,2,7,-25,9, signs 11000100111010011101010110
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,23,-4,24,-6,25,-8,-1,26,-3,-24,5,-23,13,-20,17,-18,15,-19,-21,12,-22,10,-26,2,7,-25,9, signs 11000100111010011101010110
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-10,23,-4,24,-6,25,-8,-1,26,-3,-24,5,-23,11,-22,-20,14,17,-18,15,-19,-21,12,-26,2,7,-25,9, signs 11000100111001011101010110
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-2,22,-4,-9,23,24,-6,25,-8,26,-24,5,-25,7,-26,-23,-22,3,10,1,14,-20,-18,17,-19,15,12,-21, signs 00010110011100110010111101
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-2,22,-4,-9,23,24,-6,25,-8,26,-24,5,-25,7,-26,-23,-22,3,10,1,-19,15,-18,17,14,-20,12,-21, signs 00010110011100110010111101
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-2,22,-4,-9,23,24,-6,25,-8,26,-24,5,-25,7,-26,-23,-22,3,10,1,12,-21,14,-20,-18,17,-19,15, signs 00010110011100110010111101
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-2,22,-4,-9,23,24,-6,25,-8,26,-24,5,-25,7,-26,-23,-22,3,10,1,12,-21,-19,15,-18,17,14,-20, signs 00010110011100110010111101
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-7,21,-5,22,23,-2,-9,24,-11,25,-17,26,-15,14,-19,12,-24,10,-25,-18,-26,16,1,-23,3,8,-20,6,-21,4,-22, signs 00101100110011100010101010
candidate 1,2,-3,-4,5,-6,7,8,-9,10,-11,12,-13,-14,-15,16,-17,18,-16,19,20,-7,21,-5,22,23,-2,24,-8,25,-10,-1,-12,26,14,-22,4,-21,6,15,-19,17,-18,-20,-25,9,-24,3,-23,13,-26,11, signs 10011001101101011101010101
candidate 1,-2,3,-4,-5,-6,7,-8,9,10,-11,-12,13,-14,15,-16,17,-9,18,-7,19,20,21,-3,22,-1,23,24,-10,-17,25,-15,26,-13,-20,5,-24,11,16,-25,8,-18,6,-19,14,-26,12,-21,4,-22,2,-23, signs 01100100101011001010010101
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-7,21,-5,22,23,-2,-15,24,-17,25,-11,26,-9,16,-24,-18,-25,10,-26,12,-19,14,1,-23,3,8,-20,6,-21,4,-22, signs 00101100001110011100101010
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,15,-16,17,18,-14,19,20,-11,-4,21,-2,22,23,-17,24,-15,-6,25,-8,26,10,5,-21,3,12,-20,-26,9,-25,7,-19,13,-22,1,16,-24,-18,-23, signs 00110001110011110110100110
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-9,-4,19,20,-1,21,-15,22,-13,23,24,25,-5,26,-7,8,-26,6,-25,-19,3,10,-18,-24,-21,16,-22,14,-23,12,17,2,-20, signs 00110011001110010010101001
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-9,-4,19,20,-1,21,-15,22,-13,23,24,25,-7,26,-5,6,-26,8,-25,-19,3,10,-18,-24,-21,16,-22,14,-23,12,17,2,-20, signs 00111100001110010010101001
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-9,-6,19,20,-3,21,-15,22,-13,23,24,25,-1,26,-7,8,-26,-19,5,10,-18,-24,-21,16,-22,14,-23,12,17,4,-20,2,-25, signs 11001100001110010010101010
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-12,19,-10,-5,20,-3,-16,21,-14,22,23,-1,24,25,-6,26,8,13,-18,11,-19,9,-26,7,-25,-20,4,17,-21,15,-22,-24,2,-23, signs 11011000100111001101011001
candidate 1,-2,-3,4,5,-6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,-4,21,22,-1,23,-5,-12,24,-10,25,-8,26,-24,11,6,17,-18,-23,-21,3,14,-20,-26,9,-25,7,-19,15,2,-22, signs 00110001101100111110100110
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-7,22,-1,23,-9,24,-11,25,-5,26,-3,10,-24,12,15,-19,17,-18,-20,14,-25,4,-26,6,-21,8,-23,2,-22, signs 00001110011001011101001010
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-7,22,-1,23,-9,24,-11,25,-5,26,-3,10,-24,12,-20,14,17,-18,15,-19,-25,4,-26,6,-21,8,-23,2,-22, signs 00001110011001011101001010
candidate 1,2,-3,-4,5,-6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-8,-1,-10,23,-12,24,-2,25,26,-5,6,-26,4,15,-19,17,-18,-20,14,-21,-23,11,-24,3,-25,7,-22,9, signs 01010011000101011101001010
candidate 1,2,-3,-4,5,-6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-8,-1,-10,23,-12,24,-2,25,26,-5,6,-26,4,-20,14,17,-18,15,-19,-21,-23,11,-24,3,-25,7,-22,9, signs 01010011000101011101001010
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-8,21,22,23,-2,-9,24,-11,-4,25,-6,26,14,-20,-18,17,-19,15,12,-24,10,3,-23,1,-21,7,-26,5,-25,-22, signs 10010011001100110010100110
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-8,21,22,23,-2,-9,24,-11,-4,25,-6,26,-19,15,-18,17,14,-20,12,-24,10,3,-23,1,-21,7,-26,5,-25,-22, signs 10010011001100110010100110
candidate -1,2,-3,-4,5,6,-7,8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,-9,19,-5,20,21,-2,22,-6,23,-8,-13,24,25,-10,26,12,-24,14,17,-18,15,-25,11,-26,3,-21,1,-22,7,-23,-19,4,-20, signs 10001011001011011110010010
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,-8,20,21,-3,22,-1,-4,23,-6,-13,24,25,-10,26,12,-24,14,7,-20,9,-19,17,-18,15,-25,11,-26,5,-23,-21,2,-22, signs 00101110001011011101100010
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,-11,12,13,-14,15,16,-17,18,-16,19,-12,20,-4,21,-2,22,-6,23,24,-9,25,-13,26,-15,-18,17,14,-26,-19,11,-20,-25,10,-24,8,3,-21,1,-22,7,-23,5, signs 10010010111010010001010101
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,12,-13,14,15,-16,-17,18,19,-15,20,-11,-4,21,-2,22,-6,23,24,-9,-12,25,-14,26,-18,17,-26,-19,16,-20,-25,13,10,-24,8,3,-21,1,-22,7,-23,5, signs 10010010110110100001010101
candidate -1,2,-3,4,-5,6,-7,-8,9,10,11,-12,13,-14,-15,16,-17,18,-16,19,-10,20,-4,21,-2,22,-6,23,24,-9,25,-11,26,-13,-19,15,-18,17,14,-26,12,-25,-20,-24,8,3,-21,1,-22,7,-23,5, signs 10010010101100110010010110
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-9,-4,21,-2,22,-6,23,-8,24,25,-11,26,-13,-19,15,-18,17,14,-26,12,-25,10,-20,-24,3,-21,1,-22,7,-23,5, signs 10010011001100110010010110
candidate 1,-2,3,-4,5,-6,-7,8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-9,19,-3,20,-1,21,-5,22,23,-8,24,25,-13,26,-15,6,-22,4,-21,16,-26,14,-25,12,17,10,-18,-24,7,-23,-19,2,-20, signs 00100111001100110010100101
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,18,19,-13,20,-11,-4,21,-2,22,-6,23,24,-9,-14,25,-16,26,-18,17,-26,15,-25,-19,12,-20,10,-24,8,3,-21,1,-22,7,-23,5, signs 10010010110010110010010101
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,18,19,-11,20,-9,21,-3,22,-1,-4,23,24,-7,25,-13,26,-15,16,-26,14,17,-18,-25,8,-24,6,-19,12,-20,10,5,-23,-21,2,-22, signs 00101011011000111101100101
candidate -1,2,-3,4,-5,6,-7,-8,9,10,-11,12,-13,-14,15,-16,17,18,-12,19,-10,20,-4,21,-2,22,-6,23,24,-9,25,-17,26,-15,14,-26,16,13,-18,11,-19,-25,-20,-24,8,3,-21,1,-22,7,-23,5, signs 10010010100111100100010110
candidate -1,2,-3,4,-5,6,-7,8,9,-10,-11,12,-13,-14,15,-16,17,18,-12,19,20,-9,-4,21,-2,22,-6,23,-8,24,25,-17,26,-15,14,-26,16,13,-18,11,-19,-25,10,-20,-24,3,-21,1,-22,7,-23,5, signs 10010011000111100100010110
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-16,19,-14,20,-4,21,-2,22,-6,23,24,-9,25,-11,26,-13,-18,17,-19,15,-20,-26,12,-25,10,-24,8,3,-21,1,-22,7,-23,5, signs 10010010110010110010010101
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-16,19,-14,20,-4,21,-2,22,-6,23,24,-9,25,-11,26,-13,-19,15,-18,17,-20,-26,12,-25,10,-24,8,3,-21,1,-22,7,-23,5, signs 10010010110010110010010101
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-3,22,-1,-4,23,-6,24,-8,25,26,-11,12,-26,10,13,-20,15,-19,9,-25,7,-24,17,-18,5,-23,-21,2,-22, signs 00101100101110011101100101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-3,22,-1,23,-11,24,-9,25,-5,26,-7,8,-24,10,-23,12,-26,6,-25,4,-21,14,-20,-18,17,-19,15,2,-22, signs 00110011100100110010101001
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-3,22,-1,23,-11,24,-9,25,-5,26,-7,8,-24,10,-23,12,-26,6,-25,4,-21,-19,15,-18,17,14,-20,2,-22, signs 00110011100100110010101001
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-4,21,-2,22,23,-11,24,25,-8,-1,-6,26,12,15,-19,17,-18,-20,14,-23,10,-24,-26,5,-21,3,-22,9,-25,7, signs 10110001110001011101100110
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-4,21,-2,22,23,-11,24,25,-8,-1,-6,26,12,-20,14,17,-18,15,-19,-23,10,-24,-26,5,-21,3,-22,9,-25,7, signs 10110001110001011101100110
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-3,22,-1,23,-11,24,-5,25,-7,26,-9,10,-24,12,-23,8,-26,6,-25,4,-21,14,-20,-18,17,-19,15,2,-22, signs 00111001110000110010100110
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-3,22,-1,23,-11,24,-5,25,-7,26,-9,10,-24,12,-23,8,-26,6,-25,4,-21,-19,15,-18,17,14,-20,2,-22, signs 00111001110000110010100110
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-3,22,-1,23,-11,24,-5,25,-7,26,-9,10,-26,8,-22,2,15,-19,17,-18,-20,14,-21,4,-25,6,-24,12,-23, signs 01101100110001011101010101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-3,22,-1,23,-11,24,-5,25,-7,26,-9,10,-26,8,-22,2,-20,14,17,-18,15,-19,-21,4,-25,6,-24,12,-23, signs 01101100110001011101010101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-3,22,-1,23,-11,24,-5,25,-9,26,-7,8,-26,10,-22,2,15,-19,17,-18,-20,14,-21,4,-25,6,-24,12,-23, signs 01101111000001011101010101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-3,22,-1,23,-11,24,-5,25,-9,26,-7,8,-26,10,-22,2,-20,14,17,-18,15,-19,-21,4,-25,6,-24,12,-23, signs 01101111000001011101010101
candidate -1,2,-3,4,-5,-6,7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-7,-2,23,-4,24,-8,25,-10,26,14,-20,-18,17,-19,15,12,-21,-26,-22,-25,9,6,1,-23,3,-24,5, signs 10011101101100110010111000
candidate -1,2,-3,4,-5,-6,7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-7,-2,23,-4,24,-8,25,-10,26,-19,15,-18,17,14,-20,12,-21,-26,-22,-25,9,6,1,-23,3,-24,5, signs 10011101101100110010111000
candidate -1,2,-3,4,-5,-6,7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-7,-2,23,-4,24,-8,25,-10,26,12,-21,14,-20,-18,17,-19,15,-26,-22,-25,9,6,1,-23,3,-24,5, signs 10011101101100110010111000
candidate -1,2,-3,4,-5,-6,7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-7,-2,23,-4,24,-8,25,-10,26,12,-21,-19,15,-18,17,14,-20,-26,-22,-25,9,6,1,-23,3,-24,5, signs 10011101101100110010111000
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,-8,20,-6,21,-4,-1,22,-3,23,-13,24,25,-10,26,12,-24,14,7,-20,9,-19,17,-18,15,-25,11,-26,5,-21,-23,2,-22, signs 01100110001011011101001010
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,12,-13,-14,15,-16,-17,18,19,-11,20,-9,21,-7,22,-5,23,-1,24,-3,-12,25,26,-15,16,-26,14,17,-18,13,-25,-19,10,-20,4,-24,2,-21,8,-22,6,-23, signs 00110110001010111110010101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,12,-13,-14,15,-16,-17,-11,18,-9,19,-7,20,-5,21,-1,22,-3,23,24,-12,25,26,-15,16,-26,14,17,-25,13,-24,-18,10,-23,4,-22,2,-19,8,-20,6,-21, signs 00110110011000111101010011
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,-11,18,-9,19,-7,20,-5,21,-1,22,-3,23,24,-16,25,26,-13,14,-26,12,15,-25,17,-24,-18,10,-23,4,-22,2,-19,8,-20,6,-21, signs 00110110011011100101010011
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-7,22,-5,23,-1,24,-3,25,-9,26,-11,12,-26,10,15,-19,17,-18,-20,14,-25,4,-24,2,-21,8,-22,6,-23, signs 00110110001101011101010101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-7,22,-5,23,-1,24,-3,25,-9,26,-11,12,-26,10,-20,14,17,-18,15,-19,-25,4,-24,2,-21,8,-22,6,-23, signs 00110110001101011101010101
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,-6,21,-4,-1,22,-3,23,24,-8,25,26,-11,12,-26,10,13,-20,15,-19,9,-25,7,-24,17,-18,5,-21,-23,2,-22, signs 01100100101110011101001101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-7,22,-5,23,-1,24,-3,25,-11,26,-9,10,-26,12,15,-19,17,-18,-20,14,-25,4,-24,2,-21,8,-22,6,-23, signs 00110110110001011101010101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-7,22,-5,23,-1,24,-3,25,-11,26,-9,10,-26,12,-20,14,17,-18,15,-19,-25,4,-24,2,-21,8,-22,6,-23, signs 00110110110001011101010101
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-2,23,-4,24,-6,25,-8,26,10,-22,14,-20,-18,17,-19,15,12,-21,-26,3,-23,1,-25,7,-24,5, signs 00111001001100110010100011
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-2,23,-4,24,-6,25,-8,26,10,-22,-19,15,-18,17,14,-20,12,-21,-26,3,-23,1,-25,7,-24,5, signs 00111001001100110010100011
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-2,23,-4,24,-6,25,-8,26,10,-22,12,-21,14,-20,-18,17,-19,15,-26,3,-23,1,-25,7,-24,5, signs 00111001001100110010100011
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-2,23,-4,24,-6,25,-8,26,10,-22,12,-21,-19,15,-18,17,14,-20,-26,3,-23,1,-25,7,-24,5, signs 00111001001100110010100011
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-2,23,-4,24,-6,25,-8,26,14,-20,-18,17,-19,15,12,-21,10,-22,-26,3,-23,1,-25,7,-24,5, signs 00111001001100110010100011
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-2,23,-4,24,-6,25,-8,26,-19,15,-18,17,14,-20,12,-21,10,-22,-26,3,-23,1,-25,7,-24,5, signs 00111001001100110010100011
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-2,23,-4,24,-6,25,-8,26,12,-21,14,-20,-18,17,-19,15,10,-22,-26,3,-23,1,-25,7,-24,5, signs 00111001001100110010100011
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-2,23,-4,24,-6,25,-8,26,12,-21,-19,15,-18,17,14,-20,10,-22,-26,3,-23,1,-25,7,-24,5, signs 00111001001100110010100011
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-8,22,-4,23,-2,24,-6,25,26,-9,10,-21,12,15,-19,17,-18,-20,14,-26,-22,3,-23,1,-24,7,-25,5, signs 01101100111001011101001011
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-8,22,-4,23,-2,24,-6,25,26,-9,10,-21,12,-20,14,17,-18,15,-19,-26,-22,3,-23,1,-24,7,-25,5, signs 01101100111001011101001011
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-8,22,-4,23,-2,24,-6,25,26,-9,10,15,-19,17,-18,-20,14,-21,12,-26,-22,3,-23,1,-24,7,-25,5, signs 01101100111001011101001011
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-8,22,-4,23,-2,24,-6,25,26,-9,10,-20,14,17,-18,15,-19,-21,12,-26,-22,3,-23,1,-24,7,-25,5, signs 01101100111001011101001011
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-8,22,-4,23,-2,24,-6,25,26,-9,10,-26,-22,3,-23,1,-24,7,14,-20,-18,17,-19,15,12,-21,-25,5, signs 01101100111100110010101011
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-8,22,-4,23,-2,24,-6,25,26,-9,10,-26,-22,3,-23,1,-24,7,-19,15,-18,17,14,-20,12,-21,-25,5, signs 01101100111100110010101011
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-8,22,-4,23,-2,24,-6,25,26,-9,10,-26,-22,3,-23,1,-24,7,12,-21,14,-20,-18,17,-19,15,-25,5, signs 01101100111100110010101011
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-8,22,-4,23,-2,24,-6,25,26,-9,10,-26,-22,3,-23,1,-24,7,12,-21,-19,15,-18,17,14,-20,-25,5, signs 01101100111100110010101011
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,15,16,-17,18,-16,19,-14,20,21,-11,22,-9,-4,23,-2,24,-6,25,26,-15,-19,13,-20,-26,-18,17,12,-21,10,-22,8,3,-23,1,-24,7,-25,5, signs 01101101001110110001101010
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-9,22,-7,23,-3,24,-1,25,-5,26,-11,12,-26,6,-25,4,15,-19,17,-18,-20,14,-21,10,-22,8,-23,2,-24, signs 11001101100001011101010110
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-9,22,-7,23,-3,24,-1,25,-5,26,-11,12,-26,6,-25,4,-20,14,17,-18,15,-19,-21,10,-22,8,-23,2,-24, signs 11001101100001011101010110
candidate 1,-2,3,-4,5,6,-7,8,-9,10,-11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,-8,21,-6,-3,22,-1,23,-5,24,25,-10,26,12,17,-18,11,-26,9,-25,15,-19,13,-20,7,-21,-24,4,-23,2,-22, signs 11011001001010011101010110
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,18,19,-13,20,21,-10,22,-8,23,-6,24,-4,25,-2,-15,26,-17,-22,9,-21,11,-18,-26,16,3,-25,1,14,-19,12,-20,-23,7,-24,5, signs 10010011001011001010101001
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-4,23,-2,24,-6,25,-8,26,10,-22,14,-20,-18,17,-19,15,12,-21,-26,3,-23,1,-24,7,-25,5, signs 10010011001100110010100101
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-4,23,-2,24,-6,25,-8,26,10,-22,-19,15,-18,17,14,-20,12,-21,-26,3,-23,1,-24,7,-25,5, signs 10010011001100110010100101
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-4,23,-2,24,-6,25,-8,26,10,-22,12,-21,14,-20,-18,17,-19,15,-26,3,-23,1,-24,7,-25,5, signs 10010011001100110010100101
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-4,23,-2,24,-6,25,-8,26,10,-22,12,-21,-19,15,-18,17,14,-20,-26,3,-23,1,-24,7,-25,5, signs 10010011001100110010100101
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-4,23,-2,24,-6,25,-8,26,14,-20,-18,17,-19,15,12,-21,10,-22,-26,3,-23,1,-24,7,-25,5, signs 10010011001100110010100101
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-4,23,-2,24,-6,25,-8,26,-19,15,-18,17,14,-20,12,-21,10,-22,-26,3,-23,1,-24,7,-25,5, signs 10010011001100110010100101
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-4,23,-2,24,-6,25,-8,26,12,-21,14,-20,-18,17,-19,15,10,-22,-26,3,-23,1,-24,7,-25,5, signs 10010011001100110010100101
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-4,23,-2,24,-6,25,-8,26,12,-21,-19,15,-18,17,14,-20,10,-22,-26,3,-23,1,-24,7,-25,5, signs 10010011001100110010100101
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,17,18,-16,19,-14,20,-12,21,22,-9,23,-7,-2,24,-4,25,26,-17,-18,-23,8,-22,10,15,-19,13,-20,11,-21,-26,6,1,-24,3,-25,5, signs 01100010010110010101010011
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,17,18,-16,19,-14,20,-12,21,22,-9,23,-7,-2,24,-4,25,26,-17,-18,11,-21,13,-20,15,-19,-22,10,-23,8,-26,6,1,-24,3,-25,5, signs 01100010010110010101010011
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-9,22,-7,23,-5,24,-1,25,-3,26,-11,12,-26,10,-21,14,-20,-18,17,-19,15,4,-25,2,-22,8,-23,6,-24, signs 11001001110000110010110100
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-9,22,-7,23,-5,24,-1,25,-3,26,-11,12,-26,10,-21,-19,15,-18,17,14,-20,4,-25,2,-22,8,-23,6,-24, signs 11001001110000110010110100
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-6,22,-4,23,-10,24,-8,25,26,-1,2,-26,-22,5,14,-20,-18,17,-19,15,12,-21,-23,9,-24,7,-25,3, signs 00110010011100110010101010
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-6,22,-4,23,-10,24,-8,25,26,-1,2,-26,-22,5,-19,15,-18,17,14,-20,12,-21,-23,9,-24,7,-25,3, signs 00110010011100110010101010
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-6,22,-4,23,-10,24,-8,25,26,-1,2,-26,-22,5,12,-21,14,-20,-18,17,-19,15,-23,9,-24,7,-25,3, signs 00110010011100110010101010
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-6,22,-4,23,-10,24,-8,25,26,-1,2,-26,-22,5,12,-21,-19,15,-18,17,14,-20,-23,9,-24,7,-25,3, signs 00110010011100110010101010
candidate 1,2,-3,-4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-6,22,23,24,-2,25,-10,26,-8,-1,-24,3,-25,9,-26,7,-22,5,14,-20,-18,17,-19,15,12,-21,4,-23, signs 01010010011100110010101010
candidate 1,2,-3,-4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-6,22,23,24,-2,25,-10,26,-8,-1,-24,3,-25,9,-26,7,-22,5,-19,15,-18,17,14,-20,12,-21,4,-23, signs 01010010011100110010101010
candidate 1,2,-3,-4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-6,22,23,24,-2,25,-10,26,-8,-1,-24,3,-25,9,-26,7,-22,5,12,-21,14,-20,-18,17,-19,15,4,-23, signs 01010010011100110010101010
candidate 1,2,-3,-4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-6,22,23,24,-2,25,-10,26,-8,-1,-24,3,-25,9,-26,7,-22,5,12,-21,-19,15,-18,17,14,-20,4,-23, signs 01010010011100110010101010
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,23,-4,24,-2,25,-8,26,-6,-1,-24,3,10,-22,14,-20,-18,17,-19,15,12,-21,-23,9,-25,7,-26,5, signs 01001001101100110010101010
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,23,-4,24,-2,25,-8,26,-6,-1,-24,3,10,-22,-19,15,-18,17,14,-20,12,-21,-23,9,-25,7,-26,5, signs 01001001101100110010101010
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,23,-4,24,-2,25,-8,26,-6,-1,-24,3,10,-22,12,-21,14,-20,-18,17,-19,15,-23,9,-25,7,-26,5, signs 01001001101100110010101010
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,23,-4,24,-2,25,-8,26,-6,-1,-24,3,10,-22,12,-21,-19,15,-18,17,14,-20,-23,9,-25,7,-26,5, signs 01001001101100110010101010
candidate 1,2,-3,4,-5,6,-7,8,9,-10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,23,-9,-4,24,-2,25,-8,26,-6,-1,-24,3,-22,11,14,-20,-18,17,-19,15,12,-21,10,-23,-25,7,-26,5, signs 01001001110100110010101010
candidate 1,2,-3,4,-5,6,-7,8,9,-10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,23,-9,-4,24,-2,25,-8,26,-6,-1,-24,3,-22,11,-19,15,-18,17,14,-20,12,-21,10,-23,-25,7,-26,5, signs 01001001110100110010101010
candidate 1,2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,-14,-15,16,-17,18,-16,19,20,21,22,-11,23,-9,-4,24,-2,25,-8,26,-6,-1,-24,3,12,-22,14,-20,-18,17,-19,15,-21,13,10,-23,-25,7,-26,5, signs 01001001110010110010101010
candidate 1,2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,-14,-15,16,-17,18,-16,19,20,21,22,-11,23,-9,-4,24,-2,25,-8,26,-6,-1,-24,3,-21,13,-19,15,-18,17,14,-20,12,-22,10,-23,-25,7,-26,5, signs 01001001110010110010101010
candidate 1,2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,-14,-15,16,-17,18,-16,19,20,21,22,-11,23,-9,-4,24,-2,25,-8,26,-6,-1,-24,3,10,-23,12,-22,14,-20,-18,17,-19,15,-21,13,-25,7,-26,5, signs 01001001110010110010101010
candidate 1,2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,-14,-15,16,-17,18,-16,19,20,21,22,-11,23,-9,-4,24,-2,25,-8,26,-6,-1,-24,3,10,-23,-21,13,-19,15,-18,17,14,-20,12,-22,-25,7,-26,5, signs 01001001110010110010101010
candidate 1,2,-3,4,-5,6,-7,8,9,-10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,23,-9,-4,24,-2,25,-8,26,-6,-1,-24,3,10,-23,12,-21,14,-20,-18,17,-19,15,-22,11,-25,7,-26,5, signs 01001001110100110010101010
candidate 1,2,-3,4,-5,6,-7,8,9,-10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,23,-9,-4,24,-2,25,-8,26,-6,-1,-24,3,10,-23,12,-21,-19,15,-18,17,14,-20,-22,11,-25,7,-26,5, signs 01001001110100110010101010
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,23,-4,24,-2,25,-8,26,-6,-1,-24,3,-23,9,14,-20,-18,17,-19,15,12,-21,10,-22,-25,7,-26,5, signs 01001001101100110010101010
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,23,-4,24,-2,25,-8,26,-6,-1,-24,3,-23,9,-19,15,-18,17,14,-20,12,-21,10,-22,-25,7,-26,5, signs 01001001101100110010101010
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,23,-4,24,-2,25,-8,26,-6,-1,-24,3,-23,9,12,-21,14,-20,-18,17,-19,15,10,-22,-25,7,-26,5, signs 01001001101100110010101010
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,23,-4,24,-2,25,-8,26,-6,-1,-24,3,-23,9,12,-21,-19,15,-18,17,14,-20,10,-22,-25,7,-26,5, signs 01001001101100110010101010
candidate 1,2,-3,4,-5,-6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,23,-4,24,-2,25,-10,26,-8,-1,6,-22,14,-20,-18,17,-19,15,12,-21,-23,5,-24,3,-25,9,-26,7, signs 01001010011100110010101010
candidate 1,2,-3,4,-5,-6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,23,-4,24,-2,25,-10,26,-8,-1,6,-22,-19,15,-18,17,14,-20,12,-21,-23,5,-24,3,-25,9,-26,7, signs 01001010011100110010101010
candidate 1,2,-3,4,-5,-6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,23,-4,24,-2,25,-10,26,-8,-1,6,-22,12,-21,14,-20,-18,17,-19,15,-23,5,-24,3,-25,9,-26,7, signs 01001010011100110010101010
candidate 1,2,-3,4,-5,-6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,23,-4,24,-2,25,-10,26,-8,-1,6,-22,12,-21,-19,15,-18,17,14,-20,-23,5,-24,3,-25,9,-26,7, signs 01001010011100110010101010
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-6,22,-4,23,-10,24,-8,25,26,-1,-25,3,-22,5,14,-20,-18,17,-19,15,12,-21,-23,9,-24,7,2,-26, signs 00110010011100110010101010
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-6,22,-4,23,-10,24,-8,25,26,-1,-25,3,-22,5,-19,15,-18,17,14,-20,12,-21,-23,9,-24,7,2,-26, signs 00110010011100110010101010
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-6,22,-4,23,-10,24,-8,25,26,-1,-25,3,-22,5,12,-21,14,-20,-18,17,-19,15,-23,9,-24,7,2,-26, signs 00110010011100110010101010
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-6,22,-4,23,-10,24,-8,25,26,-1,-25,3,-22,5,12,-21,-19,15,-18,17,14,-20,-23,9,-24,7,2,-26, signs 00110010011100110010101010
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-6,22,-4,23,-10,24,-8,25,26,-1,-25,3,-23,-21,12,15,-19,17,-18,-20,14,5,-22,7,-24,9,2,-26, signs 11011000111001011101010101
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-6,22,-4,23,-10,24,-8,25,26,-1,-25,3,-23,-21,12,-20,14,17,-18,15,-19,5,-22,7,-24,9,2,-26, signs 11011000111001011101010101
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-6,22,-4,23,-10,24,-8,25,26,-1,-25,3,-23,15,-19,17,-18,-20,14,-21,12,5,-22,7,-24,9,2,-26, signs 11011000111001011101010101
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-6,22,-4,23,-10,24,-8,25,26,-1,-25,3,-23,-20,14,17,-18,15,-19,-21,12,5,-22,7,-24,9,2,-26, signs 11011000111001011101010101
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,23,-4,24,-2,25,-8,26,-6,-1,-25,9,-23,-21,12,15,-19,17,-18,-20,14,-22,10,3,-24,5,-26,7, signs 11100011011001011101010101
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,23,-4,24,-2,25,-8,26,-6,-1,-25,9,-23,-21,12,-20,14,17,-18,15,-19,-22,10,3,-24,5,-26,7, signs 11100011011001011101010101
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,23,-4,24,-2,25,-8,26,-6,-1,-25,9,-23,15,-19,17,-18,-20,14,-21,12,-22,10,3,-24,5,-26,7, signs 11100011011001011101010101
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,23,-4,24,-2,25,-8,26,-6,-1,-25,9,-23,-20,14,17,-18,15,-19,-21,12,-22,10,3,-24,5,-26,7, signs 11100011011001011101010101
candidate 1,2,-3,4,-5,6,-7,8,9,-10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,23,-9,-4,24,-2,25,-8,26,-6,-1,-25,-23,10,-21,12,15,-19,17,-18,-20,14,11,-22,3,-24,5,-26,7, signs 11100011101001011101010101
candidate 1,2,-3,4,-5,6,-7,8,9,-10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,23,-9,-4,24,-2,25,-8,26,-6,-1,-25,-23,10,-21,12,-20,14,17,-18,15,-19,11,-22,3,-24,5,-26,7, signs 11100011101001011101010101
candidate 1,2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,-14,-15,16,-17,18,-16,19,20,21,22,-11,23,-9,-4,24,-2,25,-8,26,-6,-1,-25,-23,10,13,-21,15,-19,17,-18,-20,14,-22,12,3,-24,5,-26,7, signs 11100011100101011101010101
candidate 1,2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,-14,-15,16,-17,18,-16,19,20,21,22,-11,23,-9,-4,24,-2,25,-8,26,-6,-1,-25,-23,10,-22,12,-20,14,17,-18,15,-19,13,-21,3,-24,5,-26,7, signs 11100011100101011101010101
candidate 1,2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,-14,-15,16,-17,18,-16,19,20,21,22,-11,23,-9,-4,24,-2,25,-8,26,-6,-1,-25,13,-21,15,-19,17,-18,-20,14,-22,12,-23,10,3,-24,5,-26,7, signs 11100011100101011101010101
candidate 1,2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,-14,-15,16,-17,18,-16,19,20,21,22,-11,23,-9,-4,24,-2,25,-8,26,-6,-1,-25,-22,12,-20,14,17,-18,15,-19,13,-21,-23,10,3,-24,5,-26,7, signs 11100011100101011101010101
candidate 1,2,-3,4,-5,6,-7,8,9,-10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,23,-9,-4,24,-2,25,-8,26,-6,-1,-25,11,-22,15,-19,17,-18,-20,14,-21,12,-23,10,3,-24,5,-26,7, signs 11100011101001011101010101
candidate 1,2,-3,4,-5,6,-7,8,9,-10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,23,-9,-4,24,-2,25,-8,26,-6,-1,-25,11,-22,-20,14,17,-18,15,-19,-21,12,-23,10,3,-24,5,-26,7, signs 11100011101001011101010101
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,23,-4,24,-2,25,-8,26,-6,-1,-25,-22,10,-21,12,15,-19,17,-18,-20,14,9,-23,3,-24,5,-26,7, signs 11100011011001011101010101
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,23,-4,24,-2,25,-8,26,-6,-1,-25,-22,10,-21,12,-20,14,17,-18,15,-19,9,-23,3,-24,5,-26,7, signs 11100011011001011101010101
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,23,-4,24,-2,25,-8,26,-6,-1,-25,-22,10,15,-19,17,-18,-20,14,-21,12,9,-23,3,-24,5,-26,7, signs 11100011011001011101010101
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,23,-4,24,-2,25,-8,26,-6,-1,-25,-22,10,-20,14,17,-18,15,-19,-21,12,9,-23,3,-24,5,-26,7, signs 11100011011001011101010101
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-6,22,-4,23,-10,24,-8,25,26,-1,2,-26,-23,-21,12,15,-19,17,-18,-20,14,5,-22,7,-24,9,-25,3, signs 11011000111001011101010101
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-6,22,-4,23,-10,24,-8,25,26,-1,2,-26,-23,-21,12,-20,14,17,-18,15,-19,5,-22,7,-24,9,-25,3, signs 11011000111001011101010101
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-6,22,-4,23,-10,24,-8,25,26,-1,2,-26,-23,15,-19,17,-18,-20,14,-21,12,5,-22,7,-24,9,-25,3, signs 11011000111001011101010101
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-6,22,-4,23,-10,24,-8,25,26,-1,2,-26,-23,-20,14,17,-18,15,-19,-21,12,5,-22,7,-24,9,-25,3, signs 11011000111001011101010101
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,15,16,-17,18,-16,19,-14,20,21,-11,-4,22,-2,23,-6,24,25,-9,26,-15,-19,13,-20,-26,-18,17,12,-21,10,-25,8,3,-22,1,-23,7,-24,5, signs 01101101001110110001110100
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,15,16,-17,18,-16,19,-14,20,21,-11,-4,22,-2,23,-6,24,25,-9,26,-15,-19,13,-20,-26,8,-25,10,-21,12,17,-18,3,-22,1,-23,7,-24,5, signs 01101100011010111101010110
candidate 1,-2,3,4,-5,6,-7,8,-9,10,11,-12,-13,-14,-15,16,-17,18,-16,19,20,21,22,23,-10,24,-8,-3,25,-1,-4,26,-6,-11,-23,9,-24,7,-26,5,12,-22,14,-20,-18,17,-19,15,-21,13,2,-25, signs 11011001101010110010100110
candidate 1,-2,3,4,-5,6,-7,8,-9,10,11,-12,-13,-14,-15,16,-17,18,-16,19,20,21,22,23,-10,24,-8,-3,25,-1,-4,26,-6,-11,-23,9,-24,7,-26,5,-21,13,-19,15,-18,17,14,-20,12,-22,2,-25, signs 11011001101010110010100110
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-13,18,-11,19,-9,20,-3,21,-1,22,23,-4,24,25,-7,26,-15,16,-26,14,17,8,-25,6,-18,12,-19,10,-20,-24,5,-23,-21,2,-22, signs 10011100100111000101011000
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-9,-4,22,-2,23,-6,24,-8,25,26,-11,12,15,-19,17,-18,-20,14,-26,10,-21,-25,3,-22,1,-23,7,-24,5, signs 01101100110001011101110100
candidate -1,2,-3,4,-5,6,-7,-8,9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-10,21,-4,22,-2,23,-6,24,25,-9,26,-11,12,15,-19,17,-18,-20,14,-26,-21,-25,8,3,-22,1,-23,7,-24,5, signs 01101101010001011101110100
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-9,-4,22,-2,23,-6,24,-8,25,26,-11,12,-20,14,17,-18,15,-19,-26,10,-21,-25,3,-22,1,-23,7,-24,5, signs 01101100110001011101110100
candidate -1,2,-3,4,-5,6,-7,-8,9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-10,21,-4,22,-2,23,-6,24,25,-9,26,-11,12,-20,14,17,-18,15,-19,-26,-21,-25,8,3,-22,1,-23,7,-24,5, signs 01101101010001011101110100
candidate 1,2,-3,-4,-5,6,7,-8,9,10,-11,12,-13,-14,-15,16,-17,18,-16,19,20,21,-12,22,-10,23,-6,-1,24,-7,25,-9,-2,26,4,13,-21,11,-22,3,-26,5,14,-20,-18,17,-19,15,-23,-25,8,-24, signs 10100011011000110010011100
candidate 1,2,-3,-4,-5,6,7,-8,9,10,-11,12,-13,-14,-15,16,-17,18,-16,19,20,21,-12,22,-10,23,-6,-1,24,-7,25,-9,-2,26,4,13,-21,11,-22,3,-26,5,-19,15,-18,17,14,-20,-23,-25,8,-24, signs 10100011011000110010011100
candidate 1,2,-3,-4,-5,6,7,-8,9,10,-11,12,-13,14,-15,-16,-17,18,19,20,-14,21,-12,22,-10,23,-6,-1,24,-7,25,-9,-2,26,4,-19,16,11,-22,13,-21,15,-20,3,-26,5,-18,17,-23,-25,8,-24, signs 10100011011001100001011100
candidate 1,2,-3,-4,-5,6,7,-8,9,10,-11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,22,-10,23,-6,-1,24,-7,25,-9,-2,26,4,13,-20,15,-19,3,-26,5,12,-21,-18,17,-22,11,-23,-25,8,-24, signs 10100011010110010001101100
candidate -1,2,-3,-4,-5,6,-7,8,-9,10,11,12,-13,-14,15,-16,17,18,-12,19,-10,20,-8,21,-6,22,23,24,-2,-15,25,-17,26,-11,-19,5,-22,1,-24,3,14,-25,16,7,-21,9,-20,-26,-18,13,4,-23, signs 11011001101101001001011010
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-9,-6,19,20,-3,21,-1,22,-15,23,-13,24,25,26,-7,8,-26,-19,5,10,-18,-25,-22,16,-23,14,-24,12,17,4,-20,2,-21, signs 11001100001110010010110100
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-11,21,-5,22,-3,23,-1,24,-17,25,-15,-8,26,10,-20,12,-19,14,9,-26,7,16,-25,-18,-24,6,-21,4,-22,2,-23, signs 11001100100110110101101010
candidate 1,-2,-3,4,-5,6,7,8,-9,-10,11,-12,-13,14,-15,16,-17,-11,18,19,-8,20,-6,21,-4,22,23,-1,24,25,-16,26,-14,-7,-20,9,-19,13,-26,15,-25,17,12,-18,10,5,-21,3,-22,-24,2,-23, signs 11100100011011001101011010
candidate -1,2,-3,4,-5,6,7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,-6,21,-4,22,-2,23,24,-7,-12,25,26,-9,10,-26,-19,15,-23,3,-22,1,14,-20,-25,11,8,17,-18,-24,-21,5, signs 01101100001100111110110010
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-7,22,-3,23,-1,24,-9,25,-11,26,-5,4,-26,14,-20,-18,17,-19,15,12,-25,10,-24,8,-21,6,-22,2,-23, signs 11011011001100110010101010
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-7,22,-3,23,-1,24,-9,25,-11,26,-5,4,-26,-19,15,-18,17,14,-20,12,-25,10,-24,8,-21,6,-22,2,-23, signs 11011011001100110010101010
candidate 1,-2,3,-4,5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,-13,18,-11,19,-5,20,-3,21,-1,22,23,-6,24,25,-9,26,-15,16,-26,10,-25,8,17,14,-18,12,-19,-24,7,-23,-20,4,-22,2,-21, signs 11011000110110001101100110
candidate -1,2,-3,4,-5,-6,7,8,-9,10,11,-12,13,14,-15,-16,-17,-13,18,-11,19,-7,20,21,-4,22,-2,23,-8,24,-10,25,-14,26,16,5,-21,3,-22,15,-26,17,12,-18,-25,1,-23,-20,6,-19,-24,9, signs 01100110010010100001010110
candidate 1,-2,3,-4,5,6,-7,8,-9,10,-11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-5,22,-3,23,-1,-6,24,-8,25,-10,26,12,17,-18,11,-26,9,-25,15,-19,13,-20,7,-24,-21,4,-22,2,-23, signs 11001011001010011101101010
candidate 1,-2,3,-4,5,6,-7,8,-9,10,-11,-12,-13,14,-15,16,-17,18,-16,19,-14,-5,20,-3,21,-1,22,23,-6,24,-8,25,-10,26,12,17,-18,11,-26,9,-25,15,-19,13,-24,7,-23,-20,4,-22,2,-21, signs 11011001001010011101100110
candidate -1,2,3,4,-5,-6,7,-8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-7,22,23,-4,24,-2,25,-12,26,-10,-3,-24,5,-23,9,-26,11,-25,1,6,-22,8,-21,14,-20,-18,17,-19,15, signs 11000011110000110010100110
candidate -1,2,3,4,-5,-6,7,-8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-7,22,23,-4,24,-2,25,-12,26,-10,-3,-24,5,-23,9,-26,11,-25,1,6,-22,8,-21,-19,15,-18,17,14,-20, signs 11000011110000110010100110
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-2,23,-4,24,-8,25,-6,26,-24,3,-23,5,-26,7,-25,1,10,-22,14,-20,-18,17,-19,15,12,-21, signs 11001001001100110010101001
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-2,23,-4,24,-8,25,-6,26,-24,3,-23,5,-26,7,-25,1,10,-22,-19,15,-18,17,14,-20,12,-21, signs 11001001001100110010101001
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-2,23,-4,24,-8,25,-6,26,-24,3,-23,5,-26,7,-25,1,10,-22,12,-21,14,-20,-18,17,-19,15, signs 11001001001100110010101001
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-2,23,-4,24,-8,25,-6,26,-24,3,-23,5,-26,7,-25,1,10,-22,12,-21,-19,15,-18,17,14,-20, signs 11001001001100110010101001
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-2,23,-4,24,-8,25,-6,26,-24,3,-23,5,-26,7,-25,1,14,-20,-18,17,-19,15,12,-21,10,-22, signs 11001001001100110010101001
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-2,23,-4,24,-8,25,-6,26,-24,3,-23,5,-26,7,-25,1,-19,15,-18,17,14,-20,12,-21,10,-22, signs 11001001001100110010101001
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-2,23,-4,24,-8,25,-6,26,-24,3,-23,5,-26,7,-25,1,12,-21,14,-20,-18,17,-19,15,10,-22, signs 11001001001100110010101001
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-2,23,-4,24,-8,25,-6,26,-24,3,-23,5,-26,7,-25,1,12,-21,-19,15,-18,17,14,-20,10,-22, signs 11001001001100110010101001
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-8,22,-2,23,-4,24,-6,25,26,-9,10,-21,12,15,-19,17,-18,-20,14,-26,-22,3,-23,1,-25,7,-24,5, signs 11000110111001011101001101
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-8,22,-2,23,-4,24,-6,25,26,-9,10,-21,12,-20,14,17,-18,15,-19,-26,-22,3,-23,1,-25,7,-24,5, signs 11000110111001011101001101
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-8,22,-2,23,-4,24,-6,25,26,-9,10,15,-19,17,-18,-20,14,-21,12,-26,-22,3,-23,1,-25,7,-24,5, signs 11000110111001011101001101
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-8,22,-2,23,-4,24,-6,25,26,-9,10,-20,14,17,-18,15,-19,-21,12,-26,-22,3,-23,1,-25,7,-24,5, signs 11000110111001011101001101
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-8,22,-2,23,-4,24,-6,25,26,-9,10,-26,-22,3,-23,1,-25,-21,12,15,-19,17,-18,-20,14,7,-24,5, signs 11000110111001011101001101
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-8,22,-2,23,-4,24,-6,25,26,-9,10,-26,-22,3,-23,1,-25,-21,12,-20,14,17,-18,15,-19,7,-24,5, signs 11000110111001011101001101
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-8,22,-2,23,-4,24,-6,25,26,-9,10,-26,-22,3,-23,1,-25,15,-19,17,-18,-20,14,-21,12,7,-24,5, signs 11000110111001011101001101
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-8,22,-2,23,-4,24,-6,25,26,-9,10,-26,-22,3,-23,1,-25,-20,14,17,-18,15,-19,-21,12,7,-24,5, signs 11000110111001011101001101
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,15,16,-17,18,-16,19,-14,20,21,-11,22,-9,-2,23,-4,24,-6,25,26,-15,-19,13,-20,-26,-18,17,12,-21,10,-22,8,3,-23,1,-25,7,-24,5, signs 11000111001110110001101100
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-9,22,-7,23,-1,24,-3,25,-5,26,-11,12,-26,10,-21,14,-20,-18,17,-19,15,4,-25,2,-24,8,-22,6,-23, signs 10011100110000110010101100
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-9,22,-7,23,-1,24,-3,25,-5,26,-11,12,-26,10,-21,-19,15,-18,17,14,-20,4,-25,2,-24,8,-22,6,-23, signs 10011100110000110010101100
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-9,22,-7,23,-1,24,-3,25,-5,26,-11,12,-26,6,-25,4,15,-19,17,-18,-20,14,-21,10,-22,8,-24,2,-23, signs 11001101100001011101011010
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-9,22,-7,23,-1,24,-3,25,-5,26,-11,12,-26,6,-25,4,-20,14,17,-18,15,-19,-21,10,-22,8,-24,2,-23, signs 11001101100001011101011010
candidate -1,2,-3,4,-5,-6,7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-10,21,-8,22,-2,23,-4,24,25,-7,26,-11,12,15,-19,17,-18,-20,14,9,-21,-26,-22,-25,6,1,-23,3,-24,5, signs 01100010010001011101000111
candidate -1,2,-3,4,-5,6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-10,21,22,-7,-2,23,-4,24,-6,25,26,-11,12,15,-19,17,-18,-20,14,9,-21,-26,8,-22,-25,1,-23,3,-24,5, signs 01100100010001011101000111
candidate -1,2,-3,4,-5,6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-9,22,-7,-2,23,-4,24,-6,25,-10,26,12,15,-19,17,-18,-20,14,-21,-26,11,8,-22,-25,1,-23,3,-24,5, signs 01100100100001011101000111
candidate 1,-2,-3,4,-5,-6,7,8,-9,10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,-10,21,-8,-1,22,23,-4,24,25,-7,26,-11,12,17,-18,5,-24,3,-23,15,-19,13,-20,-22,2,-25,6,-26,-21,9, signs 11001010110010011101101010
candidate -1,2,-3,4,-5,-6,7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-10,21,-8,22,-2,23,-4,24,25,-7,26,-11,12,-20,14,17,-18,15,-19,9,-21,-26,-22,-25,6,1,-23,3,-24,5, signs 01100010010001011101000111
candidate -1,2,-3,4,-5,6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-10,21,22,-7,-2,23,-4,24,-6,25,26,-11,12,-20,14,17,-18,15,-19,9,-21,-26,8,-22,-25,1,-23,3,-24,5, signs 01100100010001011101000111
candidate -1,2,-3,4,-5,6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-9,22,-7,-2,23,-4,24,-6,25,-10,26,12,-20,14,17,-18,15,-19,-21,-26,11,8,-22,-25,1,-23,3,-24,5, signs 01100100100001011101000111
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,12,13,14,-15,16,-17,18,-16,19,-14,20,-12,21,22,-9,23,-1,24,25,-4,26,-6,-13,-20,11,-21,7,-26,5,-18,17,-19,15,-25,3,8,-22,10,-24,2,-23, signs 11100110010100110011011001
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,12,13,14,-15,16,-17,18,-16,19,-14,20,-12,21,22,-9,23,-1,24,25,-4,26,-6,-13,-20,11,-21,7,-26,5,-19,15,-18,17,-25,3,8,-22,10,-24,2,-23, signs 11100110010100110011011001
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-2,23,-4,24,-6,25,-8,26,-24,5,-23,3,-26,7,-25,1,10,-22,14,-20,-18,17,-19,15,12,-21, signs 11100100001100110010100110
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-2,23,-4,24,-6,25,-8,26,-24,5,-23,3,-26,7,-25,1,10,-22,-19,15,-18,17,14,-20,12,-21, signs 11100100001100110010100110
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-2,23,-4,24,-6,25,-8,26,-24,5,-23,3,-26,7,-25,1,10,-22,12,-21,14,-20,-18,17,-19,15, signs 11100100001100110010100110
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-2,23,-4,24,-6,25,-8,26,-24,5,-23,3,-26,7,-25,1,10,-22,12,-21,-19,15,-18,17,14,-20, signs 11100100001100110010100110
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-2,23,-4,24,-6,25,-8,26,-24,5,-23,3,-26,7,-25,1,14,-20,-18,17,-19,15,12,-21,10,-22, signs 11100100001100110010100110
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-2,23,-4,24,-6,25,-8,26,-24,5,-23,3,-26,7,-25,1,-19,15,-18,17,14,-20,12,-21,10,-22, signs 11100100001100110010100110
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-2,23,-4,24,-6,25,-8,26,-24,5,-23,3,-26,7,-25,1,12,-21,14,-20,-18,17,-19,15,10,-22, signs 11100100001100110010100110
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-2,23,-4,24,-6,25,-8,26,-24,5,-23,3,-26,7,-25,1,12,-21,-19,15,-18,17,14,-20,10,-22, signs 11100100001100110010100110
candidate -1,2,-3,4,-5,6,7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-8,22,-2,-7,23,24,-4,25,-6,26,-24,3,-25,5,-26,-23,-22,1,10,-21,12,15,-19,17,-18,-20,14,9, signs 10100111011001011101000010
candidate -1,2,-3,4,-5,6,7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-8,22,-2,-7,23,24,-4,25,-6,26,-24,3,-25,5,-26,-23,-22,1,10,-21,12,-20,14,17,-18,15,-19,9, signs 10100111011001011101000010
candidate -1,2,-3,4,-5,6,7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-8,22,-2,-7,23,24,-4,25,-6,26,-24,3,-25,5,-26,-23,-22,1,10,15,-19,17,-18,-20,14,-21,12,9, signs 10100111011001011101000010
candidate -1,2,-3,4,-5,6,7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-8,22,-2,-7,23,24,-4,25,-6,26,-24,3,-25,5,-26,-23,-22,1,10,-20,14,17,-18,15,-19,-21,12,9, signs 10100111011001011101000010
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-2,23,-4,24,-6,25,-8,26,-24,5,-23,3,-26,7,-25,1,10,-21,12,15,-19,17,-18,-20,14,-22, signs 00011011111001011101011001
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-2,23,-4,24,-6,25,-8,26,-24,5,-23,3,-26,7,-25,1,10,-21,12,-20,14,17,-18,15,-19,-22, signs 00011011111001011101011001
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-2,23,-4,24,-6,25,-8,26,-24,5,-23,3,-26,7,-25,1,10,15,-19,17,-18,-20,14,-21,12,-22, signs 00011011111001011101011001
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-2,23,-4,24,-6,25,-8,26,-24,5,-23,3,-26,7,-25,1,10,-20,14,17,-18,15,-19,-21,12,-22, signs 00011011111001011101011001
candidate -1,2,-3,4,-5,6,-7,-8,9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-2,23,-4,24,-6,25,-10,26,14,-20,-18,17,-19,15,12,-21,-26,-22,8,3,-23,1,-25,7,-24,5, signs 00111000101100110010110010
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-8,22,-2,23,-4,24,-6,25,26,-9,14,-20,-18,17,-19,15,12,-21,10,-26,-22,3,-23,1,-25,7,-24,5, signs 00111001001100110010110010
candidate -1,2,-3,4,-5,6,-7,-8,9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-2,23,-4,24,-6,25,-10,26,-19,15,-18,17,14,-20,12,-21,-26,-22,8,3,-23,1,-25,7,-24,5, signs 00111000101100110010110010
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-8,22,-2,23,-4,24,-6,25,26,-9,-19,15,-18,17,14,-20,12,-21,10,-26,-22,3,-23,1,-25,7,-24,5, signs 00111001001100110010110010
candidate -1,2,-3,4,-5,6,-7,-8,9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-2,23,-4,24,-6,25,-10,26,12,-21,14,-20,-18,17,-19,15,-26,-22,8,3,-23,1,-25,7,-24,5, signs 00111000101100110010110010
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-8,22,-2,23,-4,24,-6,25,26,-9,12,-21,14,-20,-18,17,-19,15,10,-26,-22,3,-23,1,-25,7,-24,5, signs 00111001001100110010110010
candidate -1,2,-3,4,-5,6,-7,-8,9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-2,23,-4,24,-6,25,-10,26,12,-21,-19,15,-18,17,14,-20,-26,-22,8,3,-23,1,-25,7,-24,5, signs 00111000101100110010110010
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-8,22,-2,23,-4,24,-6,25,26,-9,12,-21,-19,15,-18,17,14,-20,10,-26,-22,3,-23,1,-25,7,-24,5, signs 00111001001100110010110010
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-2,23,-4,24,-8,25,-6,26,-24,3,-23,5,-26,7,-25,1,10,-21,12,15,-19,17,-18,-20,14,-22, signs 00110110111001011101010110
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-2,23,-4,24,-8,25,-6,26,-24,3,-23,5,-26,7,-25,1,10,-21,12,-20,14,17,-18,15,-19,-22, signs 00110110111001011101010110
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-2,23,-4,24,-8,25,-6,26,-24,3,-23,5,-26,7,-25,1,10,15,-19,17,-18,-20,14,-21,12,-22, signs 00110110111001011101010110
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-2,23,-4,24,-8,25,-6,26,-24,3,-23,5,-26,7,-25,1,10,-20,14,17,-18,15,-19,-21,12,-22, signs 00110110111001011101010110
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,-8,20,-6,-3,21,-1,22,23,-4,-13,24,25,-10,26,12,-24,14,7,-20,9,-19,17,-18,15,-25,11,-26,5,-23,-21,2,-22, signs 01100110001011011101100010
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,-11,12,13,-14,15,16,-17,18,-16,19,-12,20,21,-9,-4,22,-2,23,-6,24,25,-13,26,-15,-18,17,14,-26,-19,11,-20,-25,10,-21,8,3,-22,1,-23,7,-24,5, signs 10010010111010010001101001
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,12,-13,14,15,-16,-17,18,19,-15,20,-11,21,-9,-4,22,-2,23,-6,24,-12,25,-14,26,-18,17,-26,-19,16,-20,-25,13,10,-21,8,3,-22,1,-23,7,-24,5, signs 10010010110110100001101001
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,18,19,-13,20,-11,21,-9,-4,22,-2,23,-6,24,-14,25,-16,26,-18,17,-26,15,-25,-19,12,-20,10,-21,8,3,-22,1,-23,7,-24,5, signs 10010010110010110010101001
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-8,21,-4,22,-2,23,-6,24,25,-9,26,-11,14,-20,-18,17,-19,15,12,-26,10,-25,-21,3,-22,1,-23,7,-24,5, signs 10010011001100110010101001
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-16,19,-14,20,21,-9,-4,22,-2,23,-6,24,25,-11,26,-13,-18,17,-19,15,-20,-26,12,-25,10,-21,8,3,-22,1,-23,7,-24,5, signs 10010010110010110010101001
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-16,19,-14,20,21,-9,-4,22,-2,23,-6,24,25,-11,26,-13,-19,15,-18,17,-20,-26,12,-25,10,-21,8,3,-22,1,-23,7,-24,5, signs 10010010110010110010101001
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-8,21,-4,22,-2,23,-6,24,25,-9,26,-11,-19,15,-18,17,14,-20,12,-26,10,-25,-21,3,-22,1,-23,7,-24,5, signs 10010011001100110010101001
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,-6,-3,21,-1,22,23,-4,24,-8,25,26,-11,12,-26,10,13,-20,15,-19,9,-25,7,-24,17,-18,5,-23,-21,2,-22, signs 01100100101110011101100101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-7,22,-3,23,-1,24,-5,25,-11,26,-9,8,-21,6,-24,4,-25,14,-20,-18,17,-19,15,12,-26,10,-22,2,-23, signs 00110011100100110010110010
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-7,22,-3,23,-1,24,-5,25,-11,26,-9,8,-21,6,-24,4,-25,-19,15,-18,17,14,-20,12,-26,10,-22,2,-23, signs 00110011100100110010110010
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-6,22,-4,23,-10,24,-8,25,26,-1,2,-26,-23,5,-22,7,14,-20,-18,17,-19,15,12,-21,-24,9,-25,3, signs 00100111001100110010101010
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-6,22,-4,23,-10,24,-8,25,26,-1,2,-26,-23,5,-22,7,-19,15,-18,17,14,-20,12,-21,-24,9,-25,3, signs 00100111001100110010101010
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-6,22,-4,23,-10,24,-8,25,26,-1,2,-26,-23,5,-22,7,12,-21,14,-20,-18,17,-19,15,-24,9,-25,3, signs 00100111001100110010101010
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-6,22,-4,23,-10,24,-8,25,26,-1,2,-26,-23,5,-22,7,12,-21,-19,15,-18,17,14,-20,-24,9,-25,3, signs 00100111001100110010101010
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-4,22,-2,23,24,25,-8,26,-6,-1,-23,3,-22,5,-26,7,-25,9,14,-20,-18,17,-19,15,12,-21,10,-24, signs 00011100101100110010101010
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-4,22,-2,23,24,25,-8,26,-6,-1,-23,3,-22,5,-26,7,-25,9,-19,15,-18,17,14,-20,12,-21,10,-24, signs 00011100101100110010101010
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-4,22,-2,23,24,25,-8,26,-6,-1,-23,3,-22,5,-26,7,-25,9,12,-21,14,-20,-18,17,-19,15,10,-24, signs 00011100101100110010101010
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-4,22,-2,23,24,25,-8,26,-6,-1,-23,3,-22,5,-26,7,-25,9,12,-21,-19,15,-18,17,14,-20,10,-24, signs 00011100101100110010101010
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,23,-4,24,-2,25,-8,26,-6,-1,-25,3,-24,5,10,-22,14,-20,-18,17,-19,15,12,-21,-23,9,-26,7, signs 00011100101100110010101010
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,23,-4,24,-2,25,-8,26,-6,-1,-25,3,-24,5,10,-22,-19,15,-18,17,14,-20,12,-21,-23,9,-26,7, signs 00011100101100110010101010
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,23,-4,24,-2,25,-8,26,-6,-1,-25,3,-24,5,10,-22,12,-21,14,-20,-18,17,-19,15,-23,9,-26,7, signs 00011100101100110010101010
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,23,-4,24,-2,25,-8,26,-6,-1,-25,3,-24,5,10,-22,12,-21,-19,15,-18,17,14,-20,-23,9,-26,7, signs 00011100101100110010101010
candidate 1,2,-3,4,-5,6,-7,8,9,-10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,23,-9,-4,24,-2,25,-8,26,-6,-1,-25,3,-24,5,-22,11,14,-20,-18,17,-19,15,12,-21,10,-23,-26,7, signs 00011100110100110010101010
candidate 1,2,-3,4,-5,6,-7,8,9,-10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,23,-9,-4,24,-2,25,-8,26,-6,-1,-25,3,-24,5,-22,11,-19,15,-18,17,14,-20,12,-21,10,-23,-26,7, signs 00011100110100110010101010
candidate 1,2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,-14,-15,16,-17,18,-16,19,20,21,22,-11,23,-9,-4,24,-2,25,-8,26,-6,-1,-25,3,-24,5,12,-22,14,-20,-18,17,-19,15,-21,13,10,-23,-26,7, signs 00011100110010110010101010
candidate 1,2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,-14,-15,16,-17,18,-16,19,20,21,22,-11,23,-9,-4,24,-2,25,-8,26,-6,-1,-25,3,-24,5,-21,13,-19,15,-18,17,14,-20,12,-22,10,-23,-26,7, signs 00011100110010110010101010
candidate 1,2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,-14,-15,16,-17,18,-16,19,20,21,22,-11,23,-9,-4,24,-2,25,-8,26,-6,-1,-25,3,-24,5,10,-23,12,-22,14,-20,-18,17,-19,15,-21,13,-26,7, signs 00011100110010110010101010
candidate 1,2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,-14,-15,16,-17,18,-16,19,20,21,22,-11,23,-9,-4,24,-2,25,-8,26,-6,-1,-25,3,-24,5,10,-23,-21,13,-19,15,-18,17,14,-20,12,-22,-26,7, signs 00011100110010110010101010
candidate 1,2,-3,4,-5,6,-7,8,9,-10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,23,-9,-4,24,-2,25,-8,26,-6,-1,-25,3,-24,5,10,-23,12,-21,14,-20,-18,17,-19,15,-22,11,-26,7, signs 00011100110100110010101010
candidate 1,2,-3,4,-5,6,-7,8,9,-10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,23,-9,-4,24,-2,25,-8,26,-6,-1,-25,3,-24,5,10,-23,12,-21,-19,15,-18,17,14,-20,-22,11,-26,7, signs 00011100110100110010101010
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,23,-4,24,-2,25,-8,26,-6,-1,-25,3,-24,5,-23,9,14,-20,-18,17,-19,15,12,-21,10,-22,-26,7, signs 00011100101100110010101010
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,23,-4,24,-2,25,-8,26,-6,-1,-25,3,-24,5,-23,9,-19,15,-18,17,14,-20,12,-21,10,-22,-26,7, signs 00011100101100110010101010
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,23,-4,24,-2,25,-8,26,-6,-1,-25,3,-24,5,-23,9,12,-21,14,-20,-18,17,-19,15,10,-22,-26,7, signs 00011100101100110010101010
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,23,-4,24,-2,25,-8,26,-6,-1,-25,3,-24,5,-23,9,12,-21,-19,15,-18,17,14,-20,10,-22,-26,7, signs 00011100101100110010101010
candidate 1,2,-3,4,-5,6,-7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-4,22,-2,23,-10,24,25,26,-6,-1,8,-25,14,-20,-18,17,-19,15,12,-21,-24,9,-23,3,-22,5,-26,7, signs 00011101001100110010101010
candidate 1,2,-3,4,-5,6,-7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-4,22,-2,23,-10,24,25,26,-6,-1,8,-25,-19,15,-18,17,14,-20,12,-21,-24,9,-23,3,-22,5,-26,7, signs 00011101001100110010101010
candidate 1,2,-3,4,-5,6,-7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-4,22,-2,23,-10,24,25,26,-6,-1,8,-25,12,-21,14,-20,-18,17,-19,15,-24,9,-23,3,-22,5,-26,7, signs 00011101001100110010101010
candidate 1,2,-3,4,-5,6,-7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-4,22,-2,23,-10,24,25,26,-6,-1,8,-25,12,-21,-19,15,-18,17,14,-20,-24,9,-23,3,-22,5,-26,7, signs 00011101001100110010101010
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-6,22,-4,23,-10,24,-8,25,26,-1,-25,3,-23,5,-22,7,14,-20,-18,17,-19,15,12,-21,-24,9,2,-26, signs 00100111001100110010101010
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-6,22,-4,23,-10,24,-8,25,26,-1,-25,3,-23,5,-22,7,-19,15,-18,17,14,-20,12,-21,-24,9,2,-26, signs 00100111001100110010101010
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-6,22,-4,23,-10,24,-8,25,26,-1,-25,3,-23,5,-22,7,12,-21,14,-20,-18,17,-19,15,-24,9,2,-26, signs 00100111001100110010101010
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-6,22,-4,23,-10,24,-8,25,26,-1,-25,3,-23,5,-22,7,12,-21,-19,15,-18,17,14,-20,-24,9,2,-26, signs 00100111001100110010101010
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-6,22,-4,23,-10,24,-8,25,26,-1,-25,3,-22,5,-23,9,-24,-21,12,15,-19,17,-18,-20,14,7,2,-26, signs 11001101101001011101010101
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-6,22,-4,23,-10,24,-8,25,26,-1,-25,3,-22,5,-23,9,-24,-21,12,-20,14,17,-18,15,-19,7,2,-26, signs 11001101101001011101010101
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-6,22,-4,23,-10,24,-8,25,26,-1,-25,3,-22,5,-23,9,-24,15,-19,17,-18,-20,14,-21,12,7,2,-26, signs 11001101101001011101010101
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-6,22,-4,23,-10,24,-8,25,26,-1,-25,3,-22,5,-23,9,-24,-20,14,17,-18,15,-19,-21,12,7,2,-26, signs 11001101101001011101010101
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,23,-4,24,-2,25,-8,26,-6,-1,-24,3,-25,7,-26,9,-23,-21,12,15,-19,17,-18,-20,14,-22,10,5, signs 10110110011001011101010101
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,23,-4,24,-2,25,-8,26,-6,-1,-24,3,-25,7,-26,9,-23,-21,12,-20,14,17,-18,15,-19,-22,10,5, signs 10110110011001011101010101
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,23,-4,24,-2,25,-8,26,-6,-1,-24,3,-25,7,-26,9,-23,15,-19,17,-18,-20,14,-21,12,-22,10,5, signs 10110110011001011101010101
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,23,-4,24,-2,25,-8,26,-6,-1,-24,3,-25,7,-26,9,-23,-20,14,17,-18,15,-19,-21,12,-22,10,5, signs 10110110011001011101010101
candidate 1,2,-3,4,-5,6,-7,8,9,-10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,23,-9,-4,24,-2,25,-8,26,-6,-1,-24,3,-25,7,-26,-23,10,-21,12,15,-19,17,-18,-20,14,11,-22,5, signs 10110110101001011101010101
candidate 1,2,-3,4,-5,6,-7,8,9,-10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,23,-9,-4,24,-2,25,-8,26,-6,-1,-24,3,-25,7,-26,-23,10,-21,12,-20,14,17,-18,15,-19,11,-22,5, signs 10110110101001011101010101
candidate 1,2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,-14,-15,16,-17,18,-16,19,20,21,22,-11,23,-9,-4,24,-2,25,-8,26,-6,-1,-24,3,-25,7,-26,-23,10,13,-21,15,-19,17,-18,-20,14,-22,12,5, signs 10110110100101011101010101
candidate 1,2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,-14,-15,16,-17,18,-16,19,20,21,22,-11,23,-9,-4,24,-2,25,-8,26,-6,-1,-24,3,-25,7,-26,-23,10,-22,12,-20,14,17,-18,15,-19,13,-21,5, signs 10110110100101011101010101
candidate 1,2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,-14,-15,16,-17,18,-16,19,20,21,22,-11,23,-9,-4,24,-2,25,-8,26,-6,-1,-24,3,-25,7,-26,13,-21,15,-19,17,-18,-20,14,-22,12,-23,10,5, signs 10110110100101011101010101
candidate 1,2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,-14,-15,16,-17,18,-16,19,20,21,22,-11,23,-9,-4,24,-2,25,-8,26,-6,-1,-24,3,-25,7,-26,-22,12,-20,14,17,-18,15,-19,13,-21,-23,10,5, signs 10110110100101011101010101
candidate 1,2,-3,4,-5,6,-7,8,9,-10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,23,-9,-4,24,-2,25,-8,26,-6,-1,-24,3,-25,7,-26,11,-22,15,-19,17,-18,-20,14,-21,12,-23,10,5, signs 10110110101001011101010101
candidate 1,2,-3,4,-5,6,-7,8,9,-10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,23,-9,-4,24,-2,25,-8,26,-6,-1,-24,3,-25,7,-26,11,-22,-20,14,17,-18,15,-19,-21,12,-23,10,5, signs 10110110101001011101010101
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,23,-4,24,-2,25,-8,26,-6,-1,-24,3,-25,7,-26,-22,10,-21,12,15,-19,17,-18,-20,14,9,-23,5, signs 10110110011001011101010101
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,23,-4,24,-2,25,-8,26,-6,-1,-24,3,-25,7,-26,-22,10,-21,12,-20,14,17,-18,15,-19,9,-23,5, signs 10110110011001011101010101
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,23,-4,24,-2,25,-8,26,-6,-1,-24,3,-25,7,-26,-22,10,15,-19,17,-18,-20,14,-21,12,9,-23,5, signs 10110110011001011101010101
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,23,-4,24,-2,25,-8,26,-6,-1,-24,3,-25,7,-26,-22,10,-20,14,17,-18,15,-19,-21,12,9,-23,5, signs 10110110011001011101010101
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-6,22,-4,23,-10,24,-8,25,26,-1,2,-26,-22,5,-23,9,-24,-21,12,15,-19,17,-18,-20,14,7,-25,3, signs 11001101101001011101010101
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-6,22,-4,23,-10,24,-8,25,26,-1,2,-26,-22,5,-23,9,-24,-21,12,-20,14,17,-18,15,-19,7,-25,3, signs 11001101101001011101010101
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-6,22,-4,23,-10,24,-8,25,26,-1,2,-26,-22,5,-23,9,-24,15,-19,17,-18,-20,14,-21,12,7,-25,3, signs 11001101101001011101010101
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-6,22,-4,23,-10,24,-8,25,26,-1,2,-26,-22,5,-23,9,-24,-20,14,17,-18,15,-19,-21,12,7,-25,3, signs 11001101101001011101010101
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-4,23,-2,24,-6,25,-8,26,10,-21,12,15,-19,17,-18,-20,14,-22,-26,3,-23,1,-24,7,-25,5, signs 01101100111001011101011010
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-4,23,-2,24,-6,25,-8,26,10,-21,12,-20,14,17,-18,15,-19,-22,-26,3,-23,1,-24,7,-25,5, signs 01101100111001011101011010
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-4,23,-2,24,-6,25,-8,26,10,15,-19,17,-18,-20,14,-21,12,-22,-26,3,-23,1,-24,7,-25,5, signs 01101100111001011101011010
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-4,23,-2,24,-6,25,-8,26,10,-20,14,17,-18,15,-19,-21,12,-22,-26,3,-23,1,-24,7,-25,5, signs 01101100111001011101011010
candidate -1,2,-3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,15,16,-17,18,-16,19,-14,20,-12,21,22,-7,23,-5,24,25,-2,26,-10,-15,-19,13,-20,11,-26,9,-18,17,-21,1,-25,3,8,-22,6,-23,4,-24, signs 11010011100110110001110100
candidate 1,-2,3,-4,5,6,-7,8,-9,10,-11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,-8,-5,21,-3,22,-1,23,24,-6,25,-10,26,12,17,-18,11,-26,9,-25,15,-19,13,-20,7,-24,-21,4,-23,2,-22, signs 11011001001010011101110010
candidate -1,2,-3,4,-5,6,-7,-8,9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-4,23,-2,24,-6,25,-10,26,14,-20,-18,17,-19,15,12,-21,-26,-22,8,3,-23,1,-24,7,-25,5, signs 10010010101100110010110100
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-8,22,-4,23,-2,24,-6,25,26,-9,14,-20,-18,17,-19,15,12,-21,10,-26,-22,3,-23,1,-24,7,-25,5, signs 10010011001100110010110100
candidate -1,2,-3,4,-5,6,-7,-8,9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-4,23,-2,24,-6,25,-10,26,-19,15,-18,17,14,-20,12,-21,-26,-22,8,3,-23,1,-24,7,-25,5, signs 10010010101100110010110100
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-8,22,-4,23,-2,24,-6,25,26,-9,-19,15,-18,17,14,-20,12,-21,10,-26,-22,3,-23,1,-24,7,-25,5, signs 10010011001100110010110100
candidate -1,2,-3,4,-5,6,-7,-8,9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-4,23,-2,24,-6,25,-10,26,12,-21,14,-20,-18,17,-19,15,-26,-22,8,3,-23,1,-24,7,-25,5, signs 10010010101100110010110100
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-8,22,-4,23,-2,24,-6,25,26,-9,12,-21,14,-20,-18,17,-19,15,10,-26,-22,3,-23,1,-24,7,-25,5, signs 10010011001100110010110100
candidate -1,2,-3,4,-5,6,-7,-8,9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-4,23,-2,24,-6,25,-10,26,12,-21,-19,15,-18,17,14,-20,-26,-22,8,3,-23,1,-24,7,-25,5, signs 10010010101100110010110100
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-8,22,-4,23,-2,24,-6,25,26,-9,12,-21,-19,15,-18,17,14,-20,10,-26,-22,3,-23,1,-24,7,-25,5, signs 10010011001100110010110100
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,15,-16,-17,18,19,-15,20,-13,21,-11,22,-9,23,24,-8,25,-6,26,-4,-1,2,5,-26,7,-24,-22,-18,17,12,-21,14,-20,16,-19,10,-23,-25,3, signs 00100111101100110010101010
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,15,-16,-17,18,19,-15,20,-13,21,-11,22,-9,23,24,-8,25,-6,26,-4,-1,2,5,-26,7,-24,-22,16,-19,14,-20,12,-21,-18,17,10,-23,-25,3, signs 00100111101100110010101010
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,15,-16,-17,18,19,-15,20,-13,21,-11,22,-9,23,24,-8,25,-6,26,-4,-1,2,7,-24,-22,-18,17,12,-21,14,-20,16,-19,10,-23,-25,5,-26,3, signs 00100111101100110010101010
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,15,-16,-17,18,19,-15,20,-13,21,-11,22,-9,23,24,-8,25,-6,26,-4,-1,2,7,-24,-22,16,-19,14,-20,12,-21,-18,17,10,-23,-25,5,-26,3, signs 00100111101100110010101010
candidate 1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,18,19,-15,20,-13,21,-11,22,-9,-6,23,-4,24,-2,25,26,-1,-25,3,-24,5,8,-22,-18,17,12,-21,14,-20,16,-19,10,7,-23,-26, signs 00011101101100110010101010
candidate 1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,18,19,-15,20,-13,21,-11,22,-9,-6,23,-4,24,-2,25,26,-1,-25,3,-24,5,8,-22,16,-19,14,-20,12,-21,-18,17,10,7,-23,-26, signs 00011101101100110010101010
candidate 1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,18,19,-15,20,-13,21,-11,22,-9,-6,23,-4,24,-2,25,26,-1,-25,5,8,-22,-18,17,12,-21,14,-20,16,-19,10,7,-23,3,-24,-26, signs 00011101101100110010101010
candidate 1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,18,19,-15,20,-13,21,-11,22,-9,-6,23,-4,24,-2,25,26,-1,-25,5,8,-22,16,-19,14,-20,12,-21,-18,17,10,7,-23,3,-24,-26, signs 00011101101100110010101010
candidate -1,2,-3,4,-5,-6,7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,23,-10,-7,-2,24,-4,25,-8,26,-23,-21,12,15,-19,17,-18,-20,14,-22,-26,9,6,1,-24,3,-25,5, signs 01100010011001011101010011
candidate -1,2,-3,4,-5,-6,7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,23,-10,-7,-2,24,-4,25,-8,26,-23,-21,12,-20,14,17,-18,15,-19,-22,-26,9,6,1,-24,3,-25,5, signs 01100010011001011101010011
candidate -1,2,-3,4,-5,-6,7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,23,-10,-7,-2,24,-4,25,-8,26,-23,15,-19,17,-18,-20,14,-21,12,-22,-26,9,6,1,-24,3,-25,5, signs 01100010011001011101010011
candidate -1,2,-3,4,-5,-6,7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,23,-10,-7,-2,24,-4,25,-8,26,-23,-20,14,17,-18,15,-19,-21,12,-22,-26,9,6,1,-24,3,-25,5, signs 01100010011001011101010011
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-2,23,-4,24,-6,25,-8,26,10,-21,12,15,-19,17,-18,-20,14,-22,-26,3,-23,1,-25,7,-24,5, signs 11000110111001011101011100
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-2,23,-4,24,-6,25,-8,26,10,-21,12,-20,14,17,-18,15,-19,-22,-26,3,-23,1,-25,7,-24,5, signs 11000110111001011101011100
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-2,23,-4,24,-6,25,-8,26,10,15,-19,17,-18,-20,14,-21,12,-22,-26,3,-23,1,-25,7,-24,5, signs 11000110111001011101011100
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-2,23,-4,24,-6,25,-8,26,10,-20,14,17,-18,15,-19,-21,12,-22,-26,3,-23,1,-25,7,-24,5, signs 11000110111001011101011100
candidate -1,2,-3,4,-5,-6,-7,8,9,-10,11,-12,-13,14,15,16,-17,18,-16,19,-14,20,21,-11,-8,22,-2,23,-4,24,25,-9,26,-15,-19,13,-20,-26,-18,17,12,-21,10,7,-22,-25,6,1,-23,3,-24,5, signs 01100001001110110001100110
candidate -1,2,-3,4,-5,-6,7,8,-9,-10,11,-12,-13,14,15,16,-17,18,-16,19,-14,20,21,-11,22,-7,-2,23,-4,24,-8,25,26,-15,-19,13,-20,-26,-18,17,12,-21,10,-22,-25,9,6,1,-23,3,-24,5, signs 01100010001110110001100110
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-13,18,-11,19,-9,20,21,-4,-1,22,-3,23,24,25,-7,26,-15,16,-26,14,17,8,-25,6,-18,12,-19,10,-20,-24,5,-21,-23,2,-22, signs 10011100100111000101110000
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,17,18,-16,19,-14,20,-12,21,22,-7,-2,23,-4,24,25,-9,26,-17,-18,11,-21,13,-20,15,-19,-22,10,-26,8,-25,6,1,-23,3,-24,5, signs 01100010010110010101010110
candidate -1,2,-3,4,-5,-6,-7,8,9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-10,21,-8,22,-2,23,-4,24,25,-9,26,-11,12,15,-19,17,-18,-20,14,-26,-21,7,-22,-25,6,1,-23,3,-24,5, signs 01100001010001011101100110
candidate -1,2,-3,4,-5,6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-10,21,-6,22,-2,23,-4,24,25,-7,26,-11,12,15,-19,17,-18,-20,14,9,-21,-26,8,-25,-22,1,-23,3,-24,5, signs 01100100010001011101010101
candidate -1,2,-3,4,-5,-6,7,8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-9,22,-7,-2,23,-4,24,-8,25,-10,26,12,15,-19,17,-18,-20,14,-21,-26,11,-25,-22,6,1,-23,3,-24,5, signs 01100010100001011101010101
candidate -1,2,-3,4,-5,6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-9,-6,22,-2,23,-4,24,25,-7,-10,26,12,15,-19,17,-18,-20,14,-21,-26,11,8,-25,-22,1,-23,3,-24,5, signs 01100100100001011101010101
candidate -1,2,-3,4,-5,-6,-7,8,9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-10,21,-8,22,-2,23,-4,24,25,-9,26,-11,12,-20,14,17,-18,15,-19,-26,-21,7,-22,-25,6,1,-23,3,-24,5, signs 01100001010001011101100110
candidate -1,2,-3,4,-5,6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-10,21,-6,22,-2,23,-4,24,25,-7,26,-11,12,-20,14,17,-18,15,-19,9,-21,-26,8,-25,-22,1,-23,3,-24,5, signs 01100100010001011101010101
candidate -1,2,-3,4,-5,-6,7,8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-9,22,-7,-2,23,-4,24,-8,25,-10,26,12,-20,14,17,-18,15,-19,-21,-26,11,-25,-22,6,1,-23,3,-24,5, signs 01100010100001011101010101
candidate -1,2,-3,4,-5,6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-9,-6,22,-2,23,-4,24,25,-7,-10,26,12,-20,14,17,-18,15,-19,-21,-26,11,8,-25,-22,1,-23,3,-24,5, signs 01100100100001011101010101
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,15,16,-17,18,-16,19,-14,20,21,-11,-2,22,-4,23,-6,24,25,-9,26,-15,-19,13,-20,-26,-18,17,12,-21,10,-25,8,3,-22,1,-24,7,-23,5, signs 11000111001110110001111000
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,15,16,-17,18,-16,19,-14,20,21,-11,-2,22,-4,23,-6,24,25,-9,26,-15,-19,13,-20,-26,8,-25,10,-21,12,17,-18,3,-22,1,-24,7,-23,5, signs 11000110011010111101011010
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-9,-2,22,-4,23,-6,24,-8,25,26,-11,12,15,-19,17,-18,-20,14,-26,10,-21,-25,3,-22,1,-24,7,-23,5, signs 11000110110001011101111000
candidate -1,2,-3,4,-5,6,-7,-8,9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-10,21,-2,22,-4,23,-6,24,25,-9,26,-11,12,15,-19,17,-18,-20,14,-26,-21,-25,8,3,-22,1,-24,7,-23,5, signs 11000111010001011101111000
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-9,-2,22,-4,23,-6,24,-8,25,26,-11,12,-20,14,17,-18,15,-19,-26,10,-21,-25,3,-22,1,-24,7,-23,5, signs 11000110110001011101111000
candidate -1,2,-3,4,-5,6,-7,-8,9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-10,21,-2,22,-4,23,-6,24,25,-9,26,-11,12,-20,14,17,-18,15,-19,-26,-21,-25,8,3,-22,1,-24,7,-23,5, signs 11000111010001011101111000
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,16,-17,18,-16,19,-8,20,-6,21,22,-1,23,24,-4,25,-14,-11,26,-13,12,-26,10,15,-25,9,-19,7,-20,5,-24,3,-18,17,-21,-23,2,-22, signs 11100110000111110001110010
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-8,20,-6,21,22,-1,23,24,-4,25,-14,-9,26,-11,12,-26,10,13,-25,15,-19,7,-20,5,-24,3,-18,17,-21,-23,2,-22, signs 11100110001111010001110001
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,-14,15,16,-17,18,-16,19,-8,20,-6,21,22,23,-2,24,-4,-15,25,-9,26,-11,12,-26,10,13,-20,7,-21,1,-23,17,-18,3,-24,5,14,-25,-19,-22, signs 11001100001110111100110101
candidate 1,-2,3,4,-5,-6,7,8,-9,10,-11,12,-13,-14,-15,16,-17,18,-16,-7,19,20,-4,-1,21,-3,22,23,-8,24,-10,25,-12,26,14,9,-24,11,-25,13,-26,15,-23,-19,6,17,-18,5,-20,-22,2,-21, signs 10011001001101111101101101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,12,-13,-14,15,-16,-17,18,-12,19,20,-7,21,-5,22,-1,23,-3,24,-9,25,-11,26,-15,16,-26,14,17,-18,13,-19,-25,10,-24,4,-23,2,-20,8,-21,6,-22, signs 11001001110101000011010100
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,14,-15,-16,-17,-13,18,19,-6,20,-4,-1,21,-3,22,23,-8,24,-10,25,-14,26,16,11,-24,9,-25,15,-26,17,12,-18,-23,7,-19,5,-20,-22,2,-21, signs 10011001100010100001101010
candidate -1,2,-3,4,-5,-6,-7,8,-9,-10,11,12,-13,14,15,-16,17,-15,18,-11,19,20,-8,21,-2,22,-4,23,24,25,-12,26,-14,-17,16,13,-26,-18,10,-19,-25,9,-20,7,-21,-24,6,1,-22,3,-23,5, signs 01100001110100100011001101
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,11,-12,13,14,-15,-16,17,18,-14,19,-10,20,-8,21,-2,22,-4,23,24,-11,25,-13,26,-17,16,-26,-18,15,-19,-25,12,9,-20,7,-21,-24,6,1,-22,3,-23,5, signs 01100001101101000011001101
candidate -1,2,3,4,-5,-6,-7,8,-9,-10,-11,12,13,-14,15,16,-17,18,-16,19,-12,20,21,22,-8,23,-2,24,-4,-13,25,-15,26,-3,-24,5,-20,11,-18,17,-19,-25,14,-26,10,-21,6,1,-23,9,-22,7, signs 11101001110011010010110101
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,18,-16,19,-8,20,-6,21,22,-1,23,24,-4,25,-10,-15,26,-13,12,-26,14,11,-25,9,-19,7,-20,5,-24,3,-18,17,-21,-23,2,-22, signs 11100110011110010001110010
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,-8,20,-6,21,22,-1,23,24,-4,25,-10,-13,26,-11,12,-26,14,9,-25,15,-19,7,-20,5,-24,3,-18,17,-21,-23,2,-22, signs 11100110111100010001110001
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,13,-14,15,-16,17,18,-12,19,-10,20,-8,21,-2,22,-4,23,24,-13,25,-17,26,-15,14,-26,16,-25,-18,11,-19,9,-20,7,-21,-24,6,1,-22,3,-23,5, signs 01100001100100011101001101
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,-12,13,14,15,-16,17,18,-14,19,-10,20,-8,21,-2,22,-4,23,24,-15,25,-17,26,-13,12,-26,-18,-25,16,11,-19,9,-20,7,-21,-24,6,1,-22,3,-23,5, signs 01100001100111001001001110
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,15,-16,-17,18,-10,19,20,-7,21,-5,22,-1,23,-3,24,-11,25,-13,26,-15,16,-26,14,17,12,-25,-18,9,-19,-24,4,-23,2,-20,8,-21,6,-22, signs 11001001010111000101010100
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,15,-16,-17,18,-10,19,20,-7,21,-5,22,-1,23,-3,24,-11,25,-13,26,-15,16,-26,14,17,-18,-25,12,-24,-19,9,4,-23,2,-20,8,-21,6,-22, signs 11001001110011000011010010
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,13,-14,15,-16,17,18,-12,19,-10,20,-8,21,-2,22,-4,23,24,-13,25,-15,26,-17,16,-26,14,-25,-18,11,-19,9,-20,7,-21,-24,6,1,-22,3,-23,5, signs 01100001100101100101001101
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,-12,13,-14,15,-16,17,18,-10,19,20,-7,21,-5,22,-1,23,-3,24,-17,25,-15,26,-13,14,-26,12,-25,16,11,-18,9,-19,-24,4,-23,2,-20,8,-21,6,-22, signs 11001001011100100101010100
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-9,-6,19,20,-1,21,-3,22,-15,23,-13,24,25,26,-7,8,-26,-19,5,10,-18,-25,-22,16,-23,14,-24,12,17,4,-21,2,-20, signs 11001100001110010011010100
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-11,21,-5,22,-1,23,-3,24,-17,25,-15,-8,26,10,-20,12,-19,14,9,-26,7,16,-25,-18,-24,6,-21,4,-23,2,-22, signs 11001100100110110101110010
candidate 1,-2,-3,4,-5,6,7,8,-9,-10,11,-12,-13,14,-15,16,-17,-11,18,19,-8,20,-6,21,22,-1,23,24,-4,25,-16,26,-14,-7,-20,9,-19,13,-26,15,-25,17,12,-18,10,5,-24,3,-21,-23,2,-22, signs 11100100011011001101110010
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-11,21,-9,22,-1,23,-7,24,-17,25,-15,-4,26,2,-20,12,-19,14,3,-26,5,16,-25,-18,-24,6,-23,8,-21,10,-22, signs 11011001100110110101011010
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-7,22,-1,23,-3,24,-9,25,-11,26,-5,4,-26,14,-20,-18,17,-19,15,12,-25,10,-24,8,-21,6,-23,2,-22, signs 11011011001100110010110010
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-7,22,-1,23,-3,24,-9,25,-11,26,-5,4,-26,-19,15,-18,17,14,-20,12,-25,10,-24,8,-21,6,-23,2,-22, signs 11011011001100110010110010
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,-12,13,-14,15,16,-17,18,-16,-13,19,20,21,-7,22,23,-2,24,-4,25,-8,26,-10,-15,14,-19,12,17,-18,11,-20,9,-26,-21,6,1,-23,3,-24,5,-25,-22, signs 11001010111001111101110100
candidate -1,2,-3,4,-5,-6,-7,8,9,-10,11,-12,-13,14,15,16,-17,18,-16,19,-14,20,-8,21,-2,22,-4,23,24,-9,25,-11,26,-15,-19,13,-20,-26,-18,17,12,-25,10,7,-21,-24,6,1,-22,3,-23,5, signs 01100001001110110001001110
candidate -1,2,-3,4,-5,-6,7,8,-9,-10,11,-12,-13,14,15,16,-17,18,-16,19,-14,20,21,-7,-2,22,-4,23,-8,24,25,-11,26,-15,-19,13,-20,-26,-18,17,12,-25,10,-21,-24,9,6,1,-22,3,-23,5, signs 01100010001110110001001110
candidate 1,-2,-3,4,-5,-6,7,8,-9,10,-11,-12,-13,14,15,16,-17,18,-16,19,-14,20,21,-7,22,-1,23,24,-4,25,-8,26,-10,-15,-19,13,-20,5,-24,3,-25,9,-26,11,-18,17,12,-21,6,-23,2,-22, signs 11100010110110110001110010
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-13,18,-11,19,20,-4,-1,21,-3,22,23,24,-7,25,-9,26,-15,16,-26,14,17,8,-25,6,-24,12,-18,10,-19,-23,5,-20,-22,2,-21, signs 10011001110011000011100100
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-13,18,-11,19,20,-4,-1,21,-3,22,23,24,-7,25,-9,26,-15,16,-26,10,-25,8,17,14,-18,12,-24,6,-19,-23,5,-20,-22,2,-21, signs 10011100110110001111100010
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-13,18,-11,19,-5,20,21,22,-1,23,24,-4,-7,25,-9,26,-15,16,-26,10,-25,8,17,14,-18,12,-19,6,-20,-24,3,-21,-23,2,-22, signs 11101000110110001101110010
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,13,-14,15,-16,17,-15,18,-13,19,20,-8,21,-2,22,-4,23,24,25,-10,26,-12,-17,16,-18,14,-19,-26,11,-25,9,-20,7,-21,-24,6,1,-22,3,-23,5, signs 01100001100101100101001101
candidate 1,-2,3,-4,5,6,-7,8,-9,10,-11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-5,22,-1,23,-3,-6,24,-8,25,-10,26,12,17,-18,11,-26,9,-25,15,-19,13,-20,7,-24,-21,4,-23,2,-22, signs 11001011001010011101110010
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-11,21,22,-8,-1,-6,23,-4,24,-2,25,26,-13,12,-21,10,15,-19,17,-18,-20,14,-26,-23,5,-24,3,-25,9,-22,7, signs 10110001100111011101010101
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-11,21,22,-8,-1,-6,23,-4,24,-2,25,26,-13,12,-21,10,-20,14,17,-18,15,-19,-26,-23,5,-24,3,-25,9,-22,7, signs 10110001100111011101010101
candidate -1,2,3,-4,5,-6,7,-8,-9,-10,11,-12,13,-14,15,-16,17,18,19,-15,20,-13,21,-11,-2,-7,22,-5,23,-3,24,25,26,-17,-18,-26,16,-19,10,1,8,-22,6,-23,4,-24,12,-21,14,-20,-25,9, signs 01011001001100110110101010
candidate -1,2,-3,-4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,17,18,-16,19,20,-13,21,-11,-2,22,23,24,-10,25,-8,26,-6,-17,-18,7,-26,5,-19,15,-25,9,-24,1,-22,3,12,-21,14,-20,4,-23, signs 01101001001100110110101100
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,12,-13,-14,15,-16,-17,18,19,-15,20,21,-12,22,-10,-1,-8,23,-6,24,-4,25,26,-11,-22,13,-21,17,-18,-26,2,7,-23,5,-24,3,-25,-19,16,-20,14,9, signs 10100110010001101101011010
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,12,-13,-14,15,-16,-17,18,19,-15,20,21,-12,22,-10,-1,-8,23,-6,24,-4,25,26,-11,-22,17,-18,13,-21,-26,2,7,-23,5,-24,3,-25,-20,14,-19,16,9, signs 10100110010001101101011010
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-1,-10,23,-4,24,-6,25,-8,26,-24,5,-23,-21,12,15,-19,17,-18,-20,14,3,-26,7,-25,9,2,-22, signs 11011011001001011101011001
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-1,-10,23,-4,24,-6,25,-8,26,-24,5,-23,-21,12,-20,14,17,-18,15,-19,3,-26,7,-25,9,2,-22, signs 11011011001001011101011001
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-1,-10,23,-4,24,-6,25,-8,26,-24,5,-23,15,-19,17,-18,-20,14,-21,12,3,-26,7,-25,9,2,-22, signs 11011011001001011101011001
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-1,-10,23,-4,24,-6,25,-8,26,-24,5,-23,-20,14,17,-18,15,-19,-21,12,3,-26,7,-25,9,2,-22, signs 11011011001001011101011001
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-1,-10,23,-4,24,-6,25,-8,26,-24,5,-23,3,-26,7,-25,9,2,-21,12,15,-19,17,-18,-20,14,-22, signs 11011011001001011101011001
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-1,-10,23,-4,24,-6,25,-8,26,-24,5,-23,3,-26,7,-25,9,2,-21,12,-20,14,17,-18,15,-19,-22, signs 11011011001001011101011001
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-1,-10,23,-4,24,-6,25,-8,26,-24,5,-23,3,-26,7,-25,9,2,15,-19,17,-18,-20,14,-21,12,-22, signs 11011011001001011101011001
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-1,-10,23,-4,24,-6,25,-8,26,-24,5,-23,3,-26,7,-25,9,2,-20,14,17,-18,15,-19,-21,12,-22, signs 11011011001001011101011001
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-1,-10,23,-4,24,-8,25,-6,26,-24,3,-23,5,-26,7,-25,9,2,-21,12,15,-19,17,-18,-20,14,-22, signs 11110110001001011101010110
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-1,-10,23,-4,24,-8,25,-6,26,-24,3,-23,5,-26,7,-25,9,2,-21,12,-20,14,17,-18,15,-19,-22, signs 11110110001001011101010110
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-1,-10,23,-4,24,-8,25,-6,26,-24,3,-23,5,-26,7,-25,9,2,15,-19,17,-18,-20,14,-21,12,-22, signs 11110110001001011101010110
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-1,-10,23,-4,24,-8,25,-6,26,-24,3,-23,5,-26,7,-25,9,2,-20,14,17,-18,15,-19,-21,12,-22, signs 11110110001001011101010110
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-1,-10,23,-4,24,-8,25,-6,26,-24,3,14,-20,-18,17,-19,15,12,-21,-23,5,-26,7,-25,9,2,-22, signs 11110110001100110010110110
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-1,-10,23,-4,24,-8,25,-6,26,-24,3,-19,15,-18,17,14,-20,12,-21,-23,5,-26,7,-25,9,2,-22, signs 11110110001100110010110110
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-1,-10,23,-4,24,-8,25,-6,26,-24,3,12,-21,14,-20,-18,17,-19,15,-23,5,-26,7,-25,9,2,-22, signs 11110110001100110010110110
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-1,-10,23,-4,24,-8,25,-6,26,-24,3,12,-21,-19,15,-18,17,14,-20,-23,5,-26,7,-25,9,2,-22, signs 11110110001100110010110110
candidate -1,2,-3,-4,5,-6,7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-5,21,22,-2,-13,-8,23,-10,24,-12,25,26,-7,6,-21,4,15,-19,17,-18,-20,14,3,-22,1,-25,11,-24,9,-23,-26, signs 01100110110011011101010101
candidate -1,2,-3,-4,5,-6,7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-5,21,22,-2,-13,-8,23,-10,24,-12,25,26,-7,6,-21,4,-20,14,17,-18,15,-19,3,-22,1,-25,11,-24,9,-23,-26, signs 01100110110011011101010101
candidate 1,-2,3,-4,5,6,-7,8,-9,10,-11,12,-13,-14,-15,16,-17,18,-16,19,20,-3,21,-1,22,23,-12,24,-6,25,-8,26,-10,-5,-24,7,-25,9,-26,11,4,13,-23,-21,2,15,-19,17,-18,-20,14,-22, signs 10001011001111011101011101
candidate 1,-2,3,-4,5,6,-7,8,-9,10,-11,12,-13,-14,-15,16,-17,18,-16,19,20,-3,21,-1,22,23,-12,24,-6,25,-8,26,-10,-5,-24,7,-25,9,-26,11,4,13,-23,-21,2,-20,14,17,-18,15,-19,-22, signs 10001011001111011101011101
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-3,21,-1,22,-13,-8,23,-10,24,-12,25,-4,26,6,11,-24,9,-23,7,-26,5,-25,-21,2,15,-19,17,-18,-20,14,-22, signs 10011100110011011101010110
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-3,21,-1,22,-13,-8,23,-10,24,-12,25,-4,26,6,11,-24,9,-23,7,-26,5,-25,-21,2,-20,14,17,-18,15,-19,-22, signs 10011100110011011101010110
candidate 1,2,-3,-4,5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,-8,20,-6,-13,21,22,-10,-1,23,-5,24,25,-2,26,4,-24,12,-21,14,7,-20,9,-19,17,-18,15,-22,11,-25,3,-26,-23, signs 00101110001011011101010010
candidate 1,2,-3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,19,20,-5,21,22,-2,23,-14,24,-12,-1,-10,25,26,-7,8,-26,6,-21,4,15,-19,17,-18,-20,-25,9,-22,3,-23,13,-24,11, signs 01000100111001011101001010
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,-4,20,-2,21,22,-11,23,24,-8,-1,-6,25,26,-13,-19,15,-18,17,14,-26,12,-22,10,-23,-25,5,-20,3,-21,9,-24,7, signs 01001110001100110010110010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,11,12,-13,-14,-15,16,-17,18,-16,19,20,21,22,-3,23,-1,-12,24,-10,25,-8,26,-6,-11,-24,9,-25,7,-26,13,2,-23,4,-22,14,-20,-18,17,-19,15,-21,5, signs 11001001101110110010101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,11,12,-13,-14,-15,16,-17,18,-16,19,20,-3,21,-1,22,23,-12,24,-10,25,-8,26,-6,-11,-24,13,-23,5,-26,7,-25,9,4,-21,2,15,-19,17,-18,-20,14,-22, signs 10010011001111011101011001
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,11,12,-13,-14,-15,16,-17,18,-16,19,20,-3,21,-1,22,23,-12,24,-10,25,-8,26,-6,-11,-24,13,-23,5,-26,7,-25,9,4,-21,2,-20,14,17,-18,15,-19,-22, signs 10010011001111011101011001
candidate -1,-2,3,-4,5,6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,-6,-3,20,21,-12,22,-10,23,-8,24,25,-13,26,-5,4,-20,2,7,-19,17,-18,15,-24,9,-23,1,-21,-26,14,-25,-22,11, signs 01100001101100011101011001
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,-12,13,-14,15,16,-17,18,-16,-3,19,-1,20,-15,21,-13,22,23,24,-5,25,-7,26,-9,10,-26,8,11,-23,-20,-18,17,2,-19,4,-21,14,-22,12,-25,6,-24, signs 11001100111001110010101101
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,-3,19,-1,20,21,-4,22,-6,-13,23,24,-8,25,-10,26,12,7,-24,9,-25,11,-26,-23,14,5,-22,15,-21,-19,2,17,-18,-20, signs 10010000110111111101110101
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,14,-15,-16,-17,-13,18,-3,19,-1,20,21,-4,22,-6,23,-8,24,-10,25,-14,26,16,11,-24,9,-25,15,-26,17,12,7,-23,-18,-22,5,-21,-19,2,-20, signs 10011011100010100101100010
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,14,-15,-16,-17,-13,18,-3,19,-1,20,21,-4,22,-6,23,-8,24,-10,25,-14,26,16,11,-24,9,-25,15,-26,17,12,-18,-23,7,-22,5,-21,-19,2,-20, signs 10011001100010100001101010
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,14,-15,-16,-17,-13,18,19,20,-3,21,-1,-4,22,-6,23,-8,24,-10,25,-14,26,16,11,-24,9,-25,15,-26,17,12,-18,-23,7,-19,5,-22,-20,2,-21, signs 11010001100010100000111010
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-14,19,-4,20,-2,21,-6,22,23,-9,24,-11,25,-13,-16,26,-18,17,-26,15,-19,-25,12,-24,10,-23,8,3,-20,1,-21,7,-22,5, signs 01101101001101001111010100
candidate -1,2,-3,4,-5,6,-7,8,9,-10,-11,12,13,-14,15,-16,-17,18,19,-9,-4,20,-2,21,-6,22,-8,23,24,25,-12,-15,26,-13,14,-26,16,11,-25,17,-18,-24,10,-19,-23,3,-20,1,-21,7,-22,5, signs 01101100110000111111010010
candidate -1,2,-3,4,-5,6,-7,-8,9,10,-11,12,13,-14,15,-16,-17,18,-10,19,-4,20,-2,21,-6,22,23,-9,24,25,-12,-15,26,-13,14,-26,16,11,-25,17,-18,-24,-19,-23,8,3,-20,1,-21,7,-22,5, signs 01101101010000111111010010
candidate -1,2,-3,4,-5,6,-7,-8,-9,10,-11,12,13,-14,15,-16,17,18,-12,19,-4,20,-2,21,-6,22,23,24,-10,-13,25,-17,26,-15,14,-26,16,-25,-18,11,-24,9,-19,-23,8,3,-20,1,-21,7,-22,5, signs 01101101100100011111010001
candidate -1,2,-3,4,-5,6,-7,8,9,-10,-11,12,-13,-14,15,-16,17,18,19,-9,-4,20,-2,21,-6,22,-8,23,24,25,-12,-17,26,-15,14,-26,16,13,-25,11,-18,-24,10,-19,-23,3,-20,1,-21,7,-22,5, signs 01101100111000011111010001
candidate -1,2,-3,4,-5,6,-7,-8,9,10,-11,12,-13,-14,15,-16,17,18,-10,19,-4,20,-2,21,-6,22,23,-9,24,25,-12,-17,26,-15,14,-26,16,13,-25,11,-18,-24,-19,-23,8,3,-20,1,-21,7,-22,5, signs 01101101011000011111010001
candidate -1,2,-3,4,-5,6,-7,-8,-9,10,11,12,-13,-14,15,-16,17,-11,18,19,-4,20,-2,21,-6,22,23,24,-10,25,-12,-17,26,-15,14,-26,16,13,-25,-18,-24,9,-19,-23,8,3,-20,1,-21,7,-22,5, signs 01101101101000011111010001
candidate -1,2,-3,4,-5,6,-7,-8,-9,10,-11,-12,13,14,15,-16,17,18,-14,19,-4,20,-2,21,-6,22,23,24,-10,-15,25,-17,26,-13,12,-26,-18,-25,16,11,-24,9,-19,-23,8,3,-20,1,-21,7,-22,5, signs 01101101100111001011010010
candidate -1,2,-3,4,-5,6,-7,-8,-9,10,-11,12,13,-14,15,-16,17,18,-12,19,-4,20,-2,21,-6,22,23,24,-10,-13,25,-15,26,-17,16,-26,14,-25,-18,11,-24,9,-19,-23,8,3,-20,1,-21,7,-22,5, signs 01101101100101100111010001
candidate -1,2,3,-4,-5,6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-11,-6,18,19,20,-2,21,-8,22,-10,-17,23,24,-14,-3,25,26,-18,1,-20,-25,4,13,-24,15,-21,7,-22,9,16,-23,12,5,-26,-19, signs 11001001101011010110101010
candidate -1,2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,16,-17,18,19,-11,-4,20,-2,21,22,-5,-10,23,24,25,-16,26,-14,-7,8,-24,-18,17,-25,15,-26,13,-21,1,-20,3,12,-19,-23,9,6,-22, signs 11001111001101100010110101
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,19,-9,-4,20,-2,21,-6,22,-8,23,24,25,-16,-11,26,-13,14,-26,12,15,-25,17,-18,-24,10,-19,-23,3,-20,1,-21,7,-22,5, signs 01101100111100001111010010
candidate -1,2,-3,4,-5,6,-7,-8,9,10,11,-12,13,-14,-15,16,-17,18,-10,19,-4,20,-2,21,-6,22,23,-9,24,25,-16,-11,26,-13,14,-26,12,15,-25,17,-18,-24,-19,-23,8,3,-20,1,-21,7,-22,5, signs 01101101011100001111010010
candidate -1,2,-3,4,-5,6,-7,8,9,-10,-11,-12,13,-14,15,16,-17,18,19,-9,-4,20,-2,21,-6,22,-8,23,24,25,-16,-13,26,-15,14,-26,12,17,-25,11,-18,-24,10,-19,-23,3,-20,1,-21,7,-22,5, signs 01101100111110000111010001
candidate -1,2,-3,4,-5,6,-7,-8,9,10,-11,-12,13,-14,15,16,-17,18,-10,19,-4,20,-2,21,-6,22,23,-9,24,25,-16,-13,26,-15,14,-26,12,17,-25,11,-18,-24,-19,-23,8,3,-20,1,-21,7,-22,5, signs 01101101011110000111010001
candidate -1,2,-3,4,-5,6,-7,-8,-9,10,11,-12,13,-14,15,16,-17,-11,18,19,-4,20,-2,21,-6,22,23,24,-10,25,-16,-13,26,-15,14,-26,12,17,-25,-18,-24,9,-19,-23,8,3,-20,1,-21,7,-22,5, signs 01101101101110000111010001
candidate 1,-2,-3,4,-5,-6,7,8,-9,10,-11,12,13,14,-15,-16,-17,-13,18,19,-8,-1,-10,20,-12,21,-4,22,23,-7,24,25,-14,26,16,5,-22,3,-21,17,-26,15,-25,-18,-20,11,2,-23,6,-24,-19,9, signs 11001010111010001110101001
candidate 1,2,-3,-4,5,-6,-7,8,-9,10,-11,12,-13,-14,15,16,-17,18,19,-15,20,21,-8,-1,-10,22,-12,23,-2,24,25,-5,-16,26,-18,17,-26,-19,14,-20,6,-25,4,13,-22,11,-23,3,-24,7,-21,9, signs 10101100111000101110101010
candidate 1,2,-3,-4,5,-6,-7,8,-9,10,-11,12,-13,-14,-15,16,17,18,-16,19,20,21,-8,-1,-10,22,-12,23,-2,24,25,-5,26,-17,-18,15,-19,-26,14,-20,6,-25,4,13,-21,7,-24,3,-23,11,-22,9, signs 10001110110000010100010111
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-16,-3,19,-1,20,21,-4,22,-14,23,-12,24,-6,25,26,-9,10,-26,8,11,-18,17,-25,7,-24,13,-23,15,-22,5,-21,-19,2,-20, signs 10011000111110010001101011
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-16,19,20,-3,21,-1,-4,22,-14,23,-12,24,-6,25,26,-9,10,-26,8,11,-18,17,-25,7,-24,13,-23,15,-19,5,-22,-20,2,-21, signs 11010000111110010000111011
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,21,22,-3,23,-1,-6,24,-12,25,-10,26,-8,-13,-24,11,-25,9,-26,7,2,-23,4,-22,14,-20,-18,17,-19,15,-21,5, signs 11001110011010110010101010
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-3,21,-1,22,23,-4,24,-12,25,-10,26,-8,-13,-24,5,-23,-21,2,15,-19,17,-18,-20,14,7,-26,9,-25,11,6,-22, signs 10011100110011011101011001
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-3,21,-1,22,23,-4,24,-12,25,-10,26,-8,-13,-24,5,-23,-21,2,-20,14,17,-18,15,-19,7,-26,9,-25,11,6,-22, signs 10011100110011011101011001
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,-13,-14,15,16,-17,18,-16,-3,19,-1,20,21,-4,-15,22,23,-6,24,-8,25,-10,26,12,7,-24,5,-21,-19,2,17,-18,-22,14,9,-25,11,-26,13,-23,-20, signs 10011100110110011101101101
candidate 1,-2,3,4,5,-6,-7,8,-9,10,-11,-12,-13,14,-15,16,-17,18,-16,-3,19,-1,20,21,-4,22,-14,-5,23,24,-8,25,-10,26,12,7,-24,9,-25,11,-26,-23,6,13,-22,15,-21,-19,2,17,-18,-20, signs 10011100110100111101110101
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-3,21,-1,22,23,-4,-13,-6,24,-8,25,-10,26,12,7,-24,9,-25,11,-26,5,-23,-21,2,15,-19,17,-18,-20,14,-22, signs 10011100110101011101011101
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-3,21,-1,22,23,-4,-13,-6,24,-8,25,-10,26,12,7,-24,9,-25,11,-26,5,-23,-21,2,-20,14,17,-18,15,-19,-22, signs 10011100110101011101011101
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,-13,-14,15,16,-17,18,-16,-3,19,-1,20,21,-4,-15,22,23,-6,24,-8,25,-10,26,12,7,-24,9,-25,11,-26,13,-23,17,-18,-22,14,5,-21,-19,2,-20, signs 10011100110110011101101101
candidate 1,-2,3,-4,5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,18,19,-5,20,-3,21,-1,-6,22,23,-15,24,-9,25,-11,26,-13,14,-24,16,-23,12,-26,10,-25,8,17,-18,7,-22,-19,4,-20,2,-21, signs 11001010011000111110101001
candidate 1,-2,3,-4,5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,-5,18,-3,19,-1,20,21,-6,22,23,-15,24,-9,25,-11,26,-13,14,-24,16,-23,12,-26,10,-25,8,17,-22,7,-21,-18,4,-20,2,-19, signs 11011000011000111110011001
candidate 1,-2,3,-4,5,6,-7,-8,9,-10,11,-12,-13,-14,15,-16,17,-5,18,-3,19,-1,20,21,-6,-17,22,-15,23,24,25,-11,26,-9,8,-26,10,-25,12,-20,2,-19,14,-23,16,-22,4,-18,-21,7,-24,13, signs 11001010011001001010101001
candidate 1,-2,3,-4,5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,18,19,-5,20,-3,21,-1,-6,22,23,-15,24,-13,25,-9,26,-11,12,-24,14,-23,16,-26,10,-25,8,17,-18,7,-22,-19,4,-20,2,-21, signs 11001010110001101110100110
candidate 1,-2,3,-4,5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,-5,18,-3,19,-1,20,21,-6,22,23,-15,24,-13,25,-9,26,-11,12,-24,14,-23,16,-26,10,-25,8,17,-22,7,-21,-18,4,-20,2,-19, signs 11011000110001101110010110
candidate 1,-2,3,-4,5,6,-7,-8,9,-10,11,-12,-13,-14,15,-16,17,-5,18,-3,19,-1,20,21,-6,-17,22,-15,23,24,25,-9,26,-11,10,-26,8,-25,12,-20,2,-19,14,-23,16,-22,4,-18,-21,7,-24,13, signs 11001011100001001010101001
candidate 1,2,-3,-4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,18,-12,19,-10,20,-8,-15,21,-17,22,-1,-6,23,24,25,-2,26,4,-24,16,-21,14,9,-20,11,-19,13,-18,-22,-25,3,-26,5,-23,7, signs 00100111100110011101010010
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-11,21,-9,22,-15,23,-17,24,-1,-6,25,26,-3,4,-26,8,-21,10,-20,12,7,-25,5,2,-24,-18,-23,16,-22,14,-19, signs 00001101100111001011001010
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,-9,18,-7,19,-5,20,21,22,-11,-16,23,24,-1,25,-3,26,-13,14,-26,-21,-18,8,-19,6,-20,4,17,10,-22,12,15,-23,-25,2,-24, signs 00111001100100011101010010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,13,14,-15,16,-17,-13,18,19,-6,20,21,-3,-14,22,-16,-1,23,24,-10,25,-8,26,-20,5,-19,11,-24,9,-25,7,-26,-23,12,-18,4,-21,2,15,-22,17, signs 00110010011010110010100101
candidate 1,2,-3,-4,-5,6,-7,-8,9,-10,11,12,-13,14,-15,16,-17,-9,18,19,-6,20,21,22,-2,23,-12,24,-14,-1,-16,-11,25,26,4,-21,8,-18,10,17,-22,3,-26,5,-20,7,-19,-25,-23,13,-24,15, signs 01011000111011000001101001
candidate 1,2,-3,-4,5,-6,7,8,-9,10,-11,12,-13,14,-15,-16,-17,-7,18,-5,19,20,-2,21,-10,22,-12,-1,-14,23,24,25,-8,26,4,-19,16,-24,-22,11,-21,9,-25,17,6,-18,-26,3,-20,15,-23,13, signs 01110011100100110011010010
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,12,-13,-14,15,-16,17,18,-12,19,-10,20,-8,-15,21,-17,22,-7,23,24,-2,25,-4,26,-24,1,6,-22,16,-21,14,9,-20,11,-19,13,-18,5,-25,3,-26,-23, signs 10011001100110011101010010
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,18,-12,19,-10,20,-8,-15,21,-17,22,23,-6,24,-4,25,26,-1,-25,3,-24,-22,16,-21,14,9,-20,11,-19,13,-18,7,-23,5,2,-26, signs 11001001100110011101010101
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,18,-12,19,-10,20,-8,-15,21,-17,-6,22,23,24,-4,25,26,-1,-25,3,-24,5,-22,7,16,-21,14,9,-20,11,-19,13,-18,-23,2,-26, signs 11001001100110011101010101
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,18,-12,19,-10,20,-8,-15,21,-17,22,23,-6,24,-4,25,26,-1,2,-26,-24,-22,16,-21,14,9,-20,11,-19,13,-18,7,-23,5,-25,3, signs 11001001100110011101010101
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,18,-12,19,-10,20,-8,-15,21,-17,-6,22,23,24,-4,25,26,-1,2,-26,-24,5,-22,7,16,-21,14,9,-20,11,-19,13,-18,-23,-25,3, signs 11001001100110011101010101
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,12,-13,-14,15,-16,17,18,-12,19,-10,20,-8,-15,21,-17,22,-7,23,24,-2,25,-4,26,6,1,-25,3,-24,-22,16,-21,14,9,-20,11,-19,13,-18,-23,-26,5, signs 01100001100110011101010101
candidate -1,2,-3,-4,-5,6,7,8,-9,10,-11,12,-13,-14,15,-16,17,18,-12,19,-10,20,-8,-15,21,-17,22,23,-6,24,25,26,-2,-7,-23,5,-24,1,-26,3,16,-21,14,9,-20,11,-19,13,-18,-22,4,-25, signs 00100101100110011101011001
candidate 1,-2,3,-4,5,-6,-7,-8,9,-10,11,-12,13,14,-15,-16,17,18,19,-13,20,-11,21,-9,-14,22,23,-17,24,-5,25,-3,26,-1,16,-23,-18,-24,4,-25,6,-19,-22,15,8,-21,10,-20,12,7,2,-26, signs 11001101100110011101010101
candidate 1,-2,3,-4,5,-6,-7,-8,9,-10,11,-12,13,14,-15,-16,17,18,19,-13,20,-11,21,-9,-14,22,23,-17,24,-5,25,-3,26,-1,8,-21,10,-20,12,7,2,-26,16,-23,-18,-24,4,-25,6,-19,-22,15, signs 11001101100110011101010101
candidate 1,-2,3,-4,5,-6,-7,-8,9,-10,11,-12,13,14,-15,-16,17,18,19,-13,20,-11,21,-9,-14,22,23,-17,24,-5,25,-3,26,-1,2,-26,16,-23,-18,-24,4,-25,6,-19,-22,15,8,-21,10,-20,12,7, signs 11001101100110011101010101
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,-11,12,13,-14,15,-16,17,18,19,-13,-4,20,-2,-15,21,-17,22,23,-12,24,-6,25,-8,26,10,5,-24,7,-25,9,-26,11,-20,3,14,-19,-23,1,16,-21,-18,-22, signs 01000011011111011110011101
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,-12,13,-14,15,-16,17,18,19,-13,20,-3,21,-1,22,-15,23,-17,24,25,-10,-5,26,-7,8,-26,6,9,-25,11,4,-24,-18,-23,16,-22,14,-19,12,-20,2,-21, signs 11010011110011001010101001
candidate -1,2,-3,4,-5,6,-7,8,9,10,-11,-12,13,-14,-15,-16,17,-9,18,19,-4,20,-2,21,-10,-17,-8,22,-6,23,24,25,26,-13,14,-26,12,15,-25,1,-21,-18,-22,7,-23,5,-19,3,-20,-24,16,11, signs 01100011100100011101010100
candidate 1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,18,-12,19,-4,20,-2,-15,21,-17,22,23,-10,24,-8,25,26,-1,16,-21,14,3,-20,5,-19,13,-18,-22,-25,7,-24,9,-23,11,6,-26, signs 11100100110110011101010101
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,18,19,-13,-4,20,-2,-15,21,-17,22,23,-6,24,-8,25,-10,26,12,7,-24,9,-25,11,-26,5,-20,3,14,-19,-23,1,16,-21,-18,-22, signs 01001100110111011110011101
candidate -1,2,-3,4,5,-6,7,-8,9,10,-11,12,-13,14,-15,-16,-17,18,-10,19,-4,20,-2,21,-12,22,-14,23,24,-5,25,-9,26,-7,6,17,-18,-26,8,-25,-19,11,16,-24,-20,3,-21,1,-23,15,-22,13, signs 11001110011001101100110110
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,-12,13,-14,15,-16,17,18,19,-13,20,-3,21,-1,22,-15,23,-17,24,25,-6,-9,26,-7,8,-26,10,5,-25,11,4,-24,-18,-23,16,-22,14,-19,12,-20,2,-21, signs 11011111000011001010101001
candidate -1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,15,-16,17,18,19,20,-8,21,-6,22,23,-3,-10,24,-12,25,-14,-17,26,-15,16,-26,2,-23,4,9,-20,7,-21,5,-22,1,-18,13,-25,11,-24,-19, signs 01101001101100001011010010
candidate 1,-2,3,-4,5,-6,-7,-8,9,10,11,-12,13,-14,15,-16,-17,-5,18,-3,19,-1,20,-9,21,22,23,-11,24,-13,25,-15,-10,26,-22,7,2,-19,4,-18,6,-23,-26,-21,8,-20,16,-25,14,-24,12,17, signs 11001100001100110011001010
candidate 1,-2,3,-4,-5,-6,7,-8,9,10,-11,-12,13,-14,15,-16,17,-9,18,-3,19,-1,20,21,-10,22,23,-13,24,-15,25,-17,26,-7,6,-20,2,-19,4,-18,-21,11,-22,-25,16,-24,14,-23,12,-26,8,5, signs 11001110101011001010101010
candidate -1,2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,-7,18,-5,19,20,-2,21,22,23,-12,24,-14,25,-16,-9,-4,26,-20,13,-24,11,-23,1,-21,3,-26,-19,6,-18,8,17,-25,15,10,-22, signs 01100011100011100011011001
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,-5,18,-3,19,-1,20,21,-16,22,23,-13,24,-7,25,-9,26,-11,12,-24,14,-23,10,-26,8,-25,6,15,-22,17,-21,-18,4,-20,2,-19, signs 11011001100011100110011001
candidate -1,2,-3,-4,-5,6,-7,8,9,10,-11,12,-13,-14,15,-16,17,-9,18,19,-6,20,21,22,-2,-15,23,24,-12,25,-10,-17,-8,26,-19,5,-20,1,-22,3,14,-23,16,7,-26,-18,-25,11,-24,13,4,-21, signs 11011001101101001001101010
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,-5,18,-3,19,-1,20,21,-16,22,23,-13,24,-11,25,-7,26,-9,10,-24,12,-23,14,-26,8,-25,6,15,-22,17,-21,-18,4,-20,2,-19, signs 11011011000110100110010110
candidate 1,-2,3,-4,5,-6,-7,8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-9,19,-1,20,-15,21,-13,22,23,24,-3,-8,25,26,-5,6,-26,-23,-20,16,-21,14,-22,12,17,10,-18,-25,7,4,-24,2,-19, signs 11000011001110010011010010
candidate -1,2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,-9,18,-7,-2,19,20,21,-16,22,-14,23,-4,24,-6,25,26,-11,12,-26,10,17,8,-18,-25,13,-22,15,-21,1,-19,3,-24,5,-23,-20, signs 01100100110011000001100110
candidate -1,-2,-3,4,5,-6,7,8,-9,10,11,-12,-13,14,-15,16,-17,18,19,20,-10,21,-8,22,-4,23,-16,24,-14,-5,25,-7,26,-11,12,-26,-21,9,2,17,-18,1,-20,13,6,-25,-22,3,-23,15,-24,-19, signs 10010110110001101110110100
candidate 1,-2,3,-4,5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,-17,18,-8,19,-6,20,21,-1,-14,22,-12,-3,23,-5,-10,24,25,26,16,7,-19,9,-24,11,4,-23,-20,15,-26,17,-18,-25,-22,13,2,-21, signs 11011001100100100001100110
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,-12,-13,14,15,-16,17,18,-10,19,-8,20,21,-1,22,-17,23,-15,-4,24,-6,25,-14,26,12,7,-24,5,-25,13,-26,11,-19,9,-20,3,16,-23,-18,-22,2,-21, signs 11000110110010110110101101
candidate -1,2,3,4,-5,-6,-7,-8,9,-10,-11,12,-13,14,-15,16,17,-9,18,19,20,21,-4,22,-2,-17,23,24,-12,25,-14,26,-16,-3,-22,5,-21,15,-26,-23,10,-18,8,1,6,-20,-25,13,-24,11,-19,7, signs 11000011100110110110011100
candidate 1,-2,3,-4,5,-6,7,8,-9,-10,11,-12,13,-14,15,-16,-17,-5,18,-3,19,-1,20,-15,21,-7,22,-13,23,-11,24,25,-8,26,10,-24,12,-23,14,-18,4,17,6,-22,-25,9,-26,-21,16,-20,2,-19, signs 11011010101100001110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,-1,20,-3,21,-11,22,23,-6,24,-10,25,-8,26,-24,5,-23,7,-26,9,-25,-22,12,-21,4,-20,2,13,-18,17,-19,15, signs 11000010011100110010101001
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,-1,20,-3,21,-11,22,23,-6,24,-10,25,-8,26,-24,5,-23,7,-26,9,-25,-22,12,-21,4,-20,2,13,-19,15,-18,17, signs 11000010011100110010101001
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,22,-3,-12,23,-6,24,-10,25,-8,26,-24,5,-23,7,-26,9,-25,11,4,-22,2,-21,14,-20,-18,17,-19,15, signs 11000010011100110010101001
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,22,-3,-12,23,-6,24,-10,25,-8,26,-24,5,-23,7,-26,9,-25,11,4,-22,2,-21,-19,15,-18,17,14,-20, signs 11000010011100110010101001
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-1,22,23,-4,24,-12,25,-6,-11,26,-9,8,-26,10,7,-25,17,-18,5,-24,3,-23,15,-19,13,-20,-22,2,-21, signs 11001000011110011101101001
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,22,-3,23,-11,24,-5,25,-7,26,-9,10,-24,12,-23,8,-26,6,-25,4,15,-19,17,-18,-20,14,-22,2,-21, signs 11000110001101011101101001
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,22,-3,23,-11,24,-5,25,-7,26,-9,10,-24,12,-23,8,-26,6,-25,4,-20,14,17,-18,15,-19,-22,2,-21, signs 11000110001101011101101001
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,-1,20,-3,21,-11,22,23,-6,24,-8,25,-10,26,-24,7,-23,5,-26,9,-25,-22,12,-21,4,-20,2,13,-18,17,-19,15, signs 11001001001100110010100110
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,-1,20,-3,21,-11,22,23,-6,24,-8,25,-10,26,-24,7,-23,5,-26,9,-25,-22,12,-21,4,-20,2,13,-19,15,-18,17, signs 11001001001100110010100110
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,22,-3,-12,23,-6,24,-8,25,-10,26,-24,7,-23,5,-26,9,-25,11,4,-22,2,-21,14,-20,-18,17,-19,15, signs 11001001001100110010100110
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,22,-3,-12,23,-6,24,-8,25,-10,26,-24,7,-23,5,-26,9,-25,11,4,-22,2,-21,-19,15,-18,17,14,-20, signs 11001001001100110010100110
candidate -1,2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,15,-16,-17,18,19,-15,20,-13,-2,21,-4,22,-10,23,-8,24,-6,25,26,-11,-22,5,-21,3,12,-20,14,1,-18,17,-25,7,-24,9,-23,-26,16,-19, signs 01100110010001110011010101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,22,-3,23,-11,24,-9,25,-5,26,-7,8,-24,10,-23,12,-26,6,-25,4,15,-19,17,-18,-20,14,-22,2,-21, signs 11001100011001011101100110
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,22,-3,23,-11,24,-9,25,-5,26,-7,8,-24,10,-23,12,-26,6,-25,4,-20,14,17,-18,15,-19,-22,2,-21, signs 11001100011001011101100110
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-1,22,23,-4,24,-12,25,-10,-7,26,-9,8,-26,6,11,-25,17,-18,5,-24,3,-23,15,-19,13,-20,-22,2,-21, signs 11001110000110011101101001
candidate -1,2,-3,4,5,-6,7,8,-9,-10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-5,22,-7,-12,23,-2,24,-4,25,-8,26,10,3,-24,1,-23,11,-26,9,-25,-22,6,-21,14,-20,-18,17,-19,15, signs 00111100001100110010101001
candidate -1,2,-3,4,5,-6,7,8,-9,-10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-5,22,-7,-12,23,-2,24,-4,25,-8,26,10,3,-24,1,-23,11,-26,9,-25,-22,6,-21,-19,15,-18,17,14,-20, signs 00111100001100110010101001
candidate 1,-2,-3,4,-5,6,-7,8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-6,21,-8,22,-10,23,24,-1,25,26,-4,-9,-22,11,-23,3,-26,5,-21,7,12,15,-19,17,-18,-20,14,-25,2,-24, signs 00110110010001011101001010
candidate 1,-2,-3,4,-5,6,-7,8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-6,21,-8,22,-10,23,24,-1,25,26,-4,-9,-22,11,-23,3,-26,5,-21,7,12,-20,14,17,-18,15,-19,-25,2,-24, signs 00110110010001011101001010
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,16,-17,18,-16,19,20,-11,-4,21,-6,22,-8,23,24,25,-2,-13,26,-15,-18,17,-19,-26,14,9,-22,7,-23,1,-25,3,12,-20,10,5,-21,-24, signs 00110001110011010010110010
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,15,-16,17,18,-14,19,20,-11,-4,21,-6,22,-8,23,24,25,-2,-15,26,-17,16,-26,-18,13,-19,9,-22,7,-23,1,-25,3,12,-20,10,5,-21,-24, signs 00110001110001011100110010
candidate 1,2,-3,-4,5,-6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-2,23,-8,24,-10,-1,-12,25,26,-5,6,-26,4,7,-24,9,-23,3,-22,15,-19,17,-18,-20,14,-21,-25,11, signs 01101110010001011101010101
candidate 1,2,-3,-4,5,-6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-2,23,-8,24,-10,-1,-12,25,26,-5,6,-26,4,7,-24,9,-23,3,-22,-20,14,17,-18,15,-19,-21,-25,11, signs 01101110010001011101010101
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-4,23,-6,24,-8,-3,25,-1,-10,26,12,-25,2,9,-24,7,-23,5,-22,15,-19,17,-18,-20,14,-21,-26,11, signs 10011001100001011101010101
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-4,23,-6,24,-8,-3,25,-1,-10,26,12,-25,2,9,-24,7,-23,5,-22,-20,14,17,-18,15,-19,-21,-26,11, signs 10011001100001011101010101
candidate -1,-2,3,-4,5,6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-6,23,-8,24,-10,-5,25,-3,-12,26,-22,1,14,-20,-18,17,-19,15,2,-25,4,11,-24,9,-23,7,-26,-21, signs 01100110011000110010110101
candidate -1,-2,3,-4,5,6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-6,23,-8,24,-10,-5,25,-3,-12,26,-22,1,-19,15,-18,17,14,-20,2,-25,4,11,-24,9,-23,7,-26,-21, signs 01100110011000110010110101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-5,22,-7,23,-11,24,-3,25,-1,26,-9,10,-26,8,-23,12,-24,2,-25,4,15,-19,17,-18,-20,14,-21,6,-22, signs 00111001001001011101010100
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-5,22,-7,23,-11,24,-3,25,-1,26,-9,10,-26,8,-23,12,-24,2,-25,4,-20,14,17,-18,15,-19,-21,6,-22, signs 00111001001001011101010100
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-3,22,-5,23,-11,24,-1,25,-7,26,-9,10,-26,8,-24,12,-23,6,-22,4,-21,14,-20,-18,17,-19,15,2,-25, signs 10110000111100110010101011
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-3,22,-5,23,-11,24,-1,25,-7,26,-9,10,-26,8,-24,12,-23,6,-22,4,-21,-19,15,-18,17,14,-20,2,-25, signs 10110000111100110010101011
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-3,22,-5,23,-11,24,-1,25,-9,26,-7,8,-26,10,-24,12,-23,6,-22,4,-21,14,-20,-18,17,-19,15,2,-25, signs 10110011001100110010101011
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-3,22,-5,23,-11,24,-1,25,-9,26,-7,8,-26,10,-24,12,-23,6,-22,4,-21,-19,15,-18,17,14,-20,2,-25, signs 10110011001100110010101011
candidate 1,-2,-3,4,5,-6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,-12,-5,20,21,-8,22,-10,23,24,-1,25,26,-4,-13,14,3,-26,-20,6,11,-23,9,-22,7,-21,-25,2,15,-19,17,-18,-24, signs 11001100110011011100101101
candidate 1,-2,-3,4,5,-6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,-12,-5,20,21,-8,22,-10,23,24,-1,25,26,-4,-13,14,3,-26,-20,6,11,-23,9,-22,7,-21,-25,2,17,-18,15,-19,-24, signs 11001100110011011100101101
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-16,-9,19,20,21,22,-2,23,-4,24,-6,25,-14,-11,26,-13,12,-26,10,15,-25,-19,8,17,-18,7,-20,1,-22,3,-23,5,-24,-21, signs 11001110000111111101101010
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,12,-13,-14,15,-16,-17,18,-12,19,20,-7,21,-1,22,-3,23,-5,24,-9,25,-11,26,-15,16,-26,14,17,-18,13,-19,-25,10,-24,4,-23,2,-22,8,-20,6,-21, signs 10011100110101000010110100
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-14,19,20,-9,-2,21,-4,22,-6,23,24,-11,25,-13,-16,26,-18,17,-26,15,-19,-25,12,-24,10,-20,8,3,-21,1,-23,7,-22,5, signs 11000111001101001110110100
candidate -1,2,-3,4,-5,6,-7,-8,-9,-10,11,12,-13,14,15,-16,17,-15,18,-11,19,20,-2,21,-4,22,-6,23,24,25,-12,26,-14,-17,16,13,-26,-18,10,-19,-25,9,-20,-24,8,3,-21,1,-23,7,-22,5, signs 11000111110100100011110001
candidate -1,2,-3,4,-5,-6,-7,8,-9,-10,11,12,-13,14,15,-16,17,-15,18,-11,19,20,-2,21,-4,22,23,24,-8,25,-12,26,-14,-17,16,13,-26,-18,10,-19,-25,9,-24,7,-20,-23,6,1,-21,3,-22,5, signs 01100001110100100010011101
candidate -1,2,-3,4,-5,6,-7,-8,9,10,-11,-12,13,14,-15,-16,17,18,-14,19,20,-9,-2,21,-4,22,-6,23,-10,24,25,-13,26,-17,16,-26,-18,15,-19,-25,12,-20,-24,11,8,3,-21,1,-23,7,-22,5, signs 11000111011101000011110001
candidate -1,2,-3,4,-5,6,-7,-8,-9,10,11,-12,13,14,-15,-16,17,18,-14,19,-10,20,-2,21,-4,22,-6,23,24,-11,25,-13,26,-17,16,-26,-18,15,-19,-25,12,9,-20,-24,8,3,-21,1,-23,7,-22,5, signs 11000111101101000011110001
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,11,-12,13,14,-15,-16,17,18,-14,19,-10,20,-2,21,-4,22,23,24,-8,-11,25,-13,26,-17,16,-26,-18,15,-19,-25,12,9,-24,7,-20,-23,6,1,-21,3,-22,5, signs 01100001101101000010011101
candidate -1,2,-3,4,-5,6,-7,-8,9,10,-11,-12,13,-14,15,16,-17,18,-16,-9,19,20,21,22,-2,23,-4,24,-6,25,-10,-15,26,-13,12,-26,14,11,-25,-19,8,17,-18,7,-20,1,-22,3,-23,5,-24,-21, signs 11001110011110011101101010
candidate -1,2,-3,4,-5,6,7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-7,21,22,-2,23,-4,24,-6,25,-8,-13,26,-11,10,15,-19,17,-18,-20,14,-26,12,9,-25,1,-22,3,-23,5,-24,-21, signs 11001101111001011101101010
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,-12,13,-14,15,16,-17,18,-16,19,-8,20,21,22,-2,23,-4,24,25,-7,-10,-15,26,-13,12,17,-18,-26,14,11,-19,9,-20,-25,6,1,-22,3,-23,5,-24,-21, signs 11001010111110011110101010
candidate -1,2,-3,4,-5,6,7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-7,21,22,-2,23,-4,24,-6,25,-8,-13,26,-11,10,-20,14,17,-18,15,-19,-26,12,9,-25,1,-22,3,-23,5,-24,-21, signs 11001101111001011101101010
candidate -1,2,-3,4,-5,6,-7,-8,9,10,-11,-12,13,-14,15,16,-17,18,-16,-9,19,20,21,22,-2,23,-4,24,-6,25,-10,-15,26,-13,12,7,-20,1,-22,3,-23,-19,8,17,-18,-26,14,11,-25,5,-24,-21, signs 11001110011110011101101010
candidate -1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,15,-16,17,18,-12,19,-10,-3,20,21,-6,22,-8,23,24,25,-14,-17,26,-15,16,-26,2,-20,4,9,-23,7,-22,5,-21,1,-25,13,-18,11,-19,-24, signs 10110011000110001100101100
candidate -1,2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,18,19,-9,20,-7,-2,21,-4,22,-6,23,-12,-17,24,25,-14,26,16,-24,-18,11,-23,13,-26,15,-25,-19,10,-20,8,1,-21,3,-22,5, signs 01100101100010001001011001
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,12,13,-14,15,-16,-17,18,-10,19,-8,20,-2,21,-4,22,23,-7,24,25,-12,-15,26,-13,14,-26,16,11,-25,17,-18,9,-19,-24,-20,-23,6,1,-21,3,-22,5, signs 01100010010000111100011110
candidate -1,2,-3,4,-5,6,7,-8,-9,10,-11,12,13,-14,15,-16,-17,18,-10,19,20,-7,-2,21,-4,22,-6,23,24,25,-12,-15,26,-13,14,-26,16,11,-25,17,-18,9,-19,-24,8,-20,-23,1,-21,3,-22,5, signs 01100100010000111100011110
candidate -1,2,-3,4,-5,6,-7,-8,-9,10,-11,12,13,-14,15,-16,17,18,-12,19,-10,20,-2,21,-4,22,-6,23,24,-13,25,-17,26,-15,14,-26,16,-25,-18,11,-19,9,-20,-24,8,3,-21,1,-23,7,-22,5, signs 11000111100100011101110001
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,13,-14,15,-16,17,18,-12,19,-10,20,-2,21,-4,22,23,24,-8,-13,25,-17,26,-15,14,-26,16,-25,-18,11,-19,9,-24,7,-20,-23,6,1,-21,3,-22,5, signs 01100001100100011100011101
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,12,-13,-14,15,-16,17,18,-10,19,-8,20,-2,21,-4,22,23,-7,24,25,-12,-17,26,-15,14,-26,16,13,-25,11,-18,9,-19,-24,-20,-23,6,1,-21,3,-22,5, signs 01100010011000011100011101
candidate -1,2,-3,4,-5,6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,18,-10,19,20,-7,-2,21,-4,22,-6,23,24,25,-12,-17,26,-15,14,-26,16,13,-25,11,-18,9,-19,-24,8,-20,-23,1,-21,3,-22,5, signs 01100100011000011100011101
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,15,-16,17,18,-14,19,-12,20,-2,21,-4,22,23,24,-10,-15,25,-17,26,-7,8,-26,-18,-25,16,9,-24,11,-19,13,-20,-23,6,1,-21,3,-22,5, signs 01100000110011001010011010
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,21,-8,-1,22,-3,23,-5,24,-15,25,-17,26,-11,10,-26,-18,-25,16,-24,14,-19,12,-20,6,-23,4,-22,2,7,-21,9, signs 11001100111011001010101010
candidate -1,2,-3,4,-5,6,-7,-8,-9,10,-11,-12,13,14,15,-16,17,18,-14,19,-10,20,-2,21,-4,22,-6,23,24,-15,25,-17,26,-13,12,-26,-18,-25,16,11,-19,9,-20,-24,8,3,-21,1,-23,7,-22,5, signs 11000111100111001001110010
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,-12,13,14,15,-16,17,18,-14,19,-10,20,-2,21,-4,22,23,24,-8,-15,25,-17,26,-13,12,-26,-18,-25,16,11,-19,9,-24,7,-20,-23,6,1,-21,3,-22,5, signs 01100001100111001000011110
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,18,19,-13,-8,20,-2,21,-4,22,-6,-15,23,-17,24,25,-10,26,12,-19,14,7,-22,5,16,-23,-18,-24,-21,3,-20,1,-25,11,-26,9, signs 01100110110110011101010101
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,17,-13,18,-9,19,20,21,-1,22,-3,23,24,-6,-15,25,-17,26,-11,12,-26,16,-25,14,7,-20,-22,2,-23,4,-19,8,-18,10,5,-24,-21, signs 11001110011110011101101001
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,15,-16,-17,18,-10,19,20,-7,21,-1,22,-3,23,-5,24,-11,25,-13,26,-15,16,-26,14,17,12,-25,-18,9,-19,-24,4,-23,2,-22,8,-20,6,-21, signs 10011100010111000100110100
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,15,-16,-17,18,-10,19,20,-7,21,-1,22,-3,23,-5,24,-11,25,-13,26,-15,16,-26,14,17,-18,-25,12,-24,-19,9,4,-23,2,-22,8,-20,6,-21, signs 10011100110011000010110010
candidate -1,2,-3,4,-5,6,-7,-8,-9,10,-11,12,13,-14,15,-16,17,18,-12,19,-10,20,-2,21,-4,22,-6,23,24,-13,25,-15,26,-17,16,-26,14,-25,-18,11,-19,9,-20,-24,8,3,-21,1,-23,7,-22,5, signs 11000111100101100101110001
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,13,-14,15,-16,17,18,-12,19,-10,20,-2,21,-4,22,23,24,-8,-13,25,-15,26,-17,16,-26,14,-25,-18,11,-19,9,-24,7,-20,-23,6,1,-21,3,-22,5, signs 01100001100101100100011101
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,-12,13,-14,15,-16,17,18,-10,19,20,-7,21,-1,22,-3,23,-5,24,-17,25,-15,26,-13,14,-26,12,-25,16,11,-18,9,-19,-24,4,-23,2,-22,8,-20,6,-21, signs 10011100011100100100110100
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-11,21,-1,22,-3,23,-5,24,-17,25,-15,-8,26,10,-20,12,-19,14,9,-26,7,16,-25,-18,-24,6,-23,4,-22,2,-21, signs 11001100100110110101101010
candidate -1,2,-3,4,-5,-6,7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-10,19,-8,20,-2,21,-4,22,23,-7,24,25,-16,-11,26,-13,14,-26,12,15,-25,17,-18,9,-19,-24,-20,-23,6,1,-21,3,-22,5, signs 01100010011100001100011110
candidate -1,2,-3,4,-5,6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,-10,19,20,-7,-2,21,-4,22,-6,23,24,25,-16,-11,26,-13,14,-26,12,15,-25,17,-18,9,-19,-24,8,-20,-23,1,-21,3,-22,5, signs 01100100011100001100011110
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,-12,13,-14,15,16,-17,18,-10,19,-8,20,-2,21,-4,22,23,-7,24,25,-16,-13,26,-15,14,-26,12,17,-25,11,-18,9,-19,-24,-20,-23,6,1,-21,3,-22,5, signs 01100010011110000100011101
candidate -1,2,-3,4,-5,6,7,-8,-9,10,-11,-12,13,-14,15,16,-17,18,-10,19,20,-7,-2,21,-4,22,-6,23,24,25,-16,-13,26,-15,14,-26,12,17,-25,11,-18,9,-19,-24,8,-20,-23,1,-21,3,-22,5, signs 01100100011110000100011101
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-1,22,23,-4,24,-6,25,-8,-11,26,-9,10,-26,12,7,-25,17,-18,5,-24,3,-23,15,-19,13,-20,-22,2,-21, signs 11001100001110011101101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,19,-14,-1,20,-3,21,-5,22,23,-8,24,-12,25,-10,26,-24,7,-23,9,-26,11,-25,-22,6,-21,4,-20,2,13,-18,17,-19,15, signs 11001100100100110010101001
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,19,-14,-1,20,-3,21,-5,22,23,-8,24,-12,25,-10,26,-24,7,-23,9,-26,11,-25,-22,6,-21,4,-20,2,13,-19,15,-18,17, signs 11001100100100110010101001
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,15,16,-17,18,-16,19,-14,20,-2,21,-4,22,-6,23,24,-9,25,-11,26,-15,-19,13,-20,-26,-18,17,12,-25,10,-24,8,3,-21,1,-23,7,-22,5, signs 11000111001110110001110010
candidate -1,2,-3,4,-5,6,-7,-8,-9,10,-11,12,13,-14,15,-16,17,-15,18,-13,19,20,-2,21,-4,22,-6,23,24,25,-10,26,-12,-17,16,-18,14,-19,-26,11,-25,9,-20,-24,8,3,-21,1,-23,7,-22,5, signs 11000111100101100101110001
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,13,-14,15,-16,17,-15,18,-13,19,20,-2,21,-4,22,23,24,-8,25,-10,26,-12,-17,16,-18,14,-19,-26,11,-25,9,-24,7,-20,-23,6,1,-21,3,-22,5, signs 01100001100101100100011101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,19,-14,-1,20,-3,21,-5,22,23,-8,24,-10,25,-12,26,-24,9,-23,7,-26,11,-25,-22,6,-21,4,-20,2,13,-18,17,-19,15, signs 11001110010000110010100110
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,19,-14,-1,20,-3,21,-5,22,23,-8,24,-10,25,-12,26,-24,9,-23,7,-26,11,-25,-22,6,-21,4,-20,2,13,-19,15,-18,17, signs 11001110010000110010100110
candidate 1,-2,3,-4,5,6,-7,8,-9,10,-11,12,-13,-14,-15,16,-17,18,-16,19,20,21,-12,-1,22,23,-6,24,-8,25,-10,-3,26,-5,-24,7,-23,-26,4,9,-25,15,-19,17,-18,-20,14,-22,2,11,-21,13, signs 11110001000011011101100110
candidate 1,-2,3,-4,5,6,-7,8,-9,10,-11,12,-13,-14,-15,16,-17,18,-16,19,20,21,-12,-1,22,23,-6,24,-8,25,-10,-3,26,-5,-24,7,-23,-26,4,9,-25,-20,14,17,-18,15,-19,-22,2,11,-21,13, signs 11110001000011011101100110
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-1,22,23,-4,24,-6,25,-12,-7,26,-9,10,-26,8,11,-25,17,-18,5,-24,3,-23,15,-19,13,-20,-22,2,-21, signs 11001111000010011101101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,-1,20,-3,21,22,-6,-11,23,24,-8,25,-10,26,-24,7,-25,9,-26,-23,-22,5,12,-21,4,-20,2,13,-18,17,-19,15, signs 11000101100100110010111101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,-1,20,-3,21,22,-6,-11,23,24,-8,25,-10,26,-24,7,-25,9,-26,-23,-22,5,12,-21,4,-20,2,13,-19,15,-18,17, signs 11000101100100110010111101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,19,-14,-1,20,-3,21,-5,-12,22,23,24,-8,25,-10,26,-24,7,-25,9,-26,-23,6,11,-22,-21,4,-20,2,13,-18,17,-19,15, signs 11001001101000110010111101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,19,-14,-1,20,-3,21,-5,-12,22,23,24,-8,25,-10,26,-24,7,-25,9,-26,-23,6,11,-22,-21,4,-20,2,13,-19,15,-18,17, signs 11001001101000110010111101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,22,-11,23,-9,24,-3,25,-7,26,-5,6,-26,8,-23,10,-22,14,-20,-18,17,-19,15,12,-25,4,-24,2,-21, signs 11000011100100110010110010
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,22,-11,23,-9,24,-3,25,-7,26,-5,6,-26,8,-23,10,-22,-19,15,-18,17,14,-20,12,-25,4,-24,2,-21, signs 11000011100100110010110010
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,-1,20,-11,21,-9,22,23,-4,24,-8,25,-6,26,-24,3,-23,5,-26,7,-25,-22,10,-21,12,-20,2,13,-18,17,-19,15, signs 11001001110000110010101001
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,-1,20,-11,21,-9,22,23,-4,24,-8,25,-6,26,-24,3,-23,5,-26,7,-25,-22,10,-21,12,-20,2,13,-19,15,-18,17, signs 11001001110000110010101001
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-2,-11,21,-9,22,23,-4,24,-8,25,-6,26,-24,3,-23,5,-26,7,-25,-22,10,-21,12,1,14,-20,-18,17,-19,15, signs 11001001110000110010101001
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-2,-11,21,-9,22,23,-4,24,-8,25,-6,26,-24,3,-23,5,-26,7,-25,-22,10,-21,12,1,-19,15,-18,17,14,-20, signs 11001001110000110010101001
candidate -1,-2,3,-4,-5,6,-7,8,-9,10,11,-12,13,14,-15,16,-17,18,-16,19,-14,-3,20,-13,21,-11,22,23,-6,24,-10,25,-8,26,-24,5,-23,7,-26,9,-25,-22,12,-21,4,-20,2,15,-19,1,-18,17, signs 11100010011100010001101001
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,22,-11,23,-9,24,-3,25,-5,26,-7,8,-26,6,-23,10,-22,14,-20,-18,17,-19,15,12,-25,4,-24,2,-21, signs 11001100100100110010110010
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,22,-11,23,-9,24,-3,25,-5,26,-7,8,-26,6,-23,10,-22,-19,15,-18,17,14,-20,12,-25,4,-24,2,-21, signs 11001100100100110010110010
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,22,-11,23,-9,24,-3,25,-5,26,-7,8,-24,10,-23,6,-26,4,-25,12,15,-19,17,-18,-20,14,-22,2,-21, signs 11011000110001011101101001
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,22,-11,23,-9,24,-3,25,-5,26,-7,8,-24,10,-23,6,-26,4,-25,12,-20,14,17,-18,15,-19,-22,2,-21, signs 11011000110001011101101001
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,-1,20,-11,21,-9,22,23,-4,24,-6,25,-8,26,-24,5,-23,3,-26,7,-25,-22,10,-21,12,-20,2,13,-18,17,-19,15, signs 11100100110000110010100110
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,-1,20,-11,21,-9,22,23,-4,24,-6,25,-8,26,-24,5,-23,3,-26,7,-25,-22,10,-21,12,-20,2,13,-19,15,-18,17, signs 11100100110000110010100110
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-2,-11,21,-9,22,23,-4,24,-6,25,-8,26,-24,5,-23,3,-26,7,-25,-22,10,-21,12,1,14,-20,-18,17,-19,15, signs 11100100110000110010100110
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-2,-11,21,-9,22,23,-4,24,-6,25,-8,26,-24,5,-23,3,-26,7,-25,-22,10,-21,12,1,-19,15,-18,17,14,-20, signs 11100100110000110010100110
candidate -1,-2,3,-4,-5,6,-7,8,-9,10,11,-12,13,14,-15,16,-17,18,-16,19,-14,-3,20,-13,21,-11,22,23,-6,24,-8,25,-10,26,-24,7,-23,5,-26,9,-25,-22,12,-21,4,-20,2,15,-19,1,-18,17, signs 11101001001100010001100110
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-2,-11,23,-9,-4,24,-6,25,-8,26,-24,5,-25,7,-26,3,10,-23,-22,1,14,-20,-18,17,-19,15,12,-21, signs 01000110110100110010111101
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-2,-11,23,-9,-4,24,-6,25,-8,26,-24,5,-25,7,-26,3,10,-23,-22,1,-19,15,-18,17,14,-20,12,-21, signs 01000110110100110010111101
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-2,-11,23,-9,-4,24,-6,25,-8,26,-24,5,-25,7,-26,3,10,-23,-22,1,12,-21,14,-20,-18,17,-19,15, signs 01000110110100110010111101
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-2,-11,23,-9,-4,24,-6,25,-8,26,-24,5,-25,7,-26,3,10,-23,-22,1,12,-21,-19,15,-18,17,14,-20, signs 01000110110100110010111101
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,-12,22,23,-9,-4,24,-6,25,-8,26,-24,5,-25,7,-26,3,10,-23,2,11,-22,-21,14,-20,-18,17,-19,15, signs 10000110111000110010111101
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,-12,22,23,-9,-4,24,-6,25,-8,26,-24,5,-25,7,-26,3,10,-23,2,11,-22,-21,-19,15,-18,17,14,-20, signs 10000110111000110010111101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,-12,22,-10,-3,23,24,-6,25,-8,26,-24,5,-25,7,-26,-23,4,9,2,11,-22,-21,14,-20,-18,17,-19,15, signs 10000110111000110010111101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,-12,22,-10,-3,23,24,-6,25,-8,26,-24,5,-25,7,-26,-23,4,9,2,11,-22,-21,-19,15,-18,17,14,-20, signs 10000110111000110010111101
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,14,-15,-16,-17,-13,18,-11,19,20,21,-1,-8,22,-6,23,-4,24,-10,25,-14,26,16,-21,2,7,-22,5,-23,3,-20,17,-26,15,-25,-18,12,-19,-24,9, signs 10100110010110001101010101
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,16,-17,18,19,-15,20,-13,-2,21,-8,22,-6,23,-4,-11,24,25,-16,26,-18,-24,12,3,-21,1,14,-20,-25,17,-26,-19,10,5,-23,7,-22,9, signs 11000110011100101110110010
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,22,-11,23,-9,24,-7,25,-3,26,-5,6,-24,8,-23,10,-26,4,-25,12,15,-19,17,-18,-20,14,-22,2,-21, signs 11110001100001011101100110
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,22,-11,23,-9,24,-7,25,-3,26,-5,6,-24,8,-23,10,-26,4,-25,12,-20,14,17,-18,15,-19,-22,2,-21, signs 11110001100001011101100110
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,-12,-3,22,23,-6,24,-10,25,-8,26,-24,5,-23,7,-26,9,-25,-22,4,11,2,-21,14,-20,-18,17,-19,15, signs 11110010010000110010101001
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,-12,-3,22,23,-6,24,-10,25,-8,26,-24,5,-23,7,-26,9,-25,-22,4,11,2,-21,-19,15,-18,17,14,-20, signs 11110010010000110010101001
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,-1,20,-11,21,-3,22,23,-6,24,-10,25,-8,26,-24,5,-23,7,-26,9,-25,-22,4,-21,12,-20,2,13,-18,17,-19,15, signs 11110010010000110010101001
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,-1,20,-11,21,-3,22,23,-6,24,-10,25,-8,26,-24,5,-23,7,-26,9,-25,-22,4,-21,12,-20,2,13,-19,15,-18,17, signs 11110010010000110010101001
candidate -1,2,3,-4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-2,-11,21,-3,22,23,-6,24,-10,25,-8,26,-24,5,-23,7,-26,9,-25,-22,4,-21,12,1,14,-20,-18,17,-19,15, signs 11110010010000110010101001
candidate -1,2,3,-4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-2,-11,21,-3,22,23,-6,24,-10,25,-8,26,-24,5,-23,7,-26,9,-25,-22,4,-21,12,1,-19,15,-18,17,14,-20, signs 11110010010000110010101001
candidate -1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,13,14,-15,16,-17,18,-16,19,-14,-3,20,-13,21,-5,22,23,-8,24,-12,25,-10,26,-24,7,-23,9,-26,11,-25,-22,6,-21,4,-20,2,15,-19,1,-18,17, signs 11101100100100010001101001
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,22,-11,-4,23,-6,24,-10,25,-8,26,-24,5,-23,7,-26,9,-25,3,12,-22,2,-21,14,-20,-18,17,-19,15, signs 11110010010000110010101001
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,22,-11,-4,23,-6,24,-10,25,-8,26,-24,5,-23,7,-26,9,-25,3,12,-22,2,-21,-19,15,-18,17,14,-20, signs 11110010010000110010101001
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,-12,-3,22,23,-6,24,-8,25,-10,26,-24,7,-23,5,-26,9,-25,-22,4,11,2,-21,14,-20,-18,17,-19,15, signs 11111001000000110010100110
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,-12,-3,22,23,-6,24,-8,25,-10,26,-24,7,-23,5,-26,9,-25,-22,4,11,2,-21,-19,15,-18,17,14,-20, signs 11111001000000110010100110
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,-1,20,-11,21,-3,22,23,-6,24,-8,25,-10,26,-24,7,-23,5,-26,9,-25,-22,4,-21,12,-20,2,13,-18,17,-19,15, signs 11111001000000110010100110
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,-1,20,-11,21,-3,22,23,-6,24,-8,25,-10,26,-24,7,-23,5,-26,9,-25,-22,4,-21,12,-20,2,13,-19,15,-18,17, signs 11111001000000110010100110
candidate -1,2,3,-4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-2,-11,21,-3,22,23,-6,24,-8,25,-10,26,-24,7,-23,5,-26,9,-25,-22,4,-21,12,1,14,-20,-18,17,-19,15, signs 11111001000000110010100110
candidate -1,2,3,-4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-2,-11,21,-3,22,23,-6,24,-8,25,-10,26,-24,7,-23,5,-26,9,-25,-22,4,-21,12,1,-19,15,-18,17,14,-20, signs 11111001000000110010100110
candidate -1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,13,14,-15,16,-17,18,-16,19,-14,-3,20,-13,21,-5,22,23,-8,24,-10,25,-12,26,-24,9,-23,7,-26,11,-25,-22,6,-21,4,-20,2,15,-19,1,-18,17, signs 11101110010000010001100110
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,22,-11,-4,23,-6,24,-8,25,-10,26,-24,7,-23,5,-26,9,-25,3,12,-22,2,-21,14,-20,-18,17,-19,15, signs 11111001000000110010100110
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,22,-11,-4,23,-6,24,-8,25,-10,26,-24,7,-23,5,-26,9,-25,3,12,-22,2,-21,-19,15,-18,17,14,-20, signs 11111001000000110010100110
candidate -1,2,3,-4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-2,-11,23,-3,-10,24,-6,25,-8,26,-24,5,-25,7,-26,9,4,-23,-22,1,14,-20,-18,17,-19,15,12,-21, signs 01110110000100110010111101
candidate -1,2,3,-4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-2,-11,23,-3,-10,24,-6,25,-8,26,-24,5,-25,7,-26,9,4,-23,-22,1,-19,15,-18,17,14,-20,12,-21, signs 01110110000100110010111101
candidate -1,2,3,-4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-2,-11,23,-3,-10,24,-6,25,-8,26,-24,5,-25,7,-26,9,4,-23,-22,1,12,-21,14,-20,-18,17,-19,15, signs 01110110000100110010111101
candidate -1,2,3,-4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-2,-11,23,-3,-10,24,-6,25,-8,26,-24,5,-25,7,-26,9,4,-23,-22,1,12,-21,-19,15,-18,17,14,-20, signs 01110110000100110010111101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,-12,22,23,-3,-10,24,-6,25,-8,26,-24,5,-25,7,-26,9,4,-23,2,11,-22,-21,14,-20,-18,17,-19,15, signs 10110110001000110010111101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,-12,22,23,-3,-10,24,-6,25,-8,26,-24,5,-25,7,-26,9,4,-23,2,11,-22,-21,-19,15,-18,17,14,-20, signs 10110110001000110010111101
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-2,-11,-4,-9,23,24,-6,25,-8,26,-24,5,-25,7,-26,-23,10,3,-22,1,14,-20,-18,17,-19,15,12,-21, signs 01110110000100110010111101
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-2,-11,-4,-9,23,24,-6,25,-8,26,-24,5,-25,7,-26,-23,10,3,-22,1,-19,15,-18,17,14,-20,12,-21, signs 01110110000100110010111101
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-2,-11,-4,-9,23,24,-6,25,-8,26,-24,5,-25,7,-26,-23,10,3,-22,1,12,-21,14,-20,-18,17,-19,15, signs 01110110000100110010111101
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-2,-11,-4,-9,23,24,-6,25,-8,26,-24,5,-25,7,-26,-23,10,3,-22,1,12,-21,-19,15,-18,17,14,-20, signs 01110110000100110010111101
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,-1,20,-11,21,22,-4,-9,23,24,-6,25,-8,26,-24,5,-25,7,-26,-23,-22,3,10,-21,12,-20,2,13,-18,17,-19,15, signs 11010110010000110010111101
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,-1,20,-11,21,22,-4,-9,23,24,-6,25,-8,26,-24,5,-25,7,-26,-23,-22,3,10,-21,12,-20,2,13,-19,15,-18,17, signs 11010110010000110010111101
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-2,-11,21,22,-4,-9,23,24,-6,25,-8,26,-24,5,-25,7,-26,-23,-22,3,10,-21,12,1,14,-20,-18,17,-19,15, signs 11010110010000110010111101
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-2,-11,21,22,-4,-9,23,24,-6,25,-8,26,-24,5,-25,7,-26,-23,-22,3,10,-21,12,1,-19,15,-18,17,14,-20, signs 11010110010000110010111101
candidate -1,-2,3,-4,-5,6,-7,8,-9,10,11,-12,13,14,-15,16,-17,18,-16,19,-14,-3,20,-13,21,22,-6,-11,23,24,-8,25,-10,26,-24,7,-25,9,-26,-23,-22,5,12,-21,4,-20,2,15,-19,1,-18,17, signs 11100101100100010001111101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,-12,-3,-10,22,23,24,-6,25,-8,26,-24,5,-25,7,-26,-23,4,9,-22,11,2,-21,14,-20,-18,17,-19,15, signs 11100110100000110010111101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,-12,-3,-10,22,23,24,-6,25,-8,26,-24,5,-25,7,-26,-23,4,9,-22,11,2,-21,-19,15,-18,17,14,-20, signs 11100110100000110010111101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,-1,20,-11,21,-3,-10,22,23,24,-6,25,-8,26,-24,5,-25,7,-26,-23,4,9,-22,-21,12,-20,2,13,-18,17,-19,15, signs 11100110100000110010111101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,-1,20,-11,21,-3,-10,22,23,24,-6,25,-8,26,-24,5,-25,7,-26,-23,4,9,-22,-21,12,-20,2,13,-19,15,-18,17, signs 11100110100000110010111101
candidate -1,2,3,-4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-2,-11,21,-3,-10,22,23,24,-6,25,-8,26,-24,5,-25,7,-26,-23,4,9,-22,-21,12,1,14,-20,-18,17,-19,15, signs 11100110100000110010111101
candidate -1,2,3,-4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-2,-11,21,-3,-10,22,23,24,-6,25,-8,26,-24,5,-25,7,-26,-23,4,9,-22,-21,12,1,-19,15,-18,17,14,-20, signs 11100110100000110010111101
candidate -1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,13,14,-15,16,-17,18,-16,19,-14,-3,20,-13,21,-5,-12,22,23,24,-8,25,-10,26,-24,7,-25,9,-26,-23,6,11,-22,-21,4,-20,2,15,-19,1,-18,17, signs 11101001101000010001111101
candidate 1,2,-3,-4,5,-6,7,8,-9,-10,-11,12,-13,14,-15,16,-17,18,-16,19,20,21,-14,-1,22,23,-12,24,-2,25,-8,-5,26,-7,6,-26,4,9,-25,3,10,-22,-19,17,-18,-20,-23,11,-24,13,-21,15, signs 00000111110111011101001010
candidate 1,2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-16,19,20,21,-14,-1,22,23,-12,24,-2,25,-4,-9,26,-7,6,-26,8,5,-25,3,10,-22,-19,17,-18,-20,-23,11,-24,13,-21,15, signs 00011110010111011101001010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,19,20,21,-14,-1,22,23,-12,24,-10,25,-8,-3,26,-5,6,-26,4,7,-25,9,2,-22,-19,17,-18,-20,-23,11,-24,13,-21,15, signs 01001111000111011101001001
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,19,20,21,-14,-1,22,23,-12,24,-10,25,-4,-7,26,-5,6,-26,8,3,-25,9,2,-22,-19,17,-18,-20,-23,11,-24,13,-21,15, signs 01111100000111011101001001
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,12,-13,14,-15,16,-17,18,-16,19,20,21,-14,-1,22,23,-4,24,-6,25,-12,-9,26,-11,10,-26,8,13,-25,7,2,-22,-19,17,-18,-20,-23,3,-24,5,-21,15, signs 01011000011111011101001010
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-16,19,20,21,-14,-1,22,23,-4,24,-6,25,-12,-7,26,-9,10,-26,8,11,-25,13,2,-22,-19,17,-18,-20,-23,3,-24,5,-21,15, signs 01011000111101011101001001
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-16,19,20,-13,-2,21,-4,22,-6,23,24,-9,25,-11,-14,26,-18,17,-19,15,-26,-20,12,-25,10,-24,8,3,-21,1,-23,7,-22,5, signs 00111000110010110011001100
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,-11,12,13,-14,15,16,-17,18,-16,-13,19,20,-2,21,-4,22,-6,23,24,-9,25,26,-12,-15,-18,17,14,-19,-26,11,-20,-25,10,-24,8,3,-21,1,-23,7,-22,5, signs 00111000111010010011001100
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-16,19,20,-13,-2,21,-4,22,-6,23,24,-9,25,-11,-14,26,-19,15,-18,17,-26,-20,12,-25,10,-24,8,3,-21,1,-23,7,-22,5, signs 00111000110010110011001100
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,12,13,-14,-15,16,-17,18,-16,19,-12,20,-2,21,-4,22,-6,23,24,-9,25,-11,26,-13,-19,15,-18,17,14,-26,-20,-25,10,-24,8,3,-21,1,-23,7,-22,5, signs 00111000110100110011001100
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,16,-17,18,-16,19,20,21,-14,-1,22,23,-4,24,-6,25,-8,-13,26,-11,10,-26,12,9,-25,7,2,-22,-19,17,-18,-20,-23,3,-24,5,-21,15, signs 01011001111001011101001010
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,20,21,-14,-1,22,23,-4,24,-6,25,-8,-11,26,-9,10,-26,12,7,-25,13,2,-22,-19,17,-18,-20,-23,3,-24,5,-21,15, signs 01011011110001011101001001
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,-8,20,-2,21,-4,22,-6,23,24,-9,25,-11,26,-13,-19,15,-18,17,14,-26,12,-25,10,-24,-20,3,-21,1,-23,7,-22,5, signs 00111001001100110011001010
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,11,-12,13,14,-15,-16,17,18,19,-13,-10,20,-2,21,-4,22,23,24,-8,-11,-14,25,26,-17,16,-26,-18,15,-25,-19,12,9,-24,7,-20,-23,6,1,-21,3,-22,5, signs 10011110010010111111100000
candidate -1,2,-3,4,-5,6,-7,-8,-9,10,11,-12,13,14,-15,-16,17,18,19,-13,-10,20,-2,21,-4,22,-6,23,24,-11,-14,25,26,-17,16,-26,-18,15,-25,-19,12,9,-20,-24,8,3,-21,1,-23,7,-22,5, signs 00111000010010111110001100
candidate -1,2,-3,4,-5,6,-7,-8,9,10,-11,-12,13,14,-15,-16,17,18,19,-13,20,-9,-2,21,-4,22,-6,23,-10,24,-14,25,26,-17,16,-26,-18,15,-25,-19,12,-20,-24,11,8,3,-21,1,-23,7,-22,5, signs 00111000100010111110001100
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,13,-14,15,-16,17,-13,18,19,-10,20,-2,21,-4,22,23,24,-8,25,-12,-15,26,-17,16,-26,14,-18,-25,11,-19,9,-24,7,-20,-23,6,1,-21,3,-22,5, signs 10011110011010011111100000
candidate -1,2,-3,4,-5,6,-7,-8,-9,10,-11,12,13,-14,15,-16,17,-13,18,19,-10,20,-2,21,-4,22,-6,23,24,25,-12,-15,26,-17,16,-26,14,-18,-25,11,-19,9,-20,-24,8,3,-21,1,-23,7,-22,5, signs 00111000011010011110001100
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,18,19,-13,20,-9,-2,21,-4,22,-6,23,24,-11,-14,25,-16,26,-18,17,-26,15,-25,-19,12,-24,10,-20,8,3,-21,1,-23,7,-22,5, signs 00111000110010110011001001
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,12,-13,-14,15,-16,-17,18,19,-11,20,-7,21,-1,22,-3,23,-5,24,-9,-12,25,26,-15,16,-26,14,17,-18,13,-25,-19,10,-24,4,-23,2,-22,8,-20,6,-21, signs 01100011001010111111001001
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,15,-16,-17,18,19,-11,20,-7,21,-1,22,-3,23,-5,-10,24,25,-13,26,-15,16,-26,14,17,-18,-25,12,-19,-24,9,4,-23,2,-22,8,-20,6,-21, signs 01100011001100111111001001
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,15,-16,-17,-11,18,19,20,-7,21,-1,22,-3,23,-5,24,25,-10,-13,26,-15,16,-26,14,17,12,-18,-25,9,-19,-24,4,-23,2,-22,8,-20,6,-21, signs 01100011101000111111001001
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,11,12,-13,-14,15,-16,17,18,-12,19,-10,20,-2,21,-4,22,23,24,-8,-11,25,-17,26,-15,14,-26,16,13,-18,-25,-19,9,-24,7,-20,-23,6,1,-21,3,-22,5, signs 10011110010111100111100000
candidate -1,2,-3,4,-5,6,-7,-8,-9,10,11,12,-13,-14,15,-16,17,18,-12,19,-10,20,-2,21,-4,22,-6,23,24,-11,25,-17,26,-15,14,-26,16,13,-18,-25,-19,9,-20,-24,8,3,-21,1,-23,7,-22,5, signs 00111000010111100110001100
candidate -1,2,-3,4,-5,6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,18,-12,19,20,-7,-2,21,-4,22,-6,23,24,25,-10,-17,26,-15,14,-26,16,13,-18,11,-25,9,-19,-24,8,-20,-23,1,-21,3,-22,5, signs 10011011100111100111100000
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,12,-13,-14,15,-16,17,18,-12,19,-8,20,-2,21,-4,22,23,-7,24,25,-10,-17,26,-15,14,-26,16,13,-18,11,-25,9,-19,-24,-20,-23,6,1,-21,3,-22,5, signs 10011101100111100111100000
candidate -1,2,-3,4,-5,-6,-7,8,9,10,-11,12,-13,-14,15,-16,17,18,-12,-9,19,20,-2,21,-4,22,23,24,-8,25,-10,-17,26,-15,14,-26,16,13,-18,11,-25,-19,-24,7,-20,-23,6,1,-21,3,-22,5, signs 10011110100111100111100000
candidate -1,2,-3,4,-5,6,-7,8,9,-10,-11,12,-13,-14,15,-16,17,18,-12,19,-8,20,-2,21,-4,22,-6,23,24,-9,25,-17,26,-15,14,-26,16,13,-18,11,-19,-25,10,-24,-20,3,-21,1,-23,7,-22,5, signs 00111001000111100101001010
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,13,-14,15,-16,17,-13,18,19,-10,20,-2,21,-4,22,23,24,-8,25,-12,-17,26,-15,14,-26,16,-18,-25,11,-19,9,-24,7,-20,-23,6,1,-21,3,-22,5, signs 10011110011011100111100000
candidate -1,2,-3,4,-5,6,-7,-8,-9,10,-11,12,13,-14,15,-16,17,-13,18,19,-10,20,-2,21,-4,22,-6,23,24,25,-12,-17,26,-15,14,-26,16,-18,-25,11,-19,9,-20,-24,8,3,-21,1,-23,7,-22,5, signs 00111000011011100110001100
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,21,-8,-1,22,-3,23,-5,24,-11,25,-17,26,-15,14,-19,12,-24,10,-25,-18,-26,16,-20,6,-23,4,-22,2,7,-21,9, signs 00110011010011100011010010
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,16,-17,18,19,-15,20,-11,-4,21,-6,22,-8,23,24,25,-2,-13,-16,26,-18,17,-26,-19,14,9,-22,7,-23,1,-25,3,12,-20,10,5,-21,-24, signs 11001110001100101111001100
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,15,-16,17,-15,18,19,20,-11,-4,21,-6,22,-8,23,24,25,-2,26,-14,-17,16,-18,-26,13,-19,9,-22,7,-23,1,-25,3,12,-20,10,5,-21,-24, signs 11001110001110100111001100
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,21,-8,22,-2,23,-4,24,-6,-1,25,-13,26,-11,10,15,-19,17,-18,-20,14,-26,12,9,-21,-25,-22,3,-23,5,-24,7, signs 10110011111001011101110100
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-9,-4,21,-6,22,-8,23,24,25,-2,-13,26,-11,10,15,-19,17,-18,-20,14,-26,12,3,-25,1,-23,7,-22,5,-21,-24, signs 01101100111001011101010110
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,21,-8,22,-2,23,-4,24,-6,-1,25,-13,26,-11,10,-20,14,17,-18,15,-19,-26,12,9,-21,-25,-22,3,-23,5,-24,7, signs 10110011111001011101110100
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-9,-4,21,-6,22,-8,23,24,25,-2,-13,26,-11,10,-20,14,17,-18,15,-19,-26,12,3,-25,1,-23,7,-22,5,-21,-24, signs 01101100111001011101010110
candidate 1,-2,-3,4,-5,6,-7,8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-9,-4,21,-6,22,-8,-1,23,-13,24,25,-10,26,2,7,-22,5,-21,3,-26,11,-25,15,-19,17,-18,-20,14,-24,12,-23, signs 11001100111001011101011010
candidate 1,-2,-3,4,-5,6,-7,8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-9,-4,21,-6,22,-8,-1,23,-13,24,25,-10,26,2,7,-22,5,-21,3,-26,11,-25,-20,14,17,-18,15,-19,-24,12,-23, signs 11001100111001011101011010
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,12,-13,14,-15,16,-17,18,-16,19,20,21,-14,-1,22,23,-4,24,-12,25,-10,-7,26,-9,8,-26,6,11,-25,13,2,-22,-19,17,-18,-20,-23,3,-24,5,-21,15, signs 01011001111001011101001010
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,12,-13,14,-15,16,-17,18,-16,19,20,21,-14,-1,22,23,-4,24,-12,25,-6,-11,26,-9,8,-26,10,7,-25,13,2,-22,-19,17,-18,-20,-23,3,-24,5,-21,15, signs 01011111100001011101001010
candidate 1,2,-3,-4,5,-6,7,8,-9,10,-11,12,-13,-14,-15,16,-17,18,-16,19,20,-5,21,-1,22,-7,-12,23,-10,24,-8,25,-2,26,4,-20,14,9,-24,11,-23,13,6,-21,-26,3,-19,17,-18,15,-25,-22, signs 01111001100110011100100110
candidate -1,2,-3,-4,5,6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,18,-16,19,20,-5,21,22,-2,23,-6,-15,24,-13,-8,25,-10,26,12,-20,-18,17,-19,-24,14,7,-23,1,-22,3,-25,9,-26,11,4,-21, signs 00101001100001110010010101
candidate 1,2,-3,-4,5,-6,-7,8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,21,-8,-1,-10,22,-12,23,-2,24,25,-5,26,-15,-18,17,-19,-26,14,-20,6,-25,4,13,-22,11,-23,3,-24,7,-21,9, signs 01010011000111010011010100
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,-8,20,21,22,-2,-9,23,-11,-4,24,-6,25,26,-13,-19,15,-18,17,14,-26,12,-23,10,3,-22,1,-20,7,-25,5,-24,-21, signs 10010011001100110011001100
candidate -1,2,-3,4,-5,6,-7,-8,-9,10,-11,12,13,-14,15,-16,17,-13,18,19,-4,20,-2,21,-6,22,23,24,-10,25,-12,-15,26,-17,16,-26,14,-18,-25,11,-24,9,-19,-23,8,3,-20,1,-21,7,-22,5, signs 10010010011010011100101100
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,18,19,-13,-4,20,-2,21,-6,22,23,-9,24,-11,-14,25,-16,26,-18,17,-26,15,-25,-19,12,-24,10,-23,8,3,-20,1,-21,7,-22,5, signs 10010010110010110010101001
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,18,19,-11,20,-3,21,-1,-4,22,23,-7,24,-9,25,-13,26,-15,16,-26,14,17,-18,-25,8,-24,6,-23,12,-19,10,5,-22,-20,2,-21, signs 00101110001100111111000101
candidate -1,2,-3,4,-5,6,-7,-8,-9,10,-11,12,13,-14,15,-16,17,-13,18,19,-4,20,-2,21,-6,22,23,24,-10,25,-12,-17,26,-15,14,-26,16,-18,-25,11,-24,9,-19,-23,8,3,-20,1,-21,7,-22,5, signs 10010010011011100100101100
candidate 1,2,-3,4,5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,-17,18,19,-15,-4,20,-2,21,-8,22,-10,23,-12,24,25,-5,26,-1,-20,3,-21,7,-24,17,-18,13,-23,11,-22,9,14,-19,16,-25,6,-26, signs 10111010011001101101010101
candidate -1,2,-3,-4,5,-6,7,-8,9,10,-11,12,-13,14,-15,16,-17,18,-16,19,20,-5,21,22,-2,23,-10,24,-12,25,-14,-7,26,-9,-24,11,-23,-26,8,13,-25,15,6,1,-22,3,-19,17,-18,-20,4,-21, signs 00101011000100111101010110
candidate -1,2,-3,4,-5,6,-7,8,9,-10,-11,-12,13,-14,15,16,-17,18,-8,19,-4,20,-2,21,-6,22,23,-9,24,25,-16,-13,26,-15,14,-26,12,17,-25,11,-18,-24,10,-23,-19,3,-20,1,-21,7,-22,5, signs 10010011000001111010100110
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-6,-3,19,-1,20,21,-4,22,23,-9,-16,24,-12,25,-14,26,-24,11,-25,13,-26,15,10,-23,8,17,-22,7,-18,5,-21,-19,2,-20, signs 01100111001001110110000010
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-6,19,20,-3,21,-1,-4,22,23,-9,-16,24,-12,25,-14,26,-24,11,-25,13,-26,15,10,-23,8,17,-18,7,-19,5,-22,-20,2,-21, signs 00101101001001110011000010
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-6,-3,19,-1,20,21,-4,22,23,-9,-16,24,-12,25,-14,26,-24,11,-25,13,-26,15,10,-23,8,17,-18,7,-22,5,-21,-19,2,-20, signs 01100101001001110010010010
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-8,19,-4,20,-2,21,-6,22,23,-9,24,25,-16,-11,26,-13,14,-26,12,15,-25,17,-18,-24,10,-23,-19,3,-20,1,-21,7,-22,5, signs 10010011000011110010100101
candidate -1,-2,3,4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,-11,-6,18,19,20,21,-3,-8,22,-14,23,-16,24,25,-9,-4,26,-20,1,-18,5,10,-25,-22,13,-23,15,-24,17,12,7,2,-21,-26,-19, signs 10011100111010011100101010
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-12,19,20,-3,21,-1,-4,22,-14,23,-16,24,-6,25,26,-9,10,-26,8,17,-23,15,-24,7,-25,11,-18,13,-19,5,-22,-20,2,-21, signs 00101101001100011011001010
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-12,-3,19,-1,20,21,-4,22,-14,23,-16,24,-6,25,26,-9,10,-26,8,17,-23,15,-24,7,-25,11,-18,13,-22,5,-21,-19,2,-20, signs 01100101001100011010011010
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-6,19,20,-3,21,-1,-4,22,23,24,-12,25,-14,26,-16,-9,10,15,-26,17,8,11,-25,13,-24,7,-18,-23,-19,5,-22,-20,2,-21, signs 00101110111001001111000011
candidate -1,2,-3,4,-5,6,-7,8,9,-10,-11,12,-13,-14,15,-16,17,18,-8,19,-4,20,-2,21,-6,22,23,-9,24,25,-12,-17,26,-15,14,-26,16,13,-25,11,-18,-24,10,-23,-19,3,-20,1,-21,7,-22,5, signs 10010011000111100010100110
candidate -1,2,-3,4,-5,6,-7,8,9,-10,-11,12,13,-14,15,-16,-17,18,-8,19,-4,20,-2,21,-6,22,23,-9,24,25,-12,-15,26,-13,14,-26,16,11,-25,17,-18,-24,10,-23,-19,3,-20,1,-21,7,-22,5, signs 10010011001111000010100101
candidate 1,-2,3,-4,5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,18,-6,-3,19,-1,20,-5,21,22,23,-15,24,-13,25,-9,26,-11,12,-24,14,-23,16,-26,10,-25,8,17,-22,7,-18,-21,4,-20,2,-19, signs 00100111001110010101001001
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-7,18,-3,19,-1,20,21,-4,22,23,-15,24,-13,25,-9,26,-11,12,-24,14,-23,16,-26,10,-25,8,17,6,-18,-22,5,-21,-19,2,-20, signs 01100011001110010010011001
candidate 1,-2,3,-4,5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,18,-6,19,20,-3,21,-1,22,-5,23,-15,24,-13,25,-9,26,-11,12,-24,14,-23,16,-26,10,-25,8,17,-18,7,-19,-22,4,-20,2,-21, signs 00110101001110010011001001
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,18,19,-7,20,-3,21,-1,22,-5,23,-17,24,25,-14,-9,26,-11,12,-26,10,13,-25,15,8,-19,6,-22,4,-23,-18,-24,16,-20,2,-21, signs 00110011001111000011001001
candidate 1,-2,-3,4,5,-6,7,-8,-9,-10,11,-12,13,-14,15,-16,17,18,19,-13,-4,20,21,-1,22,-11,23,-17,24,-15,25,-5,26,-7,8,-26,6,9,-20,3,12,-19,14,-25,16,-24,-18,-23,10,-22,2,-21, signs 00111100000110110101010100
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,-16,17,18,-6,-3,19,-1,20,21,-4,-17,-8,22,23,24,-12,25,-14,26,-24,11,-25,13,-26,-23,10,15,-22,9,16,7,-18,5,-21,-19,2,-20, signs 01100111111001000110000010
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-6,-3,19,-1,20,21,-4,22,-16,-9,23,24,-12,25,-14,26,-24,11,-25,13,-26,-23,10,15,8,17,-22,7,-18,5,-21,-19,2,-20, signs 01100111111001000110000010
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-6,19,20,-3,21,-1,-4,22,-16,-9,23,24,-12,25,-14,26,-24,11,-25,13,-26,-23,10,15,8,17,-18,7,-19,5,-22,-20,2,-21, signs 00101101111001000011000010
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-6,-3,19,-1,20,21,-4,22,-16,-9,23,24,-12,25,-14,26,-24,11,-25,13,-26,-23,10,15,8,17,-18,7,-22,5,-21,-19,2,-20, signs 01100101111001000010010010
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,15,-16,-17,18,-6,-3,19,-1,20,21,-4,22,23,-15,-10,24,-12,25,-14,26,-24,11,-25,13,-26,9,16,-23,8,17,-22,7,-18,5,-21,-19,2,-20, signs 01100111111001000110000010
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,15,-16,-17,18,-6,19,20,-3,21,-1,-4,22,23,-15,-10,24,-12,25,-14,26,-24,11,-25,13,-26,9,16,-23,8,17,-18,7,-19,5,-22,-20,2,-21, signs 00101101111001000011000010
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,15,-16,-17,18,-6,-3,19,-1,20,21,-4,22,23,-15,-10,24,-12,25,-14,26,-24,11,-25,13,-26,9,16,-23,8,17,-18,7,-22,5,-21,-19,2,-20, signs 01100101111001000010010010
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,16,-17,18,-8,19,-4,20,-2,21,-6,22,-16,-11,23,-13,24,-15,25,26,10,17,-18,9,-26,-23,12,-24,14,-25,-19,3,-20,1,-21,7,-22,5, signs 10010011011100100010100101
candidate 1,-2,3,-4,5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,18,-6,-3,19,-1,20,-5,21,22,23,-15,24,-9,25,-11,26,-13,14,-24,16,-23,12,-26,10,-25,8,17,-22,7,-18,-21,4,-20,2,-19, signs 00100111100111000101000110
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-7,18,-3,19,-1,20,21,-4,22,23,-15,24,-9,25,-11,26,-13,14,-24,16,-23,12,-26,10,-25,8,17,6,-18,-22,5,-21,-19,2,-20, signs 01100011100111000010010110
candidate 1,-2,3,-4,5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,18,-6,19,20,-3,21,-1,22,-5,23,-15,24,-9,25,-11,26,-13,14,-24,16,-23,12,-26,10,-25,8,17,-18,7,-19,-22,4,-20,2,-21, signs 00110101100111000011000110
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-7,18,19,20,-3,21,-1,-4,22,23,-15,24,-9,25,-11,26,-13,14,-26,12,-18,6,17,8,-25,10,-24,16,-23,-19,5,-22,-20,2,-21, signs 00101110110011001111000101
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,-16,17,18,19,-7,20,-3,21,-1,22,-5,23,-17,24,25,-10,-13,26,-11,12,-26,14,9,-25,15,8,-19,6,-22,4,-23,-18,-24,16,-20,2,-21, signs 00110011111100000011001001
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-7,18,19,20,-3,21,-1,-4,22,23,-15,24,-9,25,-13,26,-11,12,-26,14,-18,6,17,8,-25,10,-24,16,-23,-19,5,-22,-20,2,-21, signs 00101110111100001111000101
candidate -1,2,-3,-4,5,6,-7,-8,9,-10,11,12,-13,14,-15,16,-17,18,-16,19,20,-5,21,22,-2,23,-14,24,-12,25,-6,-11,26,-9,8,-26,10,7,-25,1,-22,3,-19,17,-18,15,-23,13,-24,-20,4,-21, signs 00101000011110011101010101
candidate -1,-2,3,4,5,-6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-5,21,22,23,-3,-12,24,-10,25,-8,-13,-4,26,-22,1,-25,9,-24,11,2,-23,-26,-21,6,15,-19,17,-18,-20,14,7, signs 10011100110011011101001010
candidate -1,-2,3,4,5,-6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-5,21,22,23,-3,-12,24,-10,25,-8,-13,-4,26,-22,1,-25,9,-24,11,2,-23,-26,-21,6,-20,14,17,-18,15,-19,7, signs 10011100110011011101001010
candidate 1,-2,3,-4,-5,-6,7,-8,9,-10,11,-12,-13,14,15,-16,17,18,-14,19,20,-3,21,-1,22,-11,23,-9,24,-7,25,-15,26,-17,-18,-26,16,-25,6,-22,2,-21,4,-20,12,-23,10,-24,8,13,-19,5, signs 00110001100101001001010101
candidate -1,2,-3,-4,5,-6,7,-8,9,10,-11,12,-13,14,-15,16,-17,18,-16,19,20,-5,21,22,-2,23,-14,24,-12,25,-10,-7,26,-9,8,-26,6,11,-25,1,-22,3,-19,17,-18,15,-23,13,-24,-20,4,-21, signs 00101110000110011101010101
candidate -1,2,-3,-4,5,-6,7,8,-9,-10,11,12,-13,14,-15,16,-17,18,-16,19,20,-11,21,22,-8,23,-14,24,-12,-5,25,26,-2,-7,6,1,-26,3,-22,9,-19,17,-18,15,-23,13,-24,-20,10,-21,4,-25, signs 00101000101110011101010101
candidate -1,2,-3,-4,5,6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,20,-5,21,22,-2,23,-14,24,-6,25,-8,-11,26,-9,10,-26,12,7,-25,1,-22,3,-19,17,-18,15,-23,13,-24,-20,4,-21, signs 00101100001110011101010110
candidate -1,2,-3,-4,5,6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,18,-16,19,20,-5,21,22,-2,-15,-6,23,-8,-13,24,25,-10,26,12,-24,14,7,-23,9,-26,11,-25,1,-22,3,-19,17,-18,-20,4,-21, signs 00101100100011011101011001
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,18,19,-15,20,21,22,-3,23,-1,24,-13,-6,-11,25,-9,26,-7,8,-26,10,-25,12,-24,-21,17,-18,-22,2,-23,4,-19,16,-20,14,5, signs 00110100110001101101010110
candidate -1,2,-3,-4,5,6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-16,19,20,-5,21,22,-2,23,-14,24,-6,25,-12,-7,26,-9,10,-26,8,11,-25,1,-22,3,-19,17,-18,15,-23,13,-24,-20,4,-21, signs 00101111000010011101010110
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,18,19,-15,20,21,22,-3,23,-1,24,-13,-6,-11,25,-7,26,-9,10,-26,8,-25,12,-24,-21,17,-18,-22,2,-23,4,-19,16,-20,14,5, signs 00110111000001101101010110
candidate -1,2,-3,4,-5,-6,7,8,-9,-10,11,-12,13,14,-15,16,-17,18,-16,19,20,-13,21,-7,-2,22,-4,23,-8,24,25,-11,-14,26,-18,17,-19,15,-26,-20,12,-25,10,-21,-24,9,6,1,-22,3,-23,5, signs 10011101110010110011110000
candidate -1,2,-3,4,-5,-6,-7,8,9,-10,11,-12,13,14,-15,16,-17,18,-16,19,20,-13,-8,21,-2,22,-4,23,24,-9,25,-11,-14,26,-18,17,-19,15,-26,-20,12,-25,10,7,-21,-24,6,1,-22,3,-23,5, signs 10011110110010110011110000
candidate -1,2,-3,4,-5,-6,7,8,-9,-10,-11,12,13,-14,15,16,-17,18,-16,-13,19,20,21,-7,-2,22,-4,23,-8,24,25,26,-12,-15,-18,17,14,-19,-26,11,-20,-25,10,-21,-24,9,6,1,-22,3,-23,5, signs 10011101111010010011110000
candidate -1,2,-3,4,-5,-6,-7,8,9,-10,-11,12,13,-14,15,16,-17,18,-16,-13,19,20,-8,21,-2,22,-4,23,24,-9,25,26,-12,-15,-18,17,14,-19,-26,11,-20,-25,10,7,-21,-24,6,1,-22,3,-23,5, signs 10011110111010010011110000
candidate -1,2,-3,4,-5,-6,-7,-8,9,10,-11,12,13,-14,15,16,-17,18,-16,-13,19,-9,20,21,-2,22,-4,23,24,25,-10,26,-12,-15,-18,17,14,-19,-26,11,8,-20,-25,7,-21,-24,6,1,-22,3,-23,5, signs 10011111011010010011110000
candidate -1,2,-3,4,-5,-6,7,8,-9,-10,11,-12,13,14,-15,16,-17,18,-16,19,20,-13,21,-7,-2,22,-4,23,-8,24,25,-11,-14,26,-19,15,-18,17,-26,-20,12,-25,10,-21,-24,9,6,1,-22,3,-23,5, signs 10011101110010110011110000
candidate -1,2,-3,4,-5,-6,-7,8,9,-10,11,-12,13,14,-15,16,-17,18,-16,19,20,-13,-8,21,-2,22,-4,23,24,-9,25,-11,-14,26,-19,15,-18,17,-26,-20,12,-25,10,7,-21,-24,6,1,-22,3,-23,5, signs 10011110110010110011110000
candidate -1,2,-3,4,-5,-6,7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-11,21,-7,-2,22,-4,23,-8,24,-10,25,26,-13,-19,15,-18,17,14,-26,12,-20,-25,-21,-24,9,6,1,-22,3,-23,5, signs 10011101101100110011110000
candidate -1,2,-3,4,-5,-6,7,8,-9,-10,11,12,13,-14,-15,16,-17,18,-16,19,-12,20,21,-7,-2,22,-4,23,-8,24,25,-11,26,-13,-19,15,-18,17,14,-26,-20,-25,10,-21,-24,9,6,1,-22,3,-23,5, signs 10011101110100110011110000
candidate -1,2,-3,4,-5,-6,-7,8,9,-10,11,12,13,-14,-15,16,-17,18,-16,19,-12,20,-8,21,-2,22,-4,23,24,-9,25,-11,26,-13,-19,15,-18,17,14,-26,-20,-25,10,7,-21,-24,6,1,-22,3,-23,5, signs 10011110110100110011110000
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,20,-11,-4,21,22,-1,23,-3,-6,24,-8,25,-14,26,12,7,-24,9,-19,17,-18,15,-25,13,-26,-20,10,5,-21,-23,2,-22, signs 00101100101010011101001101
candidate -1,2,-3,4,5,-6,7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,-7,19,-5,20,21,-2,22,-4,23,-8,-13,24,25,-10,26,12,-24,-21,1,-22,3,-25,11,-26,9,-23,-19,6,15,-18,17,14,-20, signs 10010110001010110010010010
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,11,-12,13,14,-15,-16,17,18,19,-13,-10,20,-8,21,-2,22,-4,23,24,-11,-14,25,26,-17,16,-26,-18,15,-25,-19,12,9,-20,7,-21,-24,6,1,-22,3,-23,5, signs 10011110010010111110110000
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,13,-14,15,-16,17,-13,18,19,-10,20,-8,21,-2,22,-4,23,24,25,-12,-15,26,-17,16,-26,14,-18,-25,11,-19,9,-20,7,-21,-24,6,1,-22,3,-23,5, signs 10011110011010011110110000
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,12,-13,-14,15,-16,-17,18,19,-11,20,-7,21,-5,22,-1,23,-3,24,-9,-12,25,26,-15,16,-26,14,17,-18,13,-25,-19,10,-24,4,-23,2,-20,8,-21,6,-22, signs 00110110001010111110101001
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,15,-16,-17,18,19,-11,20,-7,21,-5,22,-1,23,-3,-10,24,25,-13,26,-15,16,-26,14,17,-18,-25,12,-19,-24,9,4,-23,2,-20,8,-21,6,-22, signs 00110110001100111110101001
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,15,-16,-17,-11,18,19,20,-7,21,-5,22,-1,23,-3,24,25,-10,-13,26,-15,16,-26,14,17,12,-18,-25,9,-19,-24,4,-23,2,-20,8,-21,6,-22, signs 00110110101000111110101001
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,11,12,-13,-14,15,-16,17,18,-12,19,-10,20,-8,21,-2,22,-4,23,24,-11,25,-17,26,-15,14,-26,16,13,-18,-25,-19,9,-20,7,-21,-24,6,1,-22,3,-23,5, signs 10011110010111100110110000
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,13,-14,15,-16,17,-13,18,19,-10,20,-8,21,-2,22,-4,23,24,25,-12,-17,26,-15,14,-26,16,-18,-25,11,-19,9,-20,7,-21,-24,6,1,-22,3,-23,5, signs 10011110011011100110110000
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-16,19,20,-13,21,-11,-2,22,-4,23,-6,24,25,-9,-14,26,-18,17,-19,15,-26,-20,12,-21,10,-25,8,3,-22,1,-24,7,-23,5, signs 00111000110010110011000110
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-16,-13,19,-11,-2,20,-4,21,-6,22,23,-9,24,25,-14,26,-18,17,-26,15,-25,-19,12,-24,10,-23,8,3,-20,1,-22,7,-21,5, signs 00111000110110010010011001
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-16,19,20,-13,21,-11,-2,22,-4,23,-6,24,25,-9,-14,26,-19,15,-18,17,-26,-20,12,-21,10,-25,8,3,-22,1,-24,7,-23,5, signs 00111000110010110011000110
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-11,21,-9,-2,22,-4,23,-6,24,-8,25,26,-13,-19,15,-18,17,14,-26,12,-20,10,-21,-25,3,-22,1,-24,7,-23,5, signs 00111001001100110011000110
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,23,-4,24,-6,25,-8,-1,26,-3,-23,5,-24,-26,2,9,12,-21,-19,17,-18,15,-20,13,10,-22,-25,7, signs 00101110010011011101011001
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,23,-4,24,-6,25,-8,-1,26,-3,-23,5,-24,-26,2,9,-20,13,-19,17,-18,15,12,-21,10,-22,-25,7, signs 00101110010011011101011001
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,19,20,-10,21,22,23,-4,24,-6,25,-8,-1,26,-3,-23,5,-24,-26,2,-22,12,-19,14,17,-18,15,-20,11,-21,9,-25,7, signs 00101110001011011101011001
candidate 1,-2,3,4,-5,6,-7,8,9,-10,-11,12,-13,-14,-15,16,-17,18,-16,19,-12,20,21,-9,22,23,-4,24,-6,25,-8,-1,26,-3,-23,5,-24,-26,2,-22,10,-21,14,17,-18,15,-19,13,-20,11,-25,7, signs 00101110001101011101011001
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,19,20,-10,21,22,23,-4,24,-6,25,-8,-1,26,-3,-23,5,-24,-26,2,-22,-20,11,14,17,-18,15,12,-19,-21,9,-25,7, signs 00101110001011011101011001
candidate 1,-2,3,4,-5,6,-7,8,9,-10,-11,12,-13,-14,-15,16,-17,18,-16,19,-12,20,21,-9,22,23,-4,24,-6,25,-8,-1,26,-3,-23,5,-24,-26,2,-22,-20,11,14,17,-18,15,-19,13,10,-21,-25,7, signs 00101110001101011101011001
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,21,22,-12,23,-4,24,-6,25,-8,-1,26,-3,-24,5,-23,11,14,-21,-19,17,-18,-20,-22,13,10,-26,2,7,-25,9, signs 11000100110010111101010110
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,21,22,-12,23,-4,24,-6,25,-8,-1,26,-3,-24,5,-23,11,-22,13,-19,17,-18,-20,14,-21,10,-26,2,7,-25,9, signs 11000100110010111101010110
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,20,21,-14,22,23,-11,-4,24,-6,25,-8,-1,26,-3,-24,5,12,-23,-21,15,-19,17,-18,-20,-22,13,10,-26,2,7,-25,9, signs 11000100110011011101010110
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,20,21,-14,22,23,-11,-4,24,-6,25,-8,-1,26,-3,-24,5,-22,13,-21,15,-19,17,-18,-20,12,-23,10,-26,2,7,-25,9, signs 11000100110011011101010110
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,23,-4,24,-6,25,-8,-1,26,-3,-24,5,10,-22,12,-21,-19,17,-18,15,-20,13,-23,-26,2,7,-25,9, signs 11000100110011011101010110
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,23,-4,24,-6,25,-8,-1,26,-3,-24,5,10,-22,-20,13,-19,17,-18,15,12,-21,-23,-26,2,7,-25,9, signs 11000100110011011101010110
candidate 1,-2,3,4,-5,6,7,-8,-9,10,-11,12,-13,-14,-15,16,-17,18,-16,19,-12,-7,-4,20,21,-1,22,-3,-6,23,24,25,-10,26,8,-24,14,17,-18,15,-25,9,-26,11,-19,13,-23,5,-20,-22,2,-21, signs 00101101011101011100011010
candidate -1,2,-3,4,-5,-6,7,8,-9,-10,11,-12,13,14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-7,-2,23,-4,24,-8,25,-14,26,-18,17,-19,15,-26,-20,12,-21,10,-22,-25,9,6,1,-23,3,-24,5, signs 10011101110010110011011000
candidate -1,2,-3,4,-5,-6,-7,8,9,-10,11,-12,13,14,-15,16,-17,18,-16,19,20,-13,21,-11,-8,22,-2,23,-4,24,25,-9,-14,26,-18,17,-19,15,-26,-20,12,-21,10,7,-22,-25,6,1,-23,3,-24,5, signs 10011110110010110011011000
candidate -1,2,-3,4,-5,-6,7,8,-9,-10,11,-12,13,14,-15,16,-17,18,-16,-13,19,-11,20,-7,-2,21,-4,22,-8,23,24,25,-14,26,-18,17,-26,15,-25,-19,12,-24,10,-20,-23,9,6,1,-21,3,-22,5, signs 10011101110110010011100001
candidate -1,2,-3,4,-5,-6,-7,8,9,-10,11,-12,13,14,-15,16,-17,18,-16,-13,19,-11,-8,20,-2,21,-4,22,23,-9,24,25,-14,26,-18,17,-26,15,-25,-19,12,-24,10,7,-20,-23,6,1,-21,3,-22,5, signs 10011110110110010011100001
candidate -1,2,-3,4,-5,-6,7,8,-9,-10,11,-12,13,14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-7,-2,23,-4,24,-8,25,-14,26,-19,15,-18,17,-26,-20,12,-21,10,-22,-25,9,6,1,-23,3,-24,5, signs 10011101110010110011011000
candidate -1,2,-3,4,-5,-6,-7,8,9,-10,11,-12,13,14,-15,16,-17,18,-16,19,20,-13,21,-11,-8,22,-2,23,-4,24,25,-9,-14,26,-19,15,-18,17,-26,-20,12,-21,10,7,-22,-25,6,1,-23,3,-24,5, signs 10011110110010110011011000
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,12,-13,-14,-15,16,-17,18,-16,19,-12,20,-6,-3,21,-1,22,23,-4,24,-8,25,26,-11,-19,13,-24,7,-25,9,14,17,-18,15,10,-26,-20,5,-23,-21,2,-22, signs 10011001100101011100011101
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,14,-15,-16,-17,-13,-8,18,-6,-3,19,-1,20,21,-4,22,23,24,-10,25,-14,26,16,11,-24,9,-25,15,-26,17,12,-23,-18,7,-22,5,-21,-19,2,-20, signs 10011011100010100101100010
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,14,-15,-16,-17,-13,-8,18,-6,19,20,-3,21,-1,-4,22,23,24,-10,25,-14,26,16,11,-24,9,-25,15,-26,17,12,-23,-18,7,-19,5,-22,-20,2,-21, signs 11010011100010100100110010
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,14,-15,-16,-17,-13,-8,18,-6,19,20,-3,21,-1,-4,22,23,24,-10,25,-14,26,16,11,-24,9,-25,15,-26,17,12,7,-18,-23,-19,5,-22,-20,2,-21, signs 11010001100010100000111010
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,12,-13,14,15,-16,-17,18,19,20,-14,-11,21,-9,-4,22,-2,23,-6,24,-12,-15,25,26,-18,17,-26,-19,16,-25,-20,13,10,-21,8,3,-22,1,-23,7,-24,5, signs 01101101001001011111010100
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-14,19,20,-11,21,-9,-4,22,-2,23,-6,24,25,-13,-16,26,-18,17,-26,15,-19,-25,12,-20,10,-21,8,3,-22,1,-23,7,-24,5, signs 01101101001101001111010100
candidate -1,2,-3,4,-5,6,-7,-8,-9,10,-11,12,13,-14,15,-16,17,-15,18,19,-12,20,-10,21,-4,22,-2,23,-6,24,25,-13,26,-17,16,-18,14,-26,-19,11,-20,9,-21,-25,8,3,-22,1,-23,7,-24,5, signs 01101101100101100110110100
candidate -1,2,-3,4,-5,6,-7,-8,-9,10,-11,12,13,-14,15,-16,17,-15,-12,18,-10,19,-4,20,-2,21,-6,22,23,24,25,-13,26,-17,16,-26,14,-25,-18,11,-24,9,-19,-23,8,3,-20,1,-21,7,-22,5, signs 01101101101100100111010001
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-2,23,-4,24,-6,25,-14,26,-18,17,-19,15,-26,-20,12,-21,10,-22,8,3,-23,1,-25,7,-24,5, signs 00111000110010110011010010
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-16,-13,19,-11,20,-9,-2,21,-4,22,-6,23,24,25,-14,26,-18,17,-26,15,-25,-19,12,-24,10,-20,8,3,-21,1,-23,7,-22,5, signs 00111000110110010011001001
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-2,23,-4,24,-6,25,-14,26,-19,15,-18,17,-26,-20,12,-21,10,-22,8,3,-23,1,-25,7,-24,5, signs 00111000110010110011010010
candidate -1,2,-3,4,-5,6,7,8,-9,-10,-11,-12,13,-14,15,16,-17,18,-16,19,-8,20,-6,21,-4,22,-2,23,24,-13,25,-15,26,-7,-20,9,-19,-26,14,-25,12,-24,-21,5,-22,3,-23,1,10,17,-18,11, signs 00110011110001111110010101
candidate 1,-2,-3,4,5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,-8,20,-6,21,-4,22,23,-1,24,-13,25,26,-10,-5,-21,7,-20,9,-26,11,-22,3,14,17,-18,15,-19,-25,12,-24,2,-23, signs 00110001110001011100110100
candidate 1,-2,3,4,-5,6,7,-8,-9,10,-11,12,-13,-14,-15,16,-17,18,-16,19,-12,-7,20,-3,21,-1,-4,22,-6,23,24,25,-10,26,8,-24,14,17,-18,15,-25,9,-26,11,-19,13,-23,5,-22,-20,2,-21, signs 00101101011101011101001010
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-16,19,20,-13,21,-11,-4,22,-2,23,-6,24,25,-9,-14,26,-18,17,-19,15,-26,-20,12,-21,10,-25,8,3,-22,1,-23,7,-24,5, signs 10010010110010110011001010
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-16,-13,19,-11,-4,20,-2,21,-6,22,23,-9,24,25,-14,26,-18,17,-26,15,-25,-19,12,-24,10,-23,8,3,-20,1,-21,7,-22,5, signs 10010010110110010010101001
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-16,19,20,-13,21,-11,-4,22,-2,23,-6,24,25,-9,-14,26,-19,15,-18,17,-26,-20,12,-21,10,-25,8,3,-22,1,-23,7,-24,5, signs 10010010110010110011001010
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-11,21,-9,-4,22,-2,23,-6,24,-8,25,26,-13,-19,15,-18,17,14,-26,12,-20,10,-21,-25,3,-22,1,-23,7,-24,5, signs 10010011001100110011001010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,21,22,-12,23,-10,24,-8,-1,-6,25,26,-3,4,-26,-23,11,-24,9,2,5,-25,13,-22,-20,-18,17,-19,-21,14,7, signs 01000110110001110010100100
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,21,22,-12,23,-10,24,-8,-1,-6,25,26,-3,4,-26,-23,11,-24,9,2,5,-25,-21,14,-20,-18,17,-19,13,-22,7, signs 01000110110001110010100100
candidate 1,-2,-3,4,5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,19,20,-10,21,-8,22,-6,23,-4,24,25,-1,26,-5,-23,11,-20,15,-18,17,14,-19,12,3,-24,-26,-22,7,-21,9,2,-25, signs 00010011000110110010011001
candidate 1,-2,-3,4,5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,19,20,-10,21,-8,22,-6,23,-4,24,25,-1,26,-5,-23,-19,12,15,-18,17,14,11,-20,3,-24,-26,-22,7,-21,9,2,-25, signs 00010011000110110010011001
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-4,23,-2,24,-6,25,-14,26,-18,17,-19,15,-26,-20,12,-21,10,-22,8,3,-23,1,-24,7,-25,5, signs 10010010110010110011010100
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-16,-13,19,-11,20,-9,-4,21,-2,22,-6,23,24,25,-14,26,-18,17,-26,15,-25,-19,12,-24,10,-20,8,3,-21,1,-22,7,-23,5, signs 10010010110110010011010001
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-9,-4,23,-2,24,-6,25,-14,26,-19,15,-18,17,-26,-20,12,-21,10,-22,8,3,-23,1,-24,7,-25,5, signs 10010010110010110011010100
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,12,-13,-14,-15,16,-17,18,-16,19,-12,20,-6,21,-4,-1,22,-3,23,24,-8,25,26,-11,-19,13,-24,7,-25,9,14,17,-18,15,10,-26,-20,5,-21,-23,2,-22, signs 10011001100101011100110101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,12,-13,-14,15,-16,-17,18,-12,-9,19,-7,20,-5,21,-1,22,-3,23,-11,24,25,26,-15,16,-26,14,17,-25,13,-18,-24,10,-23,4,-22,2,-19,8,-20,6,-21, signs 11001001100111000110101000
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,12,-13,-14,15,-16,-17,18,-12,19,20,-9,21,-7,22,-5,23,-1,24,-3,25,-11,26,-15,16,-26,14,17,-18,13,-19,-25,10,-20,4,-24,2,-21,8,-22,6,-23, signs 11001001110101000011101000
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,14,-15,-16,-17,-13,-8,18,-6,19,-4,-1,20,-3,21,22,23,24,-10,25,-14,26,16,11,-24,9,-25,15,-26,17,12,-23,-18,7,-22,5,-19,-21,2,-20, signs 10011011100010100111000010
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,14,-15,-16,-17,-13,-8,18,-6,19,-4,20,21,-1,22,-3,23,24,-10,25,-14,26,16,11,-24,9,-25,15,-26,17,12,-23,-18,7,-19,5,-20,-22,2,-21, signs 11010011100010100101100010
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,14,-15,-16,-17,-13,-8,18,-6,19,-4,20,21,-1,22,-3,23,24,-10,25,-14,26,16,11,-24,9,-25,15,-26,17,12,7,-18,-23,-19,5,-20,-22,2,-21, signs 11010001100010100001101010
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,13,-14,15,-16,17,-15,18,19,-12,20,-10,21,-8,22,-2,23,-4,24,25,-13,26,-17,16,-18,14,-26,-19,11,-20,9,-21,7,-22,-25,6,1,-23,3,-24,5, signs 01100001100101100110100110
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,13,-14,15,-16,17,-15,-12,18,-10,19,-8,20,-2,21,-4,22,23,24,25,-13,26,-17,16,-26,14,-25,-18,11,-24,9,-19,7,-20,-23,6,1,-21,3,-22,5, signs 01100001101100100110011001
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-8,21,-6,22,-12,23,-10,24,25,-1,26,-3,2,-26,4,-25,-21,7,-22,11,-23,-19,14,17,-18,15,-20,9,-24,5, signs 01101100100111011101010100
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-8,21,-6,22,-12,23,-10,24,25,-1,26,-3,2,-26,4,-25,-21,7,-22,11,-23,13,-19,17,-18,-20,14,9,-24,5, signs 01101100100110111101010100
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,19,20,21,22,-6,23,-4,24,-10,25,-8,-1,26,-3,2,-26,-23,5,-24,9,-25,-21,12,-19,14,17,-18,15,-20,11,-22,7, signs 01110010011011011101010100
candidate 1,-2,3,4,-5,6,-7,8,-9,10,11,-12,-13,-14,-15,16,-17,18,-16,19,20,-11,21,22,-6,23,-4,24,-10,25,-8,-1,26,-3,2,-26,-23,5,-24,9,-25,-21,12,-20,14,17,-18,15,-19,13,-22,7, signs 01110010011101011101010100
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,21,22,-13,-6,23,-4,24,-10,25,-8,-1,26,-3,2,-26,-23,5,-24,9,-25,11,-21,15,-19,17,-18,-20,14,-22,12,7, signs 01110010011011011101010100
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,-13,-14,15,16,-17,18,-16,19,20,-15,21,22,-6,23,-4,24,-10,25,-8,-1,26,-3,2,-26,-23,5,-24,9,-25,11,-22,13,-19,17,-18,-20,14,-21,12,7, signs 01110010011010111101010100
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-8,21,-6,22,-12,23,-10,24,25,-1,26,-3,2,-26,-24,5,-21,7,-22,11,-23,-19,14,17,-18,15,-20,9,4,-25, signs 01101100100111011101010100
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-8,21,-6,22,-12,23,-10,24,25,-1,26,-3,2,-26,-24,5,-21,7,-22,11,-23,13,-19,17,-18,-20,14,9,4,-25, signs 01101100100110111101010100
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-8,21,-6,22,-12,23,-10,24,25,-1,26,-3,4,-25,-21,7,-22,11,-23,-19,14,17,-18,15,-20,9,-24,5,2,-26, signs 10001100100111011101010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-8,21,-6,22,-12,23,-10,24,25,-1,26,-3,4,-25,-21,7,-22,11,-23,13,-19,17,-18,-20,14,9,-24,5,2,-26, signs 10001100100110111101010101
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,19,20,21,22,-6,23,-4,24,-10,25,-8,-1,26,-3,-23,5,-24,9,-25,-21,12,-19,14,17,-18,15,-20,11,-22,7,2,-26, signs 10010010011011011101010101
candidate 1,-2,3,4,-5,6,-7,8,-9,10,11,-12,-13,-14,-15,16,-17,18,-16,19,20,-11,21,22,-6,23,-4,24,-10,25,-8,-1,26,-3,-23,5,-24,9,-25,-21,12,-20,14,17,-18,15,-19,13,-22,7,2,-26, signs 10010010011101011101010101
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,21,22,-13,-6,23,-4,24,-10,25,-8,-1,26,-3,-23,5,-24,9,-25,11,-21,15,-19,17,-18,-20,14,-22,12,7,2,-26, signs 10010010011011011101010101
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,-13,-14,15,16,-17,18,-16,19,20,-15,21,22,-6,23,-4,24,-10,25,-8,-1,26,-3,-23,5,-24,9,-25,11,-22,13,-19,17,-18,-20,14,-21,12,7,2,-26, signs 10010010011010111101010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-8,21,-6,22,-12,23,-10,24,25,-1,26,-3,-24,5,-21,7,-22,11,-23,-19,14,17,-18,15,-20,9,4,-25,2,-26, signs 10001100100111011101010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-8,21,-6,22,-12,23,-10,24,25,-1,26,-3,-24,5,-21,7,-22,11,-23,13,-19,17,-18,-20,14,9,4,-25,2,-26, signs 10001100100110111101010101
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,12,-13,-14,-15,16,-17,18,-16,19,-12,-3,20,-1,21,22,-4,23,-6,24,-8,25,26,-11,-19,13,-24,7,-25,9,14,17,-18,15,10,-26,-23,5,-22,-20,2,-21, signs 10011001100101011100110101
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,12,-13,-14,-15,16,-17,18,-16,19,-12,20,21,-3,22,-1,-4,23,-6,24,-8,25,26,-11,-19,13,-24,7,-25,9,14,17,-18,15,10,-26,-20,5,-23,-21,2,-22, signs 11010001100101011100011101
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,14,-15,-16,-17,-13,-8,18,19,-3,20,-1,-4,21,-6,22,23,24,-10,25,-14,26,16,11,-24,9,-25,15,-26,17,12,-23,-18,7,-22,5,-21,-19,2,-20, signs 11010011100010100101100010
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,12,-13,14,15,-16,-17,18,19,20,-14,-11,-4,21,-2,22,-6,23,24,-9,-12,-15,25,26,-18,17,-26,-19,16,-25,-20,13,10,-24,8,3,-21,1,-22,7,-23,5, signs 01101101001001011111101000
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-14,19,20,-11,-4,21,-2,22,-6,23,24,-9,25,-13,-16,26,-18,17,-26,15,-19,-25,12,-20,10,-24,8,3,-21,1,-22,7,-23,5, signs 01101101001101001111101000
candidate -1,2,-3,4,-5,6,-7,-8,-9,10,-11,12,13,-14,15,-16,17,-15,18,19,-12,20,-4,21,-2,22,-6,23,24,25,-10,-13,26,-17,16,-18,14,-26,-19,11,-25,9,-20,-24,8,3,-21,1,-22,7,-23,5, signs 01101101100101100111101000
candidate -1,2,-3,4,-5,6,-7,-8,-9,-10,11,12,-13,14,15,-16,17,-15,-12,18,19,20,-4,21,-2,22,-6,23,24,25,26,-11,-14,-17,16,13,-18,-26,10,-19,-25,9,-20,-24,8,3,-21,1,-22,7,-23,5, signs 01101101110100100111101000
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,21,-8,22,-6,23,-4,-9,24,-13,25,26,-2,-11,10,3,-19,17,-18,15,-26,1,12,-24,-21,7,-22,5,-23,-20,14,-25, signs 01111001000110011100101011
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-7,21,-5,22,23,-2,-9,24,-15,25,-17,26,-11,10,-26,-18,-25,16,-24,14,-19,12,1,-23,3,8,-20,6,-21,4,-22, signs 11010011011011001011010010
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,17,18,19,-11,20,-7,21,-5,22,23,-2,-9,24,-17,25,-15,26,-13,14,-26,12,-19,10,1,-23,3,8,-24,-18,-25,16,-20,6,-21,4,-22, signs 11010011001100100011010100
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,14,-15,-16,-17,-9,18,-5,19,-3,20,-1,21,-7,22,23,-14,24,25,-11,26,-13,-24,15,-23,-18,4,-19,2,-20,8,17,10,-26,12,-25,16,-22,6,-21, signs 11001001101100001101100110
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,12,-13,-14,15,-16,-17,18,-12,-9,19,-7,20,-1,21,-3,22,-5,23,-11,24,25,26,-15,16,-26,14,17,-25,13,-18,-24,10,-23,4,-22,2,-21,8,-19,6,-20, signs 10011100100111000101101000
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,12,-13,-14,15,-16,-17,18,-12,19,20,-9,21,-7,22,-1,23,-3,24,-5,25,-11,26,-15,16,-26,14,17,-18,13,-19,-25,10,-20,4,-24,2,-23,8,-21,6,-22, signs 10011100110101000011011000
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,12,-13,14,15,-16,-17,18,19,20,-14,-11,21,-9,-2,22,-4,23,-6,24,-12,-15,25,26,-18,17,-26,-19,16,-25,-20,13,10,-21,8,3,-22,1,-24,7,-23,5, signs 11000111001001011111011000
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-14,19,20,-11,21,-9,-2,22,-4,23,-6,24,25,-13,-16,26,-18,17,-26,15,-19,-25,12,-20,10,-21,8,3,-22,1,-24,7,-23,5, signs 11000111001101001111011000
candidate -1,2,-3,4,-5,6,-7,-8,-9,10,-11,12,13,-14,15,-16,17,-15,18,19,-12,20,-10,21,-2,22,-4,23,-6,24,25,-13,26,-17,16,-18,14,-26,-19,11,-20,9,-21,-25,8,3,-22,1,-24,7,-23,5, signs 11000111100101100110111000
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,13,-14,15,-16,17,-15,18,19,-12,20,-10,21,-2,22,-4,23,24,25,-8,-13,26,-17,16,-18,14,-26,-19,11,-20,9,-25,7,-21,-24,6,1,-22,3,-23,5, signs 01100001100101100110001110
candidate -1,2,-3,4,-5,6,-7,-8,-9,10,-11,12,13,-14,15,-16,17,-15,-12,18,-10,19,-2,20,-4,21,-6,22,23,24,25,-13,26,-17,16,-26,14,-25,-18,11,-24,9,-19,-23,8,3,-20,1,-22,7,-21,5, signs 11000111101100100111100001
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,13,-14,15,-16,17,-15,-12,18,-10,19,-2,20,-4,21,22,23,-8,24,25,-13,26,-17,16,-26,14,-25,-18,11,-24,9,-23,7,-19,-22,6,1,-20,3,-21,5, signs 01100001101100100100111001
candidate 1,-2,3,-4,5,-6,-7,-8,9,-10,11,-12,13,-14,15,16,-17,18,-16,-11,19,-9,20,21,22,-1,23,-3,24,-5,25,-15,26,-13,6,-24,4,-20,8,-19,10,-25,14,-26,-18,17,12,7,-21,-23,2,-22, signs 11001110011011010010110101
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-16,19,20,-13,21,-9,-2,22,-4,23,-6,24,25,-11,-14,26,-18,17,-19,15,-26,-20,12,-25,10,-21,8,3,-22,1,-24,7,-23,5, signs 00111000110010110011100100
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,-11,12,13,-14,15,16,-17,18,-16,-13,19,20,21,-9,-2,22,-4,23,-6,24,25,26,-12,-15,-18,17,14,-19,-26,11,-20,-25,10,-21,8,3,-22,1,-24,7,-23,5, signs 00111000111010010011100100
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-16,19,20,-13,21,-9,-2,22,-4,23,-6,24,25,-11,-14,26,-19,15,-18,17,-26,-20,12,-25,10,-21,8,3,-22,1,-24,7,-23,5, signs 00111000110010110011100100
candidate -1,2,-3,4,-5,6,-7,-8,9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-11,21,-9,-2,22,-4,23,-6,24,-10,25,26,-13,-19,15,-18,17,14,-26,12,-20,-25,-21,8,3,-22,1,-24,7,-23,5, signs 00111000101100110011100100
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-11,-8,21,-2,22,-4,23,-6,24,25,-9,26,-13,-19,15,-18,17,14,-26,12,-20,10,-25,-21,3,-22,1,-24,7,-23,5, signs 00111001001100110011100100
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,12,13,-14,-15,16,-17,18,-16,19,-12,20,21,-9,-2,22,-4,23,-6,24,25,-11,26,-13,-19,15,-18,17,14,-26,-20,-25,10,-21,8,3,-22,1,-24,7,-23,5, signs 00111000110100110011100100
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-16,19,20,-13,-4,21,-2,22,-6,23,24,-9,25,-11,-14,26,-18,17,-19,15,-26,-20,12,-25,10,-24,8,3,-21,1,-22,7,-23,5, signs 10010010110010110011010100
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,-11,12,13,-14,15,16,-17,18,-16,-13,19,20,-4,21,-2,22,-6,23,24,-9,25,26,-12,-15,-18,17,14,-19,-26,11,-20,-25,10,-24,8,3,-21,1,-22,7,-23,5, signs 10010010111010010011010100
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-16,19,20,-13,-4,21,-2,22,-6,23,24,-9,25,-11,-14,26,-19,15,-18,17,-26,-20,12,-25,10,-24,8,3,-21,1,-22,7,-23,5, signs 10010010110010110011010100
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,12,13,-14,-15,16,-17,18,-16,19,-12,20,-4,21,-2,22,-6,23,24,-9,25,-11,26,-13,-19,15,-18,17,14,-26,-20,-25,10,-24,8,3,-21,1,-22,7,-23,5, signs 10010010110100110011010100
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,20,-11,21,-3,22,-1,-4,23,-6,24,-8,25,-14,26,12,7,-24,9,-19,17,-18,15,-25,13,-26,-20,10,5,-23,-21,2,-22, signs 00101100101010011101100101
candidate 1,-2,3,4,5,6,-7,-8,-9,10,-11,12,-13,-14,-15,16,-17,18,-16,-5,19,-3,20,-1,-4,21,-6,22,23,24,-10,25,-12,26,14,7,-22,17,-18,-23,8,13,-26,11,-25,9,-24,15,-21,-19,2,-20, signs 00101010110010011110001010
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,-8,20,-4,21,-2,22,-6,23,24,-9,25,-11,26,-13,-19,15,-18,17,14,-26,12,-25,10,-24,-20,3,-21,1,-22,7,-23,5, signs 10010011001100110011010010
candidate -1,2,-3,4,-5,6,-7,-8,-9,10,11,-12,13,14,-15,-16,17,18,19,-13,-10,20,-4,21,-2,22,-6,23,24,-11,-14,25,26,-17,16,-26,-18,15,-25,-19,12,9,-20,-24,8,3,-21,1,-22,7,-23,5, signs 10010010010010111110010100
candidate -1,2,-3,4,-5,6,-7,-8,9,10,-11,-12,13,14,-15,-16,17,18,19,-13,20,-9,-4,21,-2,22,-6,23,-10,24,-14,25,26,-17,16,-26,-18,15,-25,-19,12,-20,-24,11,8,3,-21,1,-22,7,-23,5, signs 10010010100010111110010100
candidate -1,2,-3,4,-5,6,-7,-8,-9,10,-11,12,13,-14,15,-16,17,-13,18,19,-10,20,-4,21,-2,22,-6,23,24,25,-12,-15,26,-17,16,-26,14,-18,-25,11,-19,9,-20,-24,8,3,-21,1,-22,7,-23,5, signs 10010010011010011110010100
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,18,19,-13,20,-9,-4,21,-2,22,-6,23,24,-11,-14,25,-16,26,-18,17,-26,15,-25,-19,12,-24,10,-20,8,3,-21,1,-22,7,-23,5, signs 10010010110010110011010001
candidate -1,2,-3,4,-5,6,-7,-8,-9,10,11,12,-13,-14,15,-16,17,18,-12,19,-10,20,-4,21,-2,22,-6,23,24,-11,25,-17,26,-15,14,-26,16,13,-18,-25,-19,9,-20,-24,8,3,-21,1,-22,7,-23,5, signs 10010010010111100110010100
candidate -1,2,-3,4,-5,6,-7,8,9,-10,-11,12,-13,-14,15,-16,17,18,-12,19,-8,20,-4,21,-2,22,-6,23,24,-9,25,-17,26,-15,14,-26,16,13,-18,11,-19,-25,10,-24,-20,3,-21,1,-22,7,-23,5, signs 10010011000111100101010010
candidate -1,2,-3,4,-5,6,-7,-8,-9,10,-11,12,13,-14,15,-16,17,-13,18,19,-10,20,-4,21,-2,22,-6,23,24,25,-12,-17,26,-15,14,-26,16,-18,-25,11,-19,9,-20,-24,8,3,-21,1,-22,7,-23,5, signs 10010010011011100110010100
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-8,21,-6,22,-12,23,-10,24,25,-1,26,-3,2,-26,4,-25,-22,-19,14,17,-18,15,-20,7,-21,9,-23,11,-24,5, signs 01101001110011011101010100
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-8,21,-6,22,-12,23,-10,24,25,-1,26,-3,2,-26,4,-25,-22,13,-19,17,-18,-20,14,7,-21,9,-23,11,-24,5, signs 01101001110010111101010100
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,19,20,21,22,-6,23,-4,24,-10,25,-8,-1,26,-3,2,-26,-24,-21,12,-19,14,17,-18,15,-20,11,-22,5,-23,7,-25,9, signs 01100111001011011101010100
candidate 1,-2,3,4,-5,6,-7,8,-9,10,11,-12,-13,-14,-15,16,-17,18,-16,19,20,-11,21,22,-6,23,-4,24,-10,25,-8,-1,26,-3,2,-26,-24,-21,12,-20,14,17,-18,15,-19,13,-22,5,-23,7,-25,9, signs 01100111001101011101010100
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,21,22,-13,-6,23,-4,24,-10,25,-8,-1,26,-3,2,-26,-24,11,-21,15,-19,17,-18,-20,14,-22,12,5,-23,7,-25,9, signs 01100111001011011101010100
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,-13,-14,15,16,-17,18,-16,19,20,-15,21,22,-6,23,-4,24,-10,25,-8,-1,26,-3,2,-26,-24,11,-22,13,-19,17,-18,-20,14,-21,12,5,-23,7,-25,9, signs 01100111001010111101010100
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-8,21,-6,22,-12,23,-10,24,25,-1,26,-3,2,-26,-24,5,-22,-19,14,17,-18,15,-20,7,-21,9,-23,11,4,-25, signs 01101001110011011101010100
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-8,21,-6,22,-12,23,-10,24,25,-1,26,-3,2,-26,-24,5,-22,13,-19,17,-18,-20,14,7,-21,9,-23,11,4,-25, signs 01101001110010111101010100
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-8,21,-6,22,-12,23,-10,24,25,-1,26,-3,4,-25,-22,-19,14,17,-18,15,-20,7,-21,9,-23,11,-24,5,2,-26, signs 10001001110011011101010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-8,21,-6,22,-12,23,-10,24,25,-1,26,-3,4,-25,-22,13,-19,17,-18,-20,14,7,-21,9,-23,11,-24,5,2,-26, signs 10001001110010111101010101
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,19,20,21,22,-6,23,-4,24,-10,25,-8,-1,26,-3,-24,-21,12,-19,14,17,-18,15,-20,11,-22,5,-23,7,-25,9,2,-26, signs 10000111001011011101010101
candidate 1,-2,3,4,-5,6,-7,8,-9,10,11,-12,-13,-14,-15,16,-17,18,-16,19,20,-11,21,22,-6,23,-4,24,-10,25,-8,-1,26,-3,-24,-21,12,-20,14,17,-18,15,-19,13,-22,5,-23,7,-25,9,2,-26, signs 10000111001101011101010101
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,21,22,-13,-6,23,-4,24,-10,25,-8,-1,26,-3,-24,11,-21,15,-19,17,-18,-20,14,-22,12,5,-23,7,-25,9,2,-26, signs 10000111001011011101010101
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,-13,-14,15,16,-17,18,-16,19,20,-15,21,22,-6,23,-4,24,-10,25,-8,-1,26,-3,-24,11,-22,13,-19,17,-18,-20,14,-21,12,5,-23,7,-25,9,2,-26, signs 10000111001010111101010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-8,21,-6,22,-12,23,-10,24,25,-1,26,-3,-24,5,-22,-19,14,17,-18,15,-20,7,-21,9,-23,11,4,-25,2,-26, signs 10001001110011011101010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-8,21,-6,22,-12,23,-10,24,25,-1,26,-3,-24,5,-22,13,-19,17,-18,-20,14,7,-21,9,-23,11,4,-25,2,-26, signs 10001001110010111101010101
candidate 1,-2,3,4,-5,6,7,-8,-9,10,-11,12,-13,-14,-15,16,-17,18,-16,19,-12,20,-6,21,-4,-1,22,-3,23,-7,24,25,-10,26,8,-24,14,17,-18,15,-25,9,-26,11,-19,13,-20,5,-21,-23,2,-22, signs 01100101011101011101001010
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,20,-11,-6,21,-4,-1,22,-3,23,24,-8,25,-14,26,12,7,-24,9,-19,17,-18,15,-25,13,-26,-20,10,5,-21,-23,2,-22, signs 01100100101010011101001101
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,12,-13,-14,-15,16,-17,18,-16,19,-12,20,-8,21,-6,22,23,-3,24,-1,-4,25,26,-11,-19,13,-20,7,-21,9,14,17,-18,15,10,-26,-22,5,-25,-23,2,-24, signs 11010001100101011101000111
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,12,-13,-14,-15,16,-17,18,-16,19,-12,20,-8,21,-6,22,-4,23,24,-1,25,-3,26,-11,-19,13,-20,7,-21,9,14,17,-18,15,10,-26,-22,5,-23,-25,2,-24, signs 11010001100101011101001101
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,12,-13,-14,-15,16,-17,18,-16,19,-12,20,-8,21,22,-3,23,-1,24,25,-4,26,-6,-11,-19,13,-20,7,-21,9,14,17,-18,15,10,-22,-26,5,-25,-23,2,-24, signs 10011001100101011101010110
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,17,18,-16,19,20,-11,-6,21,-4,22,-2,23,24,25,-8,-13,26,-17,-18,15,-19,-26,14,9,-22,3,-23,1,-25,7,12,-20,10,5,-21,-24, signs 11000110001100010101001101
candidate 1,-2,3,4,-5,6,7,-8,-9,10,-11,12,-13,-14,-15,16,-17,18,-16,19,-12,20,-6,-3,21,-1,22,23,-4,-7,24,25,-10,26,8,-24,14,17,-18,15,-25,9,-26,11,-19,13,-20,5,-23,-21,2,-22, signs 01100101011101011101100010
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-16,19,20,-13,21,-9,-4,22,-2,23,-6,24,25,-11,-14,26,-18,17,-19,15,-26,-20,12,-25,10,-21,8,3,-22,1,-23,7,-24,5, signs 10010010110010110011101000
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,-11,12,13,-14,15,16,-17,18,-16,-13,19,20,21,-9,-4,22,-2,23,-6,24,25,26,-12,-15,-18,17,14,-19,-26,11,-20,-25,10,-21,8,3,-22,1,-23,7,-24,5, signs 10010010111010010011101000
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-16,19,20,-13,21,-9,-4,22,-2,23,-6,24,25,-11,-14,26,-19,15,-18,17,-26,-20,12,-25,10,-21,8,3,-22,1,-23,7,-24,5, signs 10010010110010110011101000
candidate -1,2,-3,4,-5,6,-7,-8,9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-11,21,-9,-4,22,-2,23,-6,24,-10,25,26,-13,-19,15,-18,17,14,-26,12,-20,-25,-21,8,3,-22,1,-23,7,-24,5, signs 10010010101100110011101000
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-11,-8,21,-4,22,-2,23,-6,24,25,-9,26,-13,-19,15,-18,17,14,-26,12,-20,10,-25,-21,3,-22,1,-23,7,-24,5, signs 10010011001100110011101000
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,12,13,-14,-15,16,-17,18,-16,19,-12,20,21,-9,-4,22,-2,23,-6,24,25,-11,26,-13,-19,15,-18,17,14,-26,-20,-25,10,-21,8,3,-22,1,-23,7,-24,5, signs 10010010110100110011101000
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,20,-11,-6,-3,21,-1,22,23,-4,24,-8,25,-14,26,12,7,-24,9,-19,17,-18,15,-25,13,-26,-20,10,5,-23,-21,2,-22, signs 01100100101010011101100101
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,12,-13,-14,-15,16,-17,18,-16,19,-12,20,-8,21,22,23,-4,-1,24,-3,25,26,-6,-11,-19,13,-20,7,-21,9,14,17,-18,15,10,-22,-26,5,-23,-25,2,-24, signs 10011001100101011101011100
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,12,-13,-14,-15,16,-17,18,-16,19,-12,20,-4,-1,21,-3,22,23,-6,24,-8,25,26,-11,-19,13,-24,7,-25,9,14,17,-18,15,10,-26,-23,5,-20,-22,2,-21, signs 10011001100101011101100101
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,12,-13,-14,-15,16,-17,18,-16,19,-12,20,-4,21,22,-1,23,-3,-6,24,-8,25,26,-11,-19,13,-24,7,-25,9,14,17,-18,15,10,-26,-20,5,-21,-23,2,-22, signs 11010001100101011100110101
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,14,-15,-16,-17,-13,-8,18,-4,19,20,-1,21,-3,-6,22,23,24,-10,25,-14,26,16,11,-24,9,-25,15,-26,17,12,-23,-18,7,-22,5,-19,-21,2,-20, signs 11010011100010100111000010
candidate -1,2,-3,4,-5,-6,-7,8,9,-10,11,12,-13,14,15,-16,-17,18,19,20,-14,-11,-8,21,-2,22,-4,23,24,-9,-12,-15,25,26,-18,17,-26,-19,16,-25,-20,13,10,7,-21,-24,6,1,-22,3,-23,5, signs 01100001001001011111001100
candidate -1,2,-3,4,-5,-6,7,8,-9,-10,11,12,-13,14,15,-16,-17,18,19,20,-14,-11,21,-7,-2,22,-4,23,-8,24,-12,-15,25,26,-18,17,-26,-19,16,-25,-20,13,10,-21,-24,9,6,1,-22,3,-23,5, signs 01100010001001011111001100
candidate -1,2,-3,4,-5,-6,7,8,-9,10,11,-12,-13,14,15,-16,-17,18,19,20,-14,21,-10,-7,-2,22,-4,23,-8,-11,24,-15,25,26,-18,17,-26,-19,16,-25,-20,13,-21,-24,12,9,6,1,-22,3,-23,5, signs 01100010010001011111001100
candidate -1,2,-3,4,-5,-6,-7,8,9,-10,11,-12,13,14,-15,16,-17,18,-14,19,20,-11,-8,21,-2,22,-4,23,24,-9,25,-13,-16,26,-18,17,-26,15,-19,-25,12,-20,10,7,-21,-24,6,1,-22,3,-23,5, signs 01100001001101001111001100
candidate -1,2,-3,4,-5,-6,7,8,-9,-10,11,-12,13,14,-15,16,-17,18,-14,19,20,-11,21,-7,-2,22,-4,23,-8,24,25,-13,-16,26,-18,17,-26,15,-19,-25,12,-20,10,-21,-24,9,6,1,-22,3,-23,5, signs 01100010001101001111001100
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,13,-14,15,-16,17,-15,18,19,-12,20,-8,21,-2,22,-4,23,24,25,-10,-13,26,-17,16,-18,14,-26,-19,11,-25,9,-20,7,-21,-24,6,1,-22,3,-23,5, signs 01100001100101100111001100
candidate -1,2,-3,4,-5,-6,-7,8,-9,-10,11,12,-13,14,15,-16,17,-15,-12,18,19,20,-8,21,-2,22,-4,23,24,25,26,-11,-14,-17,16,13,-18,-26,10,-19,-25,9,-20,7,-21,-24,6,1,-22,3,-23,5, signs 01100001110100100111001100
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,-12,13,14,-15,-16,17,18,-14,19,20,21,-10,-7,-2,22,-4,23,-8,24,25,-13,26,-17,16,-26,-18,15,-19,-25,12,-20,-24,11,-21,9,6,1,-22,3,-23,5, signs 01100010011101000011101001
candidate -1,2,-3,-4,5,6,-7,-8,9,-10,11,12,-13,14,-15,16,-17,18,-16,19,20,21,-14,22,-2,23,24,-5,-12,25,-6,-11,26,-9,8,-26,10,7,-25,13,-21,15,-22,1,-23,3,-19,17,-18,-20,4,-24, signs 01100000011111011101010101
candidate -1,2,-3,-4,5,-6,7,-8,9,10,-11,12,-13,14,-15,16,-17,18,-16,19,20,21,-14,22,-2,23,24,-5,-12,25,-10,-7,26,-9,8,-26,6,11,-25,13,-21,15,-22,1,-23,3,-19,17,-18,-20,4,-24, signs 01100110000111011101010101
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,12,-13,14,15,-16,-17,18,19,20,-14,-11,-2,21,-4,22,-6,23,24,-9,-12,-15,25,26,-18,17,-26,-19,16,-25,-20,13,10,-24,8,3,-21,1,-23,7,-22,5, signs 11000111001001011111110000
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-14,19,20,-11,-2,21,-4,22,-6,23,24,-9,25,-13,-16,26,-18,17,-26,15,-19,-25,12,-20,10,-24,8,3,-21,1,-23,7,-22,5, signs 11000111001101001111110000
candidate -1,2,-3,4,-5,6,-7,-8,-9,10,-11,12,13,-14,15,-16,17,-15,18,19,-12,20,-2,21,-4,22,-6,23,24,25,-10,-13,26,-17,16,-18,14,-26,-19,11,-25,9,-20,-24,8,3,-21,1,-23,7,-22,5, signs 11000111100101100111110000
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,13,-14,15,-16,17,-15,18,19,-12,20,-2,21,-4,22,23,24,-8,25,-10,-13,26,-17,16,-18,14,-26,-19,11,-25,9,-24,7,-20,-23,6,1,-21,3,-22,5, signs 01100001100101100110011100
candidate -1,2,-3,4,-5,6,-7,-8,-9,-10,11,12,-13,14,15,-16,17,-15,-12,18,19,20,-2,21,-4,22,-6,23,24,25,26,-11,-14,-17,16,13,-18,-26,10,-19,-25,9,-20,-24,8,3,-21,1,-23,7,-22,5, signs 11000111110100100111110000
candidate -1,2,-3,4,-5,-6,-7,8,-9,-10,11,12,-13,14,15,-16,17,-15,-12,18,19,20,-2,21,-4,22,23,24,-8,25,26,-11,-14,-17,16,13,-18,-26,10,-19,-25,9,-24,7,-20,-23,6,1,-21,3,-22,5, signs 01100001110100100110011100
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,14,-15,-16,-17,-13,18,19,-4,-1,20,-3,21,22,-6,23,-8,24,-10,25,-14,26,16,11,-24,9,-25,15,-26,17,12,7,-23,-18,-22,5,-19,-21,2,-20, signs 10011011100010100111000010
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,14,-15,-16,-17,-13,18,19,-4,-1,20,-3,21,22,-6,23,-8,24,-10,25,-14,26,16,11,-24,9,-25,15,-26,17,12,-18,-23,7,-22,5,-19,-21,2,-20, signs 10011001100010100011001010
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,14,-15,-16,-17,-13,18,19,-4,20,21,-1,22,-3,-6,23,-8,24,-10,25,-14,26,16,11,-24,9,-25,15,-26,17,12,-18,-23,7,-19,5,-20,-22,2,-21, signs 11010001100010100001101010
candidate -1,2,-3,4,-5,-6,-7,8,9,-10,11,-12,13,14,-15,16,-17,18,-14,19,-8,20,-2,21,-4,22,23,-9,24,-11,25,-13,-16,26,-18,17,-26,15,-19,-25,12,-24,10,7,-20,-23,6,1,-21,3,-22,5, signs 01100001001101001110011100
candidate -1,2,-3,4,-5,-6,7,8,-9,-10,11,-12,13,14,-15,16,-17,18,-14,19,20,-7,-2,21,-4,22,-8,23,24,-11,25,-13,-16,26,-18,17,-26,15,-19,-25,12,-24,10,-20,-23,9,6,1,-21,3,-22,5, signs 01100010001101001110011100
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,-12,13,14,-15,-16,17,18,-14,19,20,-7,-2,21,-4,22,-8,23,-10,24,25,-13,26,-17,16,-26,-18,15,-19,-25,12,-20,-24,11,-23,9,6,1,-21,3,-22,5, signs 01100010011101000011011001
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,-12,13,-14,15,16,-17,18,-16,19,20,-7,21,22,-2,23,-4,24,-8,25,-10,-15,26,-13,12,17,-18,-26,14,11,-19,9,-25,-20,6,1,-22,3,-23,5,-24,-21, signs 11001010111110011111101000
candidate -1,2,-3,4,-5,-6,-7,8,9,10,-11,12,13,-14,15,-16,-17,18,-10,19,-8,20,-2,21,-4,22,23,-9,24,25,-12,-15,26,-13,14,-26,16,11,-25,17,-18,-24,-19,7,-20,-23,6,1,-21,3,-22,5, signs 01100001010000111110011010
candidate -1,2,-3,4,-5,6,7,-8,-9,10,-11,12,13,-14,15,-16,-17,18,-10,19,-6,20,-2,21,-4,22,23,-7,24,25,-12,-15,26,-13,14,-26,16,11,-25,17,-18,9,-19,-24,8,-23,-20,1,-21,3,-22,5, signs 01100100010000111101010110
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,13,-14,15,-16,17,18,-12,19,-8,20,-2,21,-4,22,23,24,-10,-13,25,-17,26,-15,14,-26,16,-25,-18,11,-24,9,-19,7,-20,-23,6,1,-21,3,-22,5, signs 01100001100100011110011001
candidate -1,2,-3,4,-5,-6,-7,8,9,10,-11,12,-13,-14,15,-16,17,18,-10,19,-8,20,-2,21,-4,22,23,-9,24,25,-12,-17,26,-15,14,-26,16,13,-25,11,-18,-24,-19,7,-20,-23,6,1,-21,3,-22,5, signs 01100001011000011110011001
candidate -1,2,-3,4,-5,6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,18,-10,19,-6,20,-2,21,-4,22,23,-7,24,25,-12,-17,26,-15,14,-26,16,13,-25,11,-18,9,-19,-24,8,-23,-20,1,-21,3,-22,5, signs 01100100011000011101010101
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,11,12,-13,-14,15,-16,17,-11,18,19,-8,20,-2,21,-4,22,23,24,-10,25,-12,-17,26,-15,14,-26,16,13,-25,-18,-24,9,-19,7,-20,-23,6,1,-21,3,-22,5, signs 01100001101000011110011001
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,-12,13,14,15,-16,17,18,-14,19,-8,20,-2,21,-4,22,23,24,-10,-15,25,-17,26,-13,12,-26,-18,-25,16,11,-24,9,-19,7,-20,-23,6,1,-21,3,-22,5, signs 01100001100111001010011010
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,13,-14,15,-16,17,18,-12,19,-8,20,-2,21,-4,22,23,24,-10,-13,25,-15,26,-17,16,-26,14,-25,-18,11,-24,9,-19,7,-20,-23,6,1,-21,3,-22,5, signs 01100001100101100110011001
candidate -1,2,-3,4,-5,-6,-7,8,9,10,11,-12,13,-14,-15,16,-17,18,-10,19,-8,20,-2,21,-4,22,23,-9,24,25,-16,-11,26,-13,14,-26,12,15,-25,17,-18,-24,-19,7,-20,-23,6,1,-21,3,-22,5, signs 01100001011100001110011010
candidate -1,2,-3,4,-5,6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,-10,19,-6,20,-2,21,-4,22,23,-7,24,25,-16,-11,26,-13,14,-26,12,15,-25,17,-18,9,-19,-24,8,-23,-20,1,-21,3,-22,5, signs 01100100011100001101010110
candidate -1,2,-3,4,-5,-6,-7,8,9,10,-11,-12,13,-14,15,16,-17,18,-10,19,-8,20,-2,21,-4,22,23,-9,24,25,-16,-13,26,-15,14,-26,12,17,-25,11,-18,-24,-19,7,-20,-23,6,1,-21,3,-22,5, signs 01100001011110000110011001
candidate -1,2,-3,4,-5,6,7,-8,-9,10,-11,-12,13,-14,15,16,-17,18,-10,19,-6,20,-2,21,-4,22,23,-7,24,25,-16,-13,26,-15,14,-26,12,17,-25,11,-18,9,-19,-24,8,-23,-20,1,-21,3,-22,5, signs 01100100011110000101010101
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,11,-12,13,-14,15,16,-17,-11,18,19,-8,20,-2,21,-4,22,23,24,-10,25,-16,-13,26,-15,14,-26,12,17,-25,-18,-24,9,-19,7,-20,-23,6,1,-21,3,-22,5, signs 01100001101110000110011001
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,-11,12,-13,14,-15,16,-17,18,-16,-5,19,20,21,-1,22,-3,-14,23,-12,24,-6,25,-8,26,10,15,4,-19,-24,7,-25,17,-18,9,-26,11,-23,13,-20,-22,2,-21, signs 11001011011100011101100101
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-16,19,-4,-1,20,-3,21,22,-14,23,-12,24,-6,25,26,-9,10,-26,8,11,-18,17,-25,7,-24,13,-23,15,-22,5,-19,-21,2,-20, signs 10011000111110010011001011
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-16,19,-4,20,21,-1,22,-3,-14,23,-12,24,-6,25,26,-9,10,-26,8,11,-18,17,-25,7,-24,13,-23,15,-19,5,-20,-22,2,-21, signs 11010000111110010001101011
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,-13,-14,15,16,-17,18,-16,19,-4,-1,20,-3,21,-15,22,23,-6,24,-8,25,-10,26,12,7,-24,9,-25,11,-26,13,-23,17,-18,-22,14,5,-19,-21,2,-20, signs 10011100110110011111001101
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,18,19,20,-14,21,-10,-1,-8,22,-6,23,-4,24,25,-11,26,-17,-18,-26,16,-19,12,-25,2,7,-22,5,-23,3,-24,13,-20,15,-21,9, signs 10100110010011010110110100
candidate 1,2,-3,4,-5,6,-7,-8,9,10,-11,-12,-13,14,-15,-16,17,18,19,20,-14,21,22,-9,23,-1,-6,24,-4,25,-2,26,-10,-17,-18,11,-26,-23,8,-22,16,-19,12,3,-25,5,-24,13,-20,15,-21,7, signs 10011001100011010110101100
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,21,-8,-1,-6,22,-4,23,-2,24,25,-13,26,-11,10,15,-19,17,-18,-20,14,-26,12,-25,-22,5,-23,3,-24,9,-21,7, signs 10110001111001011101101010
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,21,-8,-1,-6,22,-4,23,-2,24,25,-13,26,-11,10,-20,14,17,-18,15,-19,-26,12,-25,-22,5,-23,3,-24,9,-21,7, signs 10110001111001011101101010
candidate 1,2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,-14,-15,16,-17,18,-16,19,20,21,-8,-1,-6,22,-4,23,-2,24,25,-11,26,-9,-24,13,-19,15,-18,17,14,-20,12,-25,10,-26,-21,3,-23,5,-22,7, signs 10011001110010110010110101
candidate -1,2,-3,-4,-5,6,-7,8,9,-10,11,-12,13,14,-15,16,-17,18,-16,19,20,21,-14,22,-2,23,24,-13,-6,25,-8,-11,26,-9,10,-26,12,7,-25,5,-21,15,-22,1,-23,3,-19,17,-18,-20,4,-24, signs 01101100001101011101010110
candidate -1,2,-3,-4,-5,6,7,-8,9,-10,-11,12,13,14,-15,16,-17,18,-16,19,20,21,-14,22,-2,23,24,-13,-6,25,-12,-7,26,-9,10,-26,8,11,-25,5,-21,15,-22,1,-23,3,-19,17,-18,-20,4,-24, signs 01101111000001011101010110
candidate 1,2,-3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,19,-10,20,-12,21,-14,22,-2,23,-4,24,-6,-1,25,26,-19,17,-18,11,-20,9,-26,15,-21,13,8,-25,-22,3,-23,5,-24,7, signs 10110011110001111101110100
candidate -1,-2,3,4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,19,-10,20,-12,21,-14,22,23,24,-4,25,-6,26,-8,-3,-24,5,-25,7,-26,9,2,-23,-20,11,-19,1,-22,13,-21,17,-18,15, signs 00101100111011011110011101
candidate -1,2,-3,-4,5,6,-7,-8,9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-5,21,22,-10,23,-12,24,-2,-15,-6,25,26,-9,-23,11,-24,1,14,7,-25,-21,4,-20,-18,17,-19,3,-22,-26,8,13, signs 10011101000101010010101010
candidate -1,2,-3,4,-5,6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,19,-10,20,-12,21,-14,-7,22,23,-2,24,-4,25,-6,26,-19,17,-18,11,-20,9,-26,15,-21,13,8,1,-23,3,-24,5,-25,-22, signs 11001101110001111101110100
candidate -1,2,-3,4,-5,6,-7,-8,9,10,-11,12,-13,14,-15,16,-17,18,-16,19,-10,20,-12,21,-14,22,23,-9,-2,24,-4,25,-6,26,8,3,-24,5,-25,7,-26,-23,-20,11,-19,1,-22,13,-21,17,-18,15, signs 01001101011011011110011101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,-3,19,-5,20,21,22,23,-14,-1,-12,24,-10,25,-8,26,-21,17,-18,-22,-26,7,-25,9,-24,11,6,-20,4,-19,2,15,-23,13, signs 11100100110001111110011010
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-14,19,-2,20,-4,21,-6,22,23,-9,24,-11,25,-13,-16,26,-18,17,-26,15,-19,-25,12,-24,10,-23,8,3,-20,1,-22,7,-21,5, signs 11000111001101001111100100
candidate -1,2,-3,4,-5,6,-7,8,9,-10,-11,12,13,-14,15,-16,-17,18,19,-9,-2,20,-4,21,-6,22,-8,23,24,25,-12,-15,26,-13,14,-26,16,11,-25,17,-18,-24,10,-19,-23,3,-20,1,-22,7,-21,5, signs 11000110110000111111100010
candidate -1,2,-3,4,-5,6,-7,-8,9,10,-11,12,13,-14,15,-16,-17,18,-10,19,-2,20,-4,21,-6,22,23,-9,24,25,-12,-15,26,-13,14,-26,16,11,-25,17,-18,-24,-19,-23,8,3,-20,1,-22,7,-21,5, signs 11000111010000111111100010
candidate -1,2,-3,4,-5,6,-7,-8,-9,10,-11,12,13,-14,15,-16,17,18,-12,19,-2,20,-4,21,-6,22,23,24,-10,-13,25,-17,26,-15,14,-26,16,-25,-18,11,-24,9,-19,-23,8,3,-20,1,-22,7,-21,5, signs 11000111100100011111100001
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,13,-14,15,-16,17,18,-12,19,-2,20,-4,21,22,23,-8,24,-10,-13,25,-17,26,-15,14,-26,16,-25,-18,11,-24,9,-23,7,-19,-22,6,1,-20,3,-21,5, signs 01100001100100011100111001
candidate -1,2,-3,4,-5,6,-7,8,9,-10,-11,12,-13,-14,15,-16,17,18,19,-9,-2,20,-4,21,-6,22,-8,23,24,25,-12,-17,26,-15,14,-26,16,13,-25,11,-18,-24,10,-19,-23,3,-20,1,-22,7,-21,5, signs 11000110111000011111100001
candidate -1,2,-3,4,-5,6,-7,-8,9,10,-11,12,-13,-14,15,-16,17,18,-10,19,-2,20,-4,21,-6,22,23,-9,24,25,-12,-17,26,-15,14,-26,16,13,-25,11,-18,-24,-19,-23,8,3,-20,1,-22,7,-21,5, signs 11000111011000011111100001
candidate -1,2,-3,4,-5,6,-7,-8,-9,10,11,12,-13,-14,15,-16,17,-11,18,19,-2,20,-4,21,-6,22,23,24,-10,25,-12,-17,26,-15,14,-26,16,13,-25,-18,-24,9,-19,-23,8,3,-20,1,-22,7,-21,5, signs 11000111101000011111100001
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,11,12,-13,-14,15,-16,17,-11,18,19,-2,20,-4,21,22,23,-8,24,-10,25,-12,-17,26,-15,14,-26,16,13,-25,-18,-24,9,-23,7,-19,-22,6,1,-20,3,-21,5, signs 01100001101000011100111001
candidate -1,2,-3,4,-5,6,-7,-8,-9,10,-11,-12,13,14,15,-16,17,18,-14,19,-2,20,-4,21,-6,22,23,24,-10,-15,25,-17,26,-13,12,-26,-18,-25,16,11,-24,9,-19,-23,8,3,-20,1,-22,7,-21,5, signs 11000111100111001011100010
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,-12,13,14,15,-16,17,18,-14,19,-2,20,-4,21,22,23,-8,24,-10,-15,25,-17,26,-13,12,-26,-18,-25,16,11,-24,9,-23,7,-19,-22,6,1,-20,3,-21,5, signs 01100001100111001000111010
candidate -1,2,-3,4,-5,6,-7,-8,-9,10,-11,12,13,-14,15,-16,17,18,-12,19,-2,20,-4,21,-6,22,23,24,-10,-13,25,-15,26,-17,16,-26,14,-25,-18,11,-24,9,-19,-23,8,3,-20,1,-22,7,-21,5, signs 11000111100101100111100001
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,13,-14,15,-16,17,18,-12,19,-2,20,-4,21,22,23,-8,24,-10,-13,25,-15,26,-17,16,-26,14,-25,-18,11,-24,9,-23,7,-19,-22,6,1,-20,3,-21,5, signs 01100001100101100100111001
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,21,-2,-7,22,-9,23,-11,24,-17,25,-15,26,-5,4,-26,16,-25,-18,-24,10,-23,8,-22,6,3,-21,1,12,-19,14,-20, signs 01111001100110110101101010
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,19,-9,-2,20,-4,21,-6,22,-8,23,24,25,-16,-11,26,-13,14,-26,12,15,-25,17,-18,-24,10,-19,-23,3,-20,1,-22,7,-21,5, signs 11000110111100001111100010
candidate -1,2,-3,4,-5,6,-7,-8,9,10,11,-12,13,-14,-15,16,-17,18,-10,19,-2,20,-4,21,-6,22,23,-9,24,25,-16,-11,26,-13,14,-26,12,15,-25,17,-18,-24,-19,-23,8,3,-20,1,-22,7,-21,5, signs 11000111011100001111100010
candidate -1,2,-3,4,-5,6,-7,8,9,-10,-11,-12,13,-14,15,16,-17,18,19,-9,-2,20,-4,21,-6,22,-8,23,24,25,-16,-13,26,-15,14,-26,12,17,-25,11,-18,-24,10,-19,-23,3,-20,1,-22,7,-21,5, signs 11000110111110000111100001
candidate -1,2,-3,4,-5,6,-7,-8,9,10,-11,-12,13,-14,15,16,-17,18,-10,19,-2,20,-4,21,-6,22,23,-9,24,25,-16,-13,26,-15,14,-26,12,17,-25,11,-18,-24,-19,-23,8,3,-20,1,-22,7,-21,5, signs 11000111011110000111100001
candidate -1,2,-3,4,-5,6,-7,-8,-9,10,11,-12,13,-14,15,16,-17,-11,18,19,-2,20,-4,21,-6,22,23,24,-10,25,-16,-13,26,-15,14,-26,12,17,-25,-18,-24,9,-19,-23,8,3,-20,1,-22,7,-21,5, signs 11000111101110000111100001
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,11,-12,13,-14,15,16,-17,-11,18,19,-2,20,-4,21,22,23,-8,24,-10,25,-16,-13,26,-15,14,-26,12,17,-25,-18,-24,9,-23,7,-19,-22,6,1,-20,3,-21,5, signs 01100001101110000100111001
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,18,19,-15,-2,20,-8,21,-10,22,23,-13,-6,24,-4,25,26,-17,-18,-26,16,-19,-25,3,-24,5,14,1,-22,11,-21,9,-20,7,12,-23, signs 01001110011000110110101100
candidate -1,2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,-14,15,-16,17,18,19,-15,-2,-7,20,-9,21,-11,22,23,24,-5,25,-3,26,-17,-18,-26,16,-19,4,-25,6,-24,14,1,12,-22,10,-21,8,-20,-23,13, signs 01001101100100110110101100
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,12,-13,-14,15,16,-17,18,-16,19,20,21,-2,22,-4,23,-6,-15,24,25,-12,-9,26,-11,10,-26,8,13,-25,17,-18,-24,14,7,-19,1,-21,3,-22,5,-23,-20, signs 11001110011110011111010010
candidate -1,2,3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,21,-2,22,-4,23,-6,-13,24,-11,25,26,-8,-3,-22,1,-21,9,-26,7,-23,5,14,17,-18,15,-19,-24,12,-25,10,-20, signs 11100110011001011101011010
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,16,-17,18,-16,19,20,21,-2,22,-4,23,-6,-15,24,25,-8,-13,26,-11,10,-26,12,9,-25,17,-18,-24,14,7,-19,1,-21,3,-22,5,-23,-20, signs 11001111111000011111010010
candidate -1,2,-3,4,-5,6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,-6,19,-2,20,-4,21,22,-7,23,24,-16,25,-10,-13,26,-11,12,-26,14,9,-25,15,-24,17,-18,-23,8,-22,-19,1,-20,3,-21,5, signs 01100100000011110010101010
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-4,-1,19,-3,20,21,22,-7,-16,23,-10,24,-14,25,-12,26,-24,9,-23,11,-26,13,-25,15,8,-22,6,17,-21,5,-18,-20,2,-19, signs 10011100001001110110001001
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-4,19,20,-1,21,-3,22,-7,-16,23,-10,24,-14,25,-12,26,-24,9,-23,11,-26,13,-25,15,8,-22,6,17,-18,5,-19,-21,2,-20, signs 11010100001001110011001001
candidate -1,2,-3,4,-5,6,7,-8,-9,10,-11,-12,13,-14,15,16,-17,18,-6,19,-2,20,-4,21,22,-7,23,24,-16,25,-10,-15,26,-13,12,-26,14,11,-25,9,-24,17,-18,-23,8,-22,-19,1,-20,3,-21,5, signs 01100100100001110010101001
candidate -1,2,-3,4,-5,6,7,-8,-9,10,-11,-12,13,-14,15,16,-17,18,-6,19,-2,20,-4,21,22,-7,23,24,-16,25,-10,-15,26,-13,12,-26,14,11,-25,17,-24,9,-18,-23,8,-22,-19,1,-20,3,-21,5, signs 01100100000001111010101101
candidate 1,-2,3,-4,5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,18,19,-5,20,-1,21,-3,-6,22,23,-15,24,-9,25,-11,26,-13,14,-24,16,-23,12,-26,10,-25,8,17,-18,7,-22,-19,4,-21,2,-20, signs 11001010011000111111001001
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-5,18,19,20,-1,21,22,-4,-7,23,-15,24,-9,25,-11,26,-13,14,-24,16,-23,12,-26,10,-25,8,17,6,-18,-22,3,-19,-21,2,-20, signs 11101000011000111111001001
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-4,-1,19,-3,20,21,22,-7,-16,23,-10,24,-12,25,-14,26,-24,11,-23,9,-26,13,-25,15,8,-22,6,17,-21,5,-18,-20,2,-19, signs 10011100100100110110000110
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-4,19,20,-1,21,-3,22,-7,-16,23,-10,24,-12,25,-14,26,-24,11,-23,9,-26,13,-25,15,8,-22,6,17,-18,5,-19,-21,2,-20, signs 11010100100100110011000110
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,15,-16,-17,18,-4,19,20,-1,21,-3,-6,22,23,-15,-10,24,-12,25,-14,26,-24,11,-25,13,-26,9,16,-23,8,17,-18,7,-22,5,-19,-21,2,-20, signs 11010010000110111111001101
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,15,-16,-17,18,-4,-1,19,-3,20,21,-6,22,23,-15,-10,24,-12,25,-14,26,-24,11,-25,13,-26,9,16,-23,8,17,-22,7,-21,5,-18,-20,2,-19, signs 10011000000110111110011101
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,15,-16,-17,18,-4,19,20,-1,21,-3,-6,22,23,-15,-10,24,-12,25,-14,26,-24,11,-25,13,-26,9,16,-23,8,17,-22,7,-18,5,-19,-21,2,-20, signs 11010000000110111011011101
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-4,19,20,-1,21,-3,-6,22,-16,-9,23,24,-12,25,-14,26,-24,11,-25,13,-26,-23,10,15,8,17,-18,7,-22,5,-19,-21,2,-20, signs 11010010000110111111001101
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-4,-1,19,-3,20,21,-6,22,-16,-9,23,24,-12,25,-14,26,-24,11,-25,13,-26,-23,10,15,8,17,-22,7,-21,5,-18,-20,2,-19, signs 10011000000110111110011101
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-4,19,20,-1,21,-3,-6,22,-16,-9,23,24,-12,25,-14,26,-24,11,-25,13,-26,-23,10,15,8,17,-22,7,-18,5,-19,-21,2,-20, signs 11010000000110111011011101
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,-16,17,18,-4,-1,19,-3,20,21,-6,-17,-8,22,23,24,-12,25,-14,26,-24,11,-25,13,-26,-23,10,15,-22,9,16,7,-21,5,-18,-20,2,-19, signs 10011000000110111110011101
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,-16,17,18,-4,19,20,-1,21,-3,-6,-17,-8,22,23,24,-12,25,-14,26,-24,11,-25,13,-26,-23,10,15,-22,9,16,7,-18,5,-19,-21,2,-20, signs 11010000000110111011011101
candidate -1,2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-6,19,-2,20,-4,21,22,-7,23,24,-16,25,-14,-9,26,-11,12,-26,10,13,-25,15,-24,17,-18,-23,8,-22,-19,1,-20,3,-21,5, signs 01100100110000110010101010
candidate 1,-2,3,-4,5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,18,19,-5,20,-1,21,-3,-6,22,23,-15,24,-13,25,-9,26,-11,12,-24,14,-23,16,-26,10,-25,8,17,-18,7,-22,-19,4,-21,2,-20, signs 11001010110001101111000110
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-5,18,19,20,-1,21,22,-4,-7,23,-15,24,-13,25,-9,26,-11,12,-24,14,-23,16,-26,10,-25,8,17,6,-18,-22,3,-19,-21,2,-20, signs 11101000110001101111000110
candidate -1,2,-3,4,-5,6,7,-8,-9,-10,11,-12,13,14,-15,16,-17,18,-6,19,-2,20,-4,21,22,-7,23,24,-16,25,-14,-11,26,-13,12,-26,10,15,-25,9,-24,17,-18,-23,8,-22,-19,1,-20,3,-21,5, signs 01100100111000010010101001
candidate -1,2,-3,4,-5,6,7,-8,-9,-10,11,-12,13,14,-15,16,-17,18,-6,19,-2,20,-4,21,22,-7,23,24,-16,25,-14,-11,26,-13,12,-26,10,15,-25,17,-24,9,-18,-23,8,-22,-19,1,-20,3,-21,5, signs 01100100011000011010101101
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,-12,13,-14,15,-16,17,18,19,-13,20,-1,21,-3,22,-15,23,-17,24,25,-10,-5,26,-7,8,-26,6,9,-25,11,4,-24,-18,-23,16,-22,14,-19,12,-21,2,-20, signs 11010011110011001011001001
candidate 1,2,-3,4,5,-6,-7,8,-9,-10,-11,-12,13,14,-15,16,-17,-13,18,19,-2,20,-4,21,-14,22,-16,-5,23,-1,24,25,-8,26,10,-24,6,17,-22,15,-21,-18,12,7,-25,9,-26,11,-19,3,-20,-23, signs 01001100100110011101010010
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-5,19,-7,20,21,22,-13,23,-15,24,-9,25,26,-4,-1,2,-18,-21,-24,16,-23,14,-22,12,17,10,-25,8,-20,6,-19,-26,3, signs 00101001101100110010101010
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-5,21,-7,22,-15,23,-17,24,-11,-2,25,26,-9,16,-23,-18,-24,10,1,-25,3,12,-19,14,-20,4,-21,6,-22,8,-26, signs 01101100001110011101010101
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,-12,13,-14,15,-16,17,18,19,-13,20,-1,21,-3,22,-15,23,-17,24,25,-6,-9,26,-7,8,-26,10,5,-25,11,4,-24,-18,-23,16,-22,14,-19,12,-21,2,-20, signs 11011111000011001011001001
candidate -1,2,-3,4,-5,6,7,-8,-9,10,-11,12,13,-14,15,-16,-17,18,-6,19,-2,20,-4,21,22,-7,23,24,-10,25,-12,-15,26,-13,14,-26,16,11,-25,9,-24,17,-18,-23,8,-22,-19,1,-20,3,-21,5, signs 01100100110000110010101010
candidate -1,2,-3,4,-5,6,7,-8,-9,10,-11,12,13,-14,15,-16,-17,18,-6,19,-2,20,-4,21,22,-7,23,24,-10,25,-12,-15,26,-13,14,-26,16,11,-25,17,-24,9,-18,-23,8,-22,-19,1,-20,3,-21,5, signs 01100100010000111010101110
candidate -1,2,-3,4,-5,6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,18,-6,19,-2,20,-4,21,22,-7,23,24,-10,25,-12,-17,26,-15,14,-26,16,13,-25,11,-24,9,-18,-23,8,-22,-19,1,-20,3,-21,5, signs 01100100011000011010101101
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-4,-1,21,-3,22,23,-6,24,-12,25,-14,26,-16,-9,10,15,-26,17,8,11,-25,13,-18,7,-24,-19,-23,5,-20,-22,2,-21, signs 10011011000110110111100000
candidate -1,2,-3,4,-5,6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,-6,19,-2,20,-4,21,22,-7,23,24,-10,25,-16,-11,26,-13,14,-26,12,15,-25,9,-24,17,-18,-23,8,-22,-19,1,-20,3,-21,5, signs 01100100111100000010101010
candidate -1,2,-3,4,-5,6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,-6,19,-2,20,-4,21,22,-7,23,24,-10,25,-16,-11,26,-13,14,-26,12,15,-25,17,-24,9,-18,-23,8,-22,-19,1,-20,3,-21,5, signs 01100100011100001010101110
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-4,19,20,-1,21,-3,-6,22,23,-9,-16,24,-12,25,-14,26,-24,11,-25,13,-26,15,10,-23,8,17,-18,7,-22,5,-19,-21,2,-20, signs 11010010110110001111001101
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-4,-1,19,-3,20,21,-6,22,23,-9,-16,24,-12,25,-14,26,-24,11,-25,13,-26,15,10,-23,8,17,-22,7,-21,5,-18,-20,2,-19, signs 10011000110110001110011101
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-4,19,20,-1,21,-3,-6,22,23,-9,-16,24,-12,25,-14,26,-24,11,-25,13,-26,15,10,-23,8,17,-22,7,-18,5,-19,-21,2,-20, signs 11010000110110001011011101
candidate -1,2,-3,4,-5,6,7,-8,-9,10,-11,-12,13,-14,15,16,-17,18,-6,19,-2,20,-4,21,22,-7,23,24,-10,25,-16,-13,26,-15,14,-26,12,17,-25,11,-24,9,-18,-23,8,-22,-19,1,-20,3,-21,5, signs 01100100011110000010101101
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-4,-1,19,-3,20,21,-16,22,23,-13,-8,24,-10,25,-12,26,-24,9,-25,11,-26,7,14,-23,6,15,-22,17,-21,5,-18,-20,2,-19, signs 10011000011011100110011101
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-4,19,20,-1,21,-3,-16,22,23,-13,-8,24,-10,25,-12,26,-24,9,-25,11,-26,7,14,-23,6,15,-22,17,-18,5,-19,-21,2,-20, signs 11010000011011100011011101
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-4,-1,19,-3,20,21,-16,22,-14,-7,23,24,-10,25,-12,26,-24,9,-25,11,-26,-23,8,13,6,15,-22,17,-21,5,-18,-20,2,-19, signs 10011000011011100110011101
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-4,19,20,-1,21,-3,-16,22,-14,-7,23,24,-10,25,-12,26,-24,9,-25,11,-26,-23,8,13,6,15,-22,17,-18,5,-19,-21,2,-20, signs 11010000011011100011011101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-12,-1,-10,19,20,21,-16,22,-14,23,24,25,-8,-3,26,-5,6,-26,4,7,-25,-20,-18,13,-23,15,-22,17,-21,-24,2,9,-19,11, signs 10001111100101100011010101
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-12,-1,-10,19,20,21,-16,22,-14,23,24,25,-4,-7,26,-5,6,-26,8,3,-25,-20,-18,13,-23,15,-22,17,-21,-24,2,9,-19,11, signs 10111100100101100011010101
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,18,-4,-1,19,-3,20,-17,-6,21,22,23,-10,24,-14,25,-12,26,-24,9,-23,11,-26,13,-25,-22,8,15,-21,7,16,5,-18,-20,2,-19, signs 10011111001001000110001001
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-4,-1,19,-3,20,21,-16,-7,22,23,-10,24,-14,25,-12,26,-24,9,-23,11,-26,13,-25,-22,8,15,6,17,-21,5,-18,-20,2,-19, signs 10011111001001000110001001
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-4,19,20,-1,21,-3,-16,-7,22,23,-10,24,-14,25,-12,26,-24,9,-23,11,-26,13,-25,-22,8,15,6,17,-18,5,-19,-21,2,-20, signs 11010111001001000011001001
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,15,-16,-17,18,-4,-1,19,-3,20,21,22,-15,-8,23,-10,24,-14,25,-12,26,-24,9,-23,11,-26,13,-25,7,16,-22,6,17,-21,5,-18,-20,2,-19, signs 10011111001001000110001001
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,15,-16,-17,18,-4,19,20,-1,21,-3,22,-15,-8,23,-10,24,-14,25,-12,26,-24,9,-23,11,-26,13,-25,7,16,-22,6,17,-18,5,-19,-21,2,-20, signs 11010111001001000011001001
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,18,-4,-1,19,-3,20,-17,-6,21,22,23,-10,24,-12,25,-14,26,-24,11,-23,9,-26,13,-25,-22,8,15,-21,7,16,5,-18,-20,2,-19, signs 10011111100100000110000110
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-4,-1,19,-3,20,21,-16,-7,22,23,-10,24,-12,25,-14,26,-24,11,-23,9,-26,13,-25,-22,8,15,6,17,-21,5,-18,-20,2,-19, signs 10011111100100000110000110
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-4,19,20,-1,21,-3,-16,-7,22,23,-10,24,-12,25,-14,26,-24,11,-23,9,-26,13,-25,-22,8,15,6,17,-18,5,-19,-21,2,-20, signs 11010111100100000011000110
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,15,-16,-17,18,-4,-1,19,-3,20,21,22,-15,-8,23,-10,24,-12,25,-14,26,-24,11,-23,9,-26,13,-25,7,16,-22,6,17,-21,5,-18,-20,2,-19, signs 10011111100100000110000110
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,15,-16,-17,18,-4,19,20,-1,21,-3,22,-15,-8,23,-10,24,-12,25,-14,26,-24,11,-23,9,-26,13,-25,7,16,-22,6,17,-18,5,-19,-21,2,-20, signs 11010111100100000011000110
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,-16,17,18,-4,-1,19,-3,20,-17,-6,21,-8,22,23,24,-12,25,-14,26,-24,11,-25,13,-26,-23,10,15,-22,9,-21,7,16,5,-18,-20,2,-19, signs 10011110000110100110011101
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,17,18,19,20,-6,-1,21,-3,22,-17,23,-9,24,-15,25,-13,26,-11,10,-24,8,-19,4,-21,2,-22,-18,-23,12,-26,14,-25,16,7,-20,5, signs 11000111100011000011010110
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-4,-1,19,-3,20,21,-16,22,23,-7,-14,24,-10,25,-12,26,-24,9,-25,11,-26,13,8,-23,6,15,-22,17,-21,5,-18,-20,2,-19, signs 10011011011000100110011101
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-4,19,20,-1,21,-3,-16,22,23,-7,-14,24,-10,25,-12,26,-24,9,-25,11,-26,13,8,-23,6,15,-22,17,-18,5,-19,-21,2,-20, signs 11010011011000100011011101
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,18,-4,-1,19,-3,20,-17,-6,21,-14,22,23,24,-10,25,-12,26,-24,9,-25,11,-26,-23,8,13,-22,15,-21,7,16,5,-18,-20,2,-19, signs 10011110011010000110011101
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-4,-1,19,-3,20,21,-16,-7,-14,22,23,24,-10,25,-12,26,-24,9,-25,11,-26,-23,8,13,-22,15,6,17,-21,5,-18,-20,2,-19, signs 10011110011010000110011101
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-4,19,20,-1,21,-3,-16,-7,-14,22,23,24,-10,25,-12,26,-24,9,-25,11,-26,-23,8,13,-22,15,6,17,-18,5,-19,-21,2,-20, signs 11010110011010000011011101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,11,-12,-13,14,-15,16,-17,18,-16,-1,-14,19,20,-11,21,-3,-10,22,23,24,-6,25,-8,26,-24,5,-25,7,-26,-23,4,9,-22,-21,12,-20,-18,17,2,13,-19,15, signs 10011001011110010011000010
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,-1,-14,19,20,-11,21,22,-4,-9,23,24,-6,25,-8,26,-24,5,-25,7,-26,-23,-22,3,10,-21,12,-20,-18,17,2,13,-19,15, signs 10101001101110010011000010
candidate 1,2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-16,-1,-14,19,-12,20,-2,21,22,-9,23,-7,24,25,-4,26,6,-24,8,-23,10,-22,-25,5,-26,11,-18,17,-21,3,-20,13,-19,15, signs 10010100111110010010110101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,11,-12,-13,14,-15,16,-17,18,-16,-1,-14,19,20,-11,21,-3,22,23,-6,24,-8,25,-10,26,-24,7,-23,5,-26,9,-25,17,-18,-20,12,-21,4,-22,2,13,-19,15, signs 10010110111010011110101001
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,11,-12,-13,14,-15,16,-17,18,-16,-1,-14,19,20,-11,21,-3,22,23,-6,24,-8,25,-10,26,-24,7,-23,5,-26,9,-25,-22,4,-21,12,-20,-18,17,2,13,-19,15, signs 10000110111110010011011001
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-1,21,-13,22,23,-10,24,-4,25,-6,26,-8,-3,-24,5,-25,7,-26,9,2,11,-23,15,-19,17,-18,-20,14,-22,12,-21, signs 10101100111001011101101101
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-1,21,-13,22,23,-10,24,-4,25,-6,26,-8,-3,-24,5,-25,7,-26,9,2,11,-23,-20,14,17,-18,15,-19,-22,12,-21, signs 10101100111001011101101101
candidate 1,2,-3,-4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-1,21,-13,22,-11,-6,23,-8,24,-10,25,-2,26,4,9,-24,7,-23,5,-26,3,-25,15,-19,17,-18,-20,14,-22,12,-21, signs 11110011001001011101100110
candidate 1,2,-3,-4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-1,21,-13,22,-11,-6,23,-8,24,-10,25,-2,26,4,9,-24,7,-23,5,-26,3,-25,-20,14,17,-18,15,-19,-22,12,-21, signs 11110011001001011101100110
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,11,-12,-13,14,-15,16,-17,18,-16,-1,-14,19,20,-11,21,-3,22,23,-6,24,-10,25,-8,26,-24,5,-23,7,-26,9,-25,17,-18,-20,12,-21,4,-22,2,13,-19,15, signs 10011101101010011110100110
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,11,-12,-13,14,-15,16,-17,18,-16,-1,-14,19,20,-11,21,-3,22,23,-6,24,-10,25,-8,26,-24,5,-23,7,-26,9,-25,-22,4,-21,12,-20,-18,17,2,13,-19,15, signs 10001101101110010011010110
candidate 1,2,-3,4,5,-6,7,8,-9,10,-11,-12,-13,-14,-15,16,-17,18,-16,19,20,21,22,-1,-10,23,-8,24,-2,25,-4,-7,26,-5,6,-26,12,-22,14,-20,-18,17,-19,15,-21,13,-25,3,-24,9,-23,11, signs 10011101100010110010101011
candidate 1,2,-3,4,5,-6,7,8,-9,10,-11,-12,-13,-14,-15,16,-17,18,-16,19,20,21,22,-1,-10,23,-8,24,-2,25,-4,-7,26,-5,6,-26,-21,13,-19,15,-18,17,14,-20,12,-22,-25,3,-24,9,-23,11, signs 10011101100010110010101011
candidate -1,2,3,-4,-5,6,-7,8,-9,10,11,-12,-13,14,15,-16,-17,18,19,-15,20,-3,-10,21,-8,22,-6,23,24,-11,-2,25,-14,26,-23,7,-22,5,-18,17,4,9,-21,-24,12,1,-25,-20,16,-19,-26,13, signs 10101001101000110010101010
candidate -1,2,3,4,-5,6,-7,8,9,-10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-3,-8,21,-6,22,-4,23,24,-13,-2,-9,25,26,-23,15,-19,17,-18,-20,14,-24,12,1,10,-25,-21,7,-22,5,-26,11, signs 01101100010011011101010101
candidate -1,2,3,4,-5,6,-7,8,9,-10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-3,-8,21,-6,22,-4,23,24,-13,-2,-9,25,26,-23,-20,14,17,-18,15,-19,-24,12,1,10,-25,-21,7,-22,5,-26,11, signs 01101100010011011101010101
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-1,-6,21,-4,22,-2,23,24,25,-8,-13,26,-11,10,-24,-21,5,-22,3,-23,15,-19,17,-18,-20,14,-26,12,9,-25,7, signs 10110001111001011101010110
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-1,-6,21,-4,22,-2,23,24,25,-8,-13,26,-11,10,-24,-21,5,-22,3,-23,-20,14,17,-18,15,-19,-26,12,9,-25,7, signs 10110001111001011101010110
candidate 1,2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,-14,-15,16,-17,18,-16,19,20,-1,-6,21,-4,22,-2,23,-8,24,25,-11,26,-9,-24,13,-19,15,-18,17,14,-20,12,-25,10,-26,-23,3,-22,5,-21,7, signs 10011001110010110010101101
candidate -1,2,-3,4,5,-6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,-11,-2,18,19,20,-10,21,-8,22,-4,-13,23,24,-16,25,26,-5,6,-26,14,-23,12,3,-18,1,-20,9,-21,17,-24,15,-25,7,-22,-19, signs 11001101101001011110100101
candidate 1,-2,-3,4,-5,6,-7,8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-1,21,-13,22,23,-10,24,-8,25,-6,26,-4,-9,-24,11,-23,3,-26,5,-25,7,2,15,-19,17,-18,-20,14,-22,12,-21, signs 11001100111001011101101001
candidate 1,-2,-3,4,-5,6,-7,8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-1,21,-13,22,23,-10,24,-8,25,-6,26,-4,-9,-24,11,-23,3,-26,5,-25,7,2,-20,14,17,-18,15,-19,-22,12,-21, signs 11001100111001011101101001
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,16,17,18,-16,-1,-14,19,20,-11,21,22,-8,23,-6,24,-4,25,26,-17,-18,-26,2,13,-19,9,-22,7,-23,5,-24,-21,10,-20,12,3,-25,15, signs 10100110011010010110101010
candidate 1,2,-3,-4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,16,17,18,-16,-1,-14,19,20,-11,21,22,-8,23,-6,24,25,26,-2,-17,-18,3,-26,13,-19,9,-22,7,-23,5,-24,-21,10,-20,12,-25,4,15, signs 10010110011010010110101010
candidate 1,2,-3,4,-5,-6,-7,8,-9,-10,11,-12,-13,14,-15,16,17,18,-16,-1,-14,19,20,-11,21,22,-8,23,24,25,-4,26,-2,-17,-18,-24,6,-21,10,-20,12,5,-25,3,-26,13,-19,9,-22,7,-23,15, signs 10011010011010010110101010
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,16,17,18,-16,-1,-14,19,20,-11,21,22,-8,23,-6,24,-4,25,26,-17,-18,-20,12,-21,10,-26,2,7,-23,5,-24,3,-25,9,-22,13,-19,15, signs 10100110011010010110101010
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,-1,-14,19,20,-11,21,-9,22,23,-4,24,-6,25,-8,26,-24,5,-23,3,-26,7,-25,-22,10,-21,12,-20,-18,17,2,13,-19,15, signs 10011011001110010011011001
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,-1,-14,19,20,-11,21,-9,22,23,-4,24,-8,25,-6,26,-24,3,-23,5,-26,7,-25,-22,10,-21,12,-20,-18,17,2,13,-19,15, signs 10110110001110010011010110
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,-1,-14,19,20,-3,21,-5,-12,22,23,24,-8,25,-10,26,-24,7,-25,9,-26,-23,6,11,-22,-21,4,-20,-18,17,2,13,-19,15, signs 10110110010110010011000010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,11,-12,-13,14,-15,16,-17,18,-16,-1,-14,19,20,-3,21,22,-6,-11,23,24,-8,25,-10,26,-24,7,-25,9,-26,-23,-22,5,12,-21,4,-20,-18,17,2,13,-19,15, signs 10111010011010010011000010
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,-13,-14,15,16,-17,18,-16,-1,19,-15,20,21,-2,22,-4,-11,23,24,-6,25,-8,26,10,5,-24,7,-25,9,-26,-23,12,3,-22,13,-21,17,-18,-20,14,-19, signs 11000011011110011110110101
candidate 1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,-1,-14,19,20,21,-2,22,-4,-11,23,24,-6,25,26,-9,10,-26,8,-23,12,-20,-18,17,-21,3,-22,5,-25,7,-24,13,-19,15, signs 11001000111110010011010011
candidate 1,2,-3,-4,5,-6,-7,8,-9,10,-11,-12,13,14,-15,16,-17,18,-16,19,20,-1,-14,21,-8,22,-10,23,24,-13,-2,25,26,-5,6,15,-19,17,-18,-26,4,11,-23,9,-22,7,-21,-24,12,3,-25,-20, signs 10101111001010011101010101
candidate 1,2,-3,-4,5,-6,-7,8,-9,10,-11,-12,13,14,-15,16,-17,18,-16,19,20,-1,-14,21,-8,22,-10,23,24,-13,-2,25,26,-5,6,17,-18,15,-19,-26,4,11,-23,9,-22,7,-21,-24,12,3,-25,-20, signs 10101111001010011101010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,-1,-14,19,20,-3,21,-5,22,23,-8,24,-10,25,-12,26,-24,9,-23,7,-26,11,-25,-22,6,-21,4,-20,-18,17,2,13,-19,15, signs 10110001101110010011011001
candidate -1,2,-3,-4,5,-6,7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,21,-2,-13,22,-5,23,24,-8,25,-10,26,-12,-7,-24,9,-25,11,-26,3,-21,1,14,17,-18,15,-19,-22,6,-23,4,-20, signs 01111010110001011101101101
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,19,-2,20,-14,21,-4,22,23,24,-8,25,-10,26,-12,-7,-24,9,-25,11,-26,13,6,-23,-20,1,-19,3,-22,5,-21,17,-18,15, signs 11011010110010011101101101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,-1,-14,19,20,-3,21,-5,22,23,-8,24,-12,25,-10,26,-24,7,-23,9,-26,11,-25,-22,6,-21,4,-20,-18,17,2,13,-19,15, signs 10110011011010010011010110
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,11,-12,-13,14,-15,16,-17,18,-16,-1,-14,19,20,-3,21,-11,22,23,-6,24,-8,25,-10,26,-24,7,-23,5,-26,9,-25,-22,12,-21,4,-20,-18,17,2,13,-19,15, signs 10110110110010010011011001
candidate 1,2,3,-4,-5,6,-7,8,-9,-10,-11,12,-13,-14,15,16,-17,18,-16,-1,19,-15,20,21,-2,22,-12,-3,23,24,-6,25,-8,26,10,5,-24,7,-25,9,-26,-23,4,11,-22,13,-21,17,-18,-20,14,-19, signs 11110011010010011110110101
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-1,21,-13,22,23,-2,-11,-4,24,-6,25,-8,26,10,5,-24,7,-25,9,-26,3,-23,15,-19,17,-18,-20,14,-22,12,-21, signs 11110011010001011101101101
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-1,21,-13,22,23,-2,-11,-4,24,-6,25,-8,26,10,5,-24,7,-25,9,-26,3,-23,-20,14,17,-18,15,-19,-22,12,-21, signs 11110011010001011101101101
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,14,-15,16,-17,18,-16,19,-2,20,-14,21,-4,22,23,-13,-6,24,-8,25,-10,26,12,7,-24,9,-25,11,-26,-23,-20,1,-19,3,-22,5,-21,17,-18,15, signs 11011100110100011101101101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,11,-12,-13,14,-15,16,-17,18,-16,-1,-14,19,20,-3,21,-11,22,23,-6,24,-10,25,-8,26,-24,5,-23,7,-26,9,-25,-22,12,-21,4,-20,-18,17,2,13,-19,15, signs 10111101100010010011010110
candidate 1,-2,-3,4,5,-6,-7,8,-9,10,-11,12,-13,14,15,-16,-17,-1,18,19,-4,-15,20,-5,-14,21,22,23,-8,24,-12,25,-10,26,-24,7,-23,9,-26,11,-25,-22,6,13,-21,-20,16,3,-19,17,2,-18, signs 10000100100101111110001001
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-1,18,-3,19,-17,-4,20,-14,21,22,23,-8,24,-12,25,-10,26,-24,7,-23,9,-26,11,-25,-22,6,13,-21,15,-20,5,16,-19,2,-18, signs 10000100100101111101001001
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,13,-14,15,-16,-17,-1,18,19,-4,-15,20,21,-6,-13,22,23,-8,24,-12,25,-10,26,-24,7,-23,9,-26,11,-25,-22,-21,5,14,-20,16,3,-19,17,2,-18, signs 10001000100110111110001001
candidate -1,2,-3,4,5,-6,-7,8,-9,10,-11,12,13,-14,15,-16,-17,18,-2,19,-4,-15,20,-5,21,-13,22,23,-8,24,-12,25,-10,26,-24,7,-23,9,-26,11,-25,-22,14,-21,6,-20,16,3,-19,1,-18,17, signs 11000000100111110010101001
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,18,19,-1,20,-3,21,-15,-6,22,23,-13,24,-7,25,-9,26,-11,12,-24,14,-23,10,-26,8,-25,-22,5,16,-21,4,17,-18,-20,2,-19, signs 11000001100011111110101001
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,18,19,-1,20,21,-4,-15,22,-5,23,-13,24,-7,25,-9,26,-11,12,-24,14,-23,10,-26,8,-25,6,-22,16,3,-21,17,-18,-20,2,-19, signs 11000001100011111110101001
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,-15,-16,17,18,19,-1,20,-3,21,-17,-4,22,23,-13,24,-7,25,-9,26,-11,12,-24,14,-23,10,-26,8,-25,6,15,-22,5,16,-21,-18,-20,2,-19, signs 11000001100011111110011001
candidate 1,-2,-3,4,5,-6,-7,8,-9,10,-11,12,-13,14,15,-16,-17,-1,18,19,-4,-15,20,-5,-14,21,22,23,-8,24,-10,25,-12,26,-24,9,-23,7,-26,11,-25,-22,6,13,-21,-20,16,3,-19,17,2,-18, signs 10000110010001111110000110
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-1,18,-3,19,-17,-4,20,-14,21,22,23,-8,24,-10,25,-12,26,-24,9,-23,7,-26,11,-25,-22,6,13,-21,15,-20,5,16,-19,2,-18, signs 10000110010001111101000110
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,13,-14,15,-16,-17,-1,18,19,-4,-15,20,21,-6,-13,22,23,-8,24,-10,25,-12,26,-24,9,-23,7,-26,11,-25,-22,-21,5,14,-20,16,3,-19,17,2,-18, signs 10001010010010111110000110
candidate -1,2,-3,4,5,-6,-7,8,-9,10,-11,12,13,-14,15,-16,-17,18,-2,19,-4,-15,20,-5,21,-13,22,23,-8,24,-10,25,-12,26,-24,9,-23,7,-26,11,-25,-22,14,-21,6,-20,16,3,-19,1,-18,17, signs 11000010010011110010100110
candidate 1,-2,-3,4,5,6,-7,-8,-9,10,-11,12,-13,14,15,-16,-17,-1,18,19,-4,-15,20,-5,-14,21,-6,22,23,24,-10,25,-12,26,-24,9,-25,11,-26,-23,8,13,-22,7,-21,-20,16,3,-19,17,2,-18, signs 10000000011011111110011101
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,-1,18,-3,19,-17,-4,20,-14,21,-6,22,23,24,-10,25,-12,26,-24,9,-25,11,-26,-23,8,13,-22,7,-21,15,-20,5,16,-19,2,-18, signs 10000000011011111101011101
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,18,19,-1,20,-3,21,-15,-6,22,23,-13,24,-11,25,-7,26,-9,10,-24,12,-23,14,-26,8,-25,-22,5,16,-21,4,17,-18,-20,2,-19, signs 11000011000110111110100110
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,18,19,-1,20,21,-4,-15,22,-5,23,-13,24,-11,25,-7,26,-9,10,-24,12,-23,14,-26,8,-25,6,-22,16,3,-21,17,-18,-20,2,-19, signs 11000011000110111110100110
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,-15,-16,17,18,19,-1,20,-3,21,-17,-4,22,23,-13,24,-11,25,-7,26,-9,10,-24,12,-23,14,-26,8,-25,6,15,-22,5,16,-21,-18,-20,2,-19, signs 11000011000110111110010110
candidate 1,-2,-3,4,5,-6,-7,8,-9,10,-11,12,-13,14,15,-16,-17,-1,18,19,-4,-15,20,-5,-14,21,-12,22,23,24,-8,25,-10,26,-24,7,-25,9,-26,-23,6,11,-22,13,-21,-20,16,3,-19,17,2,-18, signs 10000001101001111110011101
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-1,18,-3,19,-17,-4,20,-14,21,-12,22,23,24,-8,25,-10,26,-24,7,-25,9,-26,-23,6,11,-22,13,-21,15,-20,5,16,-19,2,-18, signs 10000001101001111101011101
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,15,-16,-17,18,19,-1,20,-3,21,-15,22,-5,23,-7,24,25,-10,-13,26,-11,12,-26,14,9,-25,-22,16,-21,8,-24,6,-23,4,17,-18,-20,2,-19, signs 11000110000011111110100110
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,-1,18,-3,19,-17,-4,20,-6,21,22,23,-10,24,-14,25,-12,26,-24,9,-23,11,-26,13,-25,-22,8,15,-21,7,-20,5,16,-19,2,-18, signs 10000111001001011101001001
candidate -1,2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,14,15,-16,-17,18,-2,19,-4,-15,20,-5,21,-7,22,23,-10,24,-14,25,-12,26,-24,9,-23,11,-26,13,-25,-22,8,-21,6,-20,16,3,-19,1,-18,17, signs 11000011001001110010101001
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,-1,18,-3,19,-17,-4,20,-6,21,22,23,-10,24,-12,25,-14,26,-24,11,-23,9,-26,13,-25,-22,8,15,-21,7,-20,5,16,-19,2,-18, signs 10000111100100011101000110
candidate -1,2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,14,15,-16,-17,18,-2,19,-4,-15,20,-5,21,-7,22,23,-10,24,-12,25,-14,26,-24,11,-23,9,-26,13,-25,-22,8,-21,6,-20,16,3,-19,1,-18,17, signs 11000011100100110010100110
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,-16,17,-1,18,-3,19,-17,-4,20,-6,21,-8,22,23,24,-12,25,-14,26,-24,11,-25,13,-26,-23,10,15,-22,9,-21,7,-20,5,16,-19,2,-18, signs 10000110000110111101011101
candidate -1,2,-3,4,-5,-6,-7,-8,9,-10,11,12,-13,14,-15,16,17,18,-2,19,-4,20,21,-17,22,23,-12,24,-14,25,-16,-11,26,-9,8,-22,-25,15,-24,13,-23,-26,10,7,-18,-21,6,1,-19,3,-20,5, signs 01100000011001101001110101
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,15,-16,-17,-1,18,-3,19,-15,20,21,-10,22,-12,23,-14,24,-4,25,-6,26,8,-20,-23,13,-22,11,-21,9,-26,7,16,-19,-24,5,-25,-18,2,17, signs 11010000100110110011010011
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,15,-16,-17,18,19,-1,20,-3,21,-15,22,-5,23,-7,24,25,-14,-9,26,-11,12,-26,10,13,-25,-22,16,-21,8,-24,6,-23,4,17,-18,-20,2,-19, signs 11000110110000111110100110
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,13,-14,15,-16,-17,-1,18,19,-4,-15,20,21,-6,22,-8,-13,23,24,-10,25,-12,26,-24,9,-25,11,-26,-23,-22,7,-21,5,14,-20,16,3,-19,17,2,-18, signs 10001001011000111110011101
candidate -1,2,-3,4,5,-6,-7,8,-9,10,-11,12,13,-14,15,-16,-17,18,-2,19,-4,-15,20,-5,21,22,-8,-13,23,24,-10,25,-12,26,-24,9,-25,11,-26,-23,-22,7,14,-21,6,-20,16,3,-19,1,-18,17, signs 11000001011001110010111101
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,-1,18,-3,19,-17,-4,20,-6,21,-14,22,23,24,-10,25,-12,26,-24,9,-25,11,-26,-23,8,13,-22,15,-21,7,-20,5,16,-19,2,-18, signs 10000110011010011101011101
candidate -1,2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,14,15,-16,-17,18,-2,19,-4,-15,20,-5,21,-7,-14,22,23,24,-10,25,-12,26,-24,9,-25,11,-26,-23,8,13,-22,-21,6,-20,16,3,-19,1,-18,17, signs 11000010011010110010111101
candidate -1,2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,15,-16,-17,18,-2,19,-4,-15,20,-13,21,-11,22,23,-6,24,-10,25,-8,26,-24,5,-23,7,-26,9,-25,-22,12,-21,14,-20,16,3,-19,1,-18,17, signs 11000010011100110010101001
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,18,19,-1,20,21,-4,-15,22,-13,23,-11,24,-5,25,-7,26,-9,10,-24,12,-23,8,-26,6,-25,14,-22,16,3,-21,17,-18,-20,2,-19, signs 11000110001100111110101001
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,17,18,19,-1,20,21,-4,-17,22,-15,23,-13,24,-7,25,-9,26,-11,12,-24,14,-23,10,-26,8,-25,6,-22,16,5,-21,3,-18,-20,2,-19, signs 11100001100011011110011001
candidate -1,2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,15,-16,-17,18,-2,19,-4,-15,20,-13,21,-11,22,23,-6,24,-8,25,-10,26,-24,7,-23,5,-26,9,-25,-22,12,-21,14,-20,16,3,-19,1,-18,17, signs 11001001001100110010100110
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,-1,18,-3,-16,19,20,-9,21,-7,22,-5,23,24,25,-13,26,-11,-24,15,-19,-22,6,-21,8,-20,14,-25,12,-26,10,-23,4,-18,2,17, signs 11000110010011010001010010
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,-16,-17,-1,18,-3,19,-15,20,21,-12,22,-10,23,-8,24,-6,25,-4,26,-24,7,-23,9,14,-20,16,-19,-26,5,-25,-18,2,17,-21,13,-22,11, signs 11000100110010110010101001
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,18,-2,19,-4,-15,20,-13,21,22,-10,23,-8,24,-6,25,26,-17,-18,1,-25,-20,14,-21,12,7,-24,9,-23,11,-22,5,-19,3,16,-26, signs 01100110011001100101010101
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,16,-17,-1,18,-3,-14,19,20,-11,21,22,-8,23,-6,24,-4,25,-16,26,2,-18,-25,-20,12,-21,10,5,-24,7,-23,9,-22,13,-19,15,-26,17, signs 10011001100101100101010101
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,-1,18,19,-4,-15,20,-13,21,22,-10,23,-8,24,-6,25,-16,26,2,-18,-25,-20,14,-21,12,7,-24,9,-23,11,-22,5,-19,3,-26,17, signs 10100110011001100101010101
candidate 1,-2,3,-4,-5,-6,7,-8,9,-10,11,12,13,-14,15,-16,-17,-1,18,-3,19,-15,20,-13,21,22,23,-11,24,-9,25,-7,-12,26,-22,5,16,-19,14,-20,6,-25,8,-24,10,-23,-26,-21,4,-18,2,17, signs 11000110011000110010110101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,11,-12,-13,14,-15,16,-17,-1,18,-3,-16,19,-14,20,21,22,-10,23,-8,24,-6,25,26,-11,-22,5,-19,15,-20,13,-25,7,-24,9,-23,-26,12,-21,4,-18,2,17, signs 11000110010100110010110101
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,18,19,-1,20,21,-4,-15,22,-13,23,-11,24,-9,25,-5,26,-7,8,-24,10,-23,12,-26,6,-25,14,-22,16,3,-21,17,-18,-20,2,-19, signs 11001100011000111110100110
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,17,18,19,-1,20,21,-4,-17,22,-15,23,-13,24,-11,25,-7,26,-9,10,-24,12,-23,14,-26,8,-25,6,-22,16,5,-21,3,-18,-20,2,-19, signs 11100011000110011110010110
candidate 1,2,-3,-4,-5,6,-7,-8,9,-10,11,12,-13,14,-15,16,-17,-9,18,-11,19,20,-16,21,-14,22,-12,-1,-6,23,24,25,-2,26,4,-24,8,17,-20,15,-21,13,-22,-19,10,-18,-25,3,-26,5,-23,7, signs 00100111100110011101010010
candidate -1,2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,-14,15,-16,17,-3,18,-5,19,20,21,-11,22,-9,23,-7,24,25,-2,-17,26,-15,16,-26,4,-18,-25,-22,10,-21,12,1,14,-19,6,-24,8,-23,-20,13, signs 10100011011001110110011001
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,-3,18,-5,-16,19,-14,20,-6,21,22,-1,23,24,-10,25,-12,26,-24,9,-25,11,-26,-23,8,13,-19,15,-20,7,-21,-18,4,17,2,-22, signs 00110101100100110010100010
candidate -1,2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,18,-4,19,-6,20,21,-17,22,23,-14,-7,-2,24,-12,25,26,-9,10,-26,8,1,-24,-22,16,-21,-18,3,-19,5,-20,15,-23,13,-25,11, signs 10011010110010011101010101
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,16,-17,-9,18,-11,19,20,-16,21,-14,22,-12,-7,23,24,-2,25,-4,26,-24,1,6,17,-20,15,-21,13,-22,-19,10,-18,8,5,-25,3,-26,-23, signs 10011001100110011101010010
candidate 1,-2,-3,4,-5,-6,-7,8,9,-10,11,12,-13,14,-15,16,-17,-9,18,-11,19,20,-16,21,-14,22,-12,23,-8,24,-4,25,26,-1,-25,3,6,17,-20,15,-21,13,-22,-19,10,-18,-23,7,-24,5,2,-26, signs 11001010100110011101010101
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,12,-13,14,-15,16,-17,-9,18,-11,19,20,-16,21,-14,22,-12,23,-6,24,-4,25,26,-1,-25,3,-24,7,-23,17,-20,15,-21,13,-22,-19,10,-18,8,5,2,-26, signs 11001001100110011101010101
candidate 1,-2,-3,4,-5,-6,-7,8,9,-10,11,12,-13,14,-15,16,-17,-9,18,-11,19,20,-16,21,-14,22,-12,23,-8,24,-4,25,26,-1,2,-26,6,17,-20,15,-21,13,-22,-19,10,-18,-23,7,-24,5,-25,3, signs 11001010100110011101010101
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,12,-13,14,-15,16,-17,-9,18,-11,19,20,-16,21,-14,22,-12,23,-6,24,-4,25,26,-1,2,-26,-24,7,-23,17,-20,15,-21,13,-22,-19,10,-18,8,5,-25,3, signs 11001001100110011101010101
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,16,-17,-9,18,-11,19,20,-16,21,-14,22,-12,-7,23,24,-2,25,-4,26,6,1,-25,3,-24,17,-20,15,-21,13,-22,-19,10,-18,8,-23,-26,5, signs 01100001100110011101010101
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-7,18,-9,19,-15,20,-13,21,-11,22,23,-4,24,25,-1,26,-5,16,-19,10,-18,8,17,6,-26,-24,3,-23,-20,14,-21,12,-22,2,-25, signs 00110011001001110011010100
candidate -1,2,-3,-4,-5,6,7,-8,9,-10,11,12,-13,14,-15,16,-17,-9,18,-11,19,20,-16,21,-14,22,-12,23,-6,24,25,26,-2,-7,-23,5,-24,1,-26,3,8,17,-20,15,-21,13,-22,-19,10,-18,4,-25, signs 00100101100110011101011001
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,15,-16,-17,-7,18,19,-10,-15,20,-13,21,-11,22,23,24,-5,25,-3,26,-1,-23,-20,14,-21,12,-22,-19,9,16,-24,4,-25,6,17,8,-18,2,-26, signs 11001110101001101101010101
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,15,-16,-17,-7,18,19,-10,-15,20,-13,21,-11,22,23,24,-5,25,-3,26,-1,-19,9,16,-24,4,-25,6,17,8,-18,2,-26,-23,-20,14,-21,12,-22, signs 11001110101001101101010101
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,15,-16,-17,-7,18,19,-10,-15,20,-13,21,-11,22,23,24,-5,25,-3,26,-1,2,-26,-23,-20,14,-21,12,-22,-19,9,16,-24,4,-25,6,17,8,-18, signs 11001110101001101101010101
candidate 1,-2,-3,4,-5,-6,7,8,-9,10,-11,12,-13,-14,-15,16,17,18,-4,19,20,-7,21,-17,-12,22,-10,23,24,-1,-8,25,-16,26,14,9,-23,3,-19,5,-18,11,-22,13,-26,15,-25,-21,6,-20,2,-24, signs 11011000011001111101010101
candidate -1,2,3,-4,5,6,-7,8,-9,10,-11,12,13,-14,-15,-16,-17,18,-2,19,-6,20,-12,21,-10,22,-8,-13,23,-5,24,-3,25,26,16,1,14,-23,-20,11,-21,9,-22,7,-19,-24,4,-25,-18,17,-26,15, signs 01011001100101001101010101
candidate 1,-2,-3,4,-5,6,7,8,-9,10,-11,12,-13,-14,15,-16,-17,-1,18,-7,-12,19,-10,20,-8,-15,21,22,23,24,-4,25,-6,26,-24,3,-25,5,-26,-23,2,-18,16,-21,14,9,-20,11,-19,13,-22,17, signs 10011001100110010101011101
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,17,18,19,-1,20,-3,21,-17,22,-15,-6,23,24,-9,25,-13,26,-11,12,-26,14,7,-23,5,16,-22,-18,-21,4,-20,2,-19,10,-25,8,-24, signs 11001100010011001010101100
candidate 1,-2,3,-4,5,-6,-7,8,9,-10,11,-12,13,-14,15,-16,-17,18,19,-1,20,-3,21,-15,22,-13,23,-5,24,25,-8,-11,26,-9,10,-26,12,7,-25,-22,14,-21,16,-24,6,-23,4,17,-18,-20,2,-19, signs 11001100001101101110011010
candidate -1,2,-3,4,5,-6,-7,8,-9,10,-11,12,13,-14,15,-16,-17,18,-2,19,-4,-15,20,-13,21,-5,22,23,-8,24,-12,25,-10,26,-24,7,-23,9,-26,11,-25,-22,6,-21,14,-20,16,3,-19,1,-18,17, signs 11001100100100110010101001
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,-1,18,-3,-16,19,20,-13,21,22,-8,23,-10,24,-12,25,-4,26,6,11,-24,-21,14,-20,-25,5,-26,7,-23,9,-22,15,-19,17,2,-18, signs 10001001101100011100110010
candidate 1,-2,-3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,15,16,-17,-1,18,19,20,21,-6,-15,22,-13,-8,23,-10,24,-12,25,-16,26,4,-20,-23,9,-24,11,-19,3,-26,5,-21,7,14,-22,-25,-18,2,17, signs 11100011100100100001100110
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,17,18,19,-1,20,-3,21,-17,22,-15,-6,23,24,-9,25,-11,26,-13,14,-26,12,7,-23,5,16,-22,-18,-21,4,-20,2,-19,10,-25,8,-24, signs 11001100011100001010101100
candidate -1,2,-3,4,5,-6,-7,8,-9,10,-11,12,13,-14,15,-16,-17,18,-2,19,-4,-15,20,-13,21,-5,22,23,-8,24,-10,25,-12,26,-24,9,-23,7,-26,11,-25,-22,6,-21,14,-20,16,3,-19,1,-18,17, signs 11001110010000110010100110
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,13,-14,15,-16,-17,18,19,-1,20,-3,21,-15,22,-13,23,-5,24,25,-12,-7,26,-9,10,-26,8,11,-25,-22,14,-21,16,-24,6,-23,4,17,-18,-20,2,-19, signs 11001111000001101110011010
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,12,-13,-14,15,-16,-17,-1,18,19,-4,-15,20,21,-12,22,-6,-11,23,24,-8,25,-10,26,-24,7,-25,9,-26,-23,-22,13,-21,5,14,-20,16,3,-19,17,2,-18, signs 10001101100000111110011101
candidate -1,2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,15,-16,-17,18,-2,19,-4,-15,20,-13,21,22,-6,-11,23,24,-8,25,-10,26,-24,7,-25,9,-26,-23,-22,5,12,-21,14,-20,16,3,-19,1,-18,17, signs 11000101100100110010111101
candidate -1,2,-3,4,5,-6,-7,8,-9,10,-11,12,13,-14,15,-16,-17,18,-2,19,-4,-15,20,-13,21,-5,-12,22,23,24,-8,25,-10,26,-24,7,-25,9,-26,-23,6,11,-22,-21,14,-20,16,3,-19,1,-18,17, signs 11001001101000110010111101
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-12,19,-14,20,-16,21,22,-1,23,24,-10,25,-4,-7,26,-5,6,-26,8,3,-25,9,-24,17,-20,15,-21,-23,2,11,-18,13,-19,-22, signs 00000011111100011011001010
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,12,-13,14,-15,16,-17,18,-12,19,-14,20,-16,21,22,-1,23,24,-10,25,-4,-9,26,-7,6,-26,8,5,-25,3,-24,17,-20,15,-21,-23,2,11,-18,13,-19,-22, signs 00100001111100011011001001
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,-11,12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,-2,22,-12,23,-4,24,-6,25,-8,26,10,5,-24,3,16,-21,-18,1,-22,7,-25,9,-26,11,-23,-20,14,-19, signs 10001100100111011110010010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-12,19,-14,20,-16,21,22,-1,23,24,-10,25,-8,-3,26,-5,6,-26,4,7,-25,9,-24,17,-20,15,-21,-23,2,11,-18,13,-19,-22, signs 00110000111100011011001010
candidate 1,-2,-3,-4,5,-6,7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-12,19,-14,20,-16,21,22,-1,23,24,-10,25,-8,-5,26,-7,6,-26,4,9,-25,3,-24,17,-20,15,-21,-23,2,11,-18,13,-19,-22, signs 00111000011100011011001001
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-6,19,-8,20,-16,21,22,-1,23,24,-4,25,-10,-13,26,-11,12,-26,14,9,-25,15,-20,17,-21,3,-24,5,-19,7,-18,-23,2,-22, signs 00110110000011110100101010
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,18,-6,19,-8,20,-16,21,22,-1,23,24,-4,25,-10,-15,26,-13,12,-26,14,11,-25,9,-20,17,-21,3,-24,5,-19,7,-18,-23,2,-22, signs 00110110100001110100101001
candidate -1,2,-3,-4,5,-6,7,8,-9,10,-11,12,-13,14,-15,-16,17,18,-8,19,-10,-17,20,21,22,23,-2,24,25,-7,-12,26,-14,-5,6,13,-26,15,-21,1,-23,3,-24,-20,16,11,-19,9,-18,-25,4,-22, signs 00100011100011011101001010
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,18,-6,19,-8,20,-16,21,22,-1,23,24,-4,25,-14,-9,26,-11,12,-26,10,13,-25,15,-20,17,-21,3,-24,5,-19,7,-18,-23,2,-22, signs 00110110110000110100101010
candidate 1,-2,3,-4,5,-6,7,8,-9,-10,11,-12,13,-14,15,-16,-17,-5,18,-7,19,-15,20,-1,21,-3,22,-13,23,24,-8,25,26,-11,12,-26,10,-23,14,-20,16,-19,-24,9,-25,-18,6,17,4,-22,2,-21, signs 01101101010000110010011010
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,16,-17,18,-6,19,-8,20,-16,21,22,-1,23,24,-4,25,-14,-11,26,-13,12,-26,10,15,-25,9,-20,17,-21,3,-24,5,-19,7,-18,-23,2,-22, signs 00110110111000010100101001
candidate -1,2,-3,4,5,-6,-7,8,-9,10,-11,-12,-13,14,15,-16,17,18,19,-5,20,21,-8,-17,-2,22,-4,-15,-10,23,24,25,-14,26,12,-24,-21,7,-18,1,-22,3,16,9,-23,11,-26,13,-25,-20,6,-19, signs 10011110011000011110010110
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-12,19,-14,20,-16,21,22,-1,23,24,-4,25,-6,-9,26,-7,8,-26,10,5,-25,3,-24,17,-20,15,-21,-23,2,11,-18,13,-19,-22, signs 00110000111100011011001010
candidate 1,-2,-3,4,-5,6,7,8,-9,-10,11,-12,-13,14,-15,16,-17,-7,18,-11,19,20,-14,-1,21,22,-4,23,-6,24,-16,25,-8,26,10,-19,12,3,-22,5,-23,-18,-26,9,-25,17,-24,-21,2,13,-20,15, signs 00110011110011000010101010
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-12,19,-14,20,-16,21,22,-1,23,24,-4,25,-10,-5,26,-7,8,-26,6,9,-25,3,-24,17,-20,15,-21,-23,2,11,-18,13,-19,-22, signs 00111100001100011011001010
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,-16,-17,18,-2,19,-4,20,-6,21,22,-1,23,24,-8,25,-14,-11,26,-13,12,-26,10,15,-25,9,16,7,-24,17,-20,5,-21,-23,-18,3,-19,-22, signs 01000100000111111011001110
candidate -1,2,3,-4,5,-6,7,-8,-9,-10,11,-12,13,-14,15,-16,17,18,19,-3,20,-5,21,-7,-2,-11,22,23,24,-17,25,-15,26,-13,-18,-21,6,-20,4,-19,12,-22,10,1,8,-24,16,-25,14,-26,-23,9, signs 00110011000111001010100101
candidate 1,2,-3,-4,5,-6,7,8,-9,-10,-11,12,-13,14,-15,16,-17,-5,18,-7,-12,19,20,-1,-14,21,-16,22,-2,23,24,25,-8,26,10,-24,4,17,6,-18,-25,9,-26,11,-19,13,-21,15,-22,3,-23,-20, signs 01011000100110011100101010
candidate -1,2,-3,-4,-5,6,-7,8,-9,10,11,-12,-13,14,15,-16,17,18,-8,19,-10,20,-14,21,22,23,-2,-15,24,-17,25,26,-6,-11,12,5,-26,7,-19,9,-20,13,-21,1,-23,3,16,-24,-18,-25,4,-22, signs 00101101100001011101001010
candidate 1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,-17,18,-2,19,-4,20,-6,21,22,-1,23,24,-8,25,-10,-15,26,-13,12,-26,14,11,-25,9,16,7,-24,17,-20,5,-21,-23,-18,3,-19,-22, signs 01000100011110011011001110
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,12,-13,14,-15,16,-17,18,-4,19,-12,20,-14,21,22,-1,23,24,-16,25,-10,-7,26,-9,8,-26,6,11,-25,5,-19,3,-18,17,-24,15,-20,13,-21,-23,2,-22, signs 00110001111001100011001010
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-4,19,-12,20,-14,21,22,-1,23,24,-16,25,-10,-5,26,-7,8,-26,6,9,-25,11,-19,3,-18,17,-24,15,-20,13,-21,-23,2,-22, signs 00110011110001100011001001
candidate 1,2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-2,19,-12,20,-14,-1,-16,21,22,-9,23,-7,24,25,-4,26,6,-24,8,-23,10,-22,-25,5,-26,11,-20,13,-19,3,-18,17,-21,15, signs 01110100111001001101010101
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,12,-13,-14,15,-16,17,18,-4,19,-12,20,21,-15,22,23,-2,-17,-6,24,-8,25,26,-11,-19,13,-20,-26,10,5,-18,3,-23,1,16,7,-24,9,-25,-21,14,-22, signs 10011100101010110110100101
candidate -1,-2,3,4,-5,6,-7,8,-9,10,-11,12,13,-14,15,-16,-17,18,-4,19,-10,20,-12,21,22,-3,23,24,25,-15,-6,26,-8,-13,14,7,-26,9,-20,11,-21,1,-24,17,-18,-23,2,-22,-19,5,16,-25, signs 10011100100111001101010101
candidate 1,-2,3,4,-5,6,-7,8,-9,10,11,-12,-13,-14,-15,16,-17,-3,-8,18,-10,-1,19,20,-16,21,-4,22,-6,23,24,-11,25,26,14,5,-22,7,-23,13,-26,15,-21,17,-20,-25,12,-24,-18,9,2,-19, signs 01110010011101100100110101
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,12,-13,14,-15,16,-17,18,-4,19,-12,20,-14,21,22,-1,23,24,-16,25,-6,-11,26,-9,8,-26,10,7,-25,5,-19,3,-18,17,-24,15,-20,13,-21,-23,2,-22, signs 00110111100001100011001010
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-4,19,-12,20,-14,21,22,-1,23,24,-16,25,-6,-9,26,-7,8,-26,10,5,-25,11,-19,3,-18,17,-24,15,-20,13,-21,-23,2,-22, signs 00111111000001100011001001
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,18,19,-3,20,-5,21,22,-8,-1,23,-17,24,-15,25,-11,26,-13,14,-24,16,-23,-18,-26,12,-25,10,-21,6,-20,4,-19,2,7,-22,9, signs 00110011010011100010101001
candidate 1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-2,19,-4,20,-6,21,22,-1,23,24,-16,25,-14,-9,26,-11,12,-26,10,13,-25,15,8,17,-24,7,-20,5,-21,-23,-18,3,-19,-22, signs 01000111001111000011001001
candidate -1,2,-3,-4,-5,6,7,8,-9,10,-11,12,-13,-14,15,-16,17,18,19,20,-6,21,-8,22,-10,23,-2,-17,24,-15,25,26,-12,-7,-21,5,-20,13,-26,1,16,-24,-18,3,-23,11,-22,9,4,-19,14,-25, signs 10011110011000110100110100
candidate -1,-2,3,4,5,6,-7,8,-9,10,-11,-12,-13,14,-15,-16,17,18,-4,19,-6,20,-8,-3,21,-17,22,23,-14,24,25,26,-10,-5,-19,7,-20,9,2,15,-23,13,-24,1,-26,11,-18,-21,16,-22,12,-25, signs 01011011001001110110011001
candidate -1,-2,3,-4,-5,6,7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-8,19,-10,20,-12,-7,21,22,-16,23,24,-13,-6,25,26,-3,2,-26,4,15,-23,17,-22,1,-25,5,14,-24,-20,11,-19,9,-18,-21, signs 11100001100111100101001100
candidate -1,-2,3,-4,-5,6,7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-8,19,-10,20,-12,-7,21,22,-16,23,24,-13,-6,25,26,-3,2,15,-23,17,-22,-26,4,1,14,-24,-20,11,-19,9,-18,-21,-25,5, signs 11100001100111100101001100
candidate -1,2,3,4,-5,6,-7,8,-9,-10,-11,12,-13,-14,15,-16,17,18,-4,19,-6,20,-8,21,22,-3,23,-17,24,-15,-2,25,-12,26,10,-22,-19,5,-18,-23,16,-24,14,1,-25,11,-26,9,-21,7,-20,13, signs 01011011001000110100110101
candidate 1,2,-3,4,-5,6,-7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,-2,19,-4,20,-6,21,22,-1,23,24,-16,25,-10,-13,26,-11,12,-26,14,9,-25,15,8,17,-24,7,-20,5,-21,-23,-18,3,-19,-22, signs 01000111111100000011001001
candidate -1,2,3,-4,5,-6,-7,8,9,-10,-11,12,-13,14,-15,16,-17,18,-12,19,-14,20,-16,-9,21,22,23,24,-2,25,-8,-3,26,-5,6,-26,4,7,-25,-21,10,15,-20,17,-24,1,-22,11,-19,13,-18,-23, signs 10001111000110110100110001
candidate 1,-2,3,4,-5,-6,7,8,-9,10,-11,12,-13,-14,-15,16,-17,18,-8,19,-10,20,-16,21,-4,-1,22,-3,23,24,25,-7,-12,26,14,5,-24,17,-20,11,-19,9,-18,-25,6,13,-26,15,-21,-23,2,-22, signs 01101011100010011101001010
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-12,19,-14,20,-16,21,-4,22,23,-1,24,-3,-6,25,26,-9,10,15,-20,17,-21,-26,8,11,-19,13,-18,7,-25,5,-22,-24,2,-23, signs 00101101000110110100100110
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-6,19,-12,20,-14,21,-4,22,23,-1,24,-3,-16,25,26,-9,10,-26,8,11,-20,13,-19,7,-18,17,-25,15,-21,5,-22,-24,2,-23, signs 00101110111001001101100101
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-6,19,-12,20,-14,21,-4,-1,22,-3,23,24,-16,25,26,-9,10,-26,8,11,-20,13,-19,7,-18,17,-25,15,-24,5,-21,-23,2,-22, signs 01100110111001001101001101
candidate -1,2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-12,19,-14,20,-16,-9,21,22,23,24,-2,25,-4,-7,26,-5,6,-26,8,3,-25,-21,10,15,-20,17,-24,1,-22,11,-19,13,-18,-23, signs 10111100000110110100110001
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-12,19,-14,20,-16,-9,21,22,-4,23,24,-1,25,-3,-6,26,10,15,-20,17,8,-21,-26,11,-19,13,-18,7,-22,5,-23,-25,2,-24, signs 00101111000110110100110010
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-12,19,-14,20,-16,-9,21,22,-4,-1,23,-3,24,25,-6,26,10,15,-20,17,8,-21,-26,11,-19,13,-18,7,-25,5,-22,-24,2,-23, signs 01100111000110110100100110
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-12,19,-14,20,-16,-9,21,22,-4,23,24,-1,25,-3,-6,26,8,-21,10,15,-20,17,-26,7,-22,11,-19,13,-18,5,-23,-25,2,-24, signs 00101111000110110100110010
candidate 1,-2,3,4,-5,6,-7,-8,-9,-10,11,12,-13,14,-15,16,-17,18,-12,19,-14,20,-16,21,22,-11,-6,-3,23,-1,24,25,-4,26,8,17,-20,15,-21,9,-26,7,-18,13,-19,-22,10,5,-25,-23,2,-24, signs 10011000110100011011000111
candidate -1,-2,3,-4,5,6,-7,8,9,-10,-11,12,-13,14,-15,16,-17,18,-12,19,-14,20,-16,-9,21,22,23,24,-8,25,-6,-3,26,-5,4,-26,2,7,-25,-21,10,15,-20,17,-24,1,-22,11,-19,13,-18,-23, signs 10011110000110110100110010
candidate 1,-2,3,4,-5,6,-7,-8,-9,-10,11,12,-13,14,-15,16,-17,18,-12,19,-14,20,-16,21,22,-11,-6,23,-4,-1,24,-3,25,26,8,17,-20,15,-21,9,-26,7,-18,13,-19,-22,10,5,-23,-25,2,-24, signs 10011000110100011011001101
candidate 1,-2,3,4,-5,-6,7,8,-9,10,-11,12,-13,14,-15,-16,-17,18,-8,19,-10,20,-12,-7,21,-3,22,-1,23,24,-4,25,-14,26,16,-21,6,13,-20,11,-19,9,-18,17,-26,15,-25,5,-24,-22,2,-23, signs 10011001100110001101001101
candidate 1,-2,3,4,-5,-6,7,8,-9,10,-11,12,-13,14,-15,-16,-17,18,-8,19,-10,20,-12,-7,21,22,23,-3,24,-1,-4,25,-14,26,16,-21,6,13,-20,11,-19,9,-18,17,-26,15,-22,5,-25,-23,2,-24, signs 11010001100110001101000111
candidate 1,-2,3,4,-5,6,-7,-8,-9,-10,11,12,-13,14,-15,16,-17,18,-12,19,-14,20,-16,21,22,-11,23,-3,24,-1,-4,25,-6,26,8,17,-20,15,-21,9,-26,7,-18,13,-19,-22,10,5,-25,-23,2,-24, signs 11010000110100011011000111
candidate -1,2,-3,-4,5,-6,7,8,9,-10,-11,12,-13,14,-15,16,-17,18,-12,19,-14,20,-16,-9,21,22,23,24,-8,25,-2,-7,26,-5,4,-26,6,3,-25,-21,10,15,-20,17,-24,1,-22,11,-19,13,-18,-23, signs 11111000000110110100110010
candidate -1,2,-3,-4,5,-6,7,8,-9,-10,11,12,-13,14,-15,16,-17,18,-12,19,-14,20,-16,21,22,-11,23,24,-8,25,-2,-7,26,-5,4,-26,6,3,-25,17,-20,15,-21,9,-24,1,-18,13,-19,-22,10,-23, signs 00000111110100011011001101
candidate -1,2,-3,-4,5,-6,7,8,-9,-10,11,12,-13,14,-15,16,-17,18,-12,19,-14,20,-16,21,22,-11,23,24,-8,25,-2,-7,26,-5,4,-26,6,3,-25,9,-24,17,-20,15,-21,1,10,-23,-18,13,-19,-22, signs 00000111110100011011001101
candidate -1,2,-3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,15,16,-17,18,-12,19,-14,20,-16,21,22,-7,23,-5,24,25,-2,26,-10,-15,-20,17,-21,9,-26,11,-19,13,-18,1,-25,3,8,-22,6,-23,4,-24, signs 00101100110110010100101010
candidate -1,2,-3,-4,5,-6,7,-8,-9,10,11,12,-13,14,-15,16,-17,18,-10,19,-12,20,-14,21,22,-7,23,-5,24,25,-2,26,-16,-11,-19,9,-18,17,-26,15,-20,13,-21,1,-25,3,8,-22,6,-23,4,-24, signs 00101100111001100011001010
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-12,19,-14,20,-16,-9,21,22,23,-3,24,-1,-4,25,-6,26,10,15,-20,17,8,-21,-26,11,-19,13,-18,7,-22,5,-25,-23,2,-24, signs 00101111000110110100111000
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-12,19,-14,20,-16,-9,21,-3,22,-1,23,24,-4,25,-6,26,10,15,-20,17,8,-21,-26,11,-19,13,-18,7,-25,5,-24,-22,2,-23, signs 01100111000110110100110010
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-12,19,-14,20,-16,-9,21,22,23,-3,24,-1,-4,25,-6,26,8,-21,10,15,-20,17,-26,7,-22,11,-19,13,-18,5,-25,-23,2,-24, signs 00101111000110110100111000
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-12,19,-14,20,-16,-9,21,22,-6,23,-4,-1,24,-3,25,26,10,15,-20,17,8,-21,-26,11,-19,13,-18,7,-22,5,-23,-25,2,-24, signs 01100111000110110100110010
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-12,19,-14,20,-16,-9,21,22,-6,23,-4,-1,24,-3,25,26,8,-21,10,15,-20,17,-26,7,-22,11,-19,13,-18,5,-23,-25,2,-24, signs 01100111000110110100110010
candidate -1,-2,3,-4,5,6,-7,8,-9,-10,11,12,-13,14,-15,16,-17,18,-12,19,-14,20,-16,21,22,-11,23,24,-8,25,-6,-3,26,-5,4,-26,2,7,-25,17,-20,15,-21,9,-24,1,-18,13,-19,-22,10,-23, signs 01100001110100011011001101
candidate -1,-2,3,-4,5,6,-7,8,-9,-10,11,12,-13,14,-15,16,-17,18,-12,19,-14,20,-16,21,22,-11,23,24,-8,25,-6,-3,26,-5,4,-26,2,7,-25,9,-24,17,-20,15,-21,1,10,-23,-18,13,-19,-22, signs 01100001110100011011001101
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-12,19,-14,20,-16,-9,21,22,-6,-3,23,-1,24,25,-4,26,10,15,-20,17,8,-21,-26,11,-19,13,-18,7,-22,5,-25,-23,2,-24, signs 01100111000110110100111000
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-12,19,-14,20,-16,-9,21,22,-6,-3,23,-1,24,25,-4,26,8,-21,10,15,-20,17,-26,7,-22,11,-19,13,-18,5,-25,-23,2,-24, signs 01100111000110110100111000
candidate 1,-2,3,4,-5,-6,7,8,-9,10,-11,12,-13,14,-15,-16,-17,18,-8,19,-10,20,-12,-7,21,22,-4,-1,23,-3,24,25,-14,26,16,-21,6,13,-20,11,-19,9,-18,17,-26,15,-25,5,-22,-24,2,-23, signs 10011001100110001101011001
candidate 1,-2,3,4,-5,-6,7,8,-9,10,-11,12,-13,14,-15,-16,-17,18,-8,19,-10,20,-12,-7,21,22,-4,23,24,-1,25,-3,-14,26,16,-21,6,13,-20,11,-19,9,-18,17,-26,15,-22,5,-23,-25,2,-24, signs 11010001100110001101001101
candidate -1,2,-3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,16,17,18,-12,19,-14,20,-16,21,22,-9,23,-7,-2,24,25,26,-6,-17,-20,15,-19,13,-18,11,-21,5,-26,1,-24,3,8,-23,10,-22,4,-25, signs 01100011000110010101001011
candidate 1,-2,3,4,-5,6,-7,-8,-9,-10,11,12,-13,14,-15,16,-17,18,-12,19,-14,20,-16,21,22,-11,-4,23,24,-1,25,-3,-6,26,8,17,-20,15,-21,9,-26,7,-18,13,-19,-22,10,5,-23,-25,2,-24, signs 11010000110100011011001101
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-7,18,-9,19,-15,20,21,22,-3,23,-1,-4,24,25,-11,26,-13,14,-26,12,-20,16,-19,10,-18,8,17,6,-25,-21,5,-24,-22,2,-23, signs 11010011000011110010001111
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,19,20,-8,21,-10,22,-16,-3,23,-1,24,-5,-14,25,-12,26,-21,9,-20,7,-26,11,-25,13,6,-19,-22,15,4,-23,2,17,-18,-24, signs 10011101101100011101010101
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-7,18,-9,19,-15,20,21,22,-3,23,-1,-4,24,25,-13,26,-11,12,-26,14,-20,16,-19,10,-18,8,17,6,-25,-21,5,-24,-22,2,-23, signs 11010011001100110010001111
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,16,-17,18,-4,19,-6,20,-8,-3,21,-1,22,-11,23,24,-14,25,-16,26,-24,13,-25,15,-26,-23,12,17,-18,-21,2,9,-20,7,-19,5,10,-22, signs 10011001100001101101011101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-8,19,-10,20,-12,-5,21,22,23,-1,-16,24,-14,-3,25,26,-22,17,-18,7,-19,9,-24,15,2,-25,4,13,-20,11,6,-21,-26,-23, signs 11000101100111001101011010
candidate -1,2,-3,4,5,-6,7,-8,-9,-10,11,12,-13,14,-15,16,-17,18,-12,19,-14,20,-16,21,22,-11,23,24,-2,25,-4,-7,26,-5,6,-26,8,3,-25,17,-20,15,-21,9,-24,1,-18,13,-19,-22,10,-23, signs 01000011110100011011001110
candidate -1,2,-3,4,5,-6,7,-8,-9,-10,11,12,-13,14,-15,16,-17,18,-12,19,-14,20,-16,21,22,-11,23,24,-2,25,-4,-7,26,-5,6,-26,8,3,-25,9,-24,17,-20,15,-21,1,10,-23,-18,13,-19,-22, signs 01000011110100011011001110
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,16,-17,18,-12,19,-14,20,-16,21,22,-11,23,24,-2,25,-4,-9,26,-7,6,-26,8,5,-25,3,-24,17,-20,15,-21,1,10,-23,-18,13,-19,-22, signs 01100001110100011011001101
candidate -1,2,3,-4,5,-6,-7,8,-9,-10,11,12,-13,14,-15,16,-17,18,-12,19,-14,20,-16,21,22,-11,23,24,-2,25,-8,-3,26,-5,6,-26,4,7,-25,17,-20,15,-21,9,-24,1,-18,13,-19,-22,10,-23, signs 01110000110100011011001110
candidate -1,2,3,-4,5,-6,-7,8,-9,-10,11,12,-13,14,-15,16,-17,18,-12,19,-14,20,-16,21,22,-11,23,24,-2,25,-8,-3,26,-5,6,-26,4,7,-25,9,-24,17,-20,15,-21,1,10,-23,-18,13,-19,-22, signs 01110000110100011011001110
candidate -1,2,-3,-4,5,-6,7,8,-9,-10,11,12,-13,14,-15,16,-17,18,-12,19,-14,20,-16,21,22,-11,23,24,-2,25,-8,-5,26,-7,6,-26,4,9,-25,3,-24,17,-20,15,-21,1,10,-23,-18,13,-19,-22, signs 01111000010100011011001101
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,15,-16,17,18,19,-11,20,21,-14,-17,-8,22,-2,23,-4,24,-6,25,26,-15,16,-26,-23,3,-24,5,-25,7,-22,9,-18,13,-21,1,10,-19,12,-20, signs 00011001111000001001101010
candidate -1,-2,3,-4,-5,6,-7,8,9,10,-11,12,-13,-14,-15,16,17,18,-10,19,-12,-17,20,-9,21,-3,22,23,-6,24,-8,25,-16,26,14,-21,4,-22,2,15,-26,13,-19,11,-18,-20,-25,1,-23,5,-24,7, signs 10010110111000101101101001
candidate -1,2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,-8,20,21,22,-2,23,-4,24,-6,25,-10,26,16,-19,14,7,-20,1,-22,3,-23,9,-26,17,12,-18,-25,5,-24,-21, signs 00110001101000111110010101
candidate 1,-2,3,-4,5,-6,-7,8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,21,22,-9,23,-1,24,-3,-8,25,26,-5,6,-26,-21,17,12,-18,14,-19,16,-20,10,-22,-25,7,4,-24,2,-23, signs 00111100111001101101010101
candidate 1,-2,3,-4,5,-6,-7,8,9,-10,-11,-12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,22,-9,23,-1,24,-3,-8,25,26,-5,6,-26,10,-22,12,-19,14,-20,16,-21,-18,11,-25,7,4,-24,2,-23, signs 00111100110110011101010101
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-7,18,-9,19,-15,20,-5,21,-1,22,-11,23,-13,24,25,-4,26,2,-22,10,-23,12,-24,14,-19,16,-20,-25,3,-26,-21,6,17,8,-18, signs 01011110010011101101001010
candidate 1,-2,3,-4,5,-6,7,8,-9,-10,11,-12,13,-14,15,-16,-17,-5,18,-7,19,-15,20,-3,21,-1,22,-13,23,-11,24,25,-8,26,10,-24,12,-23,14,-22,-25,9,-26,-19,16,-20,2,-21,4,17,6,-18, signs 00111000101100101101001010
candidate -1,2,-3,4,-5,-6,7,8,-9,10,11,-12,-13,14,-15,-16,17,18,-8,19,-10,-17,20,21,-4,22,-2,23,-14,24,25,-11,26,-7,-18,9,-19,-26,12,-25,16,-20,6,1,-23,3,-22,5,-21,15,-24,13, signs 10011001001100101010101010
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,12,-13,14,-15,16,-17,-9,18,-11,19,20,-16,21,-6,22,-4,23,24,25,-14,26,-12,-1,2,-24,-21,7,-22,5,-23,3,8,17,-20,15,-25,13,-26,-19,10,-18, signs 11001101100110011101010101
candidate 1,-2,3,-4,5,-6,7,8,-9,-10,11,-12,13,-14,15,-16,-17,-5,18,-7,19,-15,20,-3,21,-1,22,-13,23,24,-8,25,26,-11,12,-26,10,-23,14,-20,16,-19,-24,9,-25,-18,6,17,4,-21,2,-22, signs 01101101010000110010101010
candidate -1,-2,3,-4,5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,17,-13,18,-15,19,-17,20,21,-6,-3,22,23,24,-9,25,-11,26,-5,4,-22,2,7,-21,-18,14,-19,16,-20,8,1,-23,-26,12,-25,10,-24, signs 10011110001111001010101010
candidate 1,2,-3,-4,-5,6,7,-8,9,10,-11,-12,-13,14,-15,16,-17,18,-10,19,20,21,-14,22,-16,23,-6,-1,24,-7,25,-9,-2,26,4,-20,12,17,-23,15,-22,13,-21,5,-26,3,-19,11,-18,-25,8,-24, signs 01110100111100110100101010
candidate 1,-2,3,4,-5,-6,7,8,-9,10,-11,12,-13,-14,-15,16,-17,18,-8,19,-10,20,-16,-3,21,-1,22,23,-4,24,25,-7,-12,26,14,5,-24,17,-20,11,-19,9,-18,-25,6,13,-26,15,-23,-21,2,-22, signs 01101011100010011101100010
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-12,19,-14,20,-16,21,22,-3,23,-1,-4,24,-6,25,26,-9,10,15,-20,17,-21,-26,8,11,-19,13,-18,7,-25,5,-24,-22,2,-23, signs 00101101000110110100110010
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-6,19,-12,20,-14,21,22,-3,23,-1,-4,24,-16,25,26,-9,10,-26,8,11,-20,13,-19,7,-18,17,-25,15,-21,5,-24,-22,2,-23, signs 00101110111001001101110001
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-6,19,-12,20,-14,-3,21,-1,22,23,-4,24,-16,25,26,-9,10,-26,8,11,-20,13,-19,7,-18,17,-25,15,-24,5,-23,-21,2,-22, signs 01100110111001001101100101
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,21,22,-9,-6,23,24,-1,25,-3,26,-7,8,-26,-23,5,-21,17,12,-18,14,-19,16,-20,10,-22,4,-25,2,-24, signs 00110011111001101101010011
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,-12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,22,-9,-6,23,24,-1,25,-3,26,-7,8,-26,-23,5,10,-22,12,-19,14,-20,16,-21,-18,11,4,-25,2,-24, signs 00110011110110011101010011
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-9,18,-11,19,-15,20,-7,21,22,-4,23,24,-1,25,-3,26,-13,14,-26,12,-19,16,-20,6,-21,8,17,10,-18,-22,5,-23,-25,2,-24, signs 00101011100100101101010010
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-9,18,-11,19,-15,20,-7,21,22,-4,-1,23,-3,24,25,26,-13,14,-26,12,-19,16,-20,6,-21,8,17,10,-18,-25,5,-22,-24,2,-23, signs 01100011100100101101000110
candidate -1,2,-3,4,-5,-6,7,-8,9,10,-11,-12,-13,14,15,16,-17,18,-10,19,20,21,-14,22,-16,-9,23,-7,-2,24,-4,25,26,-15,-22,13,-21,-26,8,-23,-19,11,-18,17,12,-20,6,1,-24,3,-25,5, signs 10011100111000011101100101
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-12,19,-14,20,-16,21,-6,22,-4,23,24,-1,25,-3,26,-9,10,15,-20,17,-21,-26,8,11,-19,13,-18,7,-22,5,-23,-25,2,-24, signs 00101101000110110100110010
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-12,19,-14,20,-16,21,-6,22,-4,-1,23,-3,24,25,26,-9,10,15,-20,17,-21,-26,8,11,-19,13,-18,7,-25,5,-22,-24,2,-23, signs 01100101000110110100100110
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,21,22,-9,-6,23,24,-3,25,-1,26,-7,8,-26,-23,5,-21,17,12,-18,14,-19,16,-20,10,-22,4,-24,2,-25, signs 00110011111001101101010101
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,-12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,22,-9,-6,23,24,-3,25,-1,26,-7,8,-26,-23,5,10,-22,12,-19,14,-20,16,-21,-18,11,4,-24,2,-25, signs 00110011110110011101010101
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,21,22,-9,-4,23,24,-1,25,-7,26,-5,6,-26,8,-25,-23,3,-21,17,12,-18,14,-19,16,-20,10,-22,2,-24, signs 11000011111001101101010110
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,-12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,22,-9,-4,23,24,-1,25,-7,26,-5,6,-26,8,-25,-23,3,10,-22,12,-19,14,-20,16,-21,-18,11,2,-24, signs 11000011110110011101010110
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,21,22,-9,-4,23,24,-1,25,-5,26,-7,8,-26,6,-25,-23,3,-21,17,12,-18,14,-19,16,-20,10,-22,2,-24, signs 11001100111001101101010110
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,-12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,22,-9,-4,23,24,-1,25,-5,26,-7,8,-26,6,-25,-23,3,10,-22,12,-19,14,-20,16,-21,-18,11,2,-24, signs 11001100110110011101010110
candidate -1,2,-3,4,-5,6,-7,-8,-9,10,-11,12,13,-14,15,-16,17,-13,18,-15,19,-17,-12,20,21,22,-10,23,-2,24,-4,25,-6,26,8,3,-24,1,-22,11,-20,-18,14,-19,16,-21,-23,9,-26,7,-25,5, signs 00111000110111001010101001
candidate -1,2,-3,4,-5,6,-7,-8,-9,10,-11,12,13,-14,15,-16,17,-13,18,-15,19,-17,-12,20,21,22,-10,23,-2,24,-4,25,-6,26,8,3,-24,1,-23,9,-22,11,-20,-18,14,-19,16,-21,-26,7,-25,5, signs 00111000110111001010101001
candidate 1,-2,3,-4,5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,-9,-6,21,22,-1,23,-3,24,-5,25,26,-21,-24,4,-23,2,-22,-26,7,10,17,12,-18,14,-19,16,-20,8,-25, signs 00110110111001101101101001
candidate -1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,22,-11,23,24,-10,-3,25,-5,26,-7,2,-23,12,-19,14,-20,16,-21,-18,-22,-24,1,8,-26,6,-25,4,9, signs 10001100111110011101010110
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,-11,12,13,-14,15,-16,17,-13,18,-15,19,-17,-12,20,-8,21,22,23,-2,24,-4,25,-6,26,-24,3,-23,1,10,-18,14,-19,16,11,-20,9,-21,7,-26,5,-25,-22, signs 10010011010111001010100110
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,-11,12,13,-14,15,-16,17,-13,18,-15,19,-17,-12,20,-8,21,22,23,-2,24,-4,25,-6,26,-24,3,-23,1,-21,7,10,-18,14,-19,16,11,-20,9,-26,5,-25,-22, signs 10010011010111001010100110
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-9,18,-11,19,-15,20,-7,21,22,23,-3,24,-1,-4,25,26,-13,14,-26,12,-19,16,-20,6,-21,8,17,10,-18,-22,5,-25,-23,2,-24, signs 00101011100100101101011000
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-9,18,-11,19,-15,20,-7,21,-3,22,-1,23,24,-4,25,26,-13,14,-26,12,-19,16,-20,6,-21,8,17,10,-18,-25,5,-24,-22,2,-23, signs 01100011100100101101010010
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-12,19,-14,20,-16,21,-6,22,23,-3,24,-1,-4,25,26,-9,10,15,-20,17,-21,-26,8,11,-19,13,-18,7,-22,5,-25,-23,2,-24, signs 00101101000110110100111000
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-12,19,-14,20,-16,21,-6,-3,22,-1,23,24,-4,25,26,-9,10,15,-20,17,-21,-26,8,11,-19,13,-18,7,-25,5,-24,-22,2,-23, signs 01100101000110110100110010
candidate 1,-2,3,-4,5,-6,-7,8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,21,22,-9,23,-3,24,-1,-8,25,26,-5,6,-26,-21,17,12,-18,14,-19,16,-20,10,-22,-25,7,4,-23,2,-24, signs 00111100111001101101011001
candidate 1,-2,3,-4,5,-6,-7,8,9,-10,-11,-12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,22,-9,23,-3,24,-1,-8,25,26,-5,6,-26,10,-22,12,-19,14,-20,16,-21,-18,11,-25,7,4,-23,2,-24, signs 00111100110110011101011001
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,-11,12,13,-14,15,-16,17,-13,18,-15,19,-17,-12,20,21,-9,22,23,24,-7,25,-5,26,-1,2,-26,4,-22,10,-21,8,-25,6,-24,-20,-18,14,-19,16,11,-23,3, signs 00100110110111001010101010
candidate 1,-2,3,-4,5,-6,7,-8,-9,-10,-11,12,13,-14,15,-16,17,-13,18,-15,19,-17,-12,20,21,-7,22,23,24,-5,25,-3,26,-1,2,-22,8,-21,6,-25,4,-24,10,-18,14,-19,16,11,-20,9,-23,-26, signs 00011011010111001010101010
candidate 1,-2,3,-4,5,-6,-7,-8,9,-10,-11,12,13,-14,15,-16,17,-13,18,-15,19,-17,-12,20,21,22,23,-9,24,-5,25,-3,26,-1,2,7,-22,11,-20,-18,14,-19,16,-21,6,-25,4,-24,10,-23,8,-26, signs 00011010110111001010101010
candidate 1,-2,3,-4,5,-6,-7,-8,9,-10,-11,12,13,-14,15,-16,17,-13,18,-15,19,-17,-12,20,21,-9,22,-5,23,-3,24,25,26,-1,-25,7,-20,-18,14,-19,16,11,6,-23,4,-22,10,-21,8,-24,2,-26, signs 00011010110111001010101010
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,22,-11,-4,23,24,-7,25,-9,26,-1,2,-26,10,-25,8,-24,6,-22,-18,-21,16,-20,14,-19,12,5,-23,3, signs 00110100111011001010101010
candidate 1,-2,3,-4,5,-6,-7,8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,21,22,-9,23,-3,24,-5,25,26,-8,-1,2,7,-26,-22,10,-20,16,-19,14,-18,12,17,-21,-25,6,-24,4,-23, signs 00110011101100110010101010
candidate 1,-2,3,-4,5,-6,-7,8,9,-10,-11,-12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,22,-9,23,-3,24,-5,25,26,-8,-1,2,7,-26,11,-18,-21,16,-20,14,-19,12,-22,10,-25,6,-24,4,-23, signs 00110011101011001010101010
candidate 1,2,-3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,21,22,-9,-2,23,24,-5,25,-7,26,-1,8,-25,6,-24,4,-22,10,-20,16,-19,14,-18,12,17,-21,3,-23,-26, signs 01010011101100110010101010
candidate 1,2,-3,-4,5,-6,7,-8,9,-10,-11,-12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,22,-9,-2,23,24,-5,25,-7,26,-1,8,-25,6,-24,4,11,-18,-21,16,-20,14,-19,12,-22,10,3,-23,-26, signs 01010011101011001010101010
candidate 1,-2,3,-4,5,-6,-7,8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,-9,21,-3,22,-5,23,24,-8,25,26,-1,-25,7,-24,-20,16,-19,14,-18,12,17,10,-23,6,-22,4,-21,2,-26, signs 00110011101100110010101010
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-7,18,-9,19,-15,20,21,-4,22,23,-1,24,-3,25,-11,26,-13,14,-26,12,-20,16,-19,10,-18,8,17,6,-25,-21,5,-22,-24,2,-23, signs 11010011000011110010011011
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,12,-13,14,15,-16,-17,-9,18,-11,19,-15,-6,20,21,22,-2,23,-4,24,-14,25,-12,26,8,17,10,-18,-26,7,16,-19,-25,13,-20,1,-22,3,-23,5,-24,-21, signs 11001111100100111111101000
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-7,18,-9,19,-15,20,21,-4,22,23,-1,24,-3,25,-13,26,-11,12,-26,14,-20,16,-19,10,-18,8,17,6,-25,-21,5,-22,-24,2,-23, signs 11010011001100110010011011
candidate 1,-2,3,-4,5,-6,-7,8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,21,22,-9,23,-1,-8,24,25,-5,26,-3,4,-26,6,-25,-21,17,12,-18,14,-19,16,-20,10,-22,-24,7,2,-23, signs 11001100111001101101011010
candidate 1,-2,3,-4,5,-6,-7,8,9,-10,-11,-12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,22,-9,23,-1,-8,24,25,-5,26,-3,4,-26,6,-25,10,-22,12,-19,14,-20,16,-21,-18,11,-24,7,2,-23, signs 11001100110110011101011010
candidate 1,-2,3,-4,5,-6,-7,8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,21,22,-9,23,-1,-8,24,25,-3,26,-5,6,-26,4,-25,-21,17,12,-18,14,-19,16,-20,10,-22,-24,7,2,-23, signs 11110000111001101101011010
candidate 1,-2,3,-4,5,-6,-7,8,9,-10,-11,-12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,22,-9,23,-1,-8,24,25,-3,26,-5,6,-26,4,-25,10,-22,12,-19,14,-20,16,-21,-18,11,-24,7,2,-23, signs 11110000110110011101011010
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,-3,18,-5,-16,-1,19,20,-6,21,-14,22,23,24,-10,25,-12,26,-24,9,-25,11,-26,-23,8,13,-22,15,-21,7,-20,-18,4,17,2,-19, signs 10110001100101110010100010
candidate 1,-2,3,-4,5,-6,7,8,-9,-10,11,-12,13,-14,15,-16,-17,-3,18,-5,19,-15,20,-1,21,-7,22,-13,23,-11,24,25,-8,26,10,-24,12,-23,14,-22,-25,9,-26,-20,16,-19,6,-18,4,17,2,-21, signs 10110001010011110010110101
candidate 1,2,-3,-4,5,-6,7,-8,9,-10,-11,-12,13,-14,15,-16,17,18,19,-7,20,-9,21,-17,22,-5,23,-13,24,-15,-2,25,26,-1,-25,3,14,-24,12,-23,4,-22,-18,-21,10,-20,8,-19,6,11,16,-26, signs 00011011001001101010101010
candidate -1,2,3,-4,-5,6,-7,8,-9,10,11,-12,-13,-14,-15,16,17,18,-6,19,-8,20,21,-17,22,-3,-10,23,-16,24,-2,-11,25,26,14,1,12,-25,-23,-21,-18,5,-19,7,-20,9,4,-22,-24,15,-26,13, signs 01110110000100111101010101
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,-11,12,-13,14,-15,16,-17,-3,18,-5,-16,-1,19,20,-6,21,-8,22,23,24,-12,25,-14,26,-24,11,-25,13,-26,-23,10,15,-22,9,-21,7,-20,-18,4,17,2,-19, signs 10110001111001010010100010
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,-3,18,-5,-16,-1,19,20,-6,21,22,23,-10,24,-12,25,-14,26,-24,11,-23,9,-26,13,-25,-22,8,15,-21,7,-20,-18,4,17,2,-19, signs 10110000011011110010111001
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,-3,18,-5,-16,-1,19,20,-6,21,22,23,-10,24,-14,25,-12,26,-24,9,-23,11,-26,13,-25,-22,8,15,-21,7,-20,-18,4,17,2,-19, signs 10110000110110110010110110
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-3,18,-5,-16,-1,19,20,-14,21,-12,22,23,24,-8,25,-10,26,-24,7,-25,9,-26,-23,6,11,-22,13,-21,15,-20,-18,4,17,2,-19, signs 10110110010110010010100010
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,-3,18,-5,19,20,-16,-1,-14,21,-12,22,-10,23,24,25,-6,26,8,-24,-20,17,2,13,-21,11,-22,-18,4,-19,-25,7,-26,9,-23,15, signs 10110101100110010010101101
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,12,-13,14,-15,-16,-17,18,-4,19,-6,20,-12,-1,21,-11,22,23,-8,-3,24,25,-14,26,16,-24,2,9,-23,7,-19,5,-18,17,-26,15,-25,13,-20,-22,10,-21, signs 10011001100110001101101001
candidate 1,2,-3,-4,-5,6,-7,8,9,-10,-11,12,-13,14,-15,-16,17,18,-6,19,-8,20,-14,-1,-12,21,22,-9,23,24,-2,25,26,-17,-18,5,-19,7,16,-26,4,-23,10,-22,-20,15,-25,3,-24,11,-21,13, signs 10000110111001000100110011
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,-3,18,-5,-16,-1,19,20,-14,21,-6,22,23,24,-10,25,-12,26,-24,9,-25,11,-26,-23,8,13,-22,7,-21,15,-20,-18,4,17,2,-19, signs 10110111100100010010100010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-3,18,-5,-16,-1,19,20,-14,21,22,23,-8,24,-10,25,-12,26,-24,9,-23,7,-26,11,-25,-22,6,13,-21,15,-20,-18,4,17,2,-19, signs 10110001101110010010111001
candidate -1,2,-3,-4,5,-6,7,8,-9,10,-11,12,-13,14,15,-16,-17,-5,18,-7,19,-15,20,21,-2,22,-14,23,-8,24,-10,25,-12,26,-22,1,-21,3,-26,13,-25,11,4,17,6,-18,-24,9,-23,-19,16,-20, signs 11011001100110101101011010
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,12,-13,-14,15,-16,-17,-3,18,-5,19,-15,20,-1,21,22,-12,23,24,-7,25,-9,26,-11,-22,13,-23,-26,10,-25,8,-24,14,-20,16,-19,6,-18,4,17,2,-21, signs 10110011001010110010110101
candidate 1,-2,3,-4,5,6,-7,-8,9,-10,11,-12,-13,-14,15,-16,17,-3,18,-5,19,-17,20,-1,21,-15,22,23,-6,24,25,-9,26,-11,12,7,-24,-21,16,-22,14,-25,8,-26,10,13,-23,-19,4,-18,2,-20, signs 11100101001110011101101101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-3,18,-5,-16,-1,19,20,-14,21,22,23,-8,24,-12,25,-10,26,-24,7,-23,9,-26,11,-25,-22,6,13,-21,15,-20,-18,4,17,2,-19, signs 10110011011010010010110110
candidate -1,2,3,-4,5,-6,7,8,-9,10,-11,12,-13,-14,-15,16,-17,18,-10,19,-12,20,21,22,-16,-3,23,-5,-8,24,25,26,-2,-7,6,-23,4,17,-22,15,-26,1,-24,13,-20,11,-19,9,-18,-21,14,-25, signs 01110001110010011010110011
candidate 1,-2,3,-4,5,-6,-7,-8,9,10,-11,-12,13,-14,15,-16,17,-13,18,-15,19,-17,20,-3,21,-5,22,23,-10,-1,24,-9,25,26,6,-21,4,-20,2,7,-26,-22,12,-18,14,-19,16,11,-23,-25,8,-24, signs 10110010011011001011001101
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,12,-13,14,15,-16,-17,-9,18,-11,19,-15,20,21,-2,22,-4,23,-6,24,-14,25,-12,26,8,17,10,-18,-26,7,16,-19,-25,13,-24,1,-21,3,-22,5,-23,-20, signs 11001111100100111111010100
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,13,-14,15,-16,17,18,-8,19,-10,20,-12,21,-2,22,-4,23,24,-13,25,-15,26,-17,-18,7,-21,-24,14,-25,-20,11,-19,9,16,-26,6,1,-22,3,-23,5, signs 01100001100101100101001101
candidate -1,2,-3,4,5,6,-7,8,-9,10,-11,-12,-13,-14,15,-16,17,-5,18,19,-10,20,21,22,23,-15,-2,24,-4,-17,-6,25,-8,26,-20,11,-19,9,-26,-21,12,1,14,-23,16,3,-24,-18,-25,7,-22,13, signs 11001110100001100001110100
candidate -1,2,-3,4,5,6,-7,8,9,-10,-11,-12,-13,14,-15,-16,17,-5,18,-9,19,20,21,22,-14,23,-2,24,-4,-17,-6,25,-8,26,-20,11,-24,3,16,7,-25,-18,10,-19,-26,-21,12,1,-23,15,-22,13, signs 11101100010001110101110010
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,16,-17,18,-2,19,-4,20,-6,21,-8,22,-16,-11,23,-13,24,-15,25,26,10,17,-18,9,-26,-23,12,-24,14,-25,-22,3,-19,1,-21,7,-20,5, signs 11000110100011011111001010
candidate 1,-2,-3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,15,16,-17,-1,18,19,20,-5,-12,21,-14,22,-16,23,-8,24,-10,25,26,-15,-22,3,-19,7,-24,9,-25,11,6,-20,4,13,-21,-26,-23,-18,2,17, signs 11010010011100010010100101
candidate 1,-2,3,-4,5,-6,7,-8,-9,-10,11,-12,13,-14,15,16,-17,-1,18,-3,19,20,21,-11,22,-13,23,-15,24,-7,25,-5,-16,26,-20,9,14,-23,12,-22,10,-21,-26,-19,8,-24,6,-25,4,-18,2,17, signs 11001100011001100011010011
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,-12,13,-14,15,-16,17,-3,18,-5,19,-7,20,21,-10,-17,22,-1,23,24,25,-15,26,-13,-24,-22,2,-20,8,-19,6,-18,4,9,-21,11,16,-25,14,-26,12,-23, signs 10110011001011001010101101
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,16,-17,18,-2,19,-4,20,21,-7,22,23,-12,24,-14,25,-16,-11,26,-9,8,-22,-25,15,-24,13,-23,-26,10,17,-18,-21,6,1,-19,3,-20,5, signs 01100010011001100001110101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-1,18,-3,19,-5,-12,20,-14,21,-16,22,23,24,-8,25,-10,26,-24,7,-25,9,-26,-23,2,-18,-21,15,-20,13,4,-19,6,11,-22,17, signs 10011001101001100101011101
candidate -1,2,-3,4,5,-6,7,-8,-9,-10,11,12,-13,14,-15,16,-17,18,19,20,-2,21,-12,22,-14,23,-16,-11,24,25,-4,-7,26,-5,6,-26,8,3,-25,9,-20,1,-18,17,-23,15,-22,13,-21,-24,10,-19, signs 01000011111001100011010110
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,16,-17,18,19,20,-2,21,-12,22,-14,23,-16,-11,24,25,-4,-9,26,-7,6,-26,8,5,-25,3,-20,1,-18,17,-23,15,-22,13,-21,-24,10,-19, signs 01100001111001100011010101
candidate -1,-2,-3,-4,5,6,7,-8,9,10,-11,12,-13,14,-15,16,-17,18,-6,19,-10,20,-12,21,-14,-9,22,-7,-16,23,24,-5,25,26,2,15,8,-22,-19,11,-20,13,-21,1,-26,3,-23,17,-18,-24,4,-25, signs 01101100101100111110100101
candidate -1,-2,3,-4,-5,6,7,-8,9,10,-11,12,-13,14,-15,16,-17,18,-6,19,-10,20,-12,21,-14,-9,22,-7,-16,-3,23,24,25,26,2,-23,4,17,-18,5,-24,1,-26,11,-20,13,-21,15,8,-22,-19,-25, signs 10110100101100111110100110
candidate -1,2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,-14,15,-16,17,18,-2,-7,19,-9,20,-11,21,22,23,-5,24,-3,25,-15,26,-17,-18,-26,16,-25,4,-24,6,-23,14,1,12,-21,10,-20,8,-19,-22,13, signs 01001101100100110101011010
candidate -1,2,3,-4,5,-6,-7,8,-9,-10,11,12,-13,14,-15,16,-17,18,19,20,-2,21,-12,22,-14,23,-16,-11,24,25,-8,-3,26,-5,6,-26,4,7,-25,9,-20,1,-18,17,-23,15,-22,13,-21,-24,10,-19, signs 01110000111001100011010110
candidate -1,2,-3,-4,5,-6,7,8,-9,-10,11,12,-13,14,-15,16,-17,18,19,20,-2,21,-12,22,-14,23,-16,-11,24,25,-8,-5,26,-7,6,-26,4,9,-25,3,-20,1,-18,17,-23,15,-22,13,-21,-24,10,-19, signs 01111000011001100011010101
candidate 1,2,-3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,-1,-12,18,-14,19,-16,20,21,-9,22,-7,-2,23,24,25,-6,26,4,-24,10,-21,8,-22,-25,5,-26,3,-23,11,-20,17,-19,15,-18,13, signs 11001000111001100101101101
candidate 1,-2,3,-4,-5,-6,7,-8,-9,10,11,-12,13,-14,15,-16,17,18,19,-1,20,-3,21,22,23,-7,24,-17,25,-15,-10,-13,26,-11,12,-26,14,-21,4,-20,2,-19,6,-23,8,-24,-18,-25,16,9,-22,5, signs 11000110100011100010110100
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-1,18,-3,19,-5,-16,20,-14,21,22,23,-8,24,-12,25,-10,26,-24,7,-23,9,-26,11,-25,-22,6,13,-21,15,-20,17,4,-19,2,-18, signs 10011100100101100101001001
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,19,-1,20,-3,21,-5,-16,22,23,-13,24,-7,25,-9,26,-11,12,-24,14,-23,10,-26,8,-25,-22,15,6,-21,4,17,-18,-20,2,-19, signs 11001101100011001110101001
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,19,-1,20,-3,21,-5,-16,22,23,-13,24,-7,25,-9,26,-11,12,-24,14,-23,10,-26,8,-25,6,15,-22,17,4,-21,-18,-20,2,-19, signs 11011001100011100110011001
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-1,18,-3,19,-5,-16,20,-14,21,22,23,-8,24,-10,25,-12,26,-24,9,-23,7,-26,11,-25,-22,6,13,-21,15,-20,17,4,-19,2,-18, signs 10011110010001100101000110
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,-1,18,-3,19,-5,-16,20,-14,21,-6,22,23,24,-10,25,-12,26,-24,9,-25,11,-26,-23,8,13,-22,7,-21,15,-20,17,4,-19,2,-18, signs 10011000011011100101011101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,19,-1,20,-3,21,-5,-16,22,23,-13,24,-11,25,-7,26,-9,10,-24,12,-23,14,-26,8,-25,-22,15,6,-21,4,17,-18,-20,2,-19, signs 11001111000110001110100110
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,19,-1,20,-3,21,-5,-16,22,23,-13,24,-11,25,-7,26,-9,10,-24,12,-23,14,-26,8,-25,6,15,-22,17,4,-21,-18,-20,2,-19, signs 11011011000110100110010110
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-1,18,-3,19,-5,-16,20,-14,21,-12,22,23,24,-8,25,-10,26,-24,7,-25,9,-26,-23,6,11,-22,13,-21,15,-20,17,4,-19,2,-18, signs 10011001101001100101011101
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,-1,18,-3,19,-5,-16,20,-6,21,22,23,-10,24,-14,25,-12,26,-24,9,-23,11,-26,13,-25,-22,8,15,-21,7,-20,17,4,-19,2,-18, signs 10011111001001000101001001
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,-1,18,-3,19,-5,-16,20,-6,21,22,23,-10,24,-12,25,-14,26,-24,11,-23,9,-26,13,-25,-22,8,15,-21,7,-20,17,4,-19,2,-18, signs 10011111100100000101000110
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,-11,12,-13,14,-15,16,-17,-1,18,-3,19,-5,-16,20,-6,21,-8,22,23,24,-12,25,-14,26,-24,11,-25,13,-26,-23,10,15,-22,9,-21,7,-20,17,4,-19,2,-18, signs 10011110000110100101011101
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,-1,18,-3,19,-5,-16,20,-6,21,-14,22,23,24,-10,25,-12,26,-24,9,-25,11,-26,-23,8,13,-22,15,-21,7,-20,17,4,-19,2,-18, signs 10011110011010000101011101
candidate 1,-2,3,-4,-5,-6,7,-8,9,-10,11,12,-13,-14,15,-16,17,18,19,-1,20,-17,21,-15,22,-3,23,24,-12,-7,25,-11,26,-9,10,-26,8,-25,6,13,-24,5,14,-21,16,-20,-18,-23,4,-22,2,-19, signs 11000001001111100011001100
candidate -1,2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-2,19,20,21,-16,22,-14,23,-4,-11,24,25,-6,-9,26,-7,8,-26,-25,13,-22,15,-21,1,-19,3,-18,17,12,-24,10,5,-23,-20, signs 01100000111011001101100100
candidate 1,-2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,15,-16,17,-1,18,-17,19,-15,-4,20,-14,21,22,23,-8,24,-12,25,-10,26,-24,7,-23,9,-26,11,-25,-22,6,13,-21,5,-20,3,16,-19,2,-18, signs 10001100100101110110001001
candidate 1,2,-3,-4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-1,18,-17,19,-15,-2,20,-12,21,22,23,-6,24,-10,25,-8,26,-24,5,-23,7,-26,9,-25,-22,4,11,-21,13,-20,3,14,-19,16,-18, signs 10010010010111100101001001
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,17,18,19,-1,20,-17,21,-15,22,-3,23,-13,24,25,-6,-11,26,-9,8,-26,10,7,-25,5,12,-24,14,-21,16,-20,-18,-23,4,-22,2,-19, signs 11001000011011100011001001
candidate 1,-2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,15,-16,17,-1,18,-17,19,-15,-4,20,-14,21,22,23,-8,24,-10,25,-12,26,-24,9,-23,7,-26,11,-25,-22,6,13,-21,5,-20,3,16,-19,2,-18, signs 10001110010001110110000110
candidate 1,2,-3,-4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-1,18,-17,19,-15,-2,20,-12,21,22,23,-6,24,-8,25,-10,26,-24,7,-23,5,-26,9,-25,-22,4,11,-21,13,-20,3,14,-19,16,-18, signs 10011001000111100101000110
candidate 1,-2,-3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,15,-16,17,-1,18,-17,19,-15,-4,20,-14,21,-6,22,23,24,-10,25,-12,26,-24,9,-25,11,-26,-23,8,13,-22,7,-21,5,-20,3,16,-19,2,-18, signs 10001000011011110110011101
candidate 1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-1,18,-17,19,-15,-2,20,-12,21,-4,22,23,24,-8,25,-10,26,-24,7,-25,9,-26,-23,6,11,-22,5,-21,13,-20,3,14,-19,16,-18, signs 10000001101111100101011101
candidate -1,2,-3,4,-5,6,-7,8,-9,10,11,-12,-13,-14,15,-16,17,18,19,20,-2,-17,21,-15,-4,22,-10,23,-8,24,-6,25,26,-11,-22,5,14,-21,16,3,-20,1,-18,13,-25,7,-24,9,-23,-26,12,-19, signs 01100110010101100011010101
candidate -1,2,-3,-4,5,6,-7,8,-9,10,-11,12,13,-14,15,-16,-17,18,-2,-15,19,-13,20,-5,21,22,-10,23,-8,24,-6,25,-12,26,-22,9,-23,7,-24,-21,16,1,-18,3,14,-19,-26,11,-25,-20,4,17, signs 11010110010011000010010110
candidate 1,-2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,15,-16,17,-1,18,-17,19,-15,-4,20,-14,21,-12,22,23,24,-8,25,-10,26,-24,7,-25,9,-26,-23,6,11,-22,13,-21,5,-20,3,16,-19,2,-18, signs 10001001101001110110011101
candidate 1,2,-3,-4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-1,18,-17,19,-15,-2,20,-12,21,-10,22,23,24,-6,25,-8,26,-24,5,-25,7,-26,-23,4,9,-22,11,-21,13,-20,3,14,-19,16,-18, signs 10000110100111100101011101
candidate 1,-2,3,-4,-5,-6,7,-8,9,10,-11,-12,13,-14,15,-16,17,18,19,-1,20,-17,21,-15,22,-3,23,-13,24,25,-10,-7,26,-9,8,-26,6,11,-25,5,12,-24,14,-21,16,-20,-18,-23,4,-22,2,-19, signs 11001110000011100011001001
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,18,19,-1,20,-17,21,-15,22,-3,23,-5,24,-7,-12,25,26,-9,10,-26,8,11,-25,13,6,-24,14,-21,16,-20,-18,-23,4,-22,2,-19, signs 11001001000111100011001100
candidate 1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-1,18,-17,19,-15,-2,20,-4,21,22,23,-8,24,-12,25,-10,26,-24,7,-23,9,-26,11,-25,-22,6,13,-21,5,-20,3,14,-19,16,-18, signs 10011100100101100101001001
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,18,19,-1,20,-17,21,-15,22,-3,23,-5,24,25,-8,-13,26,-11,10,-26,12,9,-25,7,14,-24,6,-21,16,-20,-18,-23,4,-22,2,-19, signs 11001110000110100011001001
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,18,19,-1,20,-17,21,-15,22,-3,23,-5,24,25,-8,-13,26,-11,10,-26,12,9,-25,7,14,-22,16,-21,6,-24,4,-23,-18,-20,2,-19, signs 11011010000110110110100101
candidate 1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-1,18,-17,19,-15,-2,20,-4,21,22,23,-8,24,-10,25,-12,26,-24,9,-23,7,-26,11,-25,-22,6,13,-21,5,-20,3,14,-19,16,-18, signs 10011110010001100101000110
candidate 1,2,-3,4,-5,6,-7,-8,-9,10,-11,12,-13,-14,15,-16,17,-1,18,-17,19,-15,-2,20,-4,21,-6,22,23,24,-10,25,-12,26,-24,9,-25,11,-26,-23,8,13,-22,7,-21,5,-20,3,14,-19,16,-18, signs 10011000011011100101011101
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,12,-13,-14,-15,-16,17,18,-2,-11,19,-9,-4,20,-6,21,-8,22,-12,23,24,25,26,-17,-18,-26,16,3,10,-19,-22,13,-23,1,-25,15,-20,5,-21,7,14,-24, signs 11000110110100110111001100
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,17,18,19,-1,20,-17,21,-15,22,-3,23,24,-6,-13,25,-11,26,-9,10,-26,8,-25,12,7,-24,5,14,-21,16,-20,-18,-23,4,-22,2,-19, signs 11000111001001100011001100
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,18,19,20,-2,-17,21,-15,-4,22,-6,-13,23,24,-10,25,-8,26,-22,5,14,-23,12,7,-26,3,16,-21,-18,1,-20,9,-25,11,-24,-19, signs 11000110011001110110110101
candidate 1,-2,3,-4,5,6,-7,-8,9,-10,-11,-12,13,-14,15,-16,17,18,19,-1,20,-17,21,-15,22,-3,23,-5,24,-13,-6,25,26,-9,10,-26,8,11,-25,7,12,-24,14,-21,16,-20,-18,-23,4,-22,2,-19, signs 11001111000001100011001100
candidate 1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-1,18,-17,19,-15,-2,20,-4,21,-12,22,23,24,-8,25,-10,26,-24,7,-25,9,-26,-23,6,11,-22,13,-21,5,-20,3,14,-19,16,-18, signs 10011001101001100101011101
candidate 1,-2,3,-4,5,-6,-7,-8,9,-10,11,12,-13,-14,15,-16,17,18,19,-1,20,-17,21,-15,22,-3,23,-5,24,25,-12,-9,26,-11,10,-26,8,13,-25,7,14,-24,6,-21,16,-20,-18,-23,4,-22,2,-19, signs 11001111100000100011001001
candidate 1,-2,3,-4,5,-6,-7,-8,9,-10,11,12,-13,-14,15,-16,17,18,19,-1,20,-17,21,-15,22,-3,23,-5,24,25,-12,-9,26,-11,10,-26,8,13,-25,7,14,-22,16,-21,6,-24,4,-23,-18,-20,2,-19, signs 11011011100000110110100101
candidate 1,2,-3,4,-5,6,-7,-8,-9,10,-11,12,-13,-14,15,-16,17,-1,18,19,-12,20,-10,21,22,23,-2,-17,24,-15,-4,25,-6,26,8,-22,-19,13,-20,11,-21,9,-26,7,-25,5,14,-18,-23,3,16,-24, signs 10111000110010001010101001
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,17,18,19,20,-2,-9,21,-7,22,-5,23,-17,24,-15,25,-11,26,-13,14,-24,16,-23,-18,-26,12,-25,10,1,-20,3,8,-21,6,-22,4,-19, signs 11010011001100011110100110
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,-11,12,13,-14,15,-16,-17,-1,-6,18,-4,19,-2,20,21,-15,22,-13,-8,23,24,25,-12,26,10,-24,16,-21,14,-22,-25,11,-26,9,-23,17,-20,3,-19,5,-18,7, signs 10011001001000111101101101
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,16,-17,18,-8,19,20,-15,21,-13,22,-11,-16,23,24,25,-6,-1,26,-3,-23,-20,14,-21,12,-22,10,17,2,-26,4,-24,-19,9,-18,7,-25,5, signs 01101001110011010100101100
candidate -1,-2,3,-4,5,-6,7,8,-9,10,-11,12,-13,14,-15,16,-17,18,19,20,21,-7,-12,22,-10,23,-8,24,-14,-5,25,-3,-16,26,-20,1,-18,17,2,-25,4,15,-24,9,-23,11,-22,13,6,-21,-26,-19, signs 01100110011001100011010101
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-8,-13,19,-11,20,-9,21,22,-16,23,-4,24,25,-1,26,-3,-24,5,-23,17,-22,15,6,-25,2,-26,-18,-21,10,-20,12,-19,14,7, signs 10000111001100011010110101
candidate -1,2,3,4,-5,6,-7,-8,9,10,-11,-12,-13,14,-15,-16,17,-3,18,-9,19,20,-6,21,-4,-17,-2,22,-14,23,24,25,-10,26,12,-24,-20,7,-21,5,16,1,-22,-18,8,-19,-25,11,-26,13,-23,15, signs 01101101010110001010101101
candidate 1,-2,3,-4,-5,-6,7,-8,9,-10,11,-12,13,-14,15,16,-17,-9,18,-15,19,-13,20,-11,-16,21,22,-1,23,-3,24,25,26,-7,6,-26,-21,-23,2,-24,4,-18,14,-19,12,-20,10,17,8,5,-25,-22, signs 11001110110011010010110100
candidate 1,-2,-3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,15,-16,17,18,-10,-15,19,-13,20,-11,21,-17,22,-1,23,24,25,-5,26,-7,8,3,-24,-22,-18,-21,12,-20,14,-19,16,-25,4,-26,6,9,2,-23, signs 10010011110011001010101101
candidate -1,2,-3,4,-5,-6,-7,-8,9,10,-11,12,-13,14,15,-16,17,18,19,-9,20,21,-14,22,-12,23,-10,-15,-2,24,-4,25,26,-17,-18,7,-21,13,-22,11,-23,-20,8,-19,16,-26,6,1,-24,3,-25,5, signs 01100001100110100101010011
candidate 1,-2,-3,4,-5,-6,7,-8,-9,10,11,12,-13,14,-15,16,-17,-1,18,19,-12,20,-10,21,22,-7,-14,23,-16,24,25,26,-4,-11,-20,9,-21,5,-26,3,-19,13,8,-22,6,-25,2,-18,-23,15,-24,17, signs 10011100010011100111000111
candidate -1,2,-3,-4,5,6,-7,-8,9,-10,11,12,-13,14,-15,16,-17,18,19,20,-2,21,-12,-9,22,23,-6,24,-14,25,-16,-5,26,-11,10,-22,8,13,-21,3,-20,1,-18,17,-25,15,-24,7,-23,-26,4,-19, signs 01111001100001100011010101
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,-16,17,18,-2,-13,19,-11,20,21,-8,22,-6,23,-4,24,-14,25,26,-17,-18,1,-25,15,-24,9,-21,7,-22,5,-23,-20,10,-19,12,3,16,-26, signs 01100110011001100101010101
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,15,-16,17,18,-2,19,-14,20,21,-11,22,23,-8,24,-6,25,-4,-15,26,-17,-18,1,-19,13,-20,9,-23,7,-24,5,-25,-22,10,-21,12,3,16,-26, signs 01100110011010100101010101
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,16,-17,-1,18,-13,19,-11,20,21,-8,22,-6,23,-4,24,-14,25,-16,26,2,-18,-25,15,-24,9,-21,7,-22,5,-23,-20,10,-19,12,3,-26,17, signs 10100110011001100101010101
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,15,16,-17,-1,-16,18,-14,19,20,-11,21,22,-8,23,-6,24,-4,25,26,-15,-18,3,-25,-20,12,-21,10,5,-24,7,-23,9,-22,13,-19,-26,2,17, signs 11011001100101000101010101
candidate 1,2,-3,-4,-5,6,-7,8,-9,-10,11,-12,-13,14,15,16,-17,-1,-16,18,-14,19,20,-11,21,22,-8,23,-6,24,25,26,-2,-15,-18,-25,4,-20,12,-21,10,5,-24,7,-23,9,-22,13,-19,3,-26,17, signs 11101001100101000101010101
candidate 1,2,-3,4,-5,-6,-7,8,-9,-10,11,-12,-13,14,15,16,-17,-1,-16,18,-14,19,20,-11,21,22,-8,23,24,25,-4,26,-2,-15,-18,7,-23,9,-22,13,-19,3,-26,5,-25,-20,12,-21,10,-24,6,17, signs 11100101100101000101010101
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,15,16,-17,-1,-16,18,-14,19,20,-11,21,22,-8,23,-6,24,-4,25,26,-15,-18,13,-19,9,-22,3,-25,5,-24,7,-23,-26,2,-21,10,-20,12,17, signs 11011001100101000101010101
candidate 1,-2,-3,-4,5,-6,7,-8,9,10,11,-12,13,-14,15,-16,-17,-1,18,-15,19,-13,20,-11,21,22,23,-9,24,-7,25,-5,-10,26,-22,3,14,-19,12,-20,4,-25,6,-24,8,-23,-26,-21,16,-18,2,17, signs 11011001100011000010110101
candidate 1,2,-3,4,-5,6,-7,-8,-9,10,11,-12,13,-14,-15,16,-17,-1,-16,18,19,-13,20,-11,-6,21,-4,22,-2,23,24,25,-10,26,8,-24,14,-19,12,-20,-25,9,-26,7,-21,5,-18,15,-23,3,-22,17, signs 11101100100011000010110101
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,-1,-16,18,-14,19,-12,20,21,-9,22,-7,23,24,-4,25,-6,26,-24,3,-25,5,-26,-23,2,11,-20,13,-19,15,-18,-21,10,-22,8,17, signs 10011001101001100101011101
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,-1,-16,18,-14,19,-12,20,21,-9,22,-7,23,24,-4,25,-6,26,-24,3,-25,5,-26,-23,2,-22,8,-21,10,15,-18,13,-19,11,-20,17, signs 10011001101001100101011101
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-1,18,-15,19,-9,20,-7,21,-5,22,-11,23,-13,24,25,-4,26,8,-20,6,-21,-26,-19,14,-24,12,-23,10,-22,-25,3,16,-18,2,17, signs 11101100100110000000110100
candidate -1,-2,3,4,-5,6,-7,8,-9,10,11,-12,13,14,-15,-16,-17,-3,18,19,-14,20,-10,21,-8,22,-6,-11,23,-13,24,25,-4,26,16,1,-19,-24,12,-23,-20,9,-21,7,-22,5,-25,-18,2,17,-26,15, signs 01100110010110001101010101
candidate -1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,18,19,20,21,-3,-16,22,-10,23,-8,24,-6,-13,25,-15,-4,26,-20,1,-18,5,14,-25,12,7,-24,9,-23,11,-22,17,2,-21,-26,-19, signs 01100110011001100011010101
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,17,18,19,-1,20,-17,21,-15,22,-13,23,-3,24,25,-6,-11,26,-9,8,-26,10,7,-25,5,12,-22,14,-21,16,-24,4,-23,-18,-20,2,-19, signs 11111000011001100110011001
candidate 1,-2,3,-4,-5,6,-7,8,9,-10,-11,12,-13,14,-15,16,-17,-1,-16,18,-14,19,-12,20,21,-3,22,-9,23,24,-6,25,-8,26,-24,5,-25,7,-26,-23,4,-22,2,-21,10,15,-18,13,-19,11,-20,17, signs 11100110001001100101011101
candidate 1,-2,3,-4,-5,-6,7,-8,9,10,-11,-12,13,-14,15,-16,17,18,19,-1,20,-17,21,-15,22,-13,23,-3,24,25,-10,-7,26,-9,8,-26,6,11,-25,5,12,-22,14,-21,16,-24,4,-23,-18,-20,2,-19, signs 11111110000001100110011001
candidate 1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-1,18,-17,-2,19,-4,-15,20,21,22,23,-8,24,-12,25,-10,26,-24,7,-23,9,-26,11,-25,-22,6,13,-21,5,14,-20,16,3,-19,-18, signs 11001100100100110110001001
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-1,18,19,-16,-3,20,-5,-14,21,22,23,-8,24,-12,25,-10,26,-24,7,-23,9,-26,11,-25,-22,6,13,-21,-20,4,15,-19,17,2,-18, signs 10110100100101001110001001
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,-1,18,19,-16,-3,20,21,-6,-13,22,23,-8,24,-12,25,-10,26,-24,7,-23,9,-26,11,-25,-22,-21,5,14,-20,4,15,-19,17,2,-18, signs 10111000100110001110001001
candidate -1,2,3,-4,5,-6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-2,19,-16,-3,20,-5,21,-13,22,23,-8,24,-12,25,-10,26,-24,7,-23,9,-26,11,-25,-22,14,-21,6,-20,4,15,-19,1,-18,17, signs 11110000100111000010101001
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,-16,17,18,19,20,-2,-17,21,22,-4,23,-6,24,-14,25,-8,-13,26,-11,10,-26,12,9,-25,15,-24,7,16,-21,-18,1,-20,3,-23,5,-22,-19, signs 11011000000111110110110101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,19,-1,20,21,-16,-3,22,-5,23,-13,24,-7,25,-9,26,-11,12,-24,14,-23,10,-26,8,-25,6,-22,4,15,-21,17,-18,-20,2,-19, signs 11110001100011001110101001
candidate 1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-1,18,-17,-2,19,-4,-15,20,21,22,23,-8,24,-10,25,-12,26,-24,9,-23,7,-26,11,-25,-22,6,13,-21,5,14,-20,16,3,-19,-18, signs 11001110010000110110000110
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-1,18,19,-16,-3,20,-5,-14,21,22,23,-8,24,-10,25,-12,26,-24,9,-23,7,-26,11,-25,-22,6,13,-21,-20,4,15,-19,17,2,-18, signs 10110110010001001110000110
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,-1,18,19,-16,-3,20,21,-6,-13,22,23,-8,24,-10,25,-12,26,-24,9,-23,7,-26,11,-25,-22,-21,5,14,-20,4,15,-19,17,2,-18, signs 10111010010010001110000110
candidate -1,2,3,-4,5,-6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-2,19,-16,-3,20,-5,21,-13,22,23,-8,24,-10,25,-12,26,-24,9,-23,7,-26,11,-25,-22,14,-21,6,-20,4,15,-19,1,-18,17, signs 11110010010011000010100110
candidate 1,2,-3,4,-5,6,-7,-8,-9,10,-11,12,-13,-14,15,-16,17,-1,18,-17,-2,19,-4,-15,20,21,-6,22,23,24,-10,25,-12,26,-24,9,-25,11,-26,-23,8,13,-22,7,-21,5,14,-20,16,3,-19,-18, signs 11001000011010110110011101
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,-1,18,19,-16,-3,20,-5,-14,21,-6,22,23,24,-10,25,-12,26,-24,9,-25,11,-26,-23,8,13,-22,7,-21,-20,4,15,-19,17,2,-18, signs 10110000011011001110011101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,19,-1,20,21,-16,-3,22,-5,23,-13,24,-11,25,-7,26,-9,10,-24,12,-23,14,-26,8,-25,6,-22,4,15,-21,17,-18,-20,2,-19, signs 11110011000110001110100110
candidate 1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-1,18,-17,-2,19,-4,-15,20,21,-12,22,23,24,-8,25,-10,26,-24,7,-25,9,-26,-23,6,11,-22,13,-21,5,14,-20,16,3,-19,-18, signs 11001001101000110110011101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-1,18,19,-16,-3,20,-5,-14,21,-12,22,23,24,-8,25,-10,26,-24,7,-25,9,-26,-23,6,11,-22,13,-21,-20,4,15,-19,17,2,-18, signs 10110001101001001110011101
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,12,-13,14,-15,-16,17,18,19,20,-2,-17,21,22,-4,23,-6,24,-14,25,-12,-9,26,-11,10,-26,8,13,-25,15,-24,7,16,-21,-18,1,-20,3,-23,5,-22,-19, signs 11011001100001110110110101
candidate -1,2,3,-4,-5,6,-7,8,-9,10,11,12,-13,-14,15,-16,-17,18,-2,-15,19,20,-8,21,-10,22,-12,23,24,-3,25,26,-6,-11,-22,13,-23,5,-26,7,-21,9,-20,-25,4,-24,14,-19,16,1,-18,17, signs 11001101100101000011001010
candidate -1,2,-3,-4,5,-6,-7,8,-9,10,-11,12,13,14,-15,-16,17,18,19,20,-2,-17,-10,21,-12,22,-14,-5,23,24,-8,25,26,-13,-22,15,4,-23,6,-26,-21,11,16,3,-20,1,-18,9,-25,7,-24,-19, signs 01110011011001000011001010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,11,12,-13,-14,-15,16,-17,-1,-16,18,19,20,-8,21,-10,22,-12,23,24,-3,25,26,-6,-11,-22,9,-21,7,-26,5,-23,13,-20,-25,4,-24,14,-19,2,15,-18,17, signs 10000111000111100111100011
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,16,17,18,19,-1,20,-17,-12,21,-14,22,-16,-3,23,24,-6,25,-8,26,-24,5,-25,7,-26,-23,4,9,2,-20,-18,11,-21,13,-22,15,10,-19, signs 10000110110110010011011101
candidate 1,-2,3,-4,5,-6,-7,-8,9,-10,11,-12,13,14,15,-16,-17,-1,18,-15,19,20,21,-9,22,-11,23,-13,24,-5,25,-3,-14,26,-20,7,12,-23,10,-22,8,-21,-26,-19,6,-24,4,-25,16,-18,2,17, signs 11110001100110000011010011
candidate 1,-2,-3,4,-5,6,7,-8,-9,10,-11,12,-13,14,15,-16,-17,-1,18,-15,19,-7,20,21,-10,22,-12,23,-6,24,-4,25,-14,26,8,-20,-23,13,-22,11,-21,9,-26,-19,-24,5,-25,3,16,-18,2,17, signs 11110010100110000011010011
candidate 1,-2,-3,4,-5,6,7,-8,-9,10,-11,12,-13,14,15,-16,-17,18,19,-1,20,-15,-10,21,-12,22,-14,-7,23,24,-4,25,-6,26,-24,3,-25,5,-26,-23,-18,17,8,13,-22,11,-21,9,16,-20,2,-19, signs 11011000110011001110101101
candidate -1,2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,-16,17,18,19,20,-2,-17,21,22,-4,23,-6,24,-8,25,-10,-13,26,-11,12,-26,14,9,-25,15,-24,7,16,-21,-18,1,-20,3,-23,5,-22,-19, signs 11011001000011110110110110
candidate -1,2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-2,19,-16,-3,20,-5,21,-7,22,23,-10,24,-14,25,-12,26,-24,9,-23,11,-26,13,-25,-22,8,-21,6,-20,4,15,-19,1,-18,17, signs 11110011001001000010101001
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,18,19,20,-2,-17,21,22,-4,23,-6,24,-8,25,-10,-15,26,-13,12,-26,14,11,-25,9,16,7,-24,-21,-18,1,-20,3,-23,5,-22,-19, signs 11011011100001100110110001
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,18,19,20,-2,-17,21,22,-4,23,-6,24,-8,25,-10,-15,26,-13,12,-26,14,11,-25,9,-24,7,16,-21,-18,1,-20,3,-23,5,-22,-19, signs 11011001100001110110110101
candidate -1,2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-2,19,-16,-3,20,-5,21,-7,22,23,-10,24,-12,25,-14,26,-24,11,-23,9,-26,13,-25,-22,8,-21,6,-20,4,15,-19,1,-18,17, signs 11110011100100000010100110
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,18,19,20,-2,-17,21,22,-4,23,-6,24,-8,25,-14,-9,26,-11,12,-26,10,13,-25,15,-24,7,16,-21,-18,1,-20,3,-23,5,-22,-19, signs 11011001110000110110110110
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,-1,18,19,-16,-3,20,21,-6,22,-8,-13,23,24,-10,25,-12,26,-24,9,-25,11,-26,-23,-22,7,-21,5,14,-20,4,15,-19,17,2,-18, signs 10111001011000001110011101
candidate -1,2,3,-4,5,-6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-2,19,-16,-3,20,-5,21,22,-8,-13,23,24,-10,25,-12,26,-24,9,-25,11,-26,-23,-22,7,14,-21,6,-20,4,15,-19,1,-18,17, signs 11110001011001000010111101
candidate -1,2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-2,19,-16,-3,20,-5,21,-7,-14,22,23,24,-10,25,-12,26,-24,9,-25,11,-26,-23,8,13,-22,-21,6,-20,4,15,-19,1,-18,17, signs 11110010011010000010111101
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,-16,17,18,19,20,-2,-17,21,22,-4,23,-6,24,-8,25,-14,-11,26,-13,12,-26,10,15,-25,9,16,7,-24,-21,-18,1,-20,3,-23,5,-22,-19, signs 11011011111000000110110001
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,-16,17,18,19,20,-2,-17,21,22,-4,23,-6,24,-8,25,-14,-11,26,-13,12,-26,10,15,-25,9,-24,7,16,-21,-18,1,-20,3,-23,5,-22,-19, signs 11011001111000010110110101
candidate -1,2,-3,4,-5,-6,-7,8,9,-10,11,-12,-13,14,-15,16,17,18,19,20,-2,-17,21,22,-4,23,-16,24,-14,25,-8,-11,26,-9,10,-26,12,7,-25,13,-24,15,6,-21,-18,1,-20,3,-23,5,-22,-19, signs 11011100001111000110110010
candidate -1,2,-3,4,-5,-6,-7,8,9,-10,11,-12,-13,14,-15,16,17,18,19,20,-2,-17,21,22,-4,23,-16,24,-14,25,-8,-11,26,-9,10,-26,12,7,-25,13,6,15,-24,-21,-18,1,-20,3,-23,5,-22,-19, signs 11011000001111100110110110
candidate 1,-2,3,-4,-5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,17,-1,18,-17,19,-3,-16,20,-14,21,22,23,-8,24,-12,25,-10,26,-24,7,-23,9,-26,11,-25,-22,6,13,-21,5,-20,15,4,-19,2,-18, signs 10111100100101000110001001
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-1,18,-17,19,-3,-14,20,-12,21,22,23,-6,24,-10,25,-8,26,-24,5,-23,7,-26,9,-25,-22,4,11,-21,13,-20,15,2,-19,16,-18, signs 11110010010110000101001001
candidate -1,2,3,-4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-2,19,-16,-3,20,-13,21,-11,22,23,-6,24,-10,25,-8,26,-24,5,-23,7,-26,9,-25,-22,12,-21,14,-20,4,15,-19,1,-18,17, signs 11110010011100000010101001
candidate -1,-2,3,4,-5,6,-7,8,-9,10,11,-12,13,14,-15,-16,-17,18,19,-3,-14,20,-4,-13,21,-11,22,23,-6,24,-10,25,-8,26,-24,5,-23,7,-26,9,-25,-22,12,-21,-20,15,2,-19,16,1,-18,17, signs 11110010011100000001101001
candidate -1,2,-3,4,-5,-6,-7,8,-9,-10,11,-12,13,14,-15,16,17,18,19,20,-2,-17,21,22,-4,23,-16,24,-14,25,-8,-13,26,-11,10,-26,12,9,-25,7,-24,15,6,-21,-18,1,-20,3,-23,5,-22,-19, signs 11011110000111000110110001
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,19,-1,20,21,-16,-3,22,-13,23,-11,24,-5,25,-7,26,-9,10,-24,12,-23,8,-26,6,-25,14,-22,4,15,-21,17,-18,-20,2,-19, signs 11110110001100001110101001
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,15,16,-17,18,19,-1,20,21,-16,-5,22,-15,23,-13,24,-7,25,-9,26,-11,12,-24,14,-23,10,-26,8,-25,6,-22,4,17,-21,3,-18,-20,2,-19, signs 11111001100011000110011001
candidate 1,-2,3,-4,-5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,17,-1,18,-17,19,-3,-16,20,-14,21,22,23,-8,24,-10,25,-12,26,-24,9,-23,7,-26,11,-25,-22,6,13,-21,5,-20,15,4,-19,2,-18, signs 10111110010001000110000110
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-1,18,-17,19,-3,-14,20,-12,21,22,23,-6,24,-8,25,-10,26,-24,7,-23,5,-26,9,-25,-22,4,11,-21,13,-20,15,2,-19,16,-18, signs 11111001000110000101000110
candidate -1,2,3,-4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-2,19,-16,-3,20,-13,21,-11,22,23,-6,24,-8,25,-10,26,-24,7,-23,5,-26,9,-25,-22,12,-21,14,-20,4,15,-19,1,-18,17, signs 11111001001100000010100110
candidate -1,-2,3,4,-5,6,-7,8,-9,10,11,-12,13,14,-15,-16,-17,18,19,-3,-14,20,-4,-13,21,-11,22,23,-6,24,-8,25,-10,26,-24,7,-23,5,-26,9,-25,-22,12,-21,-20,15,2,-19,16,1,-18,17, signs 11111001001100000001100110
candidate 1,-2,3,-4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,17,-1,18,-17,19,-3,-16,20,-14,21,-6,22,23,24,-10,25,-12,26,-24,9,-25,11,-26,-23,8,13,-22,7,-21,5,-20,15,4,-19,2,-18, signs 10111000011011000110011101
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-1,18,-17,19,-3,-14,20,-12,21,-4,22,23,24,-8,25,-10,26,-24,7,-25,9,-26,-23,6,11,-22,5,-21,13,-20,15,2,-19,16,-18, signs 11100001101110000101011101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,11,12,-13,14,-15,-16,-17,-1,18,19,-14,20,21,-3,-12,22,-10,23,-8,24,-6,25,26,-11,-22,13,-19,15,-20,5,-25,7,-24,9,-23,-26,4,-21,16,-18,2,17, signs 11110110010000100010110101
candidate 1,2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,-16,-17,-1,18,19,-14,20,21,22,-2,-11,23,24,-8,25,-6,26,-4,-9,-24,13,-19,15,-20,7,-25,5,-26,-21,16,-18,12,-23,10,3,-22,17, signs 11111001000100100010110101
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,17,18,19,20,-2,-17,21,22,-4,23,-16,24,-14,25,-12,-7,26,-9,10,-26,8,11,-25,13,-24,15,6,-21,-18,1,-20,3,-23,5,-22,-19, signs 11011111000011000110110010
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,17,18,19,20,-2,-17,21,22,-4,23,-16,24,-14,25,-12,-7,26,-9,10,-26,8,11,-25,13,6,15,-24,-21,-18,1,-20,3,-23,5,-22,-19, signs 11011011000011100110110110
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,19,-1,20,21,-16,-3,22,-13,23,-11,24,-9,25,-5,26,-7,8,-24,10,-23,12,-26,6,-25,14,-22,4,15,-21,17,-18,-20,2,-19, signs 11111100011000001110100110
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,15,16,-17,18,19,-1,20,21,-16,-5,22,-15,23,-13,24,-11,25,-7,26,-9,10,-24,12,-23,14,-26,8,-25,6,-22,4,17,-21,3,-18,-20,2,-19, signs 11111011000110000110010110
candidate 1,-2,3,-4,-5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,17,-1,18,-17,19,-3,-16,20,-14,21,-12,22,23,24,-8,25,-10,26,-24,7,-25,9,-26,-23,6,11,-22,13,-21,5,-20,15,4,-19,2,-18, signs 10111001101001000110011101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-1,18,-17,19,-3,-14,20,-12,21,-10,22,23,24,-6,25,-8,26,-24,5,-25,7,-26,-23,4,9,-22,11,-21,13,-20,15,2,-19,16,-18, signs 11100110100110000101011101
candidate -1,2,-3,4,-5,-6,-7,-8,9,-10,11,12,-13,14,-15,16,17,18,19,20,-2,-17,21,22,-4,23,-16,24,-14,25,-12,-9,26,-11,10,-26,8,13,-25,7,-24,15,6,-21,-18,1,-20,3,-23,5,-22,-19, signs 11011111100001000110110001
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,11,-12,13,-14,-15,16,17,18,19,20,-2,-17,21,22,-4,23,-16,24,-8,25,-10,-13,26,-11,12,-26,14,9,-25,7,-24,15,6,-21,-18,1,-20,3,-23,5,-22,-19, signs 11011111000011000110110010
candidate 1,2,3,-4,-5,-6,-7,8,-9,10,-11,12,-13,-14,-15,16,17,-1,18,-17,-2,19,-16,-3,20,21,22,23,-8,24,-12,25,-10,26,-24,7,-23,9,-26,11,-25,-22,6,13,-21,5,14,-20,4,15,-19,-18, signs 11111100100100000110001001
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-1,18,-17,19,-3,-14,20,-4,21,22,23,-8,24,-12,25,-10,26,-24,7,-23,9,-26,11,-25,-22,6,13,-21,5,-20,15,2,-19,16,-18, signs 11111100100100000101001001
candidate -1,2,3,-4,5,-6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-2,19,-16,-3,20,-13,21,-5,22,23,-8,24,-12,25,-10,26,-24,7,-23,9,-26,11,-25,-22,6,-21,14,-20,4,15,-19,1,-18,17, signs 11111100100100000010101001
candidate -1,-2,3,4,5,-6,-7,8,-9,10,-11,12,13,14,-15,-16,-17,18,19,-3,-14,20,-4,-13,21,-5,22,23,-8,24,-12,25,-10,26,-24,7,-23,9,-26,11,-25,-22,6,-21,-20,15,2,-19,16,1,-18,17, signs 11111100100100000001101001
candidate 1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,13,-14,-15,-16,17,-1,18,-17,-2,19,20,-13,21,22,-8,23,-10,24,-12,25,-4,26,6,11,-24,-21,14,-20,-25,5,-26,7,-23,9,-22,15,-19,3,16,-18, signs 11101001101100000100110010
candidate -1,2,3,4,-5,-6,-7,8,-9,10,-11,12,13,-14,15,-16,-17,18,-2,-15,19,-3,20,-13,21,22,-8,23,-10,24,-12,25,-4,26,6,11,-24,-21,14,-20,-25,5,-26,7,-23,9,-22,-19,16,1,-18,17, signs 11101001101100000010110010
candidate 1,2,3,-4,-5,-6,-7,8,-9,10,-11,12,-13,-14,-15,16,17,-1,18,-17,-2,19,-16,-3,20,21,22,23,-8,24,-10,25,-12,26,-24,9,-23,7,-26,11,-25,-22,6,13,-21,5,14,-20,4,15,-19,-18, signs 11111110010000000110000110
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-1,18,-17,19,-3,-14,20,-4,21,22,23,-8,24,-10,25,-12,26,-24,9,-23,7,-26,11,-25,-22,6,13,-21,5,-20,15,2,-19,16,-18, signs 11111110010000000101000110
candidate -1,2,3,-4,5,-6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-2,19,-16,-3,20,-13,21,-5,22,23,-8,24,-10,25,-12,26,-24,9,-23,7,-26,11,-25,-22,6,-21,14,-20,4,15,-19,1,-18,17, signs 11111110010000000010100110
candidate -1,-2,3,4,5,-6,-7,8,-9,10,-11,12,13,14,-15,-16,-17,18,19,-3,-14,20,-4,-13,21,-5,22,23,-8,24,-10,25,-12,26,-24,9,-23,7,-26,11,-25,-22,6,-21,-20,15,2,-19,16,1,-18,17, signs 11111110010000000001100110
candidate 1,2,3,-4,-5,6,-7,-8,-9,10,-11,12,-13,-14,-15,16,17,-1,18,-17,-2,19,-16,-3,20,21,-6,22,23,24,-10,25,-12,26,-24,9,-25,11,-26,-23,8,13,-22,7,-21,5,14,-20,4,15,-19,-18, signs 11111000011010000110011101
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,-1,18,-17,19,-3,-14,20,-4,21,-6,22,23,24,-10,25,-12,26,-24,9,-25,11,-26,-23,8,13,-22,7,-21,5,-20,15,2,-19,16,-18, signs 11111000011010000101011101
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,-1,-16,18,19,-3,20,-13,21,22,-4,23,-12,24,-10,25,-8,26,6,11,-24,-21,14,-20,-23,5,-26,7,-25,9,-22,-19,2,15,-18,17, signs 10111000111000100110110110
candidate -1,2,-3,4,-5,-6,-7,8,9,-10,11,-12,-13,14,-15,16,17,18,19,20,-2,-17,21,22,-4,23,-16,24,-8,25,-14,-9,26,-11,12,-26,10,13,-25,7,-24,15,6,-21,-18,1,-20,3,-23,5,-22,-19, signs 11011111110000000110110010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,11,12,-13,-14,-15,16,-17,-1,18,19,-16,-3,20,21,-12,22,-6,-11,23,24,-8,25,-10,26,-24,7,-25,9,-26,-23,-22,13,-21,5,14,-20,4,15,-19,17,2,-18, signs 10111101100000001110011101
candidate -1,-2,3,-4,5,6,-7,8,-9,10,11,12,-13,14,-15,-16,-17,18,19,-3,-14,20,21,-5,-12,22,-6,-11,23,24,-8,25,-10,26,-24,7,-25,9,-26,-23,-22,-21,4,13,-20,15,2,-19,16,1,-18,17, signs 11101101100010000001111101
candidate -1,2,3,-4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-2,19,-16,-3,20,-13,21,22,-6,-11,23,24,-8,25,-10,26,-24,7,-25,9,-26,-23,-22,5,12,-21,14,-20,4,15,-19,1,-18,17, signs 11110101100100000010111101
candidate -1,-2,3,4,-5,6,-7,8,-9,10,11,-12,13,14,-15,-16,-17,18,19,-3,-14,20,-4,-13,21,22,-6,-11,23,24,-8,25,-10,26,-24,7,-25,9,-26,-23,-22,5,12,-21,-20,15,2,-19,16,1,-18,17, signs 11110101100100000001111101
candidate 1,2,3,-4,-5,-6,-7,8,-9,10,-11,12,-13,-14,-15,16,17,-1,18,-17,-2,19,-16,-3,20,21,-12,22,23,24,-8,25,-10,26,-24,7,-25,9,-26,-23,6,11,-22,13,-21,5,14,-20,4,15,-19,-18, signs 11111001101000000110011101
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-1,18,-17,19,-3,-14,20,-4,21,-12,22,23,24,-8,25,-10,26,-24,7,-25,9,-26,-23,6,11,-22,13,-21,5,-20,15,2,-19,16,-18, signs 11111001101000000101011101
candidate -1,2,3,-4,5,-6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-2,19,-16,-3,20,-13,21,-5,-12,22,23,24,-8,25,-10,26,-24,7,-25,9,-26,-23,6,11,-22,-21,14,-20,4,15,-19,1,-18,17, signs 11111001101000000010111101
candidate -1,-2,3,4,5,-6,-7,8,-9,10,-11,12,13,14,-15,-16,-17,18,19,-3,-14,20,-4,-13,21,-5,-12,22,23,24,-8,25,-10,26,-24,7,-25,9,-26,-23,6,11,-22,-21,-20,15,2,-19,16,1,-18,17, signs 11111001101000000001111101
N=26 triple 8,9,9 closed 16461571 reduced 2807615 tested 2807615 hits 2366


==> anc/enumeration/pruned26/out_3_26.txt <==
candidate 1,2,-3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,-1,-14,21,-2,22,-12,-5,23,24,-10,25,-8,26,6,11,-24,9,-25,7,-26,-23,4,13,-22,3,-21,15,18,-19,16,-20, signs 00000010011111101110010101
candidate 1,-2,-3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,15,-16,17,-18,19,-17,20,-1,21,-15,-4,22,-14,23,-6,24,-12,25,-10,26,8,13,-24,11,-25,9,-26,7,-23,5,-22,3,16,-21,2,-20,18,-19, signs 00001000100111111110100101
candidate -1,-2,3,-4,5,6,-7,-8,-9,10,-11,12,-13,14,15,16,-17,-18,19,20,-16,-3,21,-15,22,-5,-14,23,-6,24,-12,25,-10,26,8,13,-24,11,-25,9,-26,7,-23,-22,4,-21,2,17,-20,1,18,-19, signs 00010000100111111111000101
candidate -1,2,3,4,-5,-6,-7,8,-9,10,-11,12,13,-14,-15,-16,17,-18,19,-17,20,21,-2,-13,22,-3,-12,23,-4,24,-10,25,-8,26,6,11,-24,9,-25,7,-26,5,-23,-22,14,1,16,-20,18,-19,-21,15, signs 00000010011111101110100101
candidate -1,2,3,4,-5,-6,-7,8,-9,10,-11,12,13,-14,-15,-16,17,-18,19,-17,20,21,-2,-13,22,-3,-12,23,-4,24,-10,25,-8,26,6,11,-24,9,-25,7,-26,5,-23,-22,14,1,-21,15,18,-19,16,-20, signs 00000010011111101110100101
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-1,-14,-3,-12,23,-4,24,-10,25,-8,26,6,11,-24,9,-25,7,-26,5,-23,13,2,-22,16,-20,18,-19,-21,15, signs 00000010011111101110100101
candidate 1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-1,21,-15,-2,22,-12,23,-4,24,-10,25,-8,26,6,11,-24,9,-25,7,-26,5,-23,13,-22,3,14,-21,16,-20,18,-19, signs 00000010011111101110010101
candidate 1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-1,21,-15,-2,22,-12,23,-4,24,-10,25,-8,26,6,11,-24,9,-25,7,-26,5,-23,13,-22,3,14,-21,18,-19,16,-20, signs 00000010011111101110010101
candidate 1,2,-3,4,-5,-6,-7,8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,20,21,22,-1,-14,23,-2,-13,-4,24,-10,25,-8,26,6,11,-24,9,-25,7,-26,5,12,3,-23,-22,16,-20,18,-19,-21,15, signs 00000010011111101110100101
candidate 1,2,3,-4,-5,-6,-7,8,-9,10,-11,-12,-13,14,-15,16,17,-18,19,-17,20,-1,-16,21,-2,22,-14,-3,23,24,-10,25,-8,26,6,11,-24,9,-25,7,-26,5,12,-23,4,13,-22,15,-21,-20,18,-19, signs 00000010011111011110001101
candidate 1,-2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,15,-16,17,-18,19,-17,20,-1,21,-15,-4,22,-14,23,-12,24,-10,25,-8,26,6,11,-24,9,-25,7,-26,13,-23,5,-22,3,16,-21,2,-20,18,-19, signs 00001010011001111110100101
candidate -1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,15,16,-17,-18,19,20,-16,-3,21,-15,22,-5,-14,23,-12,24,-10,25,-8,26,6,11,-24,9,-25,7,-26,13,-23,-22,4,-21,2,17,-20,1,18,-19, signs 00010010011001111111000101
candidate -1,2,3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,-15,-16,17,-18,19,-17,20,21,-2,-13,22,-3,-12,23,-10,24,-8,25,-6,26,4,9,-24,7,-25,5,-26,11,-23,-22,14,1,16,-20,18,-19,-21,15, signs 00001001100111101110100101
candidate -1,2,3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,-15,-16,17,-18,19,-17,20,21,-2,-13,22,-3,-12,23,-10,24,-8,25,-6,26,4,9,-24,7,-25,5,-26,11,-23,-22,14,1,-21,15,18,-19,16,-20, signs 00001001100111101110100101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-1,-14,-3,-12,23,-10,24,-8,25,-6,26,4,9,-24,7,-25,5,-26,11,-23,13,2,-22,16,-20,18,-19,-21,15, signs 00001001100111101110100101
candidate 1,2,-3,-4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-1,21,-15,-2,22,-12,23,-10,24,-8,25,-6,26,4,9,-24,7,-25,5,-26,11,-23,13,-22,3,14,-21,16,-20,18,-19, signs 00001001100111101110010101
candidate 1,2,-3,-4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-1,21,-15,-2,22,-12,23,-10,24,-8,25,-6,26,4,9,-24,7,-25,5,-26,11,-23,13,-22,3,14,-21,18,-19,16,-20, signs 00001001100111101110010101
candidate 1,-2,3,-4,-5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,17,-18,19,-17,20,-1,-16,21,22,-3,-14,23,-12,24,-10,25,-8,26,6,11,-24,9,-25,7,-26,5,-23,13,4,-22,2,15,-21,-20,18,-19, signs 01000010011011011110001101
candidate -1,2,3,-4,-5,-6,-7,8,-9,10,-11,12,-13,14,15,-16,17,-18,19,-17,20,21,-2,-15,22,-3,-14,23,-12,24,-10,25,-8,26,6,11,-24,9,-25,7,-26,5,-23,13,4,-22,-21,1,16,-20,18,-19, signs 10000010011011101110001101
candidate -1,2,3,-4,-5,-6,-7,8,-9,10,-11,12,-13,14,15,-16,17,-18,19,-17,20,21,-2,-15,22,-3,-14,23,-12,24,-10,25,-8,26,6,11,-24,9,-25,7,-26,5,-23,13,4,-22,-21,1,18,-19,16,-20, signs 10000010011011101110001101
candidate -1,2,-3,-4,5,6,-7,8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-2,22,-14,-5,-10,23,-8,24,-6,-13,25,26,4,15,-22,-25,12,7,-24,9,-23,11,-26,3,-21,1,16,-20,18,-19, signs 10000110011001101110010101
candidate -1,2,-3,-4,5,6,-7,8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-2,22,-14,-5,-10,23,-8,24,-6,-13,25,26,4,15,-22,-25,12,7,-24,9,-23,11,-26,3,-21,1,18,-19,16,-20, signs 10000110011001101110010101
candidate 1,-2,-3,4,-5,-6,-7,8,-9,10,-11,12,13,-14,-15,16,17,-18,19,-17,20,-1,-16,21,22,23,-4,24,-12,25,-10,26,-8,-13,-24,5,-23,3,14,7,-26,9,-25,11,6,-22,2,15,-21,-20,18,-19, signs 01100011001100011110000110
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,13,-14,15,-16,17,-18,19,-17,20,21,-2,-15,22,23,-4,24,-12,25,-10,26,-8,-13,-24,5,-23,3,14,7,-26,9,-25,11,6,-22,-21,1,16,-20,18,-19, signs 10100011001100101110000110
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,13,-14,15,-16,17,-18,19,-17,20,21,-2,-15,22,23,-4,24,-12,25,-10,26,-8,-13,-24,5,-23,3,14,7,-26,9,-25,11,6,-22,-21,1,18,-19,16,-20, signs 10100011001100101110000110
candidate -1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,15,16,-17,-18,19,20,-16,-3,21,-15,22,23,-6,24,-12,25,-10,26,-8,-13,-24,11,-25,9,-26,7,-23,5,14,-22,4,-21,2,17,-20,1,18,-19, signs 00011001100100111111000101
candidate -1,2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,-2,-13,22,23,-4,24,-10,25,-8,26,-6,-11,-24,9,-25,7,-26,5,-23,3,12,-22,14,1,16,-20,18,-19,-21,15, signs 00100110010011101110100101
candidate -1,2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,-2,-13,22,23,-4,24,-10,25,-8,26,-6,-11,-24,9,-25,7,-26,5,-23,3,12,-22,14,1,-21,15,18,-19,16,-20, signs 00100110010011101110100101
candidate -1,2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,22,23,-2,-13,-4,24,-10,25,-8,26,-6,-11,-24,9,-25,7,-26,5,12,3,-23,1,14,-22,16,-20,18,-19,-21,15, signs 10000110010110101110100101
candidate -1,2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,22,23,-2,-13,-4,24,-10,25,-8,26,-6,-11,-24,9,-25,7,-26,5,12,3,-23,1,-21,15,18,-19,16,-20,14,-22, signs 10000110010110101110100101
candidate -1,2,3,-4,-5,6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-2,22,-14,-3,23,24,-10,25,-8,26,-6,-11,-24,9,-25,7,-26,5,12,-23,4,13,-22,15,-21,1,16,-20,18,-19, signs 10000110010111001110001101
candidate -1,2,3,-4,-5,6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-2,22,-14,-3,23,24,-10,25,-8,26,-6,-11,-24,9,-25,7,-26,5,12,-23,4,13,-22,15,-21,1,18,-19,16,-20, signs 10000110010111001110001101
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,-1,-14,21,22,-3,-8,23,-6,24,-4,25,-12,26,10,5,-24,7,-23,9,-26,11,-25,-22,2,13,-21,15,18,-19,16,-20, signs 01011001100001101110000110
candidate 1,2,-3,4,-5,6,-7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-1,21,-15,-2,22,-4,23,-6,24,-12,25,-10,26,8,13,-24,11,-25,9,-26,7,-23,5,-22,3,14,-21,16,-20,18,-19, signs 00011000100111101110010101
candidate 1,2,-3,4,-5,6,-7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-1,21,-15,-2,22,-4,23,-6,24,-12,25,-10,26,8,13,-24,11,-25,9,-26,7,-23,5,-22,3,14,-21,18,-19,16,-20, signs 00011000100111101110010101
candidate 1,-2,-3,4,5,6,-7,8,-9,10,-11,-12,-13,14,-15,-16,17,-18,19,-17,20,-1,-14,21,22,23,-4,24,-6,25,-8,26,-10,-5,-24,3,-23,11,-26,9,-25,7,12,-22,2,13,-21,15,18,-19,16,-20, signs 01000110011001101110001001
candidate -1,-2,3,-4,-5,6,7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-3,-14,23,-6,24,-8,25,-10,26,-12,-7,-24,5,-23,13,-26,11,-25,9,4,-22,2,15,-21,1,16,-20,18,-19, signs 11000001100111001110001001
candidate -1,-2,3,-4,-5,6,7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-3,-14,23,-6,24,-8,25,-10,26,-12,-7,-24,5,-23,13,-26,11,-25,9,4,-22,2,15,-21,1,18,-19,16,-20, signs 11000001100111001110001001
candidate 1,2,-3,4,-5,-6,-7,8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,20,-1,-14,21,-2,22,-4,-13,23,24,-10,25,-8,26,6,11,-24,9,-25,7,-26,-23,12,5,-22,3,-21,15,18,-19,16,-20, signs 00011010011001101110010101
candidate 1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-1,21,-15,-2,22,-4,23,-12,24,-10,25,-8,26,6,11,-24,9,-25,7,-26,13,-23,5,-22,3,14,-21,16,-20,18,-19, signs 00011010011001101110010101
candidate 1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-1,21,-15,-2,22,-4,23,-12,24,-10,25,-8,26,6,11,-24,9,-25,7,-26,13,-23,5,-22,3,14,-21,18,-19,16,-20, signs 00011010011001101110010101
candidate -1,2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-2,22,-14,-3,23,-5,-12,24,-10,25,-8,26,6,11,-24,9,-25,7,-26,-23,4,13,-22,15,-21,1,16,-20,18,-19, signs 10001010011011001110001101
candidate -1,2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-2,22,-14,-3,23,-5,-12,24,-10,25,-8,26,6,11,-24,9,-25,7,-26,-23,4,13,-22,15,-21,1,18,-19,16,-20, signs 10001010011011001110001101
candidate 1,2,-3,4,-5,-6,-7,8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,-1,-16,21,-2,22,-4,-13,23,24,-10,25,-8,26,6,11,-24,9,-25,7,-26,5,12,-23,14,3,-22,15,-21,-20,18,-19, signs 00110010011100011110001101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,-1,-14,21,-12,22,-10,-3,23,24,-8,25,-6,26,4,9,-24,7,-25,5,-26,-23,2,11,-22,13,-21,15,18,-19,16,-20, signs 00001001111001101110010101
candidate -1,2,-3,4,-5,-6,7,-8,9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-2,22,-14,23,-12,24,-10,25,-4,-9,26,-7,6,-26,8,5,-25,15,-22,13,-23,11,-24,3,-21,1,16,-20,18,-19, signs 10000001111001101110010101
candidate -1,2,-3,4,-5,-6,7,-8,9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-2,22,-14,23,-12,24,-10,25,-4,-9,26,-7,6,-26,8,5,-25,15,-22,13,-23,11,-24,3,-21,1,18,-19,16,-20, signs 10000001111001101110010101
candidate 1,2,-3,4,-5,6,7,8,-9,-10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,-1,-12,21,22,23,-8,24,-6,25,-4,26,-2,-7,-24,9,-23,15,18,-19,16,-20,14,-22,10,5,-25,3,-26,11,-21,13, signs 01100100010110101110010101
candidate -1,-2,3,-4,-5,6,-7,8,-9,10,11,12,-13,-14,15,16,-17,-18,19,20,-16,-3,21,-15,22,23,-12,24,-10,25,-8,26,-6,-11,-24,9,-25,7,-26,13,-23,5,14,-22,4,-21,2,17,-20,1,18,-19, signs 00011110010000111111000101
candidate -1,2,-3,4,-5,6,-7,8,9,10,-11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,-2,-13,22,23,-10,24,-8,25,-6,26,-4,-9,-24,7,-25,5,-26,11,-23,3,12,-22,14,1,16,-20,18,-19,-21,15, signs 00111001000011101110100101
candidate -1,2,-3,4,-5,6,-7,8,9,10,-11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,-2,-13,22,23,-10,24,-8,25,-6,26,-4,-9,-24,7,-25,5,-26,11,-23,3,12,-22,14,1,-21,15,18,-19,16,-20, signs 00111001000011101110100101
candidate -1,-2,3,-4,-5,6,-7,8,-9,10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-3,-14,23,-12,24,-10,25,-8,26,-6,-11,-24,9,-25,7,-26,5,-23,13,4,-22,2,15,-21,1,16,-20,18,-19, signs 11000110010011001110001101
candidate -1,-2,3,-4,-5,6,-7,8,-9,10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-3,-14,23,-12,24,-10,25,-8,26,-6,-11,-24,9,-25,7,-26,5,-23,13,4,-22,2,15,-21,1,18,-19,16,-20, signs 11000110010011001110001101
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,-11,12,13,-14,-15,16,17,-18,19,-17,20,-1,-16,21,22,-13,-8,23,-6,24,-4,25,-12,26,10,5,-24,7,-23,9,-26,11,-25,3,14,-22,2,15,-21,-20,18,-19, signs 01111001100000011110000110
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,-11,12,13,-14,15,-16,17,-18,19,-17,20,21,-2,-15,22,-13,-8,23,-6,24,-4,25,-12,26,10,5,-24,7,-23,9,-26,11,-25,3,14,-22,-21,1,16,-20,18,-19, signs 10111001100000101110000110
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,-11,12,13,-14,15,-16,17,-18,19,-17,20,21,-2,-15,22,-13,-8,23,-6,24,-4,25,-12,26,10,5,-24,7,-23,9,-26,11,-25,3,14,-22,-21,1,18,-19,16,-20, signs 10111001100000101110000110
candidate -1,2,-3,-4,5,-6,7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-2,22,-14,23,-12,24,-10,25,-8,-5,26,-7,6,-26,4,9,-25,15,-22,13,-23,11,-24,3,-21,1,16,-20,18,-19, signs 10011000011001101110010101
candidate -1,2,-3,-4,5,-6,7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-2,22,-14,23,-12,24,-10,25,-8,-5,26,-7,6,-26,4,9,-25,15,-22,13,-23,11,-24,3,-21,1,18,-19,16,-20, signs 10011000011001101110010101
candidate -1,2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,-2,22,-8,23,-6,24,-4,25,-10,-13,26,-11,12,-26,14,9,-25,15,-22,7,-23,5,-24,3,-21,1,16,-20,18,-19, signs 10011001000011101110010110
candidate -1,2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,-2,22,-8,23,-6,24,-4,25,-10,-13,26,-11,12,-26,14,9,-25,15,-22,7,-23,5,-24,3,-21,1,18,-19,16,-20, signs 10011001000011101110010110
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,-18,19,-17,20,21,-2,22,-8,23,-6,24,-4,25,-10,-15,26,-13,12,-26,14,11,-25,9,-22,7,-23,5,-24,3,-21,1,16,-20,18,-19, signs 10011001100001101110010101
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,-18,19,-17,20,21,-2,22,-8,23,-6,24,-4,25,-10,-15,26,-13,12,-26,14,11,-25,9,-22,7,-23,5,-24,3,-21,1,18,-19,16,-20, signs 10011001100001101110010101
candidate -1,-2,3,4,-5,6,-7,8,-9,-10,11,12,-13,14,-15,-16,17,-18,-12,-3,19,20,-8,21,-6,22,-4,-11,23,24,-14,25,26,-17,18,-26,16,-23,10,5,-22,-19,2,13,-25,15,-24,1,-20,7,-21,9, signs 10011001100110001101010011
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-2,22,-8,23,-6,24,-4,25,-14,-9,26,-11,12,-26,10,13,-25,15,-22,7,-23,5,-24,3,-21,1,16,-20,18,-19, signs 10011001110000101110010110
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-2,22,-8,23,-6,24,-4,25,-14,-9,26,-11,12,-26,10,13,-25,15,-22,7,-23,5,-24,3,-21,1,18,-19,16,-20, signs 10011001110000101110010110
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-2,22,-8,23,-6,24,-4,25,-14,-11,26,-13,12,-26,10,15,-25,9,-22,7,-23,5,-24,3,-21,1,16,-20,18,-19, signs 10011001111000001110010101
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-2,22,-8,23,-6,24,-4,25,-14,-11,26,-13,12,-26,10,15,-25,9,-22,7,-23,5,-24,3,-21,1,18,-19,16,-20, signs 10011001111000001110010101
candidate -1,2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-2,22,-14,23,-12,24,-4,25,-6,-9,26,-7,8,-26,10,5,-25,15,-22,13,-23,11,-24,3,-21,1,16,-20,18,-19, signs 10010000111001101110010110
candidate -1,2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-2,22,-14,23,-12,24,-4,25,-6,-9,26,-7,8,-26,10,5,-25,15,-22,13,-23,11,-24,3,-21,1,18,-19,16,-20, signs 10010000111001101110010110
candidate 1,2,-3,-4,-5,6,-7,8,-9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,-1,-14,21,-12,22,-2,-11,23,24,-8,25,-6,26,4,9,-24,7,-25,5,-26,-23,10,3,-22,13,-21,15,18,-19,16,-20, signs 01101001100001101110010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-1,-14,23,-12,-3,-10,24,-8,25,-6,26,4,9,-24,7,-25,5,-26,11,2,13,-23,-22,16,-20,18,-19,-21,15, signs 01101001100001101110100101
candidate 1,-2,-3,4,-5,-6,-7,8,-9,10,-11,12,13,-14,-15,16,17,-18,19,-17,20,-1,-16,21,22,-13,-4,23,-12,24,-10,25,-8,26,6,11,-24,9,-25,7,-26,5,-23,3,14,-22,2,15,-21,-20,18,-19, signs 01110010011000011110001101
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,13,-14,15,-16,17,-18,19,-17,20,21,-2,-15,22,-13,-4,23,-12,24,-10,25,-8,26,6,11,-24,9,-25,7,-26,5,-23,3,14,-22,-21,1,16,-20,18,-19, signs 10110010011000101110001101
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,13,-14,15,-16,17,-18,19,-17,20,21,-2,-15,22,-13,-4,23,-12,24,-10,25,-8,26,6,11,-24,9,-25,7,-26,5,-23,3,14,-22,-21,1,18,-19,16,-20, signs 10110010011000101110001101
candidate -1,2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-2,22,-14,23,-12,24,-4,25,-10,-5,26,-7,8,-26,6,9,-25,15,-22,13,-23,11,-24,3,-21,1,16,-20,18,-19, signs 10011100001001101110010110
candidate -1,2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-2,22,-14,23,-12,24,-4,25,-10,-5,26,-7,8,-26,6,9,-25,15,-22,13,-23,11,-24,3,-21,1,18,-19,16,-20, signs 10011100001001101110010110
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,21,-2,22,-8,23,-10,24,-12,-7,25,26,-4,-15,-22,-25,6,13,-24,11,-23,9,14,5,-26,3,-21,1,16,-20,18,-19, signs 10011001100110001110010101
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,21,-2,22,-8,23,-10,24,-12,-7,25,26,-4,-15,-22,-25,6,13,-24,11,-23,9,14,5,-26,3,-21,1,18,-19,16,-20, signs 10011001100110001110010101
candidate 1,-2,-3,4,-5,6,-7,-8,9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,-1,21,22,-10,23,-12,24,-14,-9,-4,25,-6,26,8,15,-24,13,-23,11,-22,3,-25,5,-26,7,16,-21,2,-20,18,-19, signs 00011000011001111110110101
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,-11,12,-13,14,-15,16,-17,-18,-6,19,20,-1,21,-3,22,-5,-8,23,-16,24,-14,25,-12,26,10,15,-24,13,-25,11,-26,17,-23,9,18,7,-19,-22,4,-21,2,-20, signs 00110100010110011110101010
candidate 1,-2,3,-4,5,6,-7,8,-9,10,-11,-12,-13,14,-15,16,-17,-18,-6,19,20,-1,21,-3,22,-5,-8,23,-10,24,-16,25,-14,26,12,17,-24,15,-25,13,-26,11,-23,9,18,7,-19,-22,4,-21,2,-20, signs 00110100011101100110101010
candidate 1,-2,3,-4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,17,-18,19,-17,20,-1,21,-3,-16,22,-14,23,-6,24,-12,25,-10,26,8,13,-24,11,-25,9,-26,7,-23,5,-22,15,4,-21,2,-20,18,-19, signs 00111000100111001110100101
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,-1,21,-3,-14,22,-12,23,-4,24,-10,25,-8,26,6,11,-24,9,-25,7,-26,5,-23,13,-22,15,2,-21,16,-20,18,-19, signs 01100010011110001110010101
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,-1,21,-3,-14,22,-12,23,-4,24,-10,25,-8,26,6,11,-24,9,-25,7,-26,5,-23,13,-22,15,2,-21,18,-19,16,-20, signs 01100010011110001110010101
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,12,-13,-14,15,-16,17,-18,19,20,-12,21,-2,22,-4,-11,23,24,-8,25,-6,-15,26,-17,18,-26,16,7,-25,9,-24,-19,14,1,-22,3,-21,13,-20,-23,10,5, signs 10011001100110001101010101
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,12,-13,-14,15,-16,17,-18,19,20,-12,21,-2,22,-4,-11,23,24,-8,25,-6,-17,26,-15,16,-26,18,7,-25,9,-24,-19,14,1,-22,3,-21,13,-20,-23,10,5, signs 10011001100110110001010101
candidate 1,-2,3,-4,-5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,17,-18,19,-17,20,-1,21,-3,-16,22,-14,23,-12,24,-10,25,-8,26,6,11,-24,9,-25,7,-26,13,-23,5,-22,15,4,-21,2,-20,18,-19, signs 00111010011001001110100101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,-1,21,-3,-14,22,-12,23,-10,24,-8,25,-6,26,4,9,-24,7,-25,5,-26,11,-23,13,-22,15,2,-21,16,-20,18,-19, signs 01101001100110001110010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,-1,21,-3,-14,22,-12,23,-10,24,-8,25,-6,26,4,9,-24,7,-25,5,-26,11,-23,13,-22,15,2,-21,18,-19,16,-20, signs 01101001100110001110010101
candidate -1,2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,-2,22,-4,-13,23,24,-10,25,-8,26,-6,-11,-24,9,-25,7,-26,5,12,-23,14,3,-22,15,-21,1,16,-20,18,-19, signs 10110110010100001110001101
candidate -1,2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,-2,22,-4,-13,23,24,-10,25,-8,26,-6,-11,-24,9,-25,7,-26,5,12,-23,14,3,-22,15,-21,1,18,-19,16,-20, signs 10110110010100001110001101
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,-1,21,-3,-14,22,-4,23,-6,24,-12,25,-10,26,8,13,-24,11,-25,9,-26,7,-23,5,-22,15,2,-21,16,-20,18,-19, signs 01111000100110001110010101
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,-1,21,-3,-14,22,-4,23,-6,24,-12,25,-10,26,8,13,-24,11,-25,9,-26,7,-23,5,-22,15,2,-21,18,-19,16,-20, signs 01111000100110001110010101
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,-1,21,-3,-14,22,-4,23,-12,24,-10,25,-8,26,6,11,-24,9,-25,7,-26,13,-23,5,-22,15,2,-21,16,-20,18,-19, signs 01111010011000001110010101
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,-1,21,-3,-14,22,-4,23,-12,24,-10,25,-8,26,6,11,-24,9,-25,7,-26,13,-23,5,-22,15,2,-21,18,-19,16,-20, signs 01111010011000001110010101
candidate -1,2,-3,4,5,-6,-7,8,-9,10,-11,12,13,-14,-15,-16,17,-18,19,-17,20,21,-2,22,-4,-13,23,-5,-12,24,-10,25,-8,26,6,11,-24,9,-25,7,-26,-23,14,3,-22,15,-21,1,16,-20,18,-19, signs 10111010011000001110001101
candidate -1,2,-3,4,5,-6,-7,8,-9,10,-11,12,13,-14,-15,-16,17,-18,19,-17,20,21,-2,22,-4,-13,23,-5,-12,24,-10,25,-8,26,6,11,-24,9,-25,7,-26,-23,14,3,-22,15,-21,1,18,-19,16,-20, signs 10111010011000001110001101
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,19,20,-4,21,-2,22,23,24,-6,25,-18,-9,-16,-11,26,-13,14,-26,12,15,10,17,8,-19,-25,7,-24,1,-22,3,-21,5,-20,-23, signs 10011000000011111101010011
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,19,-3,20,-1,21,-5,-16,22,-6,23,-14,24,-12,25,-10,26,8,13,-24,11,-25,9,-26,15,-23,7,-22,17,4,-21,18,-19,2,-20, signs 00100001011001111110101010
candidate 1,-2,3,4,5,-6,-7,-8,-9,10,-11,12,-13,14,-15,-16,-17,18,19,-3,20,-1,-4,21,-18,-5,22,23,-14,24,-12,25,-10,26,8,13,-24,11,-25,9,-26,15,-23,7,16,-22,6,17,-21,-19,2,-20, signs 00100001011001111110011010
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,12,-13,-14,15,16,-17,-18,19,-3,20,-1,-4,21,-16,22,-6,-15,23,24,-12,25,-10,26,8,13,-24,11,-25,9,-26,-23,14,7,-22,17,-21,5,18,-19,2,-20, signs 00100001011001111110101010
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,-11,12,-13,14,-15,16,-17,-18,19,-3,20,-1,21,-5,-16,22,-6,23,-8,24,-14,25,-12,26,10,15,-24,13,-25,11,-26,9,-23,7,-22,17,4,-21,18,-19,2,-20, signs 00100001110110011110101010
candidate 1,-2,3,4,5,-6,-7,8,-9,-10,-11,12,-13,14,-15,-16,-17,18,19,-3,20,-1,-4,21,-18,-5,22,23,-8,24,-14,25,-12,26,10,15,-24,13,-25,11,-26,9,-23,7,16,-22,6,17,-21,-19,2,-20, signs 00100001110110011110011010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,19,-3,20,-1,21,-5,-16,22,-14,23,-12,24,-10,25,-8,26,6,11,-24,9,-25,7,-26,13,-23,15,-22,17,4,-21,18,-19,2,-20, signs 00100101100110011110101010
candidate 1,-2,3,-4,5,-6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,19,-3,20,-1,21,-5,-18,22,-16,23,-14,24,-12,25,-10,26,8,13,-24,11,-25,9,-26,15,-23,7,-22,17,6,-21,4,-19,2,-20, signs 00110001011001101110011010
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,19,-3,20,-1,21,-5,-16,22,-14,23,-6,24,-12,25,-10,26,8,13,-24,11,-25,9,-26,7,-23,15,-22,17,4,-21,18,-19,2,-20, signs 00100111011000011110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,-11,12,-13,14,-15,16,-17,18,19,-3,20,-1,21,-5,-18,22,-16,23,-8,24,-14,25,-12,26,10,15,-24,13,-25,11,-26,9,-23,7,-22,17,6,-21,4,-19,2,-20, signs 00110001110110001110011010
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,19,-3,20,-1,-4,21,-16,22,-14,-7,23,24,-12,25,-10,26,8,13,-24,11,-25,9,-26,-23,6,15,-22,17,-21,5,18,-19,2,-20, signs 00100111011000011110101010
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,-16,17,-18,19,-3,20,-1,-4,21,-6,22,-8,-17,23,24,-14,25,-12,26,10,15,-24,13,-25,11,-26,-23,16,9,-22,7,-21,5,18,-19,2,-20, signs 00100110010110011110101010
candidate 1,-2,3,4,-5,-6,-7,8,9,10,-11,12,-13,14,-15,-16,-17,-18,19,-3,20,-1,-4,21,22,23,-8,24,-10,25,-12,26,-14,-9,-24,7,-23,15,-26,13,-25,11,16,-22,6,17,-21,5,18,-19,2,-20, signs 00100011100110011110110110
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,12,-13,14,-15,16,-17,-18,19,-3,20,-1,21,22,-12,23,-14,24,-16,-11,-6,25,-8,26,10,17,-24,15,-23,13,-22,5,-25,7,-26,9,18,-21,4,-19,2,-20, signs 00111001111001100010001010
candidate 1,-2,3,4,-5,-6,7,8,-9,10,-11,12,-13,-14,-15,16,-17,-18,19,-3,20,-1,-4,21,22,-7,-12,23,-10,24,-8,25,-16,26,14,9,-24,11,-23,13,-26,15,-25,-22,6,17,-21,5,18,-19,2,-20, signs 00100010011001111110111001
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-3,20,-1,-4,21,-6,-17,22,23,-14,24,-12,25,-10,26,8,13,-24,11,-25,9,-26,15,-23,7,16,-22,18,5,-21,-19,2,-20, signs 00101101011001110010011010
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,-16,17,-18,19,-3,20,-1,-4,21,-6,-17,22,23,-8,24,-14,25,-12,26,10,15,-24,13,-25,11,-26,9,-23,7,16,-22,18,5,-21,-19,2,-20, signs 00101101110110010010011010
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,-18,19,-3,20,-1,-4,21,-6,22,-16,-9,23,24,-14,25,-12,26,10,15,-24,13,-25,11,-26,-23,8,17,-22,7,-21,5,18,-19,2,-20, signs 00100111110110000110101010
candidate 1,-2,3,-4,-5,6,-7,-8,-9,10,-11,12,-13,14,15,-16,-17,18,19,-3,20,-1,-18,21,22,-15,-6,23,-14,24,-12,25,-10,26,8,13,-24,11,-25,9,-26,7,-23,5,16,-22,4,17,-21,-19,2,-20, signs 00100011011001111010110010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,-13,14,15,-16,-17,18,19,-3,20,-1,-18,21,22,-15,-10,23,-8,24,-6,25,-14,26,12,7,-24,9,-23,11,-26,13,-25,5,16,-22,4,17,-21,-19,2,-20, signs 00100001100111111010111001
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,12,-13,-14,15,-16,17,-18,-8,19,-6,-15,20,21,-12,22,-2,23,-4,-11,24,25,26,-17,18,-26,16,7,-19,9,-25,-20,14,1,-23,3,-22,13,-21,-24,10,5, signs 10011001100110001100101011
candidate -1,2,-3,4,-5,6,-7,8,9,-10,-11,-12,13,14,-15,-16,17,-18,-8,19,-6,-17,20,21,-14,22,-2,23,-4,-13,24,25,26,-9,10,-26,18,7,-19,11,-25,-20,16,1,-23,3,-22,15,-21,-24,12,5, signs 10011001111001100000101011
candidate -1,2,-3,-4,5,6,-7,-8,9,10,-11,12,-13,14,-15,-16,17,-18,-12,19,-10,-17,20,21,-14,-9,-6,22,-2,23,24,-5,25,26,-22,1,-23,3,-26,7,16,-20,18,11,-19,13,-21,15,8,-25,4,-24, signs 10011001000111010001001010
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-10,20,21,22,-16,23,-14,24,25,-9,-6,-1,26,-3,4,-26,2,7,-20,11,-19,-25,-22,17,-23,15,-24,13,18,-21,8,5, signs 00111001000111001001010101
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-12,22,-18,23,-16,24,25,-9,-6,-1,26,-3,4,-26,2,7,-24,15,-20,13,-21,11,-22,-19,-23,17,10,-25,8,5, signs 00111001001001110001010101
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-12,22,-18,23,-16,-9,-6,24,25,-1,26,-3,4,-26,2,5,-24,7,10,15,-20,13,-21,11,-22,-19,-23,17,8,-25, signs 00111001001001110001010101
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-10,20,21,22,-16,23,-14,24,25,-9,-6,-3,26,-1,4,7,-20,11,-19,-25,-22,17,-23,15,-24,13,18,-21,8,5,2,-26, signs 11001001000111001001010101
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-12,22,-18,23,-16,24,25,-9,-6,-3,26,-1,4,7,-24,15,-20,13,-21,11,-22,-19,-23,17,10,-25,8,5,2,-26, signs 11001001001001110001010101
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-10,20,21,22,-16,23,-14,24,25,-9,-6,-3,26,-1,2,-26,4,7,-20,11,-19,-25,-22,17,-23,15,-24,13,18,-21,8,5, signs 11001001000111001001010101
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-12,22,-18,23,-16,24,25,-9,-6,-3,26,-1,2,-26,4,7,-24,15,-20,13,-21,11,-22,-19,-23,17,10,-25,8,5, signs 11001001001001110001010101
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-12,22,-18,23,-16,-9,-6,24,25,-1,26,-3,4,7,10,15,-20,13,-21,11,-22,-19,-23,17,8,5,-24,-26,2,-25, signs 11001001001001110001010110
candidate -1,-2,3,-4,-5,6,-7,8,9,10,-11,12,-13,14,-15,-16,17,-18,-12,19,-10,-17,20,21,-14,-9,22,23,-8,-3,24,25,-6,26,4,-24,2,-22,16,-20,18,11,-19,13,-21,15,-23,1,-25,5,-26,7, signs 01101000000111010001010101
candidate -1,-2,3,-4,-5,6,-7,-8,-9,10,11,12,-13,-14,15,16,-17,18,19,-15,20,21,-12,22,-18,23,-16,-11,-6,24,25,-3,-10,26,8,1,-24,5,-21,13,-22,17,-23,-19,14,-20,4,-25,2,9,-26,7, signs 10110011011010111010101010
candidate -1,-2,3,-4,-5,6,-7,8,-9,-10,11,12,-13,-14,15,16,-17,18,19,-15,20,21,-12,22,-18,23,-16,-11,-8,-3,24,25,-6,26,4,-24,2,9,-21,13,-22,17,-23,-19,14,-20,10,1,-25,5,-26,7, signs 10010111101010111010101010
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,-14,-15,16,-17,18,19,20,-12,21,-10,22,-18,23,-16,-7,-4,24,25,-1,26,-3,-24,5,14,-19,-22,9,-21,11,-20,13,8,17,-23,15,6,-26,2,-25, signs 00111011001101011010101001
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-10,20,-16,21,-14,22,23,-7,-4,24,25,-1,26,-3,-24,5,8,-23,-19,11,18,13,-22,15,-21,17,-20,9,6,-26,2,-25, signs 00111011001101100110101001
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-10,20,-16,21,-14,22,23,-9,-6,24,25,-1,26,-3,4,7,-19,11,18,13,-22,15,-21,17,-20,-23,8,5,-24,-26,2,-25, signs 00110110101101100110101001
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,-14,-15,16,-17,18,19,20,-12,21,-10,22,-18,23,-16,-7,-4,24,25,-3,26,-1,2,-26,-24,5,14,-19,-22,9,-21,11,-20,13,8,17,-23,15,6,-25, signs 00111011001101011010101010
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-10,20,-16,21,-14,22,23,-7,-4,24,25,-3,26,-1,2,-26,-24,5,8,-23,-19,11,18,13,-22,15,-21,17,-20,9,6,-25, signs 00111011001101100110101010
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,-13,-14,-15,16,-17,18,19,20,-12,21,-10,22,-18,23,-16,-7,24,25,-6,-3,26,-1,2,-26,4,-24,14,-19,-22,9,-21,11,-20,13,8,17,-23,15,-25,5, signs 00110111001101011010101010
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-10,20,-16,21,-14,22,23,-7,24,25,-6,-3,26,-1,2,-26,4,-24,8,-23,-19,11,18,13,-22,15,-21,17,-20,9,-25,5, signs 00110111001101100110101010
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,-14,-15,16,-17,18,19,20,-12,21,-10,22,-18,23,-16,-7,-4,24,25,-3,26,-1,-24,5,14,-19,-22,9,-21,11,-20,13,8,17,-23,15,6,-25,2,-26, signs 00111011001101011010101010
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-10,20,-16,21,-14,22,23,-7,-4,24,25,-3,26,-1,-24,5,8,-23,-19,11,18,13,-22,15,-21,17,-20,9,6,-25,2,-26, signs 00111011001101100110101010
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,-13,-14,-15,16,-17,18,19,20,-12,21,-10,22,-18,23,-16,-7,24,25,-6,-3,26,-1,4,-24,14,-19,-22,9,-21,11,-20,13,8,17,-23,15,-25,5,2,-26, signs 00110111001101011010101010
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-10,20,-16,21,-14,22,23,-7,24,25,-6,-3,26,-1,4,-24,8,-23,-19,11,18,13,-22,15,-21,17,-20,9,-25,5,2,-26, signs 00110111001101100110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-10,20,-16,21,-14,22,23,-9,-6,24,25,-1,26,-3,4,-26,2,5,-24,7,-19,11,18,13,-22,15,-21,17,-20,-23,8,-25, signs 11000110101101100110101010
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,-13,-14,-15,16,-17,18,19,20,-12,21,-10,22,-18,23,-16,-7,24,25,-6,-1,26,-3,4,-26,2,-24,14,-19,-22,9,-21,11,-20,13,8,17,-23,15,-25,5, signs 11000111001101011010101010
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-10,20,-16,21,-14,22,23,-7,24,25,-6,-1,26,-3,4,-26,2,-24,8,-23,-19,11,18,13,-22,15,-21,17,-20,9,-25,5, signs 11000111001101100110101010
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,12,-13,-14,15,-16,-17,18,19,-3,20,-1,-18,21,-4,22,-6,-15,23,24,-12,25,-10,26,8,13,-24,11,-25,9,-26,7,14,-23,16,5,-22,17,-21,-19,2,-20, signs 00110011011000111010110010
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-3,20,-1,21,-17,-4,22,-6,23,-14,24,-12,25,-10,26,8,13,-24,11,-25,9,-26,15,-23,7,-22,5,16,-21,18,-19,2,-20, signs 00111001011001100110101010
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,-16,17,-18,19,-3,20,-1,21,-17,-4,22,-6,23,-8,24,-14,25,-12,26,10,15,-24,13,-25,11,-26,9,-23,7,-22,5,16,-21,18,-19,2,-20, signs 00111001110110000110101010
candidate 1,-2,3,-4,-5,6,-7,-8,-9,10,-11,12,-13,14,15,-16,-17,18,19,-3,20,-1,-18,21,22,23,-6,24,-14,25,-12,26,-10,-15,-24,7,-23,5,16,9,-26,11,-25,13,8,-22,4,17,-21,-19,2,-20, signs 00100111001100111010111001
candidate 1,-2,3,-4,5,-6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,19,-3,20,-1,-18,21,22,-5,-16,23,-14,24,-12,25,-10,26,8,13,-24,11,-25,9,-26,7,-23,15,6,-22,4,17,-21,-19,2,-20, signs 00101111011001001010110010
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-3,20,-1,21,-17,-4,22,-14,23,-12,24,-10,25,-8,26,6,11,-24,9,-25,7,-26,13,-23,15,-22,5,16,-21,18,-19,2,-20, signs 00111101100110000110101010
candidate 1,-2,3,-4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,17,-18,19,-3,20,-1,21,-17,-6,22,-16,23,-14,24,-12,25,-10,26,8,13,-24,11,-25,9,-26,15,-23,7,-22,5,18,-21,4,-19,2,-20, signs 00111101011001100010011010
candidate 1,-2,3,4,5,-6,-7,-8,-9,10,-11,12,-13,-14,-15,16,-17,18,19,-3,20,-1,-18,21,-4,22,-16,-5,23,24,-12,25,-10,26,8,13,-24,11,-25,9,-26,7,14,-23,6,15,-22,17,-21,-19,2,-20, signs 00111111011000001010110010
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-3,20,-1,21,-17,-4,22,-14,23,-6,24,-12,25,-10,26,8,13,-24,11,-25,9,-26,7,-23,15,-22,5,16,-21,18,-19,2,-20, signs 00111111011000000110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,16,17,-18,19,-3,20,-1,21,-17,-6,22,-16,23,-8,24,-14,25,-12,26,10,15,-24,13,-25,11,-26,9,-23,7,-22,5,18,-21,4,-19,2,-20, signs 00111101110110000010011010
candidate 1,-2,-3,4,-5,6,-7,8,9,10,-11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-1,22,23,-10,24,-8,25,-6,26,-4,-9,-24,7,-25,5,-26,11,-23,3,12,-22,2,15,-21,-19,18,-20,16,13, signs 00000110111110011001011010
candidate 1,-2,-3,4,-5,6,-7,8,9,10,-11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-1,22,23,-10,24,-8,25,-6,26,-4,-9,-24,7,-25,5,-26,11,-23,3,12,-22,2,-20,16,-19,18,15,-21,13, signs 00000110111110011001011010
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-1,-6,22,-4,23,-2,24,-8,25,26,-11,12,-26,10,15,-21,-19,18,-20,16,13,-25,9,-24,3,-23,5,-22,7, signs 01100110001110011001001011
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-1,-6,22,-4,23,-2,24,-8,25,26,-11,12,-26,10,-20,16,-19,18,15,-21,13,-25,9,-24,3,-23,5,-22,7, signs 01100110001110011001001011
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,-4,20,21,-1,22,-3,-14,23,-6,24,-12,25,-10,26,8,13,-24,11,-25,9,-26,7,-23,15,18,-19,16,5,-20,-22,2,-21, signs 00101000100111101110010101
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,-4,20,21,-1,22,-3,-14,23,-12,24,-10,25,-8,26,6,11,-24,9,-25,7,-26,13,-23,15,18,-19,16,5,-20,-22,2,-21, signs 00101010011001101110010101
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-4,20,21,-1,22,-3,-6,23,-8,24,-14,25,-12,26,10,15,-24,13,-25,11,-26,9,-23,7,18,-19,16,5,-20,-22,2,-21, signs 00101110001001101110010101
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,-4,20,21,-1,22,-3,-6,23,-14,24,-12,25,-10,26,8,13,-24,11,-25,9,-26,15,-23,7,18,-19,16,5,-20,-22,2,-21, signs 00101110100110001110010101
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,-11,12,-13,14,-15,16,-17,-18,-6,19,-4,-1,20,-3,21,-7,22,23,-16,24,-14,25,-12,26,10,15,-24,13,-25,11,-26,17,-23,9,18,-22,8,5,-19,-21,2,-20, signs 01100100010110011100111010
candidate -1,2,-3,-4,5,-6,7,-8,-9,-10,11,12,-13,14,-15,16,-17,18,19,20,-14,21,-12,22,23,24,-2,-11,-16,25,-18,-5,26,-7,8,-26,6,9,4,-19,-25,17,10,3,-24,1,-22,13,-21,15,-20,-23, signs 10000011111001100101010011
candidate 1,-2,3,4,-5,6,7,-8,-9,10,-11,-12,-13,14,-15,16,-17,-18,-6,19,-4,-1,20,-3,21,-7,22,23,-10,24,-16,25,-14,26,12,17,-24,15,-25,13,-26,11,-23,9,18,-22,8,5,-19,-21,2,-20, signs 01100100011101100100111010
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,-6,19,-4,-1,20,-3,21,-17,22,23,-14,24,-12,25,-10,26,8,13,-24,11,-25,9,-26,15,-23,7,16,-22,18,5,-19,-21,2,-20, signs 01100101011001110000111010
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,-16,17,-18,-6,19,-4,-1,20,-3,21,-17,22,23,-8,24,-14,25,-12,26,10,15,-24,13,-25,11,-26,9,-23,7,16,-22,18,5,-19,-21,2,-20, signs 01100101110110010000111010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-8,23,-10,24,-12,25,-6,-3,26,-1,2,-26,4,13,-24,11,-23,9,16,-20,18,-19,-21,15,-22,7,-25,5, signs 00110110011000101110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-8,23,-10,24,-12,25,-6,-3,26,-1,2,-26,4,13,-24,11,-23,9,-21,15,18,-19,16,-20,-22,7,-25,5, signs 00110110011000101110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-8,23,-10,24,-12,25,-6,-3,26,-1,2,-26,4,13,16,-20,18,-19,-21,15,-24,11,-23,9,-22,7,-25,5, signs 00110110011000101110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-8,23,-10,24,-12,25,-6,-3,26,-1,2,-26,4,13,-21,15,18,-19,16,-20,-24,11,-23,9,-22,7,-25,5, signs 00110110011000101110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-8,23,-10,24,-12,25,-6,-3,26,-1,2,-26,4,7,-25,13,-24,11,-23,9,16,-20,18,-19,-21,15,-22,5, signs 00110110011000101110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-8,23,-10,24,-12,25,-6,-3,26,-1,2,-26,4,7,-25,13,-24,11,-23,9,-21,15,18,-19,16,-20,-22,5, signs 00110110011000101110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-8,23,-10,24,-12,25,-6,-3,26,-1,2,-26,4,7,-25,13,16,-20,18,-19,-21,15,-24,11,-23,9,-22,5, signs 00110110011000101110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-8,23,-10,24,-12,25,-6,-3,26,-1,2,-26,4,7,-25,13,-21,15,18,-19,16,-20,-24,11,-23,9,-22,5, signs 00110110011000101110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-8,23,-10,24,-12,25,-6,-3,26,-1,4,13,-24,11,-23,9,16,-20,18,-19,-21,15,-22,7,-25,5,2,-26, signs 00110110011000101110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-8,23,-10,24,-12,25,-6,-3,26,-1,4,13,-24,11,-23,9,-21,15,18,-19,16,-20,-22,7,-25,5,2,-26, signs 00110110011000101110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-8,23,-10,24,-12,25,-6,-3,26,-1,4,13,16,-20,18,-19,-21,15,-24,11,-23,9,-22,7,-25,5,2,-26, signs 00110110011000101110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-8,23,-10,24,-12,25,-6,-3,26,-1,4,13,-21,15,18,-19,16,-20,-24,11,-23,9,-22,7,-25,5,2,-26, signs 00110110011000101110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-8,23,-10,24,-12,25,-6,-3,26,-1,4,7,-25,13,-24,11,-23,9,16,-20,18,-19,-21,15,-22,5,2,-26, signs 00110110011000101110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-8,23,-10,24,-12,25,-6,-3,26,-1,4,7,-25,13,-24,11,-23,9,-21,15,18,-19,16,-20,-22,5,2,-26, signs 00110110011000101110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-8,23,-10,24,-12,25,-6,-3,26,-1,4,7,-25,13,16,-20,18,-19,-21,15,-24,11,-23,9,-22,5,2,-26, signs 00110110011000101110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-8,23,-10,24,-12,25,-6,-3,26,-1,4,7,-25,13,-21,15,18,-19,16,-20,-24,11,-23,9,-22,5,2,-26, signs 00110110011000101110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-8,23,-10,24,-12,25,-6,-1,26,-3,4,-26,2,13,-24,11,-23,9,16,-20,18,-19,-21,15,-22,7,-25,5, signs 11000110011000101110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-8,23,-10,24,-12,25,-6,-1,26,-3,4,-26,2,13,-24,11,-23,9,-21,15,18,-19,16,-20,-22,7,-25,5, signs 11000110011000101110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-8,23,-10,24,-12,25,-6,-1,26,-3,4,-26,2,13,16,-20,18,-19,-21,15,-24,11,-23,9,-22,7,-25,5, signs 11000110011000101110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-8,23,-10,24,-12,25,-6,-1,26,-3,4,-26,2,13,-21,15,18,-19,16,-20,-24,11,-23,9,-22,7,-25,5, signs 11000110011000101110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-8,23,-10,24,-12,25,-6,-1,26,-3,4,-26,2,7,-25,13,-24,11,-23,9,16,-20,18,-19,-21,15,-22,5, signs 11000110011000101110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-8,23,-10,24,-12,25,-6,-1,26,-3,4,-26,2,7,-25,13,-24,11,-23,9,-21,15,18,-19,16,-20,-22,5, signs 11000110011000101110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-8,23,-10,24,-12,25,-6,-1,26,-3,4,-26,2,7,-25,13,16,-20,18,-19,-21,15,-24,11,-23,9,-22,5, signs 11000110011000101110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-8,23,-10,24,-12,25,-6,-1,26,-3,4,-26,2,7,-25,13,-21,15,18,-19,16,-20,-24,11,-23,9,-22,5, signs 11000110011000101110101010
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-1,22,23,-4,24,-10,25,-8,26,-6,-11,-24,9,-25,7,-26,5,-23,3,12,-22,2,15,-21,-19,18,-20,16,13, signs 00011001101110011001011010
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-1,22,23,-4,24,-10,25,-8,26,-6,-11,-24,9,-25,7,-26,5,-23,3,12,-22,2,-20,16,-19,18,15,-21,13, signs 00011001101110011001011010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-1,22,-3,-12,23,-10,24,-8,25,-6,26,4,9,-24,7,-25,5,-26,11,-23,-22,2,15,-21,-19,18,-20,16,13, signs 00110110011010011001011010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-1,22,-3,-12,23,-10,24,-8,25,-6,26,4,9,-24,7,-25,5,-26,11,-23,-22,2,-20,16,-19,18,15,-21,13, signs 00110110011010011001011010
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-1,22,-3,-12,23,-4,24,-10,25,-8,26,6,11,-24,9,-25,7,-26,5,-23,-22,2,15,-21,-19,18,-20,16,13, signs 00111101100010011001011010
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-1,22,-3,-12,23,-4,24,-10,25,-8,26,6,11,-24,9,-25,7,-26,5,-23,-22,2,-20,16,-19,18,15,-21,13, signs 00111101100010011001011010
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-8,-1,-6,23,-4,24,-2,25,26,-11,12,-26,10,15,-21,-19,18,-20,16,13,-25,9,-22,3,-24,5,-23,7, signs 01100110001110011001000111
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-8,-1,-6,23,-4,24,-2,25,26,-11,12,-26,10,-20,16,-19,18,15,-21,13,-25,9,-22,3,-24,5,-23,7, signs 01100110001110011001000111
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,-8,22,-4,23,-2,24,25,26,-6,-9,12,15,-21,-19,18,-20,16,13,10,7,-26,1,-24,3,-23,5,-22,-25, signs 01100110110010011001001011
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,-8,22,-4,23,-2,24,25,26,-6,-9,12,-20,16,-19,18,15,-21,13,10,7,-26,1,-24,3,-23,5,-22,-25, signs 01100110110010011001001011
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,-8,22,-6,23,-4,24,-2,25,26,-9,12,15,-21,-19,18,-20,16,13,10,7,-22,1,-25,3,-24,5,-23,-26, signs 01100110110010011001010101
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,-8,22,-6,23,-4,24,-2,25,26,-9,12,-20,16,-19,18,15,-21,13,10,7,-22,1,-25,3,-24,5,-23,-26, signs 01100110110010011001010101
candidate -1,2,-3,-4,5,6,-7,-8,-9,10,11,-12,-13,14,-15,16,17,-18,-16,19,-14,20,-10,-5,21,22,-2,23,-6,-11,24,25,26,-17,18,-26,-19,15,-25,13,8,3,-22,1,-23,7,12,-24,-20,9,4,-21, signs 01110101101010110010110100
candidate -1,2,-3,4,-5,6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,23,-8,24,-6,25,-4,26,-2,-7,-24,5,-25,3,-26,9,-23,1,12,15,-21,-19,18,-20,16,13,10,-22, signs 00011011110010011001011010
candidate -1,2,-3,4,-5,6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,23,-8,24,-6,25,-4,26,-2,-7,-24,5,-25,3,-26,9,-23,1,12,-20,16,-19,18,15,-21,13,10,-22, signs 00011011110010011001011010
candidate -1,2,-3,4,-5,6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,23,-8,24,-6,25,-4,26,-2,-7,-24,5,-25,3,-26,9,-23,1,10,-22,12,15,-21,-19,18,-20,16,13, signs 00011011110010011001011010
candidate -1,2,-3,4,-5,6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,23,-8,24,-6,25,-4,26,-2,-7,-24,5,-25,3,-26,9,-23,1,10,-22,12,-20,16,-19,18,15,-21,13, signs 00011011110010011001011010
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,23,-8,-1,-6,24,-4,25,-2,26,12,15,-21,-19,18,-20,16,13,10,-22,-26,9,-23,3,-25,5,-24,7, signs 10011001110010011001011100
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,23,-8,-1,-6,24,-4,25,-2,26,12,-20,16,-19,18,15,-21,13,10,-22,-26,9,-23,3,-25,5,-24,7, signs 10011001110010011001011100
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,23,-8,-1,-6,24,-4,25,-2,26,10,-22,12,15,-21,-19,18,-20,16,13,-26,9,-23,3,-25,5,-24,7, signs 10011001110010011001011100
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,23,-8,-1,-6,24,-4,25,-2,26,10,-22,12,-20,16,-19,18,15,-21,13,-26,9,-23,3,-25,5,-24,7, signs 10011001110010011001011100
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-3,22,-1,-12,23,-4,24,-10,25,-8,26,6,11,-24,9,-25,7,-26,5,-23,15,-21,-19,18,-20,16,13,2,-22, signs 11000010011110011001010101
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-3,22,-1,-12,23,-4,24,-10,25,-8,26,6,11,-24,9,-25,7,-26,5,-23,-20,16,-19,18,15,-21,13,2,-22, signs 11000010011110011001010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-3,22,-1,-12,23,-10,24,-8,25,-6,26,4,9,-24,7,-25,5,-26,11,-23,15,-21,-19,18,-20,16,13,2,-22, signs 11001001100110011001010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-3,22,-1,-12,23,-10,24,-8,25,-6,26,4,9,-24,7,-25,5,-26,11,-23,-20,16,-19,18,15,-21,13,2,-22, signs 11001001100110011001010101
candidate 1,-2,3,-4,5,6,-7,8,-9,10,-11,-12,-13,14,-15,16,-17,-18,-8,19,-6,-3,20,-1,21,-5,22,23,-10,24,-16,25,-14,26,12,17,-24,15,-25,13,-26,11,-23,9,18,7,-19,-22,4,-21,2,-20, signs 11011001100010011001010101
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,-11,12,-13,14,-15,16,-17,-18,-8,19,-6,-3,20,-1,21,-5,22,23,-16,24,-14,25,-12,26,10,15,-24,13,-25,11,-26,17,-23,9,18,7,-19,-22,4,-21,2,-20, signs 11011001101001100001010101
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,23,-2,24,-8,25,-6,26,-4,-9,-24,7,-25,5,-26,3,-23,1,12,15,-21,-19,18,-20,16,13,10,-22, signs 01100110110010011001011010
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,23,-2,24,-8,25,-6,26,-4,-9,-24,7,-25,5,-26,3,-23,1,12,-20,16,-19,18,15,-21,13,10,-22, signs 01100110110010011001011010
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,23,-2,24,-8,25,-6,26,-4,-9,-24,7,-25,5,-26,3,-23,1,10,-22,12,15,-21,-19,18,-20,16,13, signs 01100110110010011001011010
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,23,-2,24,-8,25,-6,26,-4,-9,-24,7,-25,5,-26,3,-23,1,10,-22,12,-20,16,-19,18,15,-21,13, signs 01100110110010011001011010
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,-1,-6,23,-4,24,-2,25,-8,26,12,15,-21,-19,18,-20,16,13,10,-22,-26,9,-25,3,-24,5,-23,7, signs 10011001110010011001011010
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,-1,-6,23,-4,24,-2,25,-8,26,12,-20,16,-19,18,15,-21,13,10,-22,-26,9,-25,3,-24,5,-23,7, signs 10011001110010011001011010
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,-1,-6,23,-4,24,-2,25,-8,26,10,-22,12,15,-21,-19,18,-20,16,13,-26,9,-25,3,-24,5,-23,7, signs 10011001110010011001011010
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,-1,-6,23,-4,24,-2,25,-8,26,10,-22,12,-20,16,-19,18,15,-21,13,-26,9,-25,3,-24,5,-23,7, signs 10011001110010011001011010
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,-1,-10,23,-8,24,-6,25,-4,26,2,7,-24,5,-25,3,-26,9,-23,-22,12,15,-21,-19,18,-20,16,13, signs 11011001100010011001011010
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,-1,-10,23,-8,24,-6,25,-4,26,2,7,-24,5,-25,3,-26,9,-23,-22,12,-20,16,-19,18,15,-21,13, signs 11011001100010011001011010
candidate 1,2,-3,-4,-5,6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,-1,-10,23,-2,24,-8,25,-6,26,4,9,-24,7,-25,5,-26,3,-23,-22,12,15,-21,-19,18,-20,16,13, signs 11110110000010011001011010
candidate 1,2,-3,-4,-5,6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,-1,-10,23,-2,24,-8,25,-6,26,4,9,-24,7,-25,5,-26,3,-23,-22,12,-20,16,-19,18,15,-21,13, signs 11110110000010011001011010
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,13,-14,15,-16,17,-18,19,-17,20,-15,21,-13,-2,22,-12,23,-4,24,-10,25,-8,26,6,11,-24,9,-25,7,-26,5,-23,3,-22,1,16,-20,18,-19,14,-21, signs 00100010011111001110100101
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,13,-14,15,-16,17,-18,19,-17,20,-15,21,-13,-2,22,-12,23,-4,24,-10,25,-8,26,6,11,-24,9,-25,7,-26,5,-23,3,-22,1,18,-19,16,-20,14,-21, signs 00100010011111001110100101
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,13,-14,15,-16,17,-18,19,-17,20,-15,21,-13,-2,22,-12,23,-4,24,-10,25,-8,26,6,11,-24,9,-25,7,-26,5,-23,3,-22,1,14,-21,16,-20,18,-19, signs 00100010011111001110100101
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,13,-14,15,-16,17,-18,19,-17,20,-15,21,-13,-2,22,-12,23,-4,24,-10,25,-8,26,6,11,-24,9,-25,7,-26,5,-23,3,-22,1,14,-21,18,-19,16,-20, signs 00100010011111001110100101
candidate 1,2,-3,-4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,-1,-10,23,-2,24,-8,25,-6,26,4,9,-24,7,-25,5,-26,3,-23,11,-22,13,16,-20,18,-19,14,-21, signs 00001001111101001110100101
candidate 1,2,-3,-4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,-1,-10,23,-2,24,-8,25,-6,26,4,9,-24,7,-25,5,-26,3,-23,11,-22,13,18,-19,16,-20,14,-21, signs 00001001111101001110100101
candidate 1,2,-3,-4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,-1,-10,23,-2,24,-8,25,-6,26,4,9,-24,7,-25,5,-26,3,-23,11,14,-21,16,-20,18,-19,-22,13, signs 00001001111101001110100101
candidate 1,2,-3,-4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,-1,-10,23,-2,24,-8,25,-6,26,4,9,-24,7,-25,5,-26,3,-23,11,14,-21,18,-19,16,-20,-22,13, signs 00001001111101001110100101
candidate -1,2,-3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,15,-16,17,-18,19,-17,20,-15,21,-13,-2,22,-12,23,-10,24,-8,25,-6,26,4,9,-24,7,-25,5,-26,11,-23,3,-22,1,16,-20,18,-19,14,-21, signs 00101001100111001110100101
candidate -1,2,-3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,15,-16,17,-18,19,-17,20,-15,21,-13,-2,22,-12,23,-10,24,-8,25,-6,26,4,9,-24,7,-25,5,-26,11,-23,3,-22,1,18,-19,16,-20,14,-21, signs 00101001100111001110100101
candidate -1,2,-3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,15,-16,17,-18,19,-17,20,-15,21,-13,-2,22,-12,23,-10,24,-8,25,-6,26,4,9,-24,7,-25,5,-26,11,-23,3,-22,1,14,-21,16,-20,18,-19, signs 00101001100111001110100101
candidate -1,2,-3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,15,-16,17,-18,19,-17,20,-15,21,-13,-2,22,-12,23,-10,24,-8,25,-6,26,4,9,-24,7,-25,5,-26,11,-23,3,-22,1,14,-21,18,-19,16,-20, signs 00101001100111001110100101
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,-1,-10,23,-8,24,-6,25,-4,26,2,7,-24,5,-25,3,-26,9,-23,11,-22,13,16,-20,18,-19,14,-21, signs 00100110011101001110100101
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,-1,-10,23,-8,24,-6,25,-4,26,2,7,-24,5,-25,3,-26,9,-23,11,-22,13,18,-19,16,-20,14,-21, signs 00100110011101001110100101
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,-1,-10,23,-8,24,-6,25,-4,26,2,7,-24,5,-25,3,-26,9,-23,11,14,-21,16,-20,18,-19,-22,13, signs 00100110011101001110100101
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,-1,-10,23,-8,24,-6,25,-4,26,2,7,-24,5,-25,3,-26,9,-23,11,14,-21,18,-19,16,-20,-22,13, signs 00100110011101001110100101
candidate -1,-2,3,4,-5,6,-7,8,-9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,-3,23,24,-8,25,-6,26,-4,-11,16,-20,18,-19,10,5,-26,-23,2,13,-22,15,-21,1,-24,7,-25,9, signs 10011001100110001110010101
candidate -1,-2,3,4,-5,6,-7,8,-9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,-3,23,24,-8,25,-6,26,-4,-11,18,-19,16,-20,10,5,-26,-23,2,13,-22,15,-21,1,-24,7,-25,9, signs 10011001100110001110010101
candidate -1,-2,3,4,-5,6,-7,8,-9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,-3,-8,23,-6,24,-4,-11,25,26,2,13,-22,-25,10,5,-24,7,-23,9,-26,15,-21,1,16,-20,18,-19, signs 10011001100110001110010101
candidate -1,-2,3,4,-5,6,-7,8,-9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,-3,-8,23,-6,24,-4,-11,25,26,2,13,-22,-25,10,5,-24,7,-23,9,-26,15,-21,1,18,-19,16,-20, signs 10011001100110001110010101
candidate -1,2,-3,4,-5,6,-7,8,9,-10,-11,-12,13,-14,15,16,-17,-18,-8,19,-6,20,-4,21,-2,22,23,-9,24,25,-16,-13,26,-15,14,-26,12,17,-25,11,18,-24,10,7,-19,1,-22,3,-21,5,-20,-23, signs 10011001000001111101010110
candidate -1,2,-3,4,-5,6,-7,8,9,10,-11,-12,13,-14,-15,-16,17,-18,-8,19,-6,20,-4,21,-2,22,23,-9,24,-17,-10,25,26,-13,14,-26,12,15,-25,11,16,-24,18,7,-19,1,-22,3,-21,5,-20,-23, signs 10011001000011111001010011
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,-18,-8,19,-6,20,-4,21,-2,22,23,24,-10,-17,25,-15,26,-13,14,-26,12,-25,16,11,-24,9,18,7,-19,1,-22,3,-21,5,-20,-23, signs 10011001100011011001010011
candidate -1,2,-3,4,-5,6,-7,8,9,-10,-11,12,-13,-14,15,-16,17,-18,-8,19,-6,20,-4,21,-2,22,23,-9,24,25,-12,-17,26,-15,14,-26,16,13,-25,11,18,-24,10,7,-19,1,-22,3,-21,5,-20,-23, signs 10011001000111100101010110
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,-18,-8,19,-6,20,-4,21,-2,22,23,-9,24,-11,-16,25,26,-13,14,-26,12,15,-25,17,10,-24,18,7,-19,1,-22,3,-21,5,-20,-23, signs 10011001011011100001010011
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,-16,17,-18,-8,19,-6,20,-4,21,-2,22,23,-17,24,25,-14,-11,26,-13,12,-26,10,15,-25,9,16,-24,18,7,-19,1,-22,3,-21,5,-20,-23, signs 10011001000111110001010110
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,-18,-8,19,-6,20,-4,21,-2,22,23,-17,24,25,-10,-15,26,-13,12,-26,14,11,-25,9,16,-24,18,7,-19,1,-22,3,-21,5,-20,-23, signs 10011001011110010001010110
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,16,-17,-18,-8,19,-6,20,-4,21,-2,22,23,24,-16,-11,25,-15,26,-13,14,-26,12,-25,10,17,-24,9,18,7,-19,1,-22,3,-21,5,-20,-23, signs 10011001111011000001010011
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-3,22,-1,-4,23,-12,24,-10,25,-8,26,6,11,-24,9,-25,7,-26,13,-23,5,16,-20,18,-19,-21,15,2,-22, signs 00100101100110101110101010
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-3,22,-1,-4,23,-12,24,-10,25,-8,26,6,11,-24,9,-25,7,-26,13,-23,5,-21,15,18,-19,16,-20,2,-22, signs 00100101100110101110101010
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-3,22,-1,-4,23,-6,24,-12,25,-10,26,8,13,-24,11,-25,9,-26,7,-23,5,16,-20,18,-19,-21,15,2,-22, signs 00100111011000101110101010
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-3,22,-1,-4,23,-6,24,-12,25,-10,26,8,13,-24,11,-25,9,-26,7,-23,5,-21,15,18,-19,16,-20,2,-22, signs 00100111011000101110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-3,22,-1,-12,23,-10,24,-8,25,-6,26,4,9,-24,7,-25,5,-26,11,-23,13,16,-20,18,-19,-21,15,2,-22, signs 00110110011000101110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-3,22,-1,-12,23,-10,24,-8,25,-6,26,4,9,-24,7,-25,5,-26,11,-23,13,-21,15,18,-19,16,-20,2,-22, signs 00110110011000101110101010
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-3,22,-1,-12,23,-4,24,-10,25,-8,26,6,11,-24,9,-25,7,-26,5,-23,13,16,-20,18,-19,-21,15,2,-22, signs 00111101100000101110101010
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-3,22,-1,-12,23,-4,24,-10,25,-8,26,6,11,-24,9,-25,7,-26,5,-23,13,-21,15,18,-19,16,-20,2,-22, signs 00111101100000101110101010
candidate -1,2,-3,-4,5,-6,7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,24,-8,25,-2,-7,26,-5,4,-26,6,3,-25,13,-22,11,-23,9,-24,15,-21,1,16,-20,18,-19, signs 10000111100110001110010101
candidate -1,2,-3,-4,5,-6,7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,24,-8,25,-2,-7,26,-5,4,-26,6,3,-25,13,-22,11,-23,9,-24,15,-21,1,18,-19,16,-20, signs 10000111100110001110010101
candidate -1,-2,3,-4,5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,24,-8,25,-6,-3,26,-5,4,-26,2,7,-25,13,-22,11,-23,9,-24,15,-21,1,16,-20,18,-19, signs 11100001100110001110010101
candidate -1,-2,3,-4,5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,24,-8,25,-6,-3,26,-5,4,-26,2,7,-25,13,-22,11,-23,9,-24,15,-21,1,18,-19,16,-20, signs 11100001100110001110010101
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-6,23,-4,24,-2,25,-8,-11,26,-9,10,-26,12,7,-25,13,-22,5,-23,3,-24,15,-21,1,16,-20,18,-19, signs 11100100001110001110010110
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-6,23,-4,24,-2,25,-8,-11,26,-9,10,-26,12,7,-25,13,-22,5,-23,3,-24,15,-21,1,18,-19,16,-20, signs 11100100001110001110010110
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-6,23,-4,24,-2,25,-8,-13,26,-11,10,-26,12,9,-25,7,-22,5,-23,3,-24,15,-21,1,16,-20,18,-19, signs 11100110000110001110010101
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-6,23,-4,24,-2,25,-8,-13,26,-11,10,-26,12,9,-25,7,-22,5,-23,3,-24,15,-21,1,18,-19,16,-20, signs 11100110000110001110010101
candidate -1,2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-6,23,-4,24,-2,25,-12,-7,26,-9,10,-26,8,11,-25,13,-22,5,-23,3,-24,15,-21,1,16,-20,18,-19, signs 11100111000010001110010110
candidate -1,2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-6,23,-4,24,-2,25,-12,-7,26,-9,10,-26,8,11,-25,13,-22,5,-23,3,-24,15,-21,1,18,-19,16,-20, signs 11100111000010001110010110
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-6,23,-4,24,-2,25,-12,-9,26,-11,10,-26,8,13,-25,7,-22,5,-23,3,-24,15,-21,1,16,-20,18,-19, signs 11100111100000001110010101
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-6,23,-4,24,-2,25,-12,-9,26,-11,10,-26,8,13,-25,7,-22,5,-23,3,-24,15,-21,1,18,-19,16,-20, signs 11100111100000001110010101
candidate -1,2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,24,-2,25,-4,-7,26,-5,6,-26,8,3,-25,13,-22,11,-23,9,-24,15,-21,1,16,-20,18,-19, signs 11000011100110001110010110
candidate -1,2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,24,-2,25,-4,-7,26,-5,6,-26,8,3,-25,13,-22,11,-23,9,-24,15,-21,1,18,-19,16,-20, signs 11000011100110001110010110
candidate -1,2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,24,-2,25,-8,-3,26,-5,6,-26,4,7,-25,13,-22,11,-23,9,-24,15,-21,1,16,-20,18,-19, signs 11110000100110001110010110
candidate -1,2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,24,-2,25,-8,-3,26,-5,6,-26,4,7,-25,13,-22,11,-23,9,-24,15,-21,1,18,-19,16,-20, signs 11110000100110001110010110
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-8,-1,-6,23,-4,24,-2,25,26,-11,12,-26,10,13,16,-20,18,-19,-21,15,-25,9,-22,3,-24,5,-23,7, signs 10011001110000101110111000
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-8,-1,-6,23,-4,24,-2,25,26,-11,12,-26,10,13,-21,15,18,-19,16,-20,-25,9,-22,3,-24,5,-23,7, signs 10011001110000101110111000
candidate 1,-2,3,4,-5,6,7,-8,-9,10,-11,-12,-13,14,-15,16,-17,-18,19,-7,20,-3,21,-1,-4,22,-6,23,-10,24,-16,25,-14,26,12,17,-24,15,-25,13,-26,11,-23,9,18,-19,8,-20,-22,5,2,-21, signs 11011010100010011001100101
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,-11,12,-13,14,-15,16,-17,-18,19,-7,20,-3,21,-1,-4,22,-6,23,-16,24,-14,25,-12,26,10,15,-24,13,-25,11,-26,17,-23,9,18,-19,8,-20,-22,5,2,-21, signs 11011010101001100001100101
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,16,-17,18,-14,-3,19,-1,-16,20,-18,21,22,23,-6,-11,24,25,-8,26,10,-24,12,5,-23,7,-26,9,-25,-22,4,13,-21,-19,2,15,-20,17, signs 10001101110011100101110110
candidate 1,-2,3,-4,5,6,-7,8,-9,10,-11,-12,-13,14,-15,16,-17,-18,19,-5,20,-3,21,-1,-6,22,-8,23,-10,24,-16,25,-14,26,12,17,-24,15,-25,13,-26,11,-23,9,18,7,-22,-19,4,-20,2,-21, signs 11001011100010011010100101
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,-11,12,-13,14,-15,16,-17,-18,19,-5,20,-3,21,-1,-6,22,-8,23,-16,24,-14,25,-12,26,10,15,-24,13,-25,11,-26,17,-23,9,18,7,-22,-19,4,-20,2,-21, signs 11001011101001100010100101
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,-11,12,-13,14,-15,16,-17,18,19,-5,20,-3,21,-1,-18,22,-16,23,-8,24,-14,25,-12,26,10,15,-24,13,-25,11,-26,9,-23,7,-22,17,6,-19,4,-20,2,-21, signs 11001110001001110010100101
candidate 1,-2,3,-4,5,-6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,19,-5,20,-3,21,-1,-18,22,-16,23,-14,24,-12,25,-10,26,8,13,-24,11,-25,9,-26,15,-23,7,-22,17,6,-19,4,-20,2,-21, signs 11001110100110010010100101
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,19,20,-6,21,-4,22,-2,23,24,25,-18,-9,-16,-11,26,-13,14,-26,12,15,10,17,8,-19,-25,7,-20,1,-23,3,-22,5,-21,-24, signs 01100111111100000011010100
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-1,22,-3,-12,23,-4,24,-10,25,-8,26,6,11,-24,9,-25,7,-26,5,-23,-22,2,13,16,-20,18,-19,-21,15, signs 11000010011100101110100101
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-1,22,-3,-12,23,-4,24,-10,25,-8,26,6,11,-24,9,-25,7,-26,5,-23,-22,2,13,-21,15,18,-19,16,-20, signs 11000010011100101110100101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-1,22,-3,-12,23,-10,24,-8,25,-6,26,4,9,-24,7,-25,5,-26,11,-23,-22,2,13,16,-20,18,-19,-21,15, signs 11001001100100101110100101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-1,22,-3,-12,23,-10,24,-8,25,-6,26,4,9,-24,7,-25,5,-26,11,-23,-22,2,13,-21,15,18,-19,16,-20, signs 11001001100100101110100101
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-1,22,23,-4,24,-10,25,-8,26,-6,-11,-24,9,-25,7,-26,5,-23,3,12,-22,2,13,16,-20,18,-19,-21,15, signs 11100110010000101110100101
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-1,22,23,-4,24,-10,25,-8,26,-6,-11,-24,9,-25,7,-26,5,-23,3,12,-22,2,13,-21,15,18,-19,16,-20, signs 11100110010000101110100101
candidate -1,2,-3,4,-5,6,-7,8,-9,10,11,-12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-2,23,-4,24,-10,25,-8,26,-6,-11,-24,9,-25,7,-26,5,-23,3,12,1,-22,13,16,-20,18,-19,14,-21, signs 11100110010001001110100101
candidate -1,2,-3,4,-5,6,-7,8,-9,10,11,-12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-2,23,-4,24,-10,25,-8,26,-6,-11,-24,9,-25,7,-26,5,-23,3,12,1,-22,13,18,-19,16,-20,14,-21, signs 11100110010001001110100101
candidate -1,2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,22,-13,-2,23,-4,24,-10,25,-8,26,-6,-11,-24,9,-25,7,-26,5,-23,3,12,1,14,-22,16,-20,18,-19,-21,15, signs 11100110010000101110100101
candidate -1,2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,22,-13,-2,23,-4,24,-10,25,-8,26,-6,-11,-24,9,-25,7,-26,5,-23,3,12,1,-21,15,18,-19,16,-20,14,-22, signs 11100110010000101110100101
candidate -1,2,-3,4,-5,6,-7,8,-9,10,11,-12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-2,23,-4,24,-10,25,-8,26,-6,-11,-24,9,-25,7,-26,5,-23,3,12,1,14,-21,16,-20,18,-19,-22,13, signs 11100110010001001110100101
candidate -1,2,-3,4,-5,6,-7,8,-9,10,11,-12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-2,23,-4,24,-10,25,-8,26,-6,-11,-24,9,-25,7,-26,5,-23,3,12,1,14,-21,18,-19,16,-20,-22,13, signs 11100110010001001110100101
candidate -1,-2,3,-4,-5,6,-7,8,-9,10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-11,-6,23,-8,24,-10,-3,-14,25,-12,26,4,9,-24,7,-23,5,-26,13,-25,-22,2,15,-21,1,16,-20,18,-19, signs 11001100110001001110001001
candidate -1,-2,3,-4,-5,6,-7,8,-9,10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-11,-6,23,-8,24,-10,-3,-14,25,-12,26,4,9,-24,7,-23,5,-26,13,-25,-22,2,15,-21,1,18,-19,16,-20, signs 11001100110001001110001001
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-8,23,-10,24,-12,25,-6,-1,26,-3,4,-26,2,7,-25,15,-21,-19,18,-20,16,13,-24,11,-23,9,-22,5, signs 00111001100110011001010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-8,23,-10,24,-12,25,-6,-1,26,-3,4,-26,2,7,-25,-20,16,-19,18,15,-21,13,-24,11,-23,9,-22,5, signs 00111001100110011001010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-8,23,-10,24,-12,25,-6,-1,26,-3,4,-26,2,7,-25,13,-24,11,-23,9,-22,15,-21,-19,18,-20,16,5, signs 00111001100110011001010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-8,23,-10,24,-12,25,-6,-1,26,-3,4,-26,2,7,-25,13,-24,11,-23,9,-22,-20,16,-19,18,15,-21,5, signs 00111001100110011001010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-8,23,-10,24,-12,25,-6,-1,26,-3,4,-26,2,15,-21,-19,18,-20,16,13,-24,11,-23,9,-22,7,-25,5, signs 00111001100110011001010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-8,23,-10,24,-12,25,-6,-1,26,-3,4,-26,2,-20,16,-19,18,15,-21,13,-24,11,-23,9,-22,7,-25,5, signs 00111001100110011001010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-8,23,-10,24,-12,25,-6,-1,26,-3,4,-26,2,13,-24,11,-23,9,-22,15,-21,-19,18,-20,16,7,-25,5, signs 00111001100110011001010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-8,23,-10,24,-12,25,-6,-1,26,-3,4,-26,2,13,-24,11,-23,9,-22,-20,16,-19,18,15,-21,7,-25,5, signs 00111001100110011001010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-8,23,-10,24,-12,25,-6,-3,26,-1,4,7,-25,15,-21,-19,18,-20,16,13,-24,11,-23,9,-22,5,2,-26, signs 11001001100110011001010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-8,23,-10,24,-12,25,-6,-3,26,-1,4,7,-25,-20,16,-19,18,15,-21,13,-24,11,-23,9,-22,5,2,-26, signs 11001001100110011001010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-8,23,-10,24,-12,25,-6,-3,26,-1,4,7,-25,13,-24,11,-23,9,-22,15,-21,-19,18,-20,16,5,2,-26, signs 11001001100110011001010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-8,23,-10,24,-12,25,-6,-3,26,-1,4,7,-25,13,-24,11,-23,9,-22,-20,16,-19,18,15,-21,5,2,-26, signs 11001001100110011001010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-8,23,-10,24,-12,25,-6,-3,26,-1,4,15,-21,-19,18,-20,16,13,-24,11,-23,9,-22,7,-25,5,2,-26, signs 11001001100110011001010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-8,23,-10,24,-12,25,-6,-3,26,-1,4,-20,16,-19,18,15,-21,13,-24,11,-23,9,-22,7,-25,5,2,-26, signs 11001001100110011001010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-8,23,-10,24,-12,25,-6,-3,26,-1,4,13,-24,11,-23,9,-22,15,-21,-19,18,-20,16,7,-25,5,2,-26, signs 11001001100110011001010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-8,23,-10,24,-12,25,-6,-3,26,-1,4,13,-24,11,-23,9,-22,-20,16,-19,18,15,-21,7,-25,5,2,-26, signs 11001001100110011001010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-8,23,-10,24,-12,25,-6,-3,26,-1,2,-26,4,7,-25,15,-21,-19,18,-20,16,13,-24,11,-23,9,-22,5, signs 11001001100110011001010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-8,23,-10,24,-12,25,-6,-3,26,-1,2,-26,4,7,-25,-20,16,-19,18,15,-21,13,-24,11,-23,9,-22,5, signs 11001001100110011001010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-8,23,-10,24,-12,25,-6,-3,26,-1,2,-26,4,7,-25,13,-24,11,-23,9,-22,15,-21,-19,18,-20,16,5, signs 11001001100110011001010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-8,23,-10,24,-12,25,-6,-3,26,-1,2,-26,4,7,-25,13,-24,11,-23,9,-22,-20,16,-19,18,15,-21,5, signs 11001001100110011001010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-8,23,-10,24,-12,25,-6,-3,26,-1,2,-26,4,15,-21,-19,18,-20,16,13,-24,11,-23,9,-22,7,-25,5, signs 11001001100110011001010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-8,23,-10,24,-12,25,-6,-3,26,-1,2,-26,4,-20,16,-19,18,15,-21,13,-24,11,-23,9,-22,7,-25,5, signs 11001001100110011001010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-8,23,-10,24,-12,25,-6,-3,26,-1,2,-26,4,13,-24,11,-23,9,-22,15,-21,-19,18,-20,16,7,-25,5, signs 11001001100110011001010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-8,23,-10,24,-12,25,-6,-3,26,-1,2,-26,4,13,-24,11,-23,9,-22,-20,16,-19,18,15,-21,7,-25,5, signs 11001001100110011001010101
candidate -1,2,-3,-4,5,6,-7,8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-6,23,-8,24,-10,-5,25,26,-2,-13,-22,-25,4,11,-24,9,-23,7,12,3,-26,15,-21,1,16,-20,18,-19, signs 11100110011000001110010101
candidate -1,2,-3,-4,5,6,-7,8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-6,23,-8,24,-10,-5,25,26,-2,-13,-22,-25,4,11,-24,9,-23,7,12,3,-26,15,-21,1,18,-19,16,-20, signs 11100110011000001110010101
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-8,23,-10,24,-12,-7,-2,25,-4,26,6,13,-24,11,-23,9,-22,1,-25,3,-26,5,16,-20,18,-19,14,-21, signs 01100001100111001110110101
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-8,23,-10,24,-12,-7,-2,25,-4,26,6,13,-24,11,-23,9,-22,1,-25,3,-26,5,18,-19,16,-20,14,-21, signs 01100001100111001110110101
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-8,23,-10,24,-12,-7,-2,25,-4,26,6,13,-24,11,-23,9,-22,1,-25,3,-26,5,14,-21,16,-20,18,-19, signs 01100001100111001110110101
candidate -1,2,-3,4,-5,-6,7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-8,23,-10,24,-12,-7,-2,25,-4,26,6,13,-24,11,-23,9,-22,1,-25,3,-26,5,14,-21,18,-19,16,-20, signs 01100001100111001110110101
candidate 1,-2,-3,4,5,-6,-7,8,-9,10,-11,-12,-13,14,-15,16,17,-18,-16,19,-14,-5,20,21,-8,22,-10,-1,23,24,-4,25,26,-17,18,-26,-19,15,-25,13,6,-20,-24,3,12,7,-21,-23,2,11,-22,9, signs 11101000011110110011110000
candidate 1,-2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,15,-16,17,-18,19,-17,20,-15,21,-1,-14,22,-12,23,-4,24,-10,25,-8,26,6,11,-24,9,-25,7,-26,5,-23,3,-22,13,2,-21,16,-20,18,-19, signs 11100010011100001110100101
candidate 1,-2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,15,-16,17,-18,19,-17,20,-15,21,-1,-14,22,-12,23,-4,24,-10,25,-8,26,6,11,-24,9,-25,7,-26,5,-23,3,-22,13,2,-21,18,-19,16,-20, signs 11100010011100001110100101
candidate -1,-2,3,4,-5,6,-7,8,-9,-10,11,12,-13,14,-15,-16,17,-18,19,20,-14,21,-12,-3,22,23,-8,24,-6,25,-4,-11,26,-17,18,-26,16,-19,10,5,-25,-22,2,13,-21,15,-20,1,-23,7,-24,9, signs 01100110011001110011010100
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-1,-6,22,-4,23,-2,24,-8,25,26,-11,12,-26,10,13,16,-20,18,-19,-21,15,-25,9,-24,3,-23,5,-22,7, signs 10011001110000101110110100
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-1,-6,22,-4,23,-2,24,-8,25,26,-11,12,-26,10,13,-21,15,18,-19,16,-20,-25,9,-24,3,-23,5,-22,7, signs 10011001110000101110110100
candidate 1,-2,-3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,15,-16,17,-18,19,-17,20,-15,21,-1,-14,22,-12,23,-10,24,-8,25,-6,26,4,9,-24,7,-25,5,-26,11,-23,3,-22,13,2,-21,16,-20,18,-19, signs 11101001100100001110100101
candidate 1,-2,-3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,15,-16,17,-18,19,-17,20,-15,21,-1,-14,22,-12,23,-10,24,-8,25,-6,26,4,9,-24,7,-25,5,-26,11,-23,3,-22,13,2,-21,18,-19,16,-20, signs 11101001100100001110100101
candidate 1,-2,-3,4,-5,6,-7,8,9,10,-11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-1,22,23,-10,24,-8,25,-6,26,-4,-9,-24,7,-25,5,-26,11,-23,3,12,-22,2,13,16,-20,18,-19,-21,15, signs 11111001000000101110100101
candidate 1,-2,-3,4,-5,6,-7,8,9,10,-11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-1,22,23,-10,24,-8,25,-6,26,-4,-9,-24,7,-25,5,-26,11,-23,3,12,-22,2,13,-21,15,18,-19,16,-20, signs 11111001000000101110100101
candidate -1,2,-3,4,-5,6,-7,8,9,10,-11,-12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-2,23,-10,24,-8,25,-6,26,-4,-9,-24,7,-25,5,-26,11,-23,3,12,1,-22,13,16,-20,18,-19,14,-21, signs 11111001000001001110100101
candidate -1,2,-3,4,-5,6,-7,8,9,10,-11,-12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-2,23,-10,24,-8,25,-6,26,-4,-9,-24,7,-25,5,-26,11,-23,3,12,1,-22,13,18,-19,16,-20,14,-21, signs 11111001000001001110100101
candidate -1,2,-3,4,-5,6,-7,8,9,10,-11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,22,-13,-2,23,-10,24,-8,25,-6,26,-4,-9,-24,7,-25,5,-26,11,-23,3,12,1,14,-22,16,-20,18,-19,-21,15, signs 11111001000000101110100101
candidate -1,2,-3,4,-5,6,-7,8,9,10,-11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,22,-13,-2,23,-10,24,-8,25,-6,26,-4,-9,-24,7,-25,5,-26,11,-23,3,12,1,-21,15,18,-19,16,-20,14,-22, signs 11111001000000101110100101
candidate -1,2,-3,4,-5,6,-7,8,9,10,-11,-12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-2,23,-10,24,-8,25,-6,26,-4,-9,-24,7,-25,5,-26,11,-23,3,12,1,14,-21,16,-20,18,-19,-22,13, signs 11111001000001001110100101
candidate -1,2,-3,4,-5,6,-7,8,9,10,-11,-12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-2,23,-10,24,-8,25,-6,26,-4,-9,-24,7,-25,5,-26,11,-23,3,12,1,14,-21,18,-19,16,-20,-22,13, signs 11111001000001001110100101
candidate -1,-2,3,4,-5,6,-7,8,9,10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,22,23,-12,-3,-10,24,-8,25,-6,26,-4,-9,-24,7,-25,5,-26,11,2,13,-23,1,14,-22,16,-20,18,-19,-21,15, signs 11111001000000101110100101
candidate -1,-2,3,4,-5,6,-7,8,9,10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,22,23,-12,-3,-10,24,-8,25,-6,26,-4,-9,-24,7,-25,5,-26,11,2,13,-23,1,-21,15,18,-19,16,-20,14,-22, signs 11111001000000101110100101
candidate -1,-2,-3,4,-5,6,-7,8,-9,10,11,12,13,-14,-15,-16,17,-18,19,-17,20,21,22,-13,-4,23,-12,24,-10,25,-8,26,-6,-11,-24,9,-25,7,-26,5,-23,3,14,-22,2,15,-21,1,16,-20,18,-19, signs 11110110010000001110001101
candidate -1,-2,-3,4,-5,6,-7,8,-9,10,11,12,13,-14,-15,-16,17,-18,19,-17,20,21,22,-13,-4,23,-12,24,-10,25,-8,26,-6,-11,-24,9,-25,7,-26,5,-23,3,14,-22,2,15,-21,1,18,-19,16,-20, signs 11110110010000001110001101
candidate -1,-2,3,4,-5,6,-7,8,-9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,-12,-3,20,21,-8,22,-6,23,-4,-11,24,25,-14,26,16,-24,10,5,-23,-20,2,13,18,-19,-26,15,-25,1,-21,7,-22,9, signs 10011001100110001110101001
candidate -1,-2,3,4,-5,6,-7,8,-9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,-12,-3,20,21,-8,22,-6,23,-4,-11,24,25,-14,26,18,-19,16,-24,10,5,-23,-20,2,13,-26,15,-25,1,-21,7,-22,9, signs 10011001100110001110101001
candidate 1,2,-3,4,-5,6,-7,8,-9,10,11,-12,-13,-14,-15,-16,17,-18,19,-17,20,21,22,23,-10,-1,-6,24,-4,25,-2,26,-8,-11,-23,13,-21,15,18,-19,16,-20,14,-22,12,9,-26,3,-25,5,-24,7, signs 01100110010010101110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,-13,14,15,-16,17,-18,19,20,-14,21,-8,22,23,-1,24,-3,25,-5,-10,-17,26,-15,16,-26,-20,13,-21,9,4,-25,6,11,18,-19,12,7,-22,-24,2,-23, signs 00100101001001110111000111
candidate 1,-2,-3,4,5,-6,-7,8,-9,10,-11,-12,-13,14,-15,16,17,-18,19,-17,-14,-5,20,21,-8,22,-10,-1,23,24,-4,25,-16,26,18,-19,-26,15,-25,13,6,-20,-24,3,12,7,-21,-23,2,11,-22,9, signs 00010111100001001110001110
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,12,-13,-14,15,-16,17,-18,19,-17,20,21,-12,22,-2,23,-4,-11,24,25,-8,26,-6,-15,18,-19,16,7,-26,9,-25,-20,14,1,-23,3,-22,13,-21,-24,10,5, signs 10011001100110001110101010
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,-3,21,-1,-4,22,-14,23,-6,24,-12,25,-10,26,8,13,-24,11,-25,9,-26,7,-23,15,18,-19,16,5,-22,-20,2,-21, signs 00101000100111101111000101
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,-3,21,-1,-4,22,-14,23,-12,24,-10,25,-8,26,6,11,-24,9,-25,7,-26,13,-23,15,18,-19,16,5,-22,-20,2,-21, signs 00101010011001101111000101
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,-3,21,-1,-4,22,-6,23,-8,24,-14,25,-12,26,10,15,-24,13,-25,11,-26,9,-23,7,18,-19,16,5,-22,-20,2,-21, signs 00101110001001101111000101
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,-3,21,-1,-4,22,-6,23,-14,24,-12,25,-10,26,8,13,-24,11,-25,9,-26,15,-23,7,18,-19,16,5,-22,-20,2,-21, signs 00101110100110001111000101
candidate -1,2,-3,4,-5,6,-7,8,9,-10,-11,-12,13,-14,15,16,-17,-18,-8,19,-4,20,-2,21,22,23,-6,-9,24,25,-16,-13,26,-15,14,-26,12,17,-25,11,18,-24,10,7,-23,1,-21,3,-20,5,-19,-22, signs 10011001000001111110100110
candidate -1,2,-3,4,-5,6,-7,8,9,10,-11,-12,13,-14,-15,-16,17,-18,-8,19,-4,20,-2,21,22,23,-6,-9,24,-17,-10,25,26,-13,14,-26,12,15,-25,11,16,-24,18,7,-23,1,-21,3,-20,5,-19,-22, signs 10011001000011111010100011
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,-11,12,-13,14,-15,16,-17,-18,19,20,-6,-3,21,-1,-4,-7,22,23,-16,24,-14,25,-12,26,10,15,-24,13,-25,11,-26,17,-23,9,18,-19,8,-22,-20,5,2,-21, signs 00100101010110011111001010
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,-11,12,-13,14,-15,16,-17,-18,-6,19,20,-3,21,-1,22,-5,-8,23,-16,24,-14,25,-12,26,10,15,-24,13,-25,11,-26,17,-23,9,18,7,-19,-22,4,-20,2,-21, signs 00110100010110011111001010
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,-11,12,-13,14,-15,16,-17,-18,-6,-3,19,-1,20,21,-4,-7,22,23,-16,24,-14,25,-12,26,10,15,-24,13,-25,11,-26,17,-23,9,18,-22,8,5,-21,-19,2,-20, signs 01100100010110011110011010
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,-18,-8,19,-4,20,-2,21,22,23,-6,24,-10,-17,25,-15,26,-13,14,-26,12,-25,16,11,-24,9,18,7,-23,1,-21,3,-20,5,-19,-22, signs 10011001100011011010100011
candidate -1,2,-3,4,-5,6,-7,8,9,-10,-11,12,-13,-14,15,-16,17,-18,-8,19,-4,20,-2,21,22,23,-6,-9,24,25,-12,-17,26,-15,14,-26,16,13,-25,11,18,-24,10,7,-23,1,-21,3,-20,5,-19,-22, signs 10011001000111100110100110
candidate 1,-2,3,4,-5,6,7,-8,-9,10,-11,-12,-13,14,-15,16,-17,-18,19,20,-6,-3,21,-1,-4,-7,22,23,-10,24,-16,25,-14,26,12,17,-24,15,-25,13,-26,11,-23,9,18,-19,8,-22,-20,5,2,-21, signs 00100101011101100111001010
candidate 1,-2,3,-4,5,6,-7,8,-9,10,-11,-12,-13,14,-15,16,-17,-18,-6,19,20,-3,21,-1,22,-5,-8,23,-10,24,-16,25,-14,26,12,17,-24,15,-25,13,-26,11,-23,9,18,7,-19,-22,4,-20,2,-21, signs 00110100011101100111001010
candidate 1,-2,3,4,-5,6,7,-8,-9,10,-11,-12,-13,14,-15,16,-17,-18,-6,-3,19,-1,20,21,-4,-7,22,23,-10,24,-16,25,-14,26,12,17,-24,15,-25,13,-26,11,-23,9,18,-22,8,5,-21,-19,2,-20, signs 01100100011101100110011010
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,-18,-8,19,-4,20,-2,21,22,23,-6,-9,24,-11,-16,25,26,-13,14,-26,12,15,-25,17,10,-24,18,7,-23,1,-21,3,-20,5,-19,-22, signs 10011001011011100010100011
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,-16,17,-18,-8,19,-4,20,-2,21,22,23,-6,-17,24,25,-14,-11,26,-13,12,-26,10,15,-25,9,16,-24,18,7,-23,1,-21,3,-20,5,-19,-22, signs 10011001000111110010100110
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,-6,-3,19,-1,20,21,-4,-17,22,23,-14,24,-12,25,-10,26,8,13,-24,11,-25,9,-26,15,-23,7,16,-22,18,5,-21,-19,2,-20, signs 01100101011001110010011010
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,-18,-8,19,-4,20,-2,21,22,23,-6,-17,24,25,-10,-15,26,-13,12,-26,14,11,-25,9,16,-24,18,7,-23,1,-21,3,-20,5,-19,-22, signs 10011001011110010010100110
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,-16,17,-18,-6,-3,19,-1,20,21,-4,-17,22,23,-8,24,-14,25,-12,26,10,15,-24,13,-25,11,-26,9,-23,7,16,-22,18,5,-21,-19,2,-20, signs 01100101110110010010011010
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,16,-17,-18,-8,19,-4,20,-2,21,22,23,-6,24,-16,-11,25,-15,26,-13,14,-26,12,-25,10,17,-24,9,18,7,-23,1,-21,3,-20,5,-19,-22, signs 10011001111011000010100011
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,12,-13,-14,15,-16,17,-18,19,-17,-8,20,-6,-15,21,22,-12,23,-2,24,-4,-11,25,26,18,-19,16,7,-20,9,-26,-21,14,1,-24,3,-23,13,-22,-25,10,5, signs 10011001100110001110010101
candidate 1,2,-3,-4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,-1,-10,23,-2,24,-8,25,-6,26,4,9,-24,7,-25,5,-26,3,-23,13,-22,-20,18,-19,16,-21,14,11, signs 00001001111001101110100101
candidate 1,2,-3,-4,-5,6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,22,-1,-10,23,-2,24,-8,25,-6,26,4,9,-24,7,-25,5,-26,3,-23,13,-20,15,18,-19,16,-21,12,-22, signs 00001001110101101110100101
candidate 1,2,-3,-4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,-1,-10,23,-2,24,-8,25,-6,26,4,9,-24,7,-25,5,-26,3,-23,-21,14,-20,18,-19,16,13,-22,11, signs 00001001111001101110100101
candidate 1,2,-3,-4,-5,6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,22,-1,-10,23,-2,24,-8,25,-6,26,4,9,-24,7,-25,5,-26,3,-23,-21,12,15,18,-19,16,13,-20,-22, signs 00001001110101101110100101
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,-1,-10,23,-8,24,-6,25,-4,26,2,7,-24,5,-25,3,-26,9,-23,13,-22,-20,18,-19,16,-21,14,11, signs 00100110011001101110100101
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,22,-1,-10,23,-8,24,-6,25,-4,26,2,7,-24,5,-25,3,-26,9,-23,13,-20,15,18,-19,16,-21,12,-22, signs 00100110010101101110100101
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,-1,-10,23,-8,24,-6,25,-4,26,2,7,-24,5,-25,3,-26,9,-23,-21,14,-20,18,-19,16,13,-22,11, signs 00100110011001101110100101
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,22,-1,-10,23,-8,24,-6,25,-4,26,2,7,-24,5,-25,3,-26,9,-23,-21,12,15,18,-19,16,13,-20,-22, signs 00100110010101101110100101
candidate 1,2,-3,4,-5,6,-7,8,-9,10,11,-12,-13,-14,-15,-16,17,-18,19,-17,20,21,22,23,-10,24,-8,-1,-6,25,-4,26,-2,-11,-23,13,-21,15,18,-19,16,-20,14,-22,12,9,-24,3,-26,5,-25,7, signs 01100110010010101110101001
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,-11,12,13,-14,-15,-16,17,-18,19,-17,20,21,-12,22,23,24,-8,-1,-6,25,-4,26,-2,-13,-21,11,-22,3,-26,5,-25,-23,10,15,18,-19,16,-20,14,9,-24,7, signs 01100110010100101110101001
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,-1,-6,23,-4,24,-2,25,-8,26,10,13,-22,-20,18,-19,16,-21,14,11,-26,9,-25,3,-24,5,-23,7, signs 01100110001001101110100101
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,22,-1,-6,23,-4,24,-2,25,-8,26,10,13,-20,15,18,-19,16,-21,12,-22,-26,9,-25,3,-24,5,-23,7, signs 01100110000101101110100101
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,-1,-6,23,-4,24,-2,25,-8,26,10,-21,14,-20,18,-19,16,13,-22,11,-26,9,-25,3,-24,5,-23,7, signs 01100110001001101110100101
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,22,-1,-6,23,-4,24,-2,25,-8,26,10,-21,12,15,18,-19,16,13,-20,-22,-26,9,-25,3,-24,5,-23,7, signs 01100110000101101110100101
candidate -1,2,-3,4,-5,6,-7,8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-2,24,-8,25,-6,26,-4,-9,-24,7,-25,5,-26,3,-23,1,10,13,-22,-20,18,-19,16,-21,14,11, signs 10011001001001101110100101
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,22,23,-2,24,-8,25,-6,26,-4,-9,-24,7,-25,5,-26,3,-23,1,10,13,-20,15,18,-19,16,-21,12,-22, signs 10011001000101101110100101
candidate -1,2,-3,4,-5,6,-7,8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-2,24,-8,25,-6,26,-4,-9,-24,7,-25,5,-26,3,-23,1,10,-21,14,-20,18,-19,16,13,-22,11, signs 10011001001001101110100101
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,22,23,-2,24,-8,25,-6,26,-4,-9,-24,7,-25,5,-26,3,-23,1,10,-21,12,15,18,-19,16,13,-20,-22, signs 10011001000101101110100101
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-6,20,-4,-1,21,-3,22,23,-8,24,-14,25,-12,26,10,15,-24,13,-25,11,-26,9,-23,7,18,-19,16,5,-20,-22,2,-21, signs 01100110001001101110010101
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,-6,20,-4,-1,21,-3,22,23,-14,24,-12,25,-10,26,8,13,-24,11,-25,9,-26,15,-23,7,18,-19,16,5,-20,-22,2,-21, signs 01100110100110001110010101
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-8,-1,-6,24,-4,25,-2,26,10,13,-22,-20,18,-19,16,-21,14,11,-26,9,-23,3,-25,5,-24,7, signs 01100110001001101110100011
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,22,23,-8,-1,-6,24,-4,25,-2,26,10,13,-20,15,18,-19,16,-21,12,-22,-26,9,-23,3,-25,5,-24,7, signs 01100110000101101110100011
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-8,-1,-6,24,-4,25,-2,26,10,-21,14,-20,18,-19,16,13,-22,11,-26,9,-23,3,-25,5,-24,7, signs 01100110001001101110100011
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,22,23,-8,-1,-6,24,-4,25,-2,26,10,-21,12,15,18,-19,16,13,-20,-22,-26,9,-23,3,-25,5,-24,7, signs 01100110000101101110100011
candidate -1,2,-3,4,-5,6,7,8,-9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-8,24,-6,25,-4,26,-2,-7,-24,5,-25,3,-26,9,-23,1,10,13,-22,-20,18,-19,16,-21,14,11, signs 11100100001001101110100101
candidate -1,2,-3,4,-5,6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,22,23,-8,24,-6,25,-4,26,-2,-7,-24,5,-25,3,-26,9,-23,1,10,13,-20,15,18,-19,16,-21,12,-22, signs 11100100000101101110100101
candidate -1,2,-3,4,-5,6,7,8,-9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-8,24,-6,25,-4,26,-2,-7,-24,5,-25,3,-26,9,-23,1,10,-21,14,-20,18,-19,16,13,-22,11, signs 11100100001001101110100101
candidate -1,2,-3,4,-5,6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,22,23,-8,24,-6,25,-4,26,-2,-7,-24,5,-25,3,-26,9,-23,1,10,-21,12,15,18,-19,16,13,-20,-22, signs 11100100000101101110100101
candidate -1,2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,-16,17,-18,19,-17,-8,20,-6,21,-4,22,-2,23,24,25,-10,-13,26,-11,12,-26,14,9,-25,15,18,-19,16,7,-20,1,-23,3,-22,5,-21,-24, signs 10011001000011101110101010
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,-18,19,-17,-8,20,-6,21,-4,22,-2,23,24,25,-10,-15,26,-13,12,-26,14,11,-25,9,18,-19,16,7,-20,1,-23,3,-22,5,-21,-24, signs 10011001100001101110101001
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-8,20,-6,21,-4,22,-2,23,24,25,-14,-9,26,-11,12,-26,10,13,-25,15,18,-19,16,7,-20,1,-23,3,-22,5,-21,-24, signs 10011001110000101110101010
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,-8,20,-6,21,-4,22,-2,23,24,25,-14,-11,26,-13,12,-26,10,15,-25,9,18,-19,16,7,-20,1,-23,3,-22,5,-21,-24, signs 10011001111000001110101001
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,-8,22,-6,23,-4,24,-2,25,26,-9,10,13,-20,15,18,-19,16,-21,12,7,-22,1,-25,3,-24,5,-23,-26, signs 10011001000101101110101010
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,-8,22,-6,23,-4,24,-2,25,26,-9,10,-21,12,15,18,-19,16,13,-20,7,-22,1,-25,3,-24,5,-23,-26, signs 10011001000101101110101010
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,-8,22,-4,23,-2,24,25,26,-6,-9,10,13,-20,15,18,-19,16,-21,12,7,-26,1,-24,3,-23,5,-22,-25, signs 10011001000101101110110100
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,-8,22,-4,23,-2,24,25,26,-6,-9,10,-21,12,15,18,-19,16,13,-20,7,-26,1,-24,3,-23,5,-22,-25, signs 10011001000101101110110100
candidate 1,-2,3,-4,5,6,-7,8,-9,10,-11,-12,-13,14,-15,16,-17,-18,-8,-5,19,-3,20,-1,21,22,-6,23,-10,24,-16,25,-14,26,12,17,-24,15,-25,13,-26,11,-23,9,18,7,-22,-19,4,-21,2,-20, signs 11011001100010011011000101
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,-11,12,-13,14,-15,16,-17,-18,-8,-5,19,-3,20,-1,21,22,-6,23,-16,24,-14,25,-12,26,10,15,-24,13,-25,11,-26,17,-23,9,18,7,-22,-19,4,-21,2,-20, signs 11011001101001100011000101
candidate -1,2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,-16,17,-18,19,-17,-8,20,-4,21,-2,22,23,24,-6,25,-10,-13,26,-11,12,-26,14,9,-25,15,18,-19,16,7,-24,1,-22,3,-21,5,-20,-23, signs 10011001000011101111010010
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-6,-3,20,-1,21,22,-4,23,-8,24,-14,25,-12,26,10,15,-24,13,-25,11,-26,9,-23,7,18,-19,16,5,-22,-20,2,-21, signs 01100110001001101111000101
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,-18,19,-17,-8,20,-4,21,-2,22,23,24,-6,25,-10,-15,26,-13,12,-26,14,11,-25,9,18,-19,16,7,-24,1,-22,3,-21,5,-20,-23, signs 10011001100001101111010001
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,21,22,-11,23,-3,24,-1,-4,25,-14,26,-16,-7,8,-20,18,-19,-26,15,6,9,-21,13,-25,5,10,-22,12,-23,2,-24, signs 00100011111000011110001011
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,-6,-3,20,-1,21,22,-4,23,-14,24,-12,25,-10,26,8,13,-24,11,-25,9,-26,15,-23,7,18,-19,16,5,-22,-20,2,-21, signs 01100110100110001111000101
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-8,20,-4,21,-2,22,23,24,-6,25,-14,-9,26,-11,12,-26,10,13,-25,15,18,-19,16,7,-24,1,-22,3,-21,5,-20,-23, signs 10011001110000101111010010
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,-8,20,-4,21,-2,22,23,24,-6,25,-14,-11,26,-13,12,-26,10,15,-25,9,18,-19,16,7,-24,1,-22,3,-21,5,-20,-23, signs 10011001111000001111010001
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,-3,21,-1,-10,22,23,-5,24,-7,25,26,-22,11,-20,15,18,-19,16,13,2,-21,8,-25,6,-24,4,-23,-26,9, signs 11000110111101101110101010
candidate -1,2,-3,-4,5,6,-7,-8,-9,10,11,-12,-13,14,-15,16,17,-18,19,-17,-14,20,-10,-5,21,22,-2,23,-6,-11,24,25,-16,26,18,-19,-26,15,-25,13,8,3,-22,1,-23,7,12,-24,-20,9,4,-21, signs 10001010010101001111001010
candidate -1,-2,3,-4,5,-6,-7,8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,-8,22,23,-3,24,-5,25,-11,26,-9,-22,1,6,-25,4,-24,2,-23,10,-26,-20,15,18,-19,16,13,-21,7, signs 01100101110101101110110101
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,-16,17,-18,-4,19,20,-1,21,-3,-6,-17,22,23,-8,24,-14,25,-12,26,10,15,-24,13,-25,11,-26,9,-23,7,16,-22,18,5,-19,-21,2,-20, signs 11010010001001101111000101
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,-16,17,-18,-4,19,20,-1,21,-3,22,23,-6,-17,-8,24,-14,25,-12,26,10,15,-24,13,-25,11,-26,9,16,7,-23,5,18,-22,-19,-21,2,-20, signs 11011000001001111011000101
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,-4,19,20,-1,21,-3,-6,-17,22,23,-14,24,-12,25,-10,26,8,13,-24,11,-25,9,-26,15,-23,7,16,-22,18,5,-19,-21,2,-20, signs 11010010100110001111000101
candidate 1,-2,3,-4,5,-6,7,-8,-9,-10,-11,12,13,-14,15,-16,17,-18,19,-13,20,-5,21,-7,22,-15,23,-17,24,25,-12,-3,26,-1,10,-24,18,-19,-25,11,2,-26,8,-22,6,-21,4,-20,14,-23,16,9, signs 00111001010111001110101010
candidate 1,-2,3,-4,5,6,-7,8,-9,10,-11,-12,-13,14,-15,16,-17,-18,19,-5,20,-1,21,-3,-6,22,-8,23,-10,24,-16,25,-14,26,12,17,-24,15,-25,13,-26,11,-23,9,18,7,-22,-19,4,-21,2,-20, signs 11001011100010011011000101
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,-11,12,-13,14,-15,16,-17,-18,19,-5,20,-1,21,-3,-6,22,-8,23,-16,24,-14,25,-12,26,10,15,-24,13,-25,11,-26,17,-23,9,18,7,-22,-19,4,-21,2,-20, signs 11001011101001100011000101
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,-11,12,-13,14,-15,16,-17,18,19,-5,20,-1,21,-3,-18,22,-16,23,-8,24,-14,25,-12,26,10,15,-24,13,-25,11,-26,9,-23,7,-22,17,6,-19,4,-21,2,-20, signs 11001110001001110011000101
candidate 1,-2,3,-4,5,-6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,19,-5,20,-1,21,-3,-18,22,-16,23,-14,24,-12,25,-10,26,8,13,-24,11,-25,9,-26,15,-23,7,-22,17,6,-19,4,-21,2,-20, signs 11001110100110010011000101
candidate 1,-2,3,4,5,-6,-7,8,-9,-10,-11,12,-13,14,-15,-16,-17,18,-4,19,20,-1,21,-3,-18,-5,22,23,-8,24,-14,25,-12,26,10,15,-24,13,-25,11,-26,9,-23,7,16,-22,6,17,-19,-21,2,-20, signs 11011110001001100011000101
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,-16,17,-18,-4,19,20,-1,21,-3,22,-17,-6,23,-8,24,-14,25,-12,26,10,15,-24,13,-25,11,-26,9,-23,7,16,5,18,-22,-19,-21,2,-20, signs 11011110001001100011000101
candidate 1,-2,3,4,5,-6,-7,-8,-9,10,-11,12,-13,14,-15,-16,-17,18,-4,19,20,-1,21,-3,-18,-5,22,23,-14,24,-12,25,-10,26,8,13,-24,11,-25,9,-26,15,-23,7,16,-22,6,17,-19,-21,2,-20, signs 11011110100110000011000101
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,-4,19,20,-1,21,-3,22,-17,-6,23,-14,24,-12,25,-10,26,8,13,-24,11,-25,9,-26,15,-23,7,16,5,18,-22,-19,-21,2,-20, signs 11011110100110000011000101
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-4,19,20,-1,21,-3,22,23,-16,-7,-14,24,-12,25,-10,26,8,13,-24,11,-25,9,-26,15,6,17,-23,5,18,-22,-19,-21,2,-20, signs 11011110100110000011000101
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,-18,19,20,-8,-1,-6,21,-4,22,-2,23,24,-11,-16,25,26,-13,14,-26,12,15,-25,17,10,-24,18,-19,-23,9,-20,3,-22,5,-21,7, signs 10011001100100011111100100
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,-11,12,-13,-14,15,-16,17,-18,19,20,-8,-1,-6,21,-4,22,-2,23,24,25,-12,-17,26,-15,14,-26,16,13,-25,11,18,-24,10,-19,-23,9,-20,3,-22,5,-21,7, signs 10011001111000011011100001
candidate 1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,-15,-16,17,-18,19,20,-8,-1,-6,21,-4,22,-2,23,24,-17,-10,25,26,-13,14,-26,12,15,-25,11,16,-24,18,-19,-23,9,-20,3,-22,5,-21,7, signs 10011001111100000111100100
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,-11,-12,13,-14,15,16,-17,-18,19,20,-8,-1,-6,21,-4,22,-2,23,24,25,-16,-13,26,-15,14,-26,12,17,-25,11,18,-24,10,-19,-23,9,-20,3,-22,5,-21,7, signs 10011001111110000011100001
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,-18,-2,19,-4,-17,20,21,-6,-15,22,23,-8,-13,24,25,-10,26,12,-24,14,7,-23,9,-26,11,-25,-22,-21,1,-19,3,18,-20,16,5, signs 01100000100011111001001001
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,12,-13,-14,15,16,-17,-18,19,-1,20,-3,-16,21,-4,-15,22,23,-6,24,-12,25,-10,26,8,13,-24,11,-25,9,-26,7,-23,5,14,-22,-21,17,2,-20,18,-19, signs 10001000100110111111000101
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,16,17,-18,19,-1,20,-3,21,-17,-6,22,-16,23,-8,24,-14,25,-12,26,10,15,-24,13,-25,11,-26,9,-23,7,-22,5,18,-21,4,-20,2,-19, signs 11000010001001111110100101
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,19,-1,20,-3,-16,21,22,-5,-14,23,-6,24,-12,25,-10,26,8,13,-24,11,-25,9,-26,7,-23,-22,4,15,-21,17,2,-20,18,-19, signs 10010000100111011111000101
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-1,20,-3,21,-17,-4,22,-14,23,-6,24,-12,25,-10,26,8,13,-24,11,-25,9,-26,7,-23,15,-22,5,16,-21,18,-20,2,-19, signs 11000000100111111010010101
candidate 1,-2,3,4,5,-6,-7,-8,-9,10,-11,12,-13,-14,-15,16,-17,18,19,-1,20,-3,-18,21,-4,22,-16,-5,23,24,-12,25,-10,26,8,13,-24,11,-25,9,-26,7,14,-23,6,15,-22,17,-21,-20,2,-19, signs 11000000100111110110001101
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,12,-13,-14,15,16,-17,-18,19,-1,20,-3,-16,21,-4,-15,22,23,-12,24,-10,25,-8,26,6,11,-24,9,-25,7,-26,13,-23,5,14,-22,-21,17,2,-20,18,-19, signs 10001010011000111111000101
candidate 1,-2,3,-4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,17,-18,19,-1,20,-3,21,-17,-6,22,-16,23,-14,24,-12,25,-10,26,8,13,-24,11,-25,9,-26,15,-23,7,-22,5,18,-21,4,-20,2,-19, signs 11000010100110011110100101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,19,-1,20,-3,-16,21,22,-5,-14,23,-12,24,-10,25,-8,26,6,11,-24,9,-25,7,-26,13,-23,-22,4,15,-21,17,2,-20,18,-19, signs 10010010011001011111000101
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-1,20,-3,21,-17,-4,22,-14,23,-12,24,-10,25,-8,26,6,11,-24,9,-25,7,-26,13,-23,15,-22,5,16,-21,18,-20,2,-19, signs 11000010011001111010010101
candidate 1,-2,3,-4,5,-6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,19,-1,20,-3,-18,21,22,-5,-16,23,-14,24,-12,25,-10,26,8,13,-24,11,-25,9,-26,7,-23,15,6,-22,4,17,-21,-20,2,-19, signs 11010000100110110110001101
candidate 1,-2,-3,4,5,-6,-7,-8,-9,10,-11,12,-13,14,-15,16,17,-18,19,-1,20,21,-4,-17,22,-5,-16,23,-14,24,-12,25,-10,26,8,13,-24,11,-25,9,-26,7,-23,15,6,-22,-21,3,18,-20,2,-19, signs 11100000100110111010001101
candidate 1,-2,-3,4,-5,-6,7,8,-9,10,-11,12,-13,-14,15,16,-17,-18,19,-1,20,21,-4,22,-16,-7,-12,23,-10,24,-8,-15,25,26,6,17,-22,-25,14,9,-24,11,-23,13,-26,5,-21,3,18,-20,2,-19, signs 11100001100110011010010101
candidate 1,-2,3,-4,-5,6,-7,-8,-9,10,-11,12,-13,14,15,-16,-17,18,19,-1,20,-3,-18,21,22,23,-6,24,-14,25,-12,26,-10,-15,-24,7,-23,5,16,9,-26,11,-25,13,8,-22,4,17,-21,-20,2,-19, signs 11011000110011000110000110
candidate 1,-2,-3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,15,-16,17,-18,19,-1,20,21,-4,-17,22,23,-6,24,-14,25,-12,26,-10,-15,-24,7,-23,5,16,9,-26,11,-25,13,8,-22,-21,3,18,-20,2,-19, signs 11101000110011001010000110
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,-18,19,-1,20,-3,-16,21,22,23,-6,24,-12,25,-10,26,-8,-13,-24,11,-25,9,-26,7,-23,5,14,-22,4,15,-21,17,2,-20,18,-19, signs 10011001100100011111000101
candidate 1,-2,-3,4,5,-6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,-18,19,-1,20,21,-4,22,-16,-5,23,24,-12,25,-10,26,-8,-13,-24,11,-25,9,-26,7,14,-23,6,15,-22,17,-21,3,18,-20,2,-19, signs 11100001100101110010001101
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,-16,17,-18,19,-1,20,-3,21,-17,-4,22,-6,23,-8,24,-14,25,-12,26,10,15,-24,13,-25,11,-26,9,-23,7,-22,5,16,-21,18,-20,2,-19, signs 11000110001001111010010101
candidate 1,-2,-3,-4,5,-6,-7,8,9,10,-11,12,-13,14,-15,16,-17,-18,19,-1,20,21,22,-5,-16,23,-8,24,-10,25,-12,26,-14,-9,-24,7,-23,15,-26,13,-25,11,6,-22,4,17,-21,3,18,-20,2,-19, signs 11110000011001110010001001
candidate -1,2,-3,4,-5,-6,7,-8,9,10,-11,12,-13,14,-15,-16,17,-18,-2,19,-4,-17,20,21,22,23,-10,24,-12,25,-14,-7,26,-9,-24,11,-23,-26,8,13,-25,-22,6,15,-21,1,-19,3,18,-20,16,5, signs 01100111000100011001000110
candidate -1,2,-3,-4,5,-6,7,-8,9,10,-11,12,-13,14,-15,16,-17,-18,-2,19,20,-5,-16,21,22,23,-10,24,-12,25,-14,-7,26,-9,-24,11,-23,-26,8,13,-25,-22,-19,3,18,1,-21,15,6,-20,4,17, signs 01110011000100110000100110
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-1,20,-3,21,-17,-4,22,-6,23,-14,24,-12,25,-10,26,8,13,-24,11,-25,9,-26,15,-23,7,-22,5,16,-21,18,-20,2,-19, signs 11000110100110011010010101
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,19,-1,20,21,-4,22,-16,-5,23,-7,-14,24,-12,25,-10,26,8,13,-24,11,-25,9,-26,-23,6,15,-22,17,-21,3,18,-20,2,-19, signs 11100010100110110010001101
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,12,-13,-14,15,-16,-17,18,19,-1,20,-3,-18,21,-4,22,-6,-15,23,24,-12,25,-10,26,8,13,-24,11,-25,9,-26,7,14,-23,16,5,-22,17,-21,-20,2,-19, signs 11001100100111000110001101
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,12,-13,14,-15,16,-17,-18,19,-1,20,21,-4,22,-16,23,-14,24,-12,25,-6,-11,26,-9,8,-26,10,7,-25,17,-22,15,-23,13,-24,5,-21,3,18,-20,2,-19, signs 11100000011110011010010101
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,-16,17,-18,19,-1,20,-3,21,-17,-8,22,-6,23,-4,24,-14,25,-12,26,10,15,-24,13,-25,11,-26,5,-23,-20,2,-21,16,9,-22,7,18,-19, signs 11000100101001101110100101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,11,12,-13,-14,-15,16,-17,-18,19,-1,20,-3,-16,21,22,23,-12,24,-10,25,-8,26,-6,-11,-24,9,-25,7,-26,13,-23,5,14,-22,4,15,-21,17,2,-20,18,-19, signs 10011110010000011111000101
candidate 1,-2,-3,-4,5,-6,-7,8,-9,10,-11,12,13,14,-15,16,-17,-18,19,-1,20,21,22,-5,-16,23,-14,24,-12,25,-10,26,-8,-13,-24,11,-25,9,-26,7,-23,15,6,-22,4,17,-21,3,18,-20,2,-19, signs 11110001100100110010001101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,-13,14,15,-16,-17,18,19,-1,20,-3,-18,21,22,-15,-10,23,-8,24,-6,25,-14,26,12,7,-24,9,-23,11,-26,13,-25,5,16,-22,4,17,-21,-20,2,-19, signs 11011110011000000110000110
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,-12,-13,14,15,-16,17,-18,19,-1,20,21,-4,-17,22,-15,-10,23,-8,24,-6,25,-14,26,12,7,-24,9,-23,11,-26,13,-25,5,16,-22,-21,3,18,-20,2,-19, signs 11101110011000001010000110
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,12,-13,14,-15,16,-17,-18,19,-1,20,21,-4,22,-16,23,-14,24,-12,25,-10,-7,26,-9,8,-26,6,11,-25,17,-22,15,-23,13,-24,5,-21,3,18,-20,2,-19, signs 11100110000110011010010101
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,19,20,-4,21,-6,22,-18,23,-16,-9,-2,24,25,-11,26,-13,14,-26,12,15,10,1,-24,3,8,17,-23,-19,-22,7,-21,5,-20,-25, signs 10011001100011100101010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-8,19,-10,20,21,22,-16,23,-14,24,-12,-5,25,-1,26,-3,4,-26,2,-25,6,17,-22,15,-23,13,-24,-21,18,7,-19,9,-20,11, signs 00111101100110011001010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-8,19,-10,20,21,22,-16,23,-14,24,-12,-5,25,-3,26,-1,4,-25,6,17,-22,15,-23,13,-24,-21,18,7,-19,9,-20,11,2,-26, signs 11001101100110011001010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-8,19,-10,20,21,22,-16,23,-14,24,-12,-5,25,-3,26,-1,6,17,-22,15,-23,13,-24,-21,18,7,-19,9,-20,11,4,-25,2,-26, signs 11001101100110011001010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-8,19,-10,20,21,22,-16,23,-14,24,-12,-5,25,-3,26,-1,2,-26,4,-25,6,17,-22,15,-23,13,-24,-21,18,7,-19,9,-20,11, signs 11001101100110011001010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-8,19,-10,20,21,22,-16,23,-14,24,-12,-5,25,-3,26,-1,2,-26,6,17,-22,15,-23,13,-24,-21,18,7,-19,9,-20,11,4,-25, signs 11001101100110011001010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-8,19,-10,20,21,22,-16,23,-14,24,-12,-5,25,-1,26,-3,6,17,-22,15,-23,13,-24,-21,18,7,-19,9,-20,11,4,-26,2,-25, signs 11001101100110011001010110
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-8,19,-10,20,21,22,-16,23,-14,24,-12,-1,25,-3,26,-5,6,-26,4,-25,2,17,-22,15,-23,13,-24,-21,18,7,-19,9,-20,11, signs 11001101100110011001010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-8,19,-10,20,21,22,-16,23,-14,24,-12,-1,25,-5,26,-3,4,-26,6,-25,2,17,-22,15,-23,13,-24,-21,18,7,-19,9,-20,11, signs 11110001100110011001010101
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,13,-14,15,-16,-17,-18,19,-1,20,21,-4,22,-10,23,-8,24,-6,25,-12,-15,26,-13,14,-26,16,11,-25,17,-22,9,-23,7,-24,5,-21,3,18,-20,2,-19, signs 11100110010000111010010110
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-1,20,21,-4,22,-10,23,-8,24,-6,25,-12,-17,26,-15,14,-26,16,13,-25,11,-22,9,-23,7,-24,5,-21,3,18,-20,2,-19, signs 11100110011000011010010101
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,-18,19,-1,20,21,-4,22,-10,23,-8,24,-6,25,-16,-11,26,-13,14,-26,12,15,-25,17,-22,9,-23,7,-24,5,-21,3,18,-20,2,-19, signs 11100110011100001010010110
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,-18,19,-1,20,21,-4,22,-10,23,-8,24,-6,25,-16,-13,26,-15,14,-26,12,17,-25,11,-22,9,-23,7,-24,5,-21,3,18,-20,2,-19, signs 11100110011110000010010101
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,-18,19,-1,20,21,-4,22,-16,23,-14,24,-6,25,-8,-11,26,-9,10,-26,12,7,-25,17,-22,15,-23,13,-24,5,-21,3,18,-20,2,-19, signs 11100100001110011010010110
candidate 1,-2,3,-4,-5,6,-7,-8,-9,10,-11,12,-13,14,15,-16,-17,18,19,-1,20,-3,-18,21,22,-15,-6,23,-14,24,-12,25,-10,26,8,13,-24,11,-25,9,-26,7,-23,5,16,-22,4,17,-21,-20,2,-19, signs 11011100100110000110001101
candidate 1,-2,-3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,15,-16,17,-18,19,-1,20,21,-4,-17,22,-15,-6,23,-14,24,-12,25,-10,26,8,13,-24,11,-25,9,-26,7,-23,5,16,-22,-21,3,18,-20,2,-19, signs 11101100100110001010001101
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,-18,19,-1,20,21,-4,22,-16,23,-14,24,-6,25,-12,-7,26,-9,10,-26,8,11,-25,17,-22,15,-23,13,-24,5,-21,3,18,-20,2,-19, signs 11100111000010011010010110
candidate -1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,15,-16,17,-18,19,-11,20,21,-14,-17,22,-3,23,-9,24,-7,25,-5,26,-15,16,-22,2,-23,4,-26,-21,13,18,1,10,-24,8,-25,6,-20,12,-19, signs 11001001101110001010001100
candidate 1,-2,-3,-4,5,-6,7,8,-9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,-12,-1,24,25,-8,-5,26,-7,6,-26,4,9,-25,3,10,-24,2,13,-23,-19,-22,17,-21,15,-20,11, signs 00000111111001100101010110
candidate 1,-2,-3,-4,5,-6,7,8,-9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,-12,-1,24,25,-8,-5,26,-7,6,-26,4,9,-25,3,10,-24,2,-19,-22,17,-21,15,-20,13,-23,11, signs 00000111111001100101010110
candidate -1,2,3,-4,5,-6,7,-8,-9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,-12,24,-2,-7,25,-3,26,-5,6,-26,4,-25,8,1,10,13,-23,-19,-22,17,-21,15,-20,11,-24,9, signs 00001111101001100101010101
candidate -1,2,3,-4,5,-6,7,-8,-9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,-12,24,-2,-7,25,-3,26,-5,6,-26,4,-25,8,1,10,-19,-22,17,-21,15,-20,13,-23,11,-24,9, signs 00001111101001100101010101
candidate -1,2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,23,24,-2,-7,25,-3,26,-5,6,-26,4,-25,8,1,-24,9,-22,11,-21,17,-20,15,-19,13,18,-23, signs 00001111100110011001010101
candidate -1,2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,23,24,-2,-7,25,-3,26,-5,6,-26,4,-25,8,1,-24,9,-22,17,-20,15,-19,13,18,11,-21,-23, signs 00001111100110011001010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,-12,24,25,-1,-8,-3,26,-5,6,-26,4,7,2,-25,10,13,-23,-19,-22,17,-21,15,-20,11,-24,9, signs 00001111101001100101010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,-12,24,25,-1,-8,-3,26,-5,6,-26,4,7,2,-25,10,-19,-22,17,-21,15,-20,13,-23,11,-24,9, signs 00001111101001100101010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,24,25,-10,-1,-8,-3,26,-5,6,-26,4,7,2,11,-25,13,-23,-19,-22,17,-21,15,-20,-24,12,9, signs 00001111100101100101010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,24,25,-10,-1,-8,-3,26,-5,6,-26,4,7,2,-24,12,-19,-22,17,-21,15,-20,13,-23,11,-25,9, signs 00001111100101100101010101
candidate 1,2,-3,-4,5,-6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,-12,-1,24,-9,-2,25,26,-5,6,-26,4,7,-25,3,8,-24,10,13,-23,-19,-22,17,-21,15,-20,11, signs 00001111101001100101010011
candidate 1,2,-3,-4,5,-6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,-12,-1,24,-9,-2,25,26,-5,6,-26,4,7,-25,3,8,-24,10,-19,-22,17,-21,15,-20,13,-23,11, signs 00001111101001100101010011
candidate 1,2,-3,-4,5,-6,-7,-8,9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,23,-1,24,-9,-2,25,26,-5,6,-26,4,7,-25,3,8,-24,-22,11,-21,17,-20,15,-19,13,18,-23, signs 00001111100110011001010011
candidate 1,2,-3,-4,5,-6,-7,-8,9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,23,-1,24,-9,-2,25,26,-5,6,-26,4,7,-25,3,8,-24,-22,17,-20,15,-19,13,18,11,-21,-23, signs 00001111100110011001010011
candidate -1,2,3,-4,5,-6,7,-8,-9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,-12,24,-2,-7,25,-5,26,-3,4,-26,6,-25,8,1,10,13,-23,-19,-22,17,-21,15,-20,11,-24,9, signs 00110011101001100101010101
candidate -1,2,3,-4,5,-6,7,-8,-9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,-12,24,-2,-7,25,-5,26,-3,4,-26,6,-25,8,1,10,-19,-22,17,-21,15,-20,13,-23,11,-24,9, signs 00110011101001100101010101
candidate -1,2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,23,24,-2,-7,25,-5,26,-3,4,-26,6,-25,8,1,-24,9,-22,11,-21,17,-20,15,-19,13,18,-23, signs 00110011100110011001010101
candidate -1,2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,23,24,-2,-7,25,-5,26,-3,4,-26,6,-25,8,1,-24,9,-22,17,-20,15,-19,13,18,11,-21,-23, signs 00110011100110011001010101
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,-12,24,-2,-9,25,-7,26,-5,6,-26,4,-25,8,3,-24,1,10,13,-23,-19,-22,17,-21,15,-20,11, signs 10001101101001100101010011
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,-12,24,-2,-9,25,-7,26,-5,6,-26,4,-25,8,3,-24,1,10,-19,-22,17,-21,15,-20,13,-23,11, signs 10001101101001100101010011
candidate -1,2,-3,-4,5,-6,7,-8,9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,23,24,-2,-9,25,-7,26,-5,6,-26,4,-25,8,3,-24,1,-22,11,-21,17,-20,15,-19,13,18,-23, signs 10001101100110011001010011
candidate -1,2,-3,-4,5,-6,7,-8,9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,23,24,-2,-9,25,-7,26,-5,6,-26,4,-25,8,3,-24,1,-22,17,-20,15,-19,13,18,11,-21,-23, signs 10001101100110011001010011
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,-3,22,-5,23,24,-8,25,26,-1,2,-22,4,11,-21,9,-25,7,-24,17,-20,15,-19,13,18,-23,6,-26, signs 11001100100110011001010101
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-4,23,24,-7,25,-9,26,-1,2,-24,6,17,-20,15,-19,13,18,5,-23,3,-22,11,-21,-25,8,-26, signs 11001011000110011001010101
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,-12,-1,24,25,-4,-9,26,-7,6,-26,8,5,-25,3,10,-24,2,13,-23,-19,-22,17,-21,15,-20,11, signs 00011110011001100101010110
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,-12,-1,24,25,-4,-9,26,-7,6,-26,8,5,-25,3,10,-24,2,-19,-22,17,-21,15,-20,13,-23,11, signs 00011110011001100101010110
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,-12,-1,24,-3,-8,25,26,-5,6,-26,4,7,-25,9,2,-24,10,13,-23,-19,-22,17,-21,15,-20,11, signs 01101110001001100101010011
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,-12,-1,24,-3,-8,25,26,-5,6,-26,4,7,-25,9,2,-24,10,-19,-22,17,-21,15,-20,13,-23,11, signs 01101110001001100101010011
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,23,-1,24,-3,-8,25,26,-5,6,-26,4,7,-25,9,2,-24,-22,11,-21,17,-20,15,-19,13,18,-23, signs 01101110000110011001010011
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,23,-1,24,-3,-8,25,26,-5,6,-26,4,7,-25,9,2,-24,-22,17,-20,15,-19,13,18,11,-21,-23, signs 01101110000110011001010011
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-4,23,24,-1,25,-3,26,-7,8,-26,6,11,-21,17,-20,15,-19,13,18,9,-22,5,-23,-25,2,-24, signs 00101011100110011001010011
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-4,-1,23,-3,24,25,26,-7,8,-26,6,11,-21,17,-20,15,-19,13,18,9,-25,5,-22,-24,2,-23, signs 01100011100110011001000111
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-4,23,24,-1,25,-3,26,-7,8,-26,6,17,-20,15,-19,13,18,11,-21,9,-22,5,-23,-25,2,-24, signs 00101011100110011001010011
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-4,-1,23,-3,24,25,26,-7,8,-26,6,17,-20,15,-19,13,18,11,-21,9,-25,5,-22,-24,2,-23, signs 01100011100110011001000111
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-4,23,24,-1,25,-3,26,-7,8,-26,6,9,-22,11,-21,17,-20,15,-19,13,18,5,-23,-25,2,-24, signs 00101011100110011001010011
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-4,23,24,-1,25,-3,26,-7,8,-26,6,9,-22,17,-20,15,-19,13,18,11,-21,5,-23,-25,2,-24, signs 00101011100110011001010011
candidate 1,2,-3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,-7,22,-5,23,24,-2,25,26,-1,-25,-23,4,-22,8,11,-21,17,-20,15,-19,13,18,9,6,3,-24,-26, signs 11100100100110011001010101
candidate 1,2,-3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,-7,22,-5,23,24,-2,25,26,-1,-25,-23,4,-22,8,17,-20,15,-19,13,18,11,-21,9,6,3,-24,-26, signs 11100100100110011001010101
candidate 1,2,-3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,-7,22,-5,23,24,-2,25,26,-1,-25,3,-24,-22,8,11,-21,17,-20,15,-19,13,18,9,6,-23,4,-26, signs 11100100100110011001010101
candidate 1,2,-3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,-7,22,-5,23,24,-2,25,26,-1,-25,3,-24,-22,8,17,-20,15,-19,13,18,11,-21,9,6,-23,4,-26, signs 11100100100110011001010101
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,-12,-9,-6,24,25,-3,26,-1,2,-25,4,7,10,13,-23,-19,-22,17,-21,15,-20,11,8,5,-24,-26, signs 11101001001001100101010101
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,-12,-9,-6,24,25,-3,26,-1,2,-25,4,7,10,-19,-22,17,-21,15,-20,13,-23,11,8,5,-24,-26, signs 11101001001001100101010101
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,23,-9,-6,24,25,-3,26,-1,2,-25,4,7,-22,11,-21,17,-20,15,-19,13,18,-23,8,5,-24,-26, signs 11101001000110011001010101
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,23,-9,-6,24,25,-3,26,-1,2,-25,4,7,-22,17,-20,15,-19,13,18,11,-21,-23,8,5,-24,-26, signs 11101001000110011001010101
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,-12,-9,24,-7,25,26,-4,-1,2,-25,6,-24,10,13,-23,-19,-22,17,-21,15,-20,11,8,5,-26,3, signs 11011001001001100101010101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,-7,22,23,-6,24,25,-3,26,-1,2,-25,4,-22,8,11,-21,17,-20,15,-19,13,18,9,-23,5,-24,-26, signs 11101000100110011001010101
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,-12,-9,24,-7,25,26,-4,-1,2,-25,6,-24,10,-19,-22,17,-21,15,-20,13,-23,11,8,5,-26,3, signs 11011001001001100101010101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,-7,22,23,-6,24,25,-3,26,-1,2,-25,4,-22,8,17,-20,15,-19,13,18,11,-21,9,-23,5,-24,-26, signs 11101000100110011001010101
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,23,-9,24,-7,25,26,-4,-1,2,-25,6,-24,-22,11,-21,17,-20,15,-19,13,18,-23,8,5,-26,3, signs 11011001000110011001010101
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,23,-9,24,-7,25,26,-4,-1,2,-25,6,-24,-22,17,-20,15,-19,13,18,11,-21,-23,8,5,-26,3, signs 11011001000110011001010101
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,-12,-9,-6,24,25,-3,26,-1,2,5,-24,7,10,13,-23,-19,-22,17,-21,15,-20,11,8,-25,4,-26, signs 11101001001001100101010101
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,-12,-9,-6,24,25,-3,26,-1,2,5,-24,7,10,-19,-22,17,-21,15,-20,13,-23,11,8,-25,4,-26, signs 11101001001001100101010101
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,23,-9,-6,24,25,-3,26,-1,2,5,-24,7,-22,11,-21,17,-20,15,-19,13,18,-23,8,-25,4,-26, signs 11101001000110011001010101
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,23,-9,-6,24,25,-3,26,-1,2,5,-24,7,-22,17,-20,15,-19,13,18,11,-21,-23,8,-25,4,-26, signs 11101001000110011001010101
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,-12,-9,24,-7,25,26,-4,-1,2,5,-26,-24,10,13,-23,-19,-22,17,-21,15,-20,11,8,-25,6,3, signs 11011001001001100101010101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,-7,22,23,-6,24,25,-3,26,-1,2,5,-24,-22,8,11,-21,17,-20,15,-19,13,18,9,-23,-25,4,-26, signs 11101000100110011001010101
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,-12,-9,24,-7,25,26,-4,-1,2,5,-26,-24,10,-19,-22,17,-21,15,-20,13,-23,11,8,-25,6,3, signs 11011001001001100101010101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,-7,22,23,-6,24,25,-3,26,-1,2,5,-24,-22,8,17,-20,15,-19,13,18,11,-21,9,-23,-25,4,-26, signs 11101000100110011001010101
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,23,-9,24,-7,25,26,-4,-1,2,5,-26,-24,-22,11,-21,17,-20,15,-19,13,18,-23,8,-25,6,3, signs 11011001000110011001010101
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,23,-9,24,-7,25,26,-4,-1,2,5,-26,-24,-22,17,-20,15,-19,13,18,11,-21,-23,8,-25,6,3, signs 11011001000110011001010101
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,-7,22,23,24,-3,25,-1,-4,26,-23,5,8,11,-21,17,-20,15,-19,13,18,9,6,-22,-26,-24,2,-25, signs 11010100100110011001010011
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,-7,22,23,24,-3,25,-1,-4,26,-23,5,8,17,-20,15,-19,13,18,11,-21,9,6,-22,-26,-24,2,-25, signs 11010100100110011001010011
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-8,23,24,-3,25,-1,26,-5,-23,7,-22,11,-21,17,-20,15,-19,13,18,9,6,-26,4,-24,2,-25, signs 11001100100110011001010011
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-8,23,24,-3,25,-1,26,-5,-23,7,-22,17,-20,15,-19,13,18,11,-21,9,6,-26,4,-24,2,-25, signs 11001100100110011001010011
candidate 1,-2,3,4,5,-6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,23,-5,24,-3,25,-1,-4,26,6,-23,8,11,-21,17,-20,15,-19,13,18,9,-22,7,-26,-24,2,-25, signs 11010010100110011001010011
candidate 1,-2,3,4,5,-6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,23,-5,24,-3,25,-1,-4,26,6,-23,8,17,-20,15,-19,13,18,11,-21,9,-22,7,-26,-24,2,-25, signs 11010010100110011001010011
candidate 1,-2,3,4,5,-6,-7,8,-9,-10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,22,23,-8,-5,24,-3,25,-1,-4,26,6,9,-23,11,-21,17,-20,15,-19,13,18,-22,10,7,-26,-24,2,-25, signs 11010010010110011001010011
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-6,23,24,-3,25,-1,26,-5,8,11,-21,17,-20,15,-19,13,18,9,-22,7,-23,-26,4,-24,2,-25, signs 11001010100110011001010011
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,-7,22,-3,23,-1,24,25,-4,26,8,11,-21,17,-20,15,-19,13,18,9,6,-22,-26,5,-25,-23,2,-24, signs 10011100100110011001010110
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-6,-3,23,-1,24,-5,25,26,8,11,-21,17,-20,15,-19,13,18,9,-26,7,-22,-25,4,-24,2,-23, signs 11011000100110011001001011
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-6,23,24,-3,25,-1,26,-5,8,17,-20,15,-19,13,18,11,-21,9,-22,7,-23,-26,4,-24,2,-25, signs 11001010100110011001010011
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,-7,22,-3,23,-1,24,25,-4,26,8,17,-20,15,-19,13,18,11,-21,9,6,-22,-26,5,-25,-23,2,-24, signs 10011100100110011001010110
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-6,-3,23,-1,24,-5,25,26,8,17,-20,15,-19,13,18,11,-21,9,-26,7,-22,-25,4,-24,2,-23, signs 11011000100110011001001011
candidate 1,-2,3,4,5,-6,-7,8,-9,-10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,22,23,-8,-5,24,-3,25,-1,-4,26,6,-22,10,17,-20,15,-19,13,18,11,-21,9,-23,7,-26,-24,2,-25, signs 11010010010110011001010011
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,-7,22,-3,23,-1,24,25,-4,26,6,-22,8,11,-21,17,-20,15,-19,13,18,9,-26,5,-25,-23,2,-24, signs 10011100100110011001010110
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,-7,22,23,24,-3,25,-1,-4,26,6,-22,8,11,-21,17,-20,15,-19,13,18,9,-23,5,-26,-24,2,-25, signs 11010100100110011001010011
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,-7,22,-3,23,-1,24,25,-4,26,6,-22,8,17,-20,15,-19,13,18,11,-21,9,-26,5,-25,-23,2,-24, signs 10011100100110011001010110
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,-7,22,23,24,-3,25,-1,-4,26,6,-22,8,17,-20,15,-19,13,18,11,-21,9,-23,5,-26,-24,2,-25, signs 11010100100110011001010011
candidate -1,-2,3,-4,5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,-12,-9,24,25,-6,-3,26,-5,4,-26,2,7,-25,1,10,13,-23,-19,-22,17,-21,15,-20,11,8,-24, signs 00011111001001100101010110
candidate -1,-2,3,-4,5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,-12,-9,24,25,-6,-3,26,-5,4,-26,2,7,-25,1,10,-19,-22,17,-21,15,-20,13,-23,11,8,-24, signs 00011111001001100101010110
candidate -1,-2,3,-4,5,6,-7,-8,9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,23,-9,24,25,-6,-3,26,-5,4,-26,2,7,-25,1,-22,11,-21,17,-20,15,-19,13,18,-23,8,-24, signs 00011111000110011001010110
candidate -1,-2,3,-4,5,6,-7,-8,9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,23,-9,24,25,-6,-3,26,-5,4,-26,2,7,-25,1,-22,17,-20,15,-19,13,18,11,-21,-23,8,-24, signs 00011111000110011001010110
candidate -1,-2,3,-4,5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,-12,-9,24,25,-6,-3,26,-5,4,-26,2,7,-25,1,8,-24,10,13,-23,-19,-22,17,-21,15,-20,11, signs 00011111001001100101010110
candidate -1,-2,3,-4,5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,-12,-9,24,25,-6,-3,26,-5,4,-26,2,7,-25,1,8,-24,10,-19,-22,17,-21,15,-20,13,-23,11, signs 00011111001001100101010110
candidate -1,-2,3,-4,5,6,-7,-8,9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,23,-9,24,25,-6,-3,26,-5,4,-26,2,7,-25,1,8,-24,-22,11,-21,17,-20,15,-19,13,18,-23, signs 00011111000110011001010110
candidate -1,-2,3,-4,5,6,-7,-8,9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,23,-9,24,25,-6,-3,26,-5,4,-26,2,7,-25,1,8,-24,-22,17,-20,15,-19,13,18,11,-21,-23, signs 00011111000110011001010110
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-8,23,24,-5,25,-1,26,-3,4,-26,2,-25,-23,7,-22,11,-21,17,-20,15,-19,13,18,9,6,-24, signs 00111100100110011001010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-8,23,24,-5,25,-1,26,-3,4,-26,2,-25,-23,7,-22,17,-20,15,-19,13,18,11,-21,9,6,-24, signs 00111100100110011001010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-8,23,24,-5,25,-1,26,-3,4,-26,2,-25,6,-24,-22,11,-21,17,-20,15,-19,13,18,9,-23,7, signs 00111100100110011001010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-8,23,24,-5,25,-1,26,-3,4,-26,2,-25,6,-24,-22,17,-20,15,-19,13,18,11,-21,9,-23,7, signs 00111100100110011001010101
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,-12,-9,24,25,-6,-1,26,-3,4,-26,2,5,-25,7,10,13,-23,-19,-22,17,-21,15,-20,11,8,-24, signs 00111101001001100101010101
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,-12,-9,24,25,-6,-1,26,-3,4,-26,2,5,-25,7,10,-19,-22,17,-21,15,-20,13,-23,11,8,-24, signs 00111101001001100101010101
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,23,-9,24,25,-6,-1,26,-3,4,-26,2,5,-25,7,-22,11,-21,17,-20,15,-19,13,18,-23,8,-24, signs 00111101000110011001010101
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,23,-9,24,25,-6,-1,26,-3,4,-26,2,5,-25,7,-22,17,-20,15,-19,13,18,11,-21,-23,8,-24, signs 00111101000110011001010101
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,-12,-9,24,25,-6,-1,26,-3,4,-26,2,5,8,-24,10,13,-23,-19,-22,17,-21,15,-20,11,-25,7, signs 00111101001001100101010101
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,-12,-9,24,25,-6,-1,26,-3,4,-26,2,5,8,-24,10,-19,-22,17,-21,15,-20,13,-23,11,-25,7, signs 00111101001001100101010101
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,23,-9,24,25,-6,-1,26,-3,4,-26,2,5,8,-24,-22,11,-21,17,-20,15,-19,13,18,-23,-25,7, signs 00111101000110011001010101
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,23,-9,24,25,-6,-1,26,-3,4,-26,2,5,8,-24,-22,17,-20,15,-19,13,18,11,-21,-23,-25,7, signs 00111101000110011001010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-8,23,24,-5,25,-3,26,-1,4,-25,-23,7,-22,11,-21,17,-20,15,-19,13,18,9,6,-24,2,-26, signs 11001100100110011001010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-8,23,24,-5,25,-3,26,-1,4,-25,-23,7,-22,17,-20,15,-19,13,18,11,-21,9,6,-24,2,-26, signs 11001100100110011001010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-8,23,24,-5,25,-3,26,-1,4,-25,6,-24,-22,11,-21,17,-20,15,-19,13,18,9,-23,7,2,-26, signs 11001100100110011001010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-8,23,24,-5,25,-3,26,-1,4,-25,6,-24,-22,17,-20,15,-19,13,18,11,-21,9,-23,7,2,-26, signs 11001100100110011001010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-8,23,24,-5,25,-3,26,-1,-23,7,-22,11,-21,17,-20,15,-19,13,18,9,6,-24,4,-25,2,-26, signs 11001100100110011001010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-8,23,24,-5,25,-3,26,-1,-23,7,-22,17,-20,15,-19,13,18,11,-21,9,6,-24,4,-25,2,-26, signs 11001100100110011001010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-8,23,24,-5,25,-3,26,-1,6,-24,-22,11,-21,17,-20,15,-19,13,18,9,-23,7,4,-25,2,-26, signs 11001100100110011001010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-8,23,24,-5,25,-3,26,-1,6,-24,-22,17,-20,15,-19,13,18,11,-21,9,-23,7,4,-25,2,-26, signs 11001100100110011001010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-8,23,24,-5,25,-3,26,-1,2,-26,4,-25,-23,7,-22,11,-21,17,-20,15,-19,13,18,9,6,-24, signs 11001100100110011001010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-8,23,24,-5,25,-3,26,-1,2,-26,4,-25,-23,7,-22,17,-20,15,-19,13,18,11,-21,9,6,-24, signs 11001100100110011001010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-8,23,24,-5,25,-3,26,-1,2,-26,4,-25,6,-24,-22,11,-21,17,-20,15,-19,13,18,9,-23,7, signs 11001100100110011001010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-8,23,24,-5,25,-3,26,-1,2,-26,4,-25,6,-24,-22,17,-20,15,-19,13,18,11,-21,9,-23,7, signs 11001100100110011001010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-8,23,24,-5,25,-3,26,-1,2,-26,-23,7,-22,11,-21,17,-20,15,-19,13,18,9,6,-24,4,-25, signs 11001100100110011001010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-8,23,24,-5,25,-3,26,-1,2,-26,-23,7,-22,17,-20,15,-19,13,18,11,-21,9,6,-24,4,-25, signs 11001100100110011001010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-8,23,24,-5,25,-3,26,-1,2,-26,6,-24,-22,11,-21,17,-20,15,-19,13,18,9,-23,7,4,-25, signs 11001100100110011001010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-8,23,24,-5,25,-3,26,-1,2,-26,6,-24,-22,17,-20,15,-19,13,18,11,-21,9,-23,7,4,-25, signs 11001100100110011001010101
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,-7,22,23,-4,24,25,-1,26,-3,-23,5,8,11,-21,17,-20,15,-19,13,18,9,6,-22,-24,-26,2,-25, signs 11010100100110011001010110
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,-7,22,23,-4,24,25,-1,26,-3,-23,5,8,17,-20,15,-19,13,18,11,-21,9,6,-22,-24,-26,2,-25, signs 11010100100110011001010110
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-8,23,24,-5,25,-1,26,-3,-23,7,-22,11,-21,17,-20,15,-19,13,18,9,6,-24,4,-26,2,-25, signs 11001100100110011001010110
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-8,23,24,-5,25,-1,26,-3,-23,7,-22,17,-20,15,-19,13,18,11,-21,9,6,-24,4,-26,2,-25, signs 11001100100110011001010110
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,-7,22,23,-4,-1,24,-3,25,26,8,11,-21,17,-20,15,-19,13,18,9,6,-22,-26,5,-23,-25,2,-24, signs 10011100100110011001011100
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,-7,22,23,-4,-1,24,-3,25,26,8,17,-20,15,-19,13,18,11,-21,9,6,-22,-26,5,-23,-25,2,-24, signs 10011100100110011001011100
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,-7,22,23,-4,-1,24,-3,25,26,6,-22,8,11,-21,17,-20,15,-19,13,18,9,-26,5,-23,-25,2,-24, signs 10011100100110011001011100
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,-7,22,23,-4,24,25,-1,26,-3,6,-22,8,11,-21,17,-20,15,-19,13,18,9,-23,5,-24,-26,2,-25, signs 11010100100110011001010110
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,-7,22,23,-4,-1,24,-3,25,26,6,-22,8,17,-20,15,-19,13,18,11,-21,9,-26,5,-23,-25,2,-24, signs 10011100100110011001011100
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,-7,22,23,-4,24,25,-1,26,-3,6,-22,8,17,-20,15,-19,13,18,11,-21,9,-23,5,-24,-26,2,-25, signs 11010100100110011001010110
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-8,23,24,-5,25,-1,26,-3,6,-24,-22,11,-21,17,-20,15,-19,13,18,9,-23,7,4,-26,2,-25, signs 11001100100110011001010110
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-8,23,24,-5,25,-1,26,-3,6,-24,-22,17,-20,15,-19,13,18,11,-21,9,-23,7,4,-26,2,-25, signs 11001100100110011001010110
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-4,23,24,-1,25,-5,26,-7,8,11,-21,17,-20,15,-19,13,18,9,6,-26,-22,3,-23,-25,2,-24, signs 11101000100110011001001101
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-4,23,24,-1,25,-5,26,-7,8,17,-20,15,-19,13,18,11,-21,9,6,-26,-22,3,-23,-25,2,-24, signs 11101000100110011001001101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-8,23,24,-1,25,-3,26,-5,-23,7,-22,11,-21,17,-20,15,-19,13,18,9,6,-26,4,-25,2,-24, signs 11001100100110011001010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-8,23,24,-1,25,-3,26,-5,-23,7,-22,17,-20,15,-19,13,18,11,-21,9,6,-26,4,-25,2,-24, signs 11001100100110011001010101
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-6,23,24,-1,25,-3,26,-5,8,11,-21,17,-20,15,-19,13,18,9,-22,7,-23,-26,4,-25,2,-24, signs 11001010100110011001010101
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-6,23,24,-1,25,-3,26,-5,8,17,-20,15,-19,13,18,11,-21,9,-22,7,-23,-26,4,-25,2,-24, signs 11001010100110011001010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,-12,24,-8,-1,25,-3,26,-5,6,-26,4,-25,2,7,10,13,-23,-19,-22,17,-21,15,-20,11,-24,9, signs 11001100101001100101010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,-12,24,-8,-1,25,-3,26,-5,6,-26,4,-25,2,7,10,-19,-22,17,-21,15,-20,13,-23,11,-24,9, signs 11001100101001100101010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,23,24,-8,-1,25,-3,26,-5,6,-26,4,-25,2,7,-24,9,-22,11,-21,17,-20,15,-19,13,18,-23, signs 11001100100110011001010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,23,24,-8,-1,25,-3,26,-5,6,-26,4,-25,2,7,-24,9,-22,17,-20,15,-19,13,18,11,-21,-23, signs 11001100100110011001010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-8,23,24,-1,25,-3,26,-5,6,-26,4,-25,2,-24,-22,11,-21,17,-20,15,-19,13,18,9,-23,7, signs 11001100100110011001010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-8,23,24,-1,25,-3,26,-5,6,-26,4,-25,2,-24,-22,17,-20,15,-19,13,18,11,-21,9,-23,7, signs 11001100100110011001010101
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,-12,-9,24,25,-2,-7,26,-5,4,-26,6,3,-25,1,10,13,-23,-19,-22,17,-21,15,-20,11,8,-24, signs 01111001001001100101010110
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,-12,-9,24,25,-2,-7,26,-5,4,-26,6,3,-25,1,10,-19,-22,17,-21,15,-20,13,-23,11,8,-24, signs 01111001001001100101010110
candidate -1,2,-3,-4,5,-6,7,-8,9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,23,-9,24,25,-2,-7,26,-5,4,-26,6,3,-25,1,-22,11,-21,17,-20,15,-19,13,18,-23,8,-24, signs 01111001000110011001010110
candidate -1,2,-3,-4,5,-6,7,-8,9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,23,-9,24,25,-2,-7,26,-5,4,-26,6,3,-25,1,-22,17,-20,15,-19,13,18,11,-21,-23,8,-24, signs 01111001000110011001010110
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,-12,-9,24,25,-2,-7,26,-5,4,-26,6,3,-25,1,8,-24,10,13,-23,-19,-22,17,-21,15,-20,11, signs 01111001001001100101010110
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,-12,-9,24,25,-2,-7,26,-5,4,-26,6,3,-25,1,8,-24,10,-19,-22,17,-21,15,-20,13,-23,11, signs 01111001001001100101010110
candidate -1,2,-3,-4,5,-6,7,-8,9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,23,-9,24,25,-2,-7,26,-5,4,-26,6,3,-25,1,8,-24,-22,11,-21,17,-20,15,-19,13,18,-23, signs 01111001000110011001010110
candidate -1,2,-3,-4,5,-6,7,-8,9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,23,-9,24,25,-2,-7,26,-5,4,-26,6,3,-25,1,8,-24,-22,17,-20,15,-19,13,18,11,-21,-23, signs 01111001000110011001010110
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,-12,24,-8,-1,25,-5,26,-3,4,-26,6,-25,2,7,10,13,-23,-19,-22,17,-21,15,-20,11,-24,9, signs 11110000101001100101010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,-12,24,-8,-1,25,-5,26,-3,4,-26,6,-25,2,7,10,-19,-22,17,-21,15,-20,13,-23,11,-24,9, signs 11110000101001100101010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,23,24,-8,-1,25,-5,26,-3,4,-26,6,-25,2,7,-24,9,-22,11,-21,17,-20,15,-19,13,18,-23, signs 11110000100110011001010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,23,24,-8,-1,25,-5,26,-3,4,-26,6,-25,2,7,-24,9,-22,17,-20,15,-19,13,18,11,-21,-23, signs 11110000100110011001010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-8,23,24,-1,25,-5,26,-3,4,-26,6,-25,2,-24,-22,11,-21,17,-20,15,-19,13,18,9,-23,7, signs 11110000100110011001010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-8,23,24,-1,25,-5,26,-3,4,-26,6,-25,2,-24,-22,17,-20,15,-19,13,18,11,-21,9,-23,7, signs 11110000100110011001010101
candidate -1,2,3,-4,5,-6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,-12,-9,24,25,-2,-5,26,-3,4,-26,6,1,-25,7,10,13,-23,-19,-22,17,-21,15,-20,11,8,-24, signs 11110001001001100101010101
candidate -1,2,3,-4,5,-6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,-12,-9,24,25,-2,-5,26,-3,4,-26,6,1,-25,7,10,-19,-22,17,-21,15,-20,13,-23,11,8,-24, signs 11110001001001100101010101
candidate -1,2,3,-4,5,-6,-7,-8,9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,23,-9,24,25,-2,-5,26,-3,4,-26,6,1,-25,7,-22,11,-21,17,-20,15,-19,13,18,-23,8,-24, signs 11110001000110011001010101
candidate -1,2,3,-4,5,-6,-7,-8,9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,23,-9,24,25,-2,-5,26,-3,4,-26,6,1,-25,7,-22,17,-20,15,-19,13,18,11,-21,-23,8,-24, signs 11110001000110011001010101
candidate -1,2,3,-4,5,-6,7,-8,-9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,-12,24,25,-7,-2,-5,26,-3,4,-26,6,1,8,-25,10,13,-23,-19,-22,17,-21,15,-20,11,-24,9, signs 11110000101001100101010101
candidate -1,2,3,-4,5,-6,7,-8,-9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,-12,24,25,-7,-2,-5,26,-3,4,-26,6,1,8,-25,10,-19,-22,17,-21,15,-20,13,-23,11,-24,9, signs 11110000101001100101010101
candidate -1,2,3,-4,5,-6,7,-8,-9,10,-11,-12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,24,25,-10,-7,-2,-5,26,-3,4,-26,6,1,8,11,-25,13,-23,-19,-22,17,-21,15,-20,-24,12,9, signs 11110000100101100101010101
candidate -1,2,3,-4,5,-6,7,-8,-9,10,-11,-12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,24,25,-10,-7,-2,-5,26,-3,4,-26,6,1,8,-24,12,-19,-22,17,-21,15,-20,13,-23,11,-25,9, signs 11110000100101100101010101
candidate -1,2,3,-4,5,-6,7,8,-9,-10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,22,23,-8,24,25,-7,-2,-5,26,-3,4,-26,6,1,-24,9,-23,11,-21,17,-20,15,-19,13,18,-22,10,-25, signs 11110000010110011001010101
candidate -1,2,3,-4,5,-6,7,8,-9,-10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,22,23,-8,24,25,-7,-2,-5,26,-3,4,-26,6,1,-24,-22,10,17,-20,15,-19,13,18,11,-21,9,-23,-25, signs 11110000010110011001010101
candidate -1,2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,23,24,25,-7,-2,-5,26,-3,4,-26,6,1,-24,9,-22,11,-21,17,-20,15,-19,13,18,-23,8,-25, signs 11110000100110011001010101
candidate -1,2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,23,24,25,-7,-2,-5,26,-3,4,-26,6,1,-24,9,-22,17,-20,15,-19,13,18,11,-21,-23,8,-25, signs 11110000100110011001010101
candidate -1,2,3,-4,5,-6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,-12,-9,24,25,-2,-5,26,-3,4,-26,6,1,8,-24,10,13,-23,-19,-22,17,-21,15,-20,11,-25,7, signs 11110001001001100101010101
candidate -1,2,3,-4,5,-6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,-12,-9,24,25,-2,-5,26,-3,4,-26,6,1,8,-24,10,-19,-22,17,-21,15,-20,13,-23,11,-25,7, signs 11110001001001100101010101
candidate -1,2,3,-4,5,-6,-7,-8,9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,23,-9,24,25,-2,-5,26,-3,4,-26,6,1,8,-24,-22,11,-21,17,-20,15,-19,13,18,-23,-25,7, signs 11110001000110011001010101
candidate -1,2,3,-4,5,-6,-7,-8,9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,23,-9,24,25,-2,-5,26,-3,4,-26,6,1,8,-24,-22,17,-20,15,-19,13,18,11,-21,-23,-25,7, signs 11110001000110011001010101
candidate -1,-2,3,-4,5,-6,7,8,-9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,-12,24,-8,-3,25,-7,26,-5,6,-26,4,-25,2,9,-24,1,10,13,-23,-19,-22,17,-21,15,-20,11, signs 11101100001001100101010011
candidate -1,-2,3,-4,5,-6,7,8,-9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,-12,24,-8,-3,25,-7,26,-5,6,-26,4,-25,2,9,-24,1,10,-19,-22,17,-21,15,-20,13,-23,11, signs 11101100001001100101010011
candidate -1,-2,3,-4,5,-6,7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,23,24,-8,-3,25,-7,26,-5,6,-26,4,-25,2,9,-24,1,-22,11,-21,17,-20,15,-19,13,18,-23, signs 11101100000110011001010011
candidate -1,-2,3,-4,5,-6,7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,23,24,-8,-3,25,-7,26,-5,6,-26,4,-25,2,9,-24,1,-22,17,-20,15,-19,13,18,11,-21,-23, signs 11101100000110011001010011
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,23,-3,24,-1,-4,25,26,-7,8,-26,6,11,-21,17,-20,15,-19,13,18,9,-22,5,-25,-23,2,-24, signs 00101011100110011001011001
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,-3,22,-1,23,24,-4,25,26,-7,8,-26,6,11,-21,17,-20,15,-19,13,18,9,-25,5,-24,-22,2,-23, signs 01100011100110011001010011
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,23,-3,24,-1,-4,25,26,-7,8,-26,6,17,-20,15,-19,13,18,11,-21,9,-22,5,-25,-23,2,-24, signs 00101011100110011001011001
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,-3,22,-1,23,24,-4,25,26,-7,8,-26,6,17,-20,15,-19,13,18,11,-21,9,-25,5,-24,-22,2,-23, signs 01100011100110011001010011
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,23,-3,24,-1,-4,25,26,-7,8,-26,6,9,-22,11,-21,17,-20,15,-19,13,18,5,-25,-23,2,-24, signs 00101011100110011001011001
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,23,-3,24,-1,-4,25,26,-7,8,-26,6,9,-22,17,-20,15,-19,13,18,11,-21,5,-25,-23,2,-24, signs 00101011100110011001011001
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-8,23,24,-5,25,-1,26,-3,4,-26,2,7,-23,11,-21,17,-20,15,-19,13,18,9,-22,-24,6,-25, signs 00110101100110011001010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-8,23,24,-5,25,-1,26,-3,4,-26,2,7,-23,17,-20,15,-19,13,18,11,-21,9,-22,-24,6,-25, signs 00110101100110011001010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-8,23,24,-5,25,-1,26,-3,4,-26,2,7,-23,9,-22,11,-21,17,-20,15,-19,13,18,-24,6,-25, signs 00110101100110011001010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-8,23,24,-5,25,-1,26,-3,4,-26,2,7,-23,9,-22,17,-20,15,-19,13,18,11,-21,-24,6,-25, signs 00110101100110011001010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-8,23,24,-5,25,-1,26,-3,4,-26,2,-24,6,11,-21,17,-20,15,-19,13,18,9,-22,7,-23,-25, signs 00110101100110011001010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-8,23,24,-5,25,-1,26,-3,4,-26,2,-24,6,17,-20,15,-19,13,18,11,-21,9,-22,7,-23,-25, signs 00110101100110011001010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-8,23,24,-5,25,-1,26,-3,4,-26,2,-24,6,9,-22,11,-21,17,-20,15,-19,13,18,7,-23,-25, signs 00110101100110011001010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-8,23,24,-5,25,-1,26,-3,4,-26,2,-24,6,9,-22,17,-20,15,-19,13,18,11,-21,7,-23,-25, signs 00110101100110011001010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,-11,21,22,-8,23,-6,24,25,-1,26,-3,4,-26,2,5,-24,7,-23,-21,10,17,-20,15,-19,13,18,9,-22,-25, signs 00111001100110011001010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,-11,21,22,-8,23,-6,24,25,-1,26,-3,4,-26,2,5,-24,7,-23,9,-22,17,-20,15,-19,13,18,-21,10,-25, signs 00111001100110011001010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,-11,21,22,-8,23,-6,24,25,-1,26,-3,4,-26,2,5,-24,-21,10,17,-20,15,-19,13,18,9,-22,7,-23,-25, signs 00111001100110011001010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,-11,21,22,-8,23,-6,24,25,-1,26,-3,4,-26,2,5,-24,9,-22,17,-20,15,-19,13,18,-21,10,7,-23,-25, signs 00111001100110011001010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-8,23,24,-5,25,-3,26,-1,4,7,-23,11,-21,17,-20,15,-19,13,18,9,-22,-24,6,-25,2,-26, signs 11000101100110011001010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-8,23,24,-5,25,-3,26,-1,4,7,-23,17,-20,15,-19,13,18,11,-21,9,-22,-24,6,-25,2,-26, signs 11000101100110011001010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-8,23,24,-5,25,-3,26,-1,4,7,-23,9,-22,11,-21,17,-20,15,-19,13,18,-24,6,-25,2,-26, signs 11000101100110011001010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-8,23,24,-5,25,-3,26,-1,4,7,-23,9,-22,17,-20,15,-19,13,18,11,-21,-24,6,-25,2,-26, signs 11000101100110011001010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-8,23,24,-5,25,-3,26,-1,4,-24,6,11,-21,17,-20,15,-19,13,18,9,-22,7,-23,-25,2,-26, signs 11000101100110011001010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-8,23,24,-5,25,-3,26,-1,4,-24,6,17,-20,15,-19,13,18,11,-21,9,-22,7,-23,-25,2,-26, signs 11000101100110011001010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-8,23,24,-5,25,-3,26,-1,4,-24,6,9,-22,11,-21,17,-20,15,-19,13,18,7,-23,-25,2,-26, signs 11000101100110011001010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-8,23,24,-5,25,-3,26,-1,4,-24,6,9,-22,17,-20,15,-19,13,18,11,-21,7,-23,-25,2,-26, signs 11000101100110011001010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-8,23,24,-5,25,-3,26,-1,2,-26,4,7,-23,11,-21,17,-20,15,-19,13,18,9,-22,-24,6,-25, signs 11000101100110011001010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-8,23,24,-5,25,-3,26,-1,2,-26,4,7,-23,17,-20,15,-19,13,18,11,-21,9,-22,-24,6,-25, signs 11000101100110011001010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-8,23,24,-5,25,-3,26,-1,2,-26,4,7,-23,9,-22,11,-21,17,-20,15,-19,13,18,-24,6,-25, signs 11000101100110011001010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-8,23,24,-5,25,-3,26,-1,2,-26,4,7,-23,9,-22,17,-20,15,-19,13,18,11,-21,-24,6,-25, signs 11000101100110011001010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-8,23,24,-5,25,-3,26,-1,2,-26,4,-24,6,11,-21,17,-20,15,-19,13,18,9,-22,7,-23,-25, signs 11000101100110011001010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-8,23,24,-5,25,-3,26,-1,2,-26,4,-24,6,17,-20,15,-19,13,18,11,-21,9,-22,7,-23,-25, signs 11000101100110011001010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-8,23,24,-5,25,-3,26,-1,2,-26,4,-24,6,9,-22,11,-21,17,-20,15,-19,13,18,7,-23,-25, signs 11000101100110011001010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-8,23,24,-5,25,-3,26,-1,2,-26,4,-24,6,9,-22,17,-20,15,-19,13,18,11,-21,7,-23,-25, signs 11000101100110011001010101
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,23,-5,24,-3,25,-1,-6,26,8,11,-21,17,-20,15,-19,13,18,9,-22,7,-26,-23,4,-24,2,-25, signs 11001010100110011001011010
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,-5,22,-3,23,-1,24,25,-6,26,8,11,-21,17,-20,15,-19,13,18,9,-26,7,-25,-22,4,-24,2,-23, signs 11011000100110011001011001
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,23,-5,24,-3,25,-1,-6,26,8,17,-20,15,-19,13,18,11,-21,9,-22,7,-26,-23,4,-24,2,-25, signs 11001010100110011001011010
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,-5,22,-3,23,-1,24,25,-6,26,8,17,-20,15,-19,13,18,11,-21,9,-26,7,-25,-22,4,-24,2,-23, signs 11011000100110011001011001
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,-11,21,22,-8,23,-6,24,25,-1,26,-3,4,7,-23,-21,10,17,-20,15,-19,13,18,9,-22,5,-24,-26,2,-25, signs 11001001100110011001010110
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-8,23,24,-5,25,-1,26,-3,4,7,-23,11,-21,17,-20,15,-19,13,18,9,-22,-24,6,-26,2,-25, signs 11000101100110011001010110
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-8,23,24,-5,25,-1,26,-3,4,7,-23,17,-20,15,-19,13,18,11,-21,9,-22,-24,6,-26,2,-25, signs 11000101100110011001010110
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-8,23,24,-5,25,-1,26,-3,4,7,-23,9,-22,11,-21,17,-20,15,-19,13,18,-24,6,-26,2,-25, signs 11000101100110011001010110
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,-11,21,22,-8,23,-6,24,25,-1,26,-3,4,7,-23,9,-22,17,-20,15,-19,13,18,-21,10,5,-24,-26,2,-25, signs 11001001100110011001010110
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-8,23,24,-5,25,-1,26,-3,4,7,-23,9,-22,17,-20,15,-19,13,18,11,-21,-24,6,-26,2,-25, signs 11000101100110011001010110
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,-11,21,22,-8,23,-6,24,25,-1,26,-3,4,-21,10,17,-20,15,-19,13,18,9,-22,7,-23,5,-24,-26,2,-25, signs 11001001100110011001010110
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,-11,21,22,-8,23,-6,24,25,-1,26,-3,4,9,-22,17,-20,15,-19,13,18,-21,10,7,-23,5,-24,-26,2,-25, signs 11001001100110011001010110
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-8,23,24,-5,25,-1,26,-3,4,-24,6,11,-21,17,-20,15,-19,13,18,9,-22,7,-23,-26,2,-25, signs 11000101100110011001010110
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-8,23,24,-5,25,-1,26,-3,4,-24,6,17,-20,15,-19,13,18,11,-21,9,-22,7,-23,-26,2,-25, signs 11000101100110011001010110
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-8,23,24,-5,25,-1,26,-3,4,-24,6,9,-22,11,-21,17,-20,15,-19,13,18,7,-23,-26,2,-25, signs 11000101100110011001010110
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,-8,23,24,-5,25,-1,26,-3,4,-24,6,9,-22,17,-20,15,-19,13,18,11,-21,7,-23,-26,2,-25, signs 11000101100110011001010110
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,23,-5,24,-1,25,-3,-6,26,8,11,-21,17,-20,15,-19,13,18,9,-22,7,-26,-23,4,-25,2,-24, signs 11001010100110011001011100
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,-5,22,23,24,-1,25,26,-4,-7,8,11,-21,17,-20,15,-19,13,18,9,6,-22,-26,3,-23,-25,2,-24, signs 11101000100110011001011100
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,23,-5,24,-1,25,-3,-6,26,8,17,-20,15,-19,13,18,11,-21,9,-22,7,-26,-23,4,-25,2,-24, signs 11001010100110011001011100
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,-5,22,23,24,-1,25,26,-4,-7,8,17,-20,15,-19,13,18,11,-21,9,6,-22,-26,3,-23,-25,2,-24, signs 11101000100110011001011100
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,23,-1,24,25,-4,-7,26,-5,6,-26,8,3,-25,11,-21,17,-20,15,-19,13,18,9,-22,-24,2,-23, signs 11000011100110011001011010
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,23,-1,24,25,-4,-7,26,-5,6,-26,8,3,-25,17,-20,15,-19,13,18,11,-21,9,-22,-24,2,-23, signs 11000011100110011001011010
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,23,-1,24,25,-4,-7,26,-5,6,-26,8,3,-25,9,-22,11,-21,17,-20,15,-19,13,18,-24,2,-23, signs 11000011100110011001011010
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,23,-1,24,25,-4,-7,26,-5,6,-26,8,3,-25,9,-22,17,-20,15,-19,13,18,11,-21,-24,2,-23, signs 11000011100110011001011010
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,23,-1,24,25,-4,-9,26,-7,6,-26,8,5,-25,3,-22,11,-21,17,-20,15,-19,13,18,-24,2,-23, signs 11100001100110011001011001
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,23,-1,24,25,-4,-9,26,-7,6,-26,8,5,-25,3,-22,17,-20,15,-19,13,18,11,-21,-24,2,-23, signs 11100001100110011001011001
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,23,-1,24,25,-8,-3,26,-5,6,-26,4,7,-25,11,-21,17,-20,15,-19,13,18,9,-22,-24,2,-23, signs 11110000100110011001011010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,23,-1,24,25,-8,-3,26,-5,6,-26,4,7,-25,17,-20,15,-19,13,18,11,-21,9,-22,-24,2,-23, signs 11110000100110011001011010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,23,-1,24,25,-8,-3,26,-5,6,-26,4,7,-25,9,-22,11,-21,17,-20,15,-19,13,18,-24,2,-23, signs 11110000100110011001011010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,23,-1,24,25,-8,-3,26,-5,6,-26,4,7,-25,9,-22,17,-20,15,-19,13,18,11,-21,-24,2,-23, signs 11110000100110011001011010
candidate 1,-2,-3,-4,5,-6,7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,23,-1,24,25,-8,-5,26,-7,6,-26,4,9,-25,3,-22,11,-21,17,-20,15,-19,13,18,-24,2,-23, signs 11111000000110011001011001
candidate 1,-2,-3,-4,5,-6,7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,23,-1,24,25,-8,-5,26,-7,6,-26,4,9,-25,3,-22,17,-20,15,-19,13,18,11,-21,-24,2,-23, signs 11111000000110011001011001
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,-12,24,25,-9,-6,-1,26,-3,4,-26,2,7,10,-25,-23,-19,-22,17,-21,15,-20,13,-24,11,8,5, signs 00111001001101100101010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,22,-11,23,24,-8,25,-6,-1,26,-3,4,-26,2,7,10,-23,-21,17,-20,15,-19,13,18,-22,-24,9,-25,5, signs 00111000101110011001010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,-11,23,24,-8,25,-6,-1,26,-3,4,-26,2,7,10,-23,12,-19,-22,17,-21,15,-20,13,-24,9,-25,5, signs 00111000101101100101010101
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,-12,24,25,-9,-6,-1,26,-3,4,-26,2,7,-24,11,-23,-19,-22,17,-21,15,-20,13,10,-25,8,5, signs 00111001001101100101010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,22,-11,23,24,-8,25,-6,-1,26,-3,4,-26,2,7,-24,9,-21,17,-20,15,-19,13,18,-22,10,-23,-25,5, signs 00111000101110011001010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,-11,23,24,-8,25,-6,-1,26,-3,4,-26,2,7,-24,9,12,-19,-22,17,-21,15,-20,13,10,-23,-25,5, signs 00111000101101100101010101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,23,-7,24,25,-6,-1,26,-3,4,-26,2,-24,8,-23,-21,17,-20,15,-19,13,18,11,-22,9,-25,5, signs 00111000110110011001010101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,23,-7,24,25,-6,-1,26,-3,4,-26,2,-24,-22,9,-21,17,-20,15,-19,13,18,11,8,-23,-25,5, signs 00111000110110011001010101
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,-12,24,25,-9,-6,-3,26,-1,4,7,10,-25,-23,-19,-22,17,-21,15,-20,13,-24,11,8,5,2,-26, signs 11001001001101100101010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,22,-11,23,24,-8,25,-6,-3,26,-1,4,7,10,-23,-21,17,-20,15,-19,13,18,-22,-24,9,-25,5,2,-26, signs 11001000101110011001010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,-11,23,24,-8,25,-6,-3,26,-1,4,7,10,-23,12,-19,-22,17,-21,15,-20,13,-24,9,-25,5,2,-26, signs 11001000101101100101010101
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,-12,24,25,-9,-6,-3,26,-1,4,7,-24,11,-23,-19,-22,17,-21,15,-20,13,10,-25,8,5,2,-26, signs 11001001001101100101010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,22,-11,23,24,-8,25,-6,-3,26,-1,4,7,-24,9,-21,17,-20,15,-19,13,18,-22,10,-23,-25,5,2,-26, signs 11001000101110011001010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,-11,23,24,-8,25,-6,-3,26,-1,4,7,-24,9,12,-19,-22,17,-21,15,-20,13,10,-23,-25,5,2,-26, signs 11001000101101100101010101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,23,-7,24,25,-6,-3,26,-1,4,-24,8,-23,-21,17,-20,15,-19,13,18,11,-22,9,-25,5,2,-26, signs 11001000110110011001010101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,23,-7,24,25,-6,-3,26,-1,4,-24,-22,9,-21,17,-20,15,-19,13,18,11,8,-23,-25,5,2,-26, signs 11001000110110011001010101
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,23,-7,-4,24,25,-3,26,-1,-24,5,8,-23,-21,17,-20,15,-19,13,18,11,-22,9,6,-25,2,-26, signs 11000100110110011001010101
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,-9,21,22,-6,23,-4,24,25,-3,26,-1,-24,5,8,-21,10,17,-20,15,-19,13,18,11,-22,7,-23,-25,2,-26, signs 11000010110110011001010101
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,23,-7,-4,24,25,-3,26,-1,-24,5,-22,9,-21,17,-20,15,-19,13,18,11,8,-23,6,-25,2,-26, signs 11000100110110011001010101
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,-9,21,22,-6,23,-4,24,25,-3,26,-1,-24,5,-22,7,10,17,-20,15,-19,13,18,11,8,-21,-23,-25,2,-26, signs 11000010110110011001010101
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,-12,24,25,-9,-6,-3,26,-1,2,-26,4,7,10,-25,-23,-19,-22,17,-21,15,-20,13,-24,11,8,5, signs 11001001001101100101010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,22,-11,23,24,-8,25,-6,-3,26,-1,2,-26,4,7,10,-23,-21,17,-20,15,-19,13,18,-22,-24,9,-25,5, signs 11001000101110011001010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,-11,23,24,-8,25,-6,-3,26,-1,2,-26,4,7,10,-23,12,-19,-22,17,-21,15,-20,13,-24,9,-25,5, signs 11001000101101100101010101
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,-12,24,25,-9,-6,-3,26,-1,2,-26,4,7,-24,11,-23,-19,-22,17,-21,15,-20,13,10,-25,8,5, signs 11001001001101100101010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,22,-11,23,24,-8,25,-6,-3,26,-1,2,-26,4,7,-24,9,-21,17,-20,15,-19,13,18,-22,10,-23,-25,5, signs 11001000101110011001010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,-11,23,24,-8,25,-6,-3,26,-1,2,-26,4,7,-24,9,12,-19,-22,17,-21,15,-20,13,10,-23,-25,5, signs 11001000101101100101010101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,23,-7,24,25,-6,-3,26,-1,2,-26,4,-24,8,-23,-21,17,-20,15,-19,13,18,11,-22,9,-25,5, signs 11001000110110011001010101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,23,-7,24,25,-6,-3,26,-1,2,-26,4,-24,-22,9,-21,17,-20,15,-19,13,18,11,8,-23,-25,5, signs 11001000110110011001010101
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,23,-7,-4,24,25,-3,26,-1,2,-26,-24,5,8,-23,-21,17,-20,15,-19,13,18,11,-22,9,6,-25, signs 11000100110110011001010101
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,-9,21,22,-6,23,-4,24,25,-3,26,-1,2,-26,-24,5,8,-21,10,17,-20,15,-19,13,18,11,-22,7,-23,-25, signs 11000010110110011001010101
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,23,-7,-4,24,25,-3,26,-1,2,-26,-24,5,-22,9,-21,17,-20,15,-19,13,18,11,8,-23,6,-25, signs 11000100110110011001010101
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,-9,21,22,-6,23,-4,24,25,-3,26,-1,2,-26,-24,5,-22,7,10,17,-20,15,-19,13,18,11,8,-21,-23,-25, signs 11000010110110011001010101
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,23,-7,-4,24,25,-1,26,-3,-24,5,8,-23,-21,17,-20,15,-19,13,18,11,-22,9,6,-26,2,-25, signs 11000100110110011001010110
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,-9,21,22,-6,23,-4,24,25,-1,26,-3,-24,5,8,-21,10,17,-20,15,-19,13,18,11,-22,7,-23,-26,2,-25, signs 11000010110110011001010110
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,23,-7,-4,24,25,-1,26,-3,-24,5,-22,9,-21,17,-20,15,-19,13,18,11,8,-23,6,-26,2,-25, signs 11000100110110011001010110
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,-9,21,22,-6,23,-4,24,25,-1,26,-3,-24,5,-22,7,10,17,-20,15,-19,13,18,11,8,-21,-23,-26,2,-25, signs 11000010110110011001010110
candidate 1,-2,-3,4,-5,6,-7,-8,9,10,-11,12,-13,14,-15,-16,17,-18,19,-1,20,21,-4,22,-10,23,-12,24,-14,-9,25,26,-6,-17,-22,-25,8,15,-24,13,-23,11,16,7,-26,5,-21,3,18,-20,2,-19, signs 11100110011001100010010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,12,-13,14,-15,16,-17,-18,19,-1,20,-3,21,22,-12,23,-14,24,-16,-11,-6,25,-8,26,10,17,-24,15,-23,13,-22,5,-25,7,-26,9,18,-21,4,-20,2,-19, signs 11000110000110011110110101
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,-11,12,-13,14,-15,16,-17,18,19,-1,20,-3,21,-5,-18,22,-16,23,-8,24,-14,25,-12,26,10,15,-24,13,-25,11,-26,9,-23,7,-22,17,6,-21,4,-20,2,-19, signs 11001110001001110010100101
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,19,-1,20,-3,21,-5,-16,22,-14,23,-6,24,-12,25,-10,26,8,13,-24,11,-25,9,-26,7,-23,15,-22,17,4,-21,18,-20,2,-19, signs 11011000100111100010010101
candidate 1,-2,3,-4,5,-6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,19,-1,20,-3,21,-5,-18,22,-16,23,-14,24,-12,25,-10,26,8,13,-24,11,-25,9,-26,15,-23,7,-22,17,6,-21,4,-20,2,-19, signs 11001110100110010010100101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,19,-1,20,-3,21,-5,-16,22,-14,23,-12,24,-10,25,-8,26,6,11,-24,9,-25,7,-26,13,-23,15,-22,17,4,-21,18,-20,2,-19, signs 11011010011001100010010101
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,13,-14,15,-16,-17,-18,19,-1,20,21,-4,22,-6,-15,23,24,-12,25,-10,26,-8,-13,-24,11,-25,9,-26,7,14,-23,16,5,-22,17,-21,3,18,-20,2,-19, signs 11101101100101000010001101
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,-11,12,-13,14,-15,16,-17,-18,19,-1,20,-3,21,-5,-16,22,-6,23,-8,24,-14,25,-12,26,10,15,-24,13,-25,11,-26,9,-23,7,-22,17,4,-21,18,-20,2,-19, signs 11011110001001100010010101
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,19,-1,20,-3,21,-5,-16,22,-6,23,-14,24,-12,25,-10,26,8,13,-24,11,-25,9,-26,15,-23,7,-22,17,4,-21,18,-20,2,-19, signs 11011110100110000010010101
candidate 1,-2,-3,4,-5,6,7,-8,-9,10,-11,12,-13,14,15,-16,-17,-18,19,-1,20,21,-4,22,-6,-15,23,-7,-14,24,-12,25,-10,26,8,13,-24,11,-25,9,-26,-23,16,5,-22,17,-21,3,18,-20,2,-19, signs 11101110100110000010001101
candidate 1,-2,3,-4,-5,6,-7,-8,-9,10,-11,12,-13,-14,15,16,-17,18,19,-1,-18,20,-16,-3,21,-15,22,23,-6,24,-12,25,-10,26,8,13,-24,11,-25,9,-26,7,-23,5,14,-22,4,-21,2,17,-20,-19, signs 10011000100110111011000101
candidate 1,-2,-3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,15,-16,17,-18,19,-1,20,-17,21,-15,-4,22,-14,23,-6,24,-12,25,-10,26,8,13,-24,11,-25,9,-26,7,-23,5,-22,3,16,-21,18,-20,2,-19, signs 11001000100111110010100101
candidate -1,2,-3,-4,5,6,-7,-8,-9,10,-11,12,-13,14,15,-16,17,-18,19,20,-2,-17,21,-15,22,-5,-14,23,-6,24,-12,25,-10,26,8,13,-24,11,-25,9,-26,7,-23,-22,4,-21,16,3,-20,1,18,-19, signs 01110000100111100111000101
candidate 1,-2,3,-4,-5,-6,-7,8,-9,10,-11,12,-13,-14,15,16,-17,18,19,-1,-18,20,-16,-3,21,-15,22,23,-12,24,-10,25,-8,26,6,11,-24,9,-25,7,-26,13,-23,5,14,-22,4,-21,2,17,-20,-19, signs 10011010011000111011000101
candidate 1,-2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,15,-16,17,-18,19,-1,20,-17,21,-15,-4,22,-14,23,-12,24,-10,25,-8,26,6,11,-24,9,-25,7,-26,13,-23,5,-22,3,16,-21,18,-20,2,-19, signs 11001010011001110010100101
candidate -1,2,-3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,15,-16,17,-18,19,20,-2,-17,21,-15,22,-5,-14,23,-12,24,-10,25,-8,26,6,11,-24,9,-25,7,-26,13,-23,-22,4,-21,16,3,-20,1,18,-19, signs 01110010011001100111000101
candidate 1,-2,-3,-4,5,6,-7,8,-9,10,-11,-12,13,14,-15,16,-17,-18,19,-1,20,21,-16,22,-14,-5,-10,23,-8,24,-6,-13,25,26,4,15,-22,-25,12,7,-24,9,-23,11,-26,17,-21,3,18,-20,2,-19, signs 11100110011001100010010101
candidate -1,2,-3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,15,-16,17,-18,19,20,-2,-17,21,-15,22,23,-6,24,-12,25,-10,26,-8,-13,-24,11,-25,9,-26,7,-23,5,14,-22,4,-21,16,3,-20,1,18,-19, signs 01111001100100100111000101
candidate -1,2,3,-4,5,-6,7,-8,9,-10,-11,-12,13,-14,-15,16,-17,18,-2,-7,19,-5,20,-3,-18,21,22,-9,23,24,-16,25,26,-13,14,-26,12,15,-25,11,-24,17,-21,1,8,-19,6,-20,4,-23,10,-22, signs 01011001001100010101001000
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-1,-12,20,-10,-3,21,-17,22,23,-14,24,-8,25,-6,26,4,9,-24,7,-25,5,-26,15,-23,13,-20,11,2,-21,16,-22,18,-19, signs 11001001110010001110100101
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,-16,17,18,19,20,-8,-17,21,22,-14,23,-12,24,-18,25,-6,-1,26,-3,4,-26,2,7,-25,-19,10,15,-22,13,-23,11,-24,-21,16,9,-20,5, signs 00111001101001100101010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,16,-17,-18,-8,-15,19,20,-12,21,-10,22,23,24,-16,25,-6,-1,26,-3,4,-26,2,7,-25,17,-24,-19,14,9,-22,11,-21,13,-20,-23,18,5, signs 00111001100110011001010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,-16,17,18,19,20,-8,-17,21,22,-14,23,-12,24,-18,25,-6,-1,26,-3,4,-26,2,-19,10,15,-22,13,-23,11,-24,-21,16,9,-20,7,-25,5, signs 00111001101001100101010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,16,-17,-18,-8,-15,19,20,-12,21,-10,22,23,24,-16,25,-6,-1,26,-3,4,-26,2,17,-24,-19,14,9,-22,11,-21,13,-20,-23,18,7,-25,5, signs 00111001100110011001010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,-16,17,18,19,20,-8,-17,21,22,-14,23,-12,24,-18,25,-6,-3,26,-1,4,7,-25,-19,10,15,-22,13,-23,11,-24,-21,16,9,-20,5,2,-26, signs 11001001101001100101010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,16,-17,-18,-8,-15,19,20,-12,21,-10,22,23,24,-16,25,-6,-3,26,-1,4,7,-25,17,-24,-19,14,9,-22,11,-21,13,-20,-23,18,5,2,-26, signs 11001001100110011001010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,-16,17,18,19,20,-8,-17,21,22,-14,23,-12,24,-18,25,-6,-3,26,-1,4,-19,10,15,-22,13,-23,11,-24,-21,16,9,-20,7,-25,5,2,-26, signs 11001001101001100101010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,16,-17,-18,-8,-15,19,20,-12,21,-10,22,23,24,-16,25,-6,-3,26,-1,4,17,-24,-19,14,9,-22,11,-21,13,-20,-23,18,7,-25,5,2,-26, signs 11001001100110011001010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,-16,17,18,19,20,-8,-17,21,22,-14,23,-12,24,-18,25,-6,-3,26,-1,2,-26,4,7,-25,-19,10,15,-22,13,-23,11,-24,-21,16,9,-20,5, signs 11001001101001100101010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,16,-17,-18,-8,-15,19,20,-12,21,-10,22,23,24,-16,25,-6,-3,26,-1,2,-26,4,7,-25,17,-24,-19,14,9,-22,11,-21,13,-20,-23,18,5, signs 11001001100110011001010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,-16,17,18,19,20,-8,-17,21,22,-14,23,-12,24,-18,25,-6,-3,26,-1,2,-26,4,-19,10,15,-22,13,-23,11,-24,-21,16,9,-20,7,-25,5, signs 11001001101001100101010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,16,-17,-18,-8,-15,19,20,-12,21,-10,22,23,24,-16,25,-6,-3,26,-1,2,-26,4,17,-24,-19,14,9,-22,11,-21,13,-20,-23,18,7,-25,5, signs 11001001100110011001010101
candidate -1,2,-3,-4,5,-6,-7,8,9,-10,11,-12,13,-14,15,-16,-17,18,19,-9,20,-15,21,-13,22,-11,-18,23,-2,24,-8,25,26,-5,6,-26,4,7,-25,3,-24,-20,10,-19,-23,1,16,-21,14,-22,12,17, signs 01001110110110010110011111
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,-18,19,-1,-6,20,-4,21,-2,22,-8,23,24,-11,-16,25,26,-13,14,-26,12,15,-25,17,10,-24,18,-19,-23,9,-22,3,-21,5,-20,7, signs 10011001100100011111010100
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,-11,12,-13,-14,15,-16,17,-18,19,-1,-6,20,-4,21,-2,22,-8,23,24,25,-12,-17,26,-15,14,-26,16,13,-25,11,18,-24,10,-19,-23,9,-22,3,-21,5,-20,7, signs 10011001111000011011010001
candidate 1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,-15,-16,17,-18,19,-1,-6,20,-4,21,-2,22,-8,23,24,-17,-10,25,26,-13,14,-26,12,15,-25,11,16,-24,18,-19,-23,9,-22,3,-21,5,-20,7, signs 10011001111100000111010100
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,-11,-12,13,-14,15,16,-17,-18,19,-1,-6,20,-4,21,-2,22,-8,23,24,25,-16,-13,26,-15,14,-26,12,17,-25,11,18,-24,10,-19,-23,9,-22,3,-21,5,-20,7, signs 10011001111110000011010001
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,12,-13,14,-15,16,-17,-18,19,-1,20,21,-16,22,-14,23,-12,24,-10,25,-4,-9,26,-7,6,-26,8,5,-25,15,-22,13,-23,11,-24,17,-21,3,18,-20,2,-19, signs 11100001111001100010010101
candidate -1,2,-3,-4,-5,6,-7,8,-9,10,11,12,-13,-14,15,-16,17,-18,19,20,-2,-17,21,-15,22,23,-12,24,-10,25,-8,26,-6,-11,-24,9,-25,7,-26,13,-23,5,14,-22,4,-21,16,3,-20,1,18,-19, signs 01111110010000100111000101
candidate 1,-2,-3,-4,5,-6,7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,19,-1,20,21,-16,22,-14,23,-12,24,-10,25,-8,-5,26,-7,6,-26,4,9,-25,15,-22,13,-23,11,-24,17,-21,3,18,-20,2,-19, signs 11111000011001100010010101
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,-18,19,-1,20,21,-16,22,-8,23,-6,24,-4,25,-10,-13,26,-11,12,-26,14,9,-25,15,-22,7,-23,5,-24,17,-21,3,18,-20,2,-19, signs 11111001000011100010010110
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,-18,19,-1,20,21,-16,22,-8,23,-6,24,-4,25,-10,-15,26,-13,12,-26,14,11,-25,9,-22,7,-23,5,-24,17,-21,3,18,-20,2,-19, signs 11111001100001100010010101
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,-18,19,-1,20,21,-16,22,-8,23,-6,24,-4,25,-14,-9,26,-11,12,-26,10,13,-25,15,-22,7,-23,5,-24,17,-21,3,18,-20,2,-19, signs 11111001110000100010010110
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,16,-17,-18,19,-1,20,21,-16,22,-8,23,-6,24,-4,25,-14,-11,26,-13,12,-26,10,15,-25,9,-22,7,-23,5,-24,17,-21,3,18,-20,2,-19, signs 11111001111000000010010101
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,-18,19,-1,20,21,-16,22,-14,23,-12,24,-4,25,-6,-9,26,-7,8,-26,10,5,-25,15,-22,13,-23,11,-24,17,-21,3,18,-20,2,-19, signs 11110000111001100010010110
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,19,-1,20,21,-16,22,-14,23,-12,24,-4,25,-10,-5,26,-7,8,-26,6,9,-25,15,-22,13,-23,11,-24,17,-21,3,18,-20,2,-19, signs 11111100001001100010010110
candidate 1,2,-3,4,-5,6,-7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-1,20,-17,-2,21,-4,-15,22,23,-6,24,-12,25,-10,26,8,13,-24,11,-25,9,-26,7,-23,5,14,-22,-21,3,16,-20,18,-19, signs 11101000100110100111000101
candidate 1,2,-3,-4,5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-1,20,-17,-2,21,22,-5,-14,23,-6,24,-12,25,-10,26,8,13,-24,11,-25,9,-26,7,-23,-22,4,15,-21,3,16,-20,18,-19, signs 11110000100111000111000101
candidate 1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-1,20,-17,-2,21,-4,-15,22,23,-12,24,-10,25,-8,26,6,11,-24,9,-25,7,-26,13,-23,5,14,-22,-21,3,16,-20,18,-19, signs 11101010011000100111000101
candidate 1,2,-3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-1,20,-17,-2,21,22,-5,-14,23,-12,24,-10,25,-8,26,6,11,-24,9,-25,7,-26,13,-23,-22,4,15,-21,3,16,-20,18,-19, signs 11110010011001000111000101
candidate 1,2,-3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,-15,-16,17,-18,19,-1,20,-17,-2,21,22,23,-6,24,-12,25,-10,26,-8,-13,-24,11,-25,9,-26,7,-23,5,14,-22,4,15,-21,3,16,-20,18,-19, signs 11111001100100000111000101
candidate 1,-2,-3,-4,5,-6,-7,8,-9,10,-11,12,13,14,-15,16,-17,-18,19,-1,20,21,22,-13,-8,23,-10,24,-12,-5,-16,25,-14,26,6,11,-24,9,-23,7,-26,15,-25,-22,4,17,-21,3,18,-20,2,-19, signs 11110011001100010010001001
candidate 1,-2,-3,4,-5,-6,7,8,-9,10,-11,12,-13,-14,15,16,-17,-18,19,-1,20,21,-16,22,-8,23,-10,24,-12,-7,25,26,-4,-15,-22,-25,6,13,-24,11,-23,9,14,5,-26,17,-21,3,18,-20,2,-19, signs 11111001100110000010010101
candidate 1,-2,-3,4,-5,6,-7,-8,9,10,-11,12,-13,14,-15,-16,17,-18,19,-1,20,-17,21,22,-10,23,-12,24,-14,-9,-4,25,-6,26,8,15,-24,13,-23,11,-22,3,-25,5,-26,7,16,-21,18,-20,2,-19, signs 11011000011001110010110101
candidate 1,2,-3,-4,-5,6,-7,-8,-9,10,-11,12,-13,-14,15,-16,17,18,19,-1,-18,20,-2,-17,21,-15,22,23,-6,24,-12,25,-10,26,8,13,-24,11,-25,9,-26,7,-23,5,14,-22,4,-21,16,3,-20,-19, signs 11111000100110100011000101
candidate 1,-2,3,-4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,17,-18,19,-1,20,-17,21,-3,-16,22,-14,23,-6,24,-12,25,-10,26,8,13,-24,11,-25,9,-26,7,-23,5,-22,15,4,-21,18,-20,2,-19, signs 11111000100111000010100101
candidate 1,2,-3,-4,-5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,18,19,-1,-18,20,-2,-17,21,-15,22,23,-12,24,-10,25,-8,26,6,11,-24,9,-25,7,-26,13,-23,5,14,-22,4,-21,16,3,-20,-19, signs 11111010011000100011000101
candidate 1,-2,3,-4,-5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,17,-18,19,-1,20,-17,21,-3,-16,22,-14,23,-12,24,-10,25,-8,26,6,11,-24,9,-25,7,-26,13,-23,5,-22,15,4,-21,18,-20,2,-19, signs 11111010011001000010100101
candidate 1,2,-3,-4,-5,6,-7,8,-9,10,11,12,-13,-14,-15,-16,17,-18,19,-1,20,-17,-2,21,22,23,-12,24,-10,25,-8,26,-6,-11,-24,9,-25,7,-26,13,-23,5,14,-22,4,15,-21,3,16,-20,18,-19, signs 11111110010000000111000101
candidate 1,-2,-3,-4,-5,6,-7,8,-9,10,-11,12,13,14,15,-16,-17,-18,19,-1,20,21,22,-15,-6,23,-14,24,-12,25,-10,26,-8,-13,-24,11,-25,9,-26,7,-23,5,16,-22,4,17,-21,3,18,-20,2,-19, signs 11111101100100000010001101
N=26 triple 8,8,10 closed 6630087 reduced 1109733 tested 1109733 hits 832
candidate -1,2,3,-4,-5,6,-7,-8,9,-10,-11,-12,13,14,15,-16,17,18,-14,19,-2,-9,20,21,-6,22,23,-3,24,-13,25,-15,26,-17,-18,-26,16,-25,-19,-24,4,-23,8,-20,10,1,12,5,-22,7,-21,11, signs 00111000111001001010011001
candidate -1,2,-3,4,5,-6,7,-8,9,-10,11,-12,-13,14,15,-16,-17,18,19,-15,20,21,-2,-9,22,-11,23,24,-14,25,-4,-7,26,-5,6,-26,-25,-20,16,-19,-24,13,8,3,-21,17,-18,1,10,-22,12,-23, signs 10000011100101111110010100
candidate 1,-2,3,-4,5,-6,7,8,-9,-10,11,-12,-13,14,-15,16,-17,18,19,-11,20,-1,21,-3,-8,22,23,24,-16,25,-14,-5,26,-7,-22,9,2,-21,4,-26,6,-23,10,-20,12,-19,-24,15,-25,17,-18,13, signs 01101100001101100010011010
candidate 1,-2,-3,4,5,6,-7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,-5,19,-9,20,-11,-4,21,22,-1,23,-13,24,25,-6,26,8,-20,10,-19,-26,7,-25,15,-18,17,14,-24,12,3,-21,-23,2,-22, signs 00010000110110110010001101
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,-13,-14,15,16,-17,18,-6,-1,-8,19,-16,20,-4,21,-2,22,23,-15,24,25,26,-11,12,-26,10,13,-25,9,-22,3,-21,5,-20,-23,14,-24,-19,17,-18,7, signs 00011100001111010001010111
candidate 1,2,3,-4,5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,-17,-5,18,-3,-10,19,20,-13,21,22,-16,23,24,-7,-2,25,26,-1,-25,9,-19,11,-22,15,-23,17,4,-18,6,-24,14,-21,12,-20,8,-26, signs 00001110100110100010101010
candidate 1,-2,-3,4,-5,-6,7,-8,-9,10,11,12,-13,-14,15,-16,17,18,-10,19,20,-7,-12,21,22,-15,23,-17,24,-11,25,26,-4,-1,2,-25,6,-20,8,13,-21,-24,-18,-23,16,-22,14,9,-19,5,-26,3, signs 11011001011010110101010101
candidate 1,-2,-3,4,-5,-6,7,-8,-9,10,11,12,-13,-14,15,-16,17,18,-10,19,20,-7,-12,21,22,-15,23,-17,24,-11,25,26,-4,-1,2,5,-26,-20,8,13,-21,-24,-18,-23,16,-22,14,9,-19,-25,6,3, signs 11011001011010110101010101
candidate 1,-2,-3,-4,-5,6,7,-8,-9,10,11,12,-13,-14,15,-16,17,18,-10,19,20,-7,-12,21,22,-15,23,-17,24,-11,-6,25,26,-1,2,-26,4,-20,8,13,-21,-24,-18,-23,16,-22,14,9,-19,5,-25,3, signs 11010101011010110101010101
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,18,-8,19,-6,-17,20,-15,21,-13,22,-11,23,24,-4,25,26,-1,-25,3,-24,9,14,-21,12,-22,10,-23,16,-20,-18,7,-19,5,2,-26, signs 11001001101100110101010101
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,18,-8,19,-6,-17,20,-15,21,-13,22,-11,23,24,-4,25,26,-1,2,-26,-24,9,14,-21,12,-22,10,-23,16,-20,-18,7,-19,5,-25,3, signs 11001001101100110101010101
candidate 1,-2,-3,-4,-5,6,7,-8,9,-10,11,12,-13,-14,15,16,-17,-9,18,-7,-16,19,20,-11,-6,-15,21,22,-12,23,24,25,26,-1,2,-26,4,-24,14,-21,-19,17,8,-18,10,-20,-22,13,-23,5,-25,3, signs 00101000111101000010101010
candidate 1,-2,-3,-4,-5,6,7,-8,9,-10,11,12,-13,-14,15,16,-17,-9,18,-7,-16,19,20,-11,-6,-15,21,22,-12,23,24,25,26,-1,-25,3,-23,5,14,-21,-19,17,8,-18,10,-20,-22,13,4,-24,2,-26, signs 00101000111101000010101010
candidate -1,2,-3,4,-5,-6,7,8,-9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-11,21,-17,22,-15,-8,23,24,-7,-2,25,-4,26,6,1,-25,3,-23,9,14,-19,12,-20,10,-21,-18,-22,16,-24,-26,5, signs 10011100010011100010101010
candidate -1,2,-3,4,5,-6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-11,21,-17,22,-15,-8,-5,23,24,-2,25,-4,26,-24,1,6,9,14,-19,12,-20,10,-21,-18,-22,16,7,-25,3,-26,-23, signs 01100010010011100010101101
candidate -1,2,-3,4,5,-6,-7,8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-9,19,-15,20,-13,21,22,-8,-5,23,24,-2,25,-4,26,-24,1,6,-18,10,17,12,-21,14,-20,16,-19,-22,7,-25,3,-26,-23, signs 10011101011011001101010010
candidate -1,2,-3,4,-5,-6,7,8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-9,19,-15,20,-13,21,22,-8,23,24,-7,-2,25,-4,26,6,1,-25,3,-23,-18,10,17,12,-21,14,-20,16,-19,-22,-24,-26,5, signs 01100011011011001101010101
candidate 1,2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,-17,18,-4,19,-2,20,-14,21,-12,-1,-10,22,-8,23,-6,24,25,26,16,3,-19,5,-24,7,-23,9,-22,-25,-18,17,-26,15,-20,13,-21,11, signs 10011001100110001100110101
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,11,-12,13,-14,15,-16,-17,18,-6,19,-4,20,21,-15,22,23,-10,-1,24,-3,25,-11,26,-13,-20,17,-18,5,-19,7,16,-21,14,-22,8,-24,2,-25,12,-26,-23,9, signs 11000110010111001101011010
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,19,-14,-1,20,21,-4,22,-6,23,-8,24,-10,25,-12,26,2,-20,-25,11,-24,9,-21,3,-22,5,-23,7,-26,15,-19,17,-18,13, signs 01011001100110011100101010
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,19,-14,-1,20,21,-4,22,-6,23,-8,24,-10,25,-12,26,2,-20,-25,11,-24,9,-21,3,-22,5,-23,7,-26,17,-18,15,-19,13, signs 01011001100110011100101010
candidate -1,2,-3,4,-5,6,-7,8,-9,10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,-6,21,-8,22,-10,23,-4,24,-2,25,26,-11,-20,1,-25,3,-24,5,-21,7,-22,9,-23,-26,12,15,-19,17,-18,13, signs 10011001101010011100101010
candidate -1,2,-3,4,-5,6,-7,8,-9,10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,-6,21,-8,22,-10,23,-4,24,-2,25,26,-11,-20,1,-25,3,-24,5,-21,7,-22,9,-23,-26,12,17,-18,15,-19,13, signs 10011001101010011100101010
candidate -1,2,-3,4,-5,-6,-7,-8,9,-10,11,-12,13,-14,15,16,17,18,-16,19,20,-11,-4,21,-2,-9,22,23,24,-13,25,-15,26,-17,-18,-26,-19,-25,14,-24,6,1,8,-22,10,3,-21,5,12,-20,-23,7, signs 01100110110011010110101100
candidate -1,2,-3,4,-5,-6,-7,-8,9,-10,11,-12,13,14,15,-16,17,18,-14,19,20,-11,-4,21,-2,-9,22,23,24,-15,25,-17,26,-13,-19,-24,16,-25,-18,-26,6,1,8,-22,10,3,-21,5,12,-20,-23,7, signs 01100110110011011100101101
candidate 1,-2,3,-4,5,-6,-7,-8,9,-10,-11,12,13,-14,15,-16,17,18,-12,19,20,-9,21,-3,22,-1,23,-5,24,-17,25,-15,26,-13,14,-26,16,-25,-18,11,-19,7,2,-22,4,-21,8,-20,10,-24,6,-23, signs 11001110010100110101011010
candidate 1,-2,3,-4,5,-6,-7,-8,9,-10,-11,12,13,-14,15,-16,17,18,-12,19,20,-9,21,-3,22,-1,23,-5,24,-17,25,-13,26,-15,16,-26,14,-25,-18,11,-19,7,2,-22,4,-21,8,-20,10,-24,6,-23, signs 11001110010111000101011010
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,14,-15,16,-17,-13,18,-11,19,-9,20,-7,21,22,-16,23,-14,24,-4,25,26,-1,2,-26,-24,15,-23,17,12,-18,6,-21,8,-20,10,-19,-22,5,-25,3, signs 00110100110011100010101010
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,14,-15,16,-17,-13,18,-11,19,-9,20,-7,21,22,-16,23,-14,24,-4,25,26,-1,-25,3,-24,15,-23,17,12,-18,6,-21,8,-20,10,-19,-22,5,2,-26, signs 00110100110011100010101010
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,13,-14,15,-16,-17,18,-12,19,-10,20,21,-7,-4,22,23,-1,24,-13,25,-15,26,-5,6,17,-18,-21,8,3,-22,-26,16,-25,14,-24,-19,11,-20,9,2,-23, signs 11101110001100111110011010
candidate -1,-2,-3,4,-5,6,-7,8,9,10,-11,12,-13,14,-15,16,-17,18,19,20,-12,21,-10,22,-8,23,-6,24,-4,25,-16,26,-14,-9,-22,11,-21,13,-20,1,-18,17,2,7,-23,5,-24,3,-25,15,-26,-19, signs 01011001000111100011010101
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,15,-16,-17,18,19,-15,20,-3,21,-1,22,23,-14,24,-4,25,-6,-11,26,-9,8,13,-24,-20,16,-19,-23,7,10,-26,12,5,-25,-21,2,17,-18,-22, signs 10001101110001111110011001
candidate 1,-2,3,-4,5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,-5,18,-3,19,-1,-6,20,21,-15,22,23,24,-9,25,-13,26,-11,10,-24,8,-21,16,-22,14,-25,12,-26,-23,17,-20,7,4,-18,2,-19, signs 11001001000011101011010010
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,11,-12,13,14,-15,16,-17,-13,18,-11,19,-9,20,21,-14,22,-16,23,24,-5,25,26,-2,-7,-21,-18,12,-19,10,-20,8,17,-22,15,-23,3,-26,1,6,-24,4,-25, signs 01110011100110011101010011
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,11,-12,13,14,-15,16,-17,-13,18,-11,19,-9,20,21,-14,22,-16,-7,23,-5,24,25,-2,26,-21,-18,12,-19,10,-20,8,17,-22,15,-26,3,-25,1,6,-23,4,-24, signs 01110011100110011101010110
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,11,-12,13,14,-15,16,-17,-13,18,-11,19,-9,20,21,-14,22,-16,-7,23,-5,24,25,-2,26,4,-24,6,-23,-26,3,-25,1,-21,-18,12,-19,10,-20,8,17,-22,15, signs 01110011100110011101010110
candidate 1,2,-3,-4,5,-6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,-13,18,-11,19,-9,20,21,-14,22,-16,-1,23,-5,24,25,-2,26,4,-24,6,-23,-26,3,-25,7,-21,-18,12,-19,10,-20,8,17,-22,15, signs 11110001100110011101010110
candidate 1,-2,-3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,15,16,-17,18,-12,-5,19,20,21,-1,22,23,-14,24,-16,25,-10,26,-8,-15,-24,17,-18,13,4,-19,6,11,-25,9,-26,7,-23,3,-20,-22,2,-21, signs 11110010011100010011100010
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,-5,18,-3,19,-1,-16,20,21,-13,22,23,24,-7,25,-11,26,-9,8,-24,6,-21,14,-22,12,-25,10,-26,-23,15,-20,17,4,-18,2,-19, signs 11001100001110100011010010
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,14,-15,16,-17,18,-16,19,-14,20,-2,21,-4,22,-6,23,-8,24,-10,25,26,-13,-20,15,-19,17,-18,1,-23,7,-24,9,-25,11,-22,5,-21,3,12,-26, signs 01100110011000011101010101
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,14,-15,16,-17,18,-16,19,-14,20,-2,21,-4,22,-6,23,-8,24,-10,25,26,-13,-20,17,-18,15,-19,1,-23,7,-24,9,-25,11,-22,5,-21,3,12,-26, signs 01100110011000011101010101
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-1,-8,22,-10,23,-12,24,-6,25,-4,26,-20,15,-19,17,-18,-21,2,7,-22,9,-23,11,-24,5,-25,3,-26,13, signs 10100110011000011101010101
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-1,-8,22,-10,23,-12,24,-6,25,-4,26,-20,17,-18,15,-19,-21,2,7,-22,9,-23,11,-24,5,-25,3,-26,13, signs 10100110011000011101010101
candidate -1,-2,3,-4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,16,17,18,-16,19,-14,20,21,22,23,-3,24,-11,25,-9,26,-7,-12,-17,-18,-24,4,-23,2,15,-19,13,-20,1,-22,5,10,-25,8,-26,6,-21, signs 10110100110110010101101010
candidate 1,-2,3,-4,5,-6,-7,-8,9,-10,-11,12,13,-14,15,-16,17,18,19,-9,20,-3,21,-1,22,-5,23,24,-12,-17,25,-13,26,-15,16,-26,14,-25,-24,11,-18,7,2,-21,4,-20,8,-19,10,-23,6,-22, signs 00110001101000111101001001
candidate 1,-2,3,-4,5,-6,-7,-8,9,-10,-11,12,13,-14,15,-16,17,18,19,-9,20,-3,21,-1,22,-5,23,24,-12,-17,25,-15,26,-13,14,-26,16,-25,-24,11,-18,7,2,-21,4,-20,8,-19,10,-23,6,-22, signs 00110001101011001101001001
candidate 1,-2,-3,-4,-5,6,-7,-8,9,10,11,-12,-13,14,15,-16,17,18,-14,-9,19,20,-6,-11,21,-17,22,-15,-10,23,24,25,26,-1,-25,3,-23,5,-20,7,12,-21,16,-22,-18,13,8,-19,4,-24,2,-26, signs 11010010110101110101010101
candidate 1,-2,-3,-4,-5,6,-7,-8,9,10,11,-12,-13,14,15,-16,17,18,-14,-9,19,20,-6,-11,21,-17,22,-15,-10,23,24,25,26,-1,2,-26,4,-24,-20,7,12,-21,16,-22,-18,13,8,-19,-23,5,-25,3, signs 11010010110101110101010101
candidate -1,2,-3,4,-5,-6,-7,-8,9,-10,11,-12,13,14,15,-16,17,18,19,-15,20,-13,21,-11,-4,22,-2,-9,23,24,-14,25,26,-17,-18,-26,16,-19,-25,-20,6,1,8,-23,10,3,-22,5,12,-21,-24,7, signs 01100110110010110111010100
candidate -1,2,-3,4,-5,-6,-7,-8,9,-10,11,-12,13,-14,15,16,17,18,-16,19,20,-13,21,-11,-4,22,-2,-9,23,24,25,-15,26,-17,-18,-26,-19,-25,14,-20,6,1,8,-23,10,3,-22,5,12,-21,-24,7, signs 01100110110011010111010100
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,-17,18,19,-15,-8,20,21,-3,22,-1,23,24,-4,25,-6,-13,26,-11,10,17,-18,-26,12,5,-25,-21,2,-22,-24,9,16,-19,14,7,-20,-23, signs 11010001111000111110011010
candidate -1,2,-3,4,-5,-6,-7,-8,9,-10,11,-12,13,14,15,-16,17,18,-14,19,20,-11,-4,21,-2,-9,22,23,24,-13,25,-15,26,-17,-18,-26,16,-25,-19,-24,6,1,8,-22,10,3,-21,5,12,-20,-23,7, signs 10011001001101001011010001
candidate -1,2,3,-4,-5,6,-7,-8,9,-10,-11,-12,13,14,15,-16,17,18,19,-15,20,-13,-2,-9,21,22,-6,23,24,-3,-14,25,26,-17,-18,-26,16,-19,-25,-20,4,-24,8,-21,10,1,12,5,-23,7,-22,11, signs 11000111000110110111110000
candidate -1,2,3,-4,-5,6,-7,-8,9,-10,-11,-12,13,-14,15,16,17,18,-16,19,20,-13,-2,-9,21,22,-6,23,24,-3,25,-15,26,-17,-18,-26,-19,-25,14,-20,4,-24,8,-21,10,1,12,5,-23,7,-22,11, signs 11000111000111010111110000
candidate -1,2,-3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,15,16,-17,18,-16,19,20,-5,21,-11,22,-13,23,24,-2,-15,-10,25,26,-7,8,-26,6,9,-25,-21,4,-20,-18,17,-19,3,-24,1,14,-22,12,-23, signs 10011100010011010010110000
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,12,-13,-14,15,-16,-17,18,19,-15,-6,20,21,-9,22,-11,23,-3,24,-1,-4,25,-12,26,8,-21,10,-22,-26,17,-18,13,-25,-23,-20,7,16,-19,14,5,2,-24, signs 00100110011000111110101001
candidate 1,-2,3,-4,5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,-5,18,-1,19,-3,-6,20,21,-15,22,23,24,-9,25,-13,26,-11,10,-24,8,-21,16,-22,14,-25,12,-26,-23,17,-20,7,4,-19,2,-18, signs 11001001000011101101010010
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,-5,18,-1,19,-3,-16,20,21,-13,22,23,24,-7,25,-11,26,-9,8,-24,6,-21,14,-22,12,-25,10,-26,-23,15,-20,17,4,-19,2,-18, signs 11001100001110100101010010
candidate -1,2,3,-4,-5,6,-7,-8,9,-10,-11,-12,13,-14,15,16,17,18,-16,19,-2,-9,20,21,-6,22,23,-3,24,-13,25,-15,26,-17,-18,-26,-19,-25,14,-24,4,-23,8,-20,10,1,12,5,-22,7,-21,11, signs 11000111000111010111100100
candidate -1,2,3,-4,-5,6,-7,-8,9,-10,-11,-12,13,14,15,-16,17,18,-14,19,-2,-9,20,21,-6,22,23,-3,24,-15,25,-17,26,-13,-19,-24,16,-25,-18,-26,4,-23,8,-20,10,1,12,5,-22,7,-21,11, signs 11000111000111011101100101
candidate 1,-2,3,-4,5,-6,-7,-8,9,10,-11,12,13,-14,-15,16,-17,-1,18,-3,-16,-5,19,-13,20,-9,21,22,23,24,-12,25,-10,26,-22,7,14,-19,-24,11,-25,-20,8,-21,-26,-23,6,15,4,-18,2,17, signs 11000001000111110010100101
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,-12,13,14,-15,16,-17,-1,18,-3,-16,-5,19,20,21,-13,22,23,-10,24,25,-7,-14,26,-20,11,-23,9,-24,-19,-26,-21,12,-22,8,-25,6,15,4,-18,2,17, signs 11000011100010110001100110
candidate -1,2,-3,-4,5,-6,7,8,-9,10,-11,-12,13,-14,15,-16,17,18,-8,19,-10,-17,20,-15,21,-13,22,23,24,-5,25,26,-2,-7,-19,9,-18,-22,12,-21,14,-20,16,11,-23,3,-26,1,6,-24,4,-25, signs 01110011100110011101010011
candidate -1,2,-3,-4,5,-6,7,8,-9,10,-11,-12,13,-14,15,-16,17,18,-8,19,-10,-17,20,-15,21,-13,22,-7,23,-5,24,25,-2,26,-19,9,-18,-22,12,-21,14,-20,16,11,-26,3,-25,1,6,-23,4,-24, signs 01110011100110011101010110
candidate -1,2,-3,-4,5,-6,7,8,-9,10,-11,-12,13,-14,15,-16,17,18,-8,19,-10,-17,20,-15,21,-13,22,-7,23,-5,24,25,-2,26,4,-24,6,-23,-26,3,-25,1,-19,9,-18,-22,12,-21,14,-20,16,11, signs 01110011100110011101010110
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,16,-17,18,19,-3,20,-5,-16,21,-14,22,23,-11,24,-1,-10,25,26,-7,8,-26,-22,13,-21,15,6,-20,4,-19,2,9,-25,-23,12,17,-18,-24, signs 10110011101000111110100111
candidate 1,2,-3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,18,-8,19,-10,-17,20,-15,21,-13,22,-1,23,-5,24,25,-2,26,4,-24,6,-23,-26,3,-25,7,-19,9,-18,-22,12,-21,14,-20,16,11, signs 11110001100110011101010110
candidate 1,-2,3,-4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,17,18,19,-3,20,21,-14,22,-16,23,24,-1,25,-17,-12,-7,26,-9,10,-26,8,11,6,13,-22,15,-21,5,-18,-25,-23,-20,4,-19,2,-24, signs 00111000111110010110011001
candidate 1,2,-3,-4,5,-6,7,-8,9,-10,-11,12,13,-14,-15,16,-17,-7,18,-9,19,20,-12,-5,-16,21,22,-13,23,24,-2,25,26,-1,-25,3,-24,15,-21,-19,10,-18,8,17,6,11,-20,-22,14,-23,4,-26, signs 00010011001110100010101010
candidate 1,2,-3,-4,5,-6,7,-8,9,-10,-11,12,13,-14,-15,16,-17,-7,18,-9,19,20,-12,-5,-16,21,22,-13,23,24,-2,25,26,-1,-25,-23,4,15,-21,-19,10,-18,8,17,6,11,-20,-22,14,3,-24,-26, signs 00010011001110100010101010
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,13,-14,-15,16,-17,-7,18,-9,19,20,-12,-5,-16,21,22,-13,-4,23,24,25,26,-1,-25,3,-23,15,-21,-19,10,-18,8,17,6,11,-20,-22,14,-24,2,-26, signs 00100011001110100010101010
candidate 1,-2,-3,4,5,-6,-7,8,-9,-10,11,-12,-13,14,15,-16,17,18,-8,19,20,-11,21,22,-14,23,24,-5,25,-17,26,-15,-4,-1,2,-24,12,-21,10,-20,6,-25,16,-26,-18,7,-19,9,-22,13,-23,3, signs 11010101100101110101010101
candidate 1,-2,3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,-17,-5,-10,18,-12,19,-4,20,21,-1,22,-3,23,24,25,-15,26,-7,8,-26,16,-25,14,9,6,17,-24,13,-18,11,-19,-23,-20,-22,2,-21, signs 00101111000111000100011001
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,22,-11,-8,23,-6,24,-4,25,26,-1,2,-26,-24,9,12,-22,-18,-21,16,-20,14,-19,10,7,-23,5,-25,3, signs 00110110010011001010101010
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,22,-11,-8,23,-6,24,-4,25,26,-1,2,-26,-24,9,-18,-21,16,-20,14,-19,12,-22,10,7,-23,5,-25,3, signs 00110110010011001010101010
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,-9,21,22,-8,23,-6,24,-4,25,26,-1,2,-26,-24,-21,10,-20,16,-19,14,-18,12,17,-22,7,-23,5,-25,3, signs 00110110001100110010101010
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,-9,21,22,-8,23,-6,24,-4,25,26,-1,2,-26,-24,-21,16,-19,14,-18,12,17,10,-20,-22,7,-23,5,-25,3, signs 00110110001100110010101010
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,22,-11,-8,23,-6,24,-4,25,26,-1,2,-26,-24,7,-23,9,12,-22,-18,-21,16,-20,14,-19,10,5,-25,3, signs 00110110010011001010101010
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,22,-11,-8,23,-6,24,-4,25,26,-1,2,-26,-24,7,-23,9,-18,-21,16,-20,14,-19,12,-22,10,5,-25,3, signs 00110110010011001010101010
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,-9,21,22,-8,23,-6,24,-4,25,26,-1,2,-26,-24,7,-23,-21,10,-20,16,-19,14,-18,12,17,-22,5,-25,3, signs 00110110001100110010101010
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,-9,21,22,-8,23,-6,24,-4,25,26,-1,2,-26,-24,7,-23,-21,16,-19,14,-18,12,17,10,-20,-22,5,-25,3, signs 00110110001100110010101010
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,22,-11,-8,23,-6,24,-4,25,26,-1,-25,3,-24,9,12,-22,-18,-21,16,-20,14,-19,10,7,-23,5,2,-26, signs 00110110010011001010101010
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,22,-11,-8,23,-6,24,-4,25,26,-1,-25,3,-24,9,-18,-21,16,-20,14,-19,12,-22,10,7,-23,5,2,-26, signs 00110110010011001010101010
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,-9,21,22,-8,23,-6,24,-4,25,26,-1,-25,3,-24,-21,10,-20,16,-19,14,-18,12,17,-22,7,-23,5,2,-26, signs 00110110001100110010101010
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,-9,21,22,-8,23,-6,24,-4,25,26,-1,-25,3,-24,-21,16,-19,14,-18,12,17,10,-20,-22,7,-23,5,2,-26, signs 00110110001100110010101010
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,22,-11,-8,23,-6,24,-4,25,26,-1,-25,3,-24,7,-23,9,12,-22,-18,-21,16,-20,14,-19,10,5,2,-26, signs 00110110010011001010101010
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,22,-11,-8,23,-6,24,-4,25,26,-1,-25,3,-24,7,-23,9,-18,-21,16,-20,14,-19,12,-22,10,5,2,-26, signs 00110110010011001010101010
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,-9,21,22,-8,23,-6,24,-4,25,26,-1,-25,3,-24,7,-23,-21,10,-20,16,-19,14,-18,12,17,-22,5,2,-26, signs 00110110001100110010101010
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,-9,21,22,-8,23,-6,24,-4,25,26,-1,-25,3,-24,7,-23,-21,16,-19,14,-18,12,17,10,-20,-22,5,2,-26, signs 00110110001100110010101010
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,-11,12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,-12,22,23,-9,24,-7,-2,25,-4,26,6,1,-25,3,8,-24,-22,11,-18,-21,16,-20,14,-19,10,-23,-26,5, signs 10011100110011001010101010
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,-11,12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,-12,22,23,-9,24,-7,-2,25,-4,26,6,1,-25,3,8,-24,10,-23,-18,-21,16,-20,14,-19,-22,11,-26,5, signs 10011100110011001010101010
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,-11,12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,-12,22,23,-9,24,-7,-2,25,-4,26,6,1,-25,3,-22,11,-18,-21,16,-20,14,-19,10,-23,8,-24,-26,5, signs 10011100110011001010101010
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,-11,12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,-12,22,23,-9,24,-7,-2,25,-4,26,6,1,-25,3,10,-23,-18,-21,16,-20,14,-19,-22,11,8,-24,-26,5, signs 10011100110011001010101010
candidate -1,2,-3,4,5,-6,7,-8,-9,10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,-10,20,21,-7,22,-5,23,24,-2,25,-4,26,-24,1,6,-22,-20,9,16,-19,14,-18,12,17,8,-21,-25,3,-26,-23, signs 01100011001100110010101101
candidate -1,2,-3,4,5,-6,7,-8,-9,10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,-10,20,21,-7,22,-5,23,24,-2,25,-4,26,-24,1,6,-22,8,-21,16,-19,14,-18,12,17,-20,9,-25,3,-26,-23, signs 01100011001100110010101101
candidate -1,2,-3,4,5,-6,7,-8,-9,10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,-10,20,21,-7,22,-5,23,24,-2,25,-4,26,-24,1,-20,9,16,-19,14,-18,12,17,8,-21,6,-22,-25,3,-26,-23, signs 01100011001100110010101101
candidate -1,2,-3,4,5,-6,7,-8,-9,10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,-10,20,21,-7,22,-5,23,24,-2,25,-4,26,-24,1,8,-21,16,-19,14,-18,12,17,-20,9,6,-22,-25,3,-26,-23, signs 01100011001100110010101101
candidate 1,-2,-3,4,5,6,-7,-8,9,-10,11,-12,13,-14,-15,16,-17,-11,18,-13,19,20,-16,-9,-6,21,22,-5,23,-1,24,25,-4,26,2,-24,-21,7,14,-19,12,-18,10,17,-20,15,8,-22,-25,3,-26,-23, signs 01011110111001011101010010
candidate 1,-2,-3,4,5,-6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,-11,18,-13,19,20,-16,-9,21,22,-8,-5,23,-1,24,25,-4,26,2,-24,6,-21,14,-19,12,-18,10,17,-20,15,-22,7,-25,3,-26,-23, signs 01011101111001011101010010
candidate 1,-2,-3,4,5,-6,-7,8,-9,-10,11,12,-13,-14,15,-16,17,18,-12,19,20,-15,21,-17,22,-11,-8,-5,23,-1,24,25,-4,26,2,-24,6,9,-19,13,-18,-22,16,-21,14,-20,10,7,-25,3,-26,-23, signs 01011101101110011101010010
candidate -1,2,-3,-4,5,-6,7,8,9,-10,11,-12,13,-14,-15,16,-17,-11,18,-13,19,20,-16,-9,21,22,-8,23,24,-7,-2,25,26,-5,6,1,-25,3,-23,-21,14,-19,12,-18,10,17,-20,15,-22,-24,4,-26, signs 01100011111001011101010101
candidate -1,2,-3,-4,5,-6,7,8,-9,-10,11,12,-13,-14,15,-16,17,18,-12,19,20,-15,21,-17,22,-11,-8,23,24,-7,-2,25,26,-5,6,1,-25,3,-23,9,-19,13,-18,-22,16,-21,14,-20,10,-24,4,-26, signs 01100011101110011101010101
candidate -1,2,-3,-4,5,-6,7,-8,-9,10,11,12,-13,-14,15,-16,17,18,-12,19,20,-15,21,-17,22,-11,23,24,-10,-7,-2,25,26,-5,6,1,-25,3,8,-23,-19,13,-18,-22,16,-21,14,-20,-24,9,4,-26, signs 01100011011110011101010101
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,-12,13,14,-15,16,-17,-3,18,-5,-16,-1,19,20,21,-13,22,23,-10,24,25,-7,-14,26,-20,11,-23,9,-24,-19,-26,-21,12,-22,8,-25,2,17,4,-18,6,15, signs 11100100011101011110011001
candidate 1,-2,3,-4,5,-6,-7,-8,9,10,-11,12,13,-14,-15,16,-17,-3,18,-5,-16,-1,19,-13,20,-9,21,22,23,24,-12,25,-10,26,-22,7,14,-19,-24,11,-25,-20,8,-21,-26,-23,2,17,4,-18,6,15, signs 11100110111000011101011010
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,15,-16,-17,-1,18,-3,19,-5,20,-7,21,22,-14,23,24,-11,25,-9,26,-15,16,-18,2,-19,4,-20,6,-21,12,-24,10,-25,8,-26,-23,13,-22,17, signs 11001100110011000010101010
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,-3,18,-5,19,-7,20,-13,21,-11,22,-9,-16,23,24,25,26,-1,-25,-18,4,-19,6,-20,8,17,-23,15,10,-22,12,-21,14,-24,2,-26, signs 00110011001100110010101010
candidate 1,2,3,-4,5,-6,7,-8,9,-10,-11,-12,-13,14,-15,16,-17,-1,-16,18,-14,19,-2,-7,20,-5,21,-3,22,23,24,-9,25,26,12,-22,4,-21,6,-20,-23,11,-26,13,-19,15,-18,-25,10,-24,8,17, signs 10110011001001100100101010
candidate 1,-2,-3,-4,-5,6,7,-8,9,-10,11,-12,13,-14,15,-16,17,18,-6,19,20,-11,21,-9,22,-7,23,-13,24,-15,25,-17,26,-1,2,-26,4,-20,10,-21,8,-22,-19,5,-18,-23,12,-24,14,-25,16,3, signs 00101100110011001010101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,18,19,-1,-8,20,21,-5,22,-3,23,-11,24,-13,25,-15,26,-17,-18,9,-20,7,2,-23,4,-22,6,-21,10,-24,12,-25,14,-26,16,-19, signs 11001100101100110110101010
candidate 1,-2,3,-4,5,-6,-7,-8,9,10,-11,12,13,-14,-15,16,-17,-1,-16,-3,18,-5,19,-13,20,-9,21,22,23,24,-12,25,-10,26,-22,7,14,-19,-24,11,-25,-20,8,-21,-26,-23,6,-18,4,15,2,17, signs 11110001000111000010100101
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,-12,13,14,-15,16,-17,-1,-16,-3,18,-5,19,20,21,-13,22,23,-10,24,25,-7,-14,26,-20,11,-23,9,-24,-19,-26,-21,12,-22,8,-25,6,-18,4,15,2,17, signs 11110011100010000001100110
candidate 1,-2,3,-4,-5,-6,7,8,-9,10,11,-12,13,-14,-15,16,-17,-1,-16,-3,18,-13,19,-11,20,-7,21,22,23,24,-10,25,-8,26,-22,5,12,-19,-24,9,-25,-20,6,-21,-26,-23,14,-18,4,15,2,17, signs 11110100011100000010100101
candidate 1,-2,-3,4,-5,-6,7,8,-9,10,11,-12,13,-14,15,-16,-17,-1,18,-15,-4,-13,19,-11,20,-7,21,22,23,24,-10,25,-8,26,-22,5,12,-19,-24,9,-25,-20,6,-21,-26,-23,14,3,16,-18,2,17, signs 11110100011100000010100101
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,12,13,-14,-15,16,-17,-1,-16,-3,18,-13,19,20,21,-11,22,23,-8,24,25,-5,-12,26,-20,9,-23,7,-24,-19,-26,-21,10,-22,6,-25,14,-18,4,15,2,17, signs 11111110001000000001100110
candidate 1,-2,-3,4,5,-6,-7,8,-9,-10,11,12,13,-14,15,-16,-17,-1,18,-15,-4,-13,19,20,21,-11,22,23,-8,24,25,-5,-12,26,-20,9,-23,7,-24,-19,-26,-21,10,-22,6,-25,14,3,16,-18,2,17, signs 11111110001000000001100110
N=26 triple 8,9,9 closed 8221431 reduced 1508863 tested 1508863 hits 116


==> anc/enumeration/pruned26/out_4_26.txt <==
candidate -1,2,3,-4,-5,6,-7,8,-9,-10,11,-12,-13,14,15,-16,17,-18,19,-17,-2,-15,20,-3,-14,21,22,23,-6,-11,24,25,-8,26,10,-24,12,5,-23,7,-26,9,-25,-22,4,13,-21,-20,16,1,18,-19, signs 00010010001101111110001001
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,-1,-16,-3,-14,21,22,23,-6,-11,24,25,-8,26,10,-24,12,5,-23,7,-26,9,-25,-22,4,13,-21,15,2,-20,18,-19, signs 00010010001101111110001001
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,-2,-15,20,21,-4,-13,22,23,-6,-11,24,25,-8,26,10,-24,12,5,-23,7,-26,9,-25,-22,-21,3,14,-20,16,1,18,-19, signs 00100010001110111110001001
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,21,-2,-15,-4,-13,22,23,-6,-11,24,25,-8,26,10,-24,12,5,-23,7,-26,9,-25,-22,14,3,-21,1,16,-20,18,-19, signs 10000010001111101110001001
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,21,-2,-15,-4,-13,22,23,-6,-11,24,25,-8,26,10,-24,12,5,-23,7,-26,9,-25,-22,14,3,-21,1,18,-19,16,-20, signs 10000010001111101110001001
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,-1,-16,21,22,-3,-14,23,-6,-11,24,25,-8,26,10,-24,12,5,-23,7,-26,9,-25,13,4,-22,2,15,-21,-20,18,-19, signs 01000010001111011110001001
candidate -1,2,3,-4,-5,6,-7,8,-9,-10,11,-12,-13,14,15,-16,17,-18,19,-17,20,21,-2,-15,22,-3,-14,23,-6,-11,24,25,-8,26,10,-24,12,5,-23,7,-26,9,-25,13,4,-22,-21,1,16,-20,18,-19, signs 10000010001111101110001001
candidate -1,2,3,-4,-5,6,-7,8,-9,-10,11,-12,-13,14,15,-16,17,-18,19,-17,20,21,-2,-15,22,-3,-14,23,-6,-11,24,25,-8,26,10,-24,12,5,-23,7,-26,9,-25,13,4,-22,-21,1,18,-19,16,-20, signs 10000010001111101110001001
candidate 1,2,-3,-4,5,-6,-7,-8,-9,10,-11,12,-13,-14,15,16,17,-18,19,-17,20,-1,-16,21,-2,-15,22,23,24,-5,-12,25,-10,26,8,13,4,-24,6,11,-25,9,-26,7,-23,3,14,-22,-21,-20,18,-19, signs 00100100100110111110000101
candidate 1,-2,3,-4,5,-6,-7,-8,-9,10,-11,12,-13,14,-15,16,17,-18,19,-17,20,-1,-16,21,22,-3,-14,23,24,-5,-12,25,-10,26,8,13,4,-24,6,11,-25,9,-26,7,-23,-22,2,15,-21,-20,18,-19, signs 01000100100111011110000101
candidate -1,2,3,-4,5,-6,-7,-8,-9,10,-11,12,-13,14,15,-16,17,-18,19,-17,20,21,-2,-15,22,-3,-14,23,24,-5,-12,25,-10,26,8,13,4,-24,6,11,-25,9,-26,7,-23,-22,-21,1,16,-20,18,-19, signs 10000100100111101110000101
candidate -1,2,3,-4,5,-6,-7,-8,-9,10,-11,12,-13,14,15,-16,17,-18,19,-17,20,21,-2,-15,22,-3,-14,23,24,-5,-12,25,-10,26,8,13,4,-24,6,11,-25,9,-26,7,-23,-22,-21,1,18,-19,16,-20, signs 10000100100111101110000101
candidate -1,2,3,4,-5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,-2,20,-16,-3,-10,21,22,-7,23,24,-4,25,26,-13,14,-26,6,-23,8,-22,12,15,-25,5,-24,9,-21,11,-20,1,18,-19, signs 00011100011100011110001100
candidate -1,2,-3,-4,5,-6,7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,-2,-15,20,21,22,23,-8,24,-10,25,-12,-5,26,-7,-24,9,-23,-26,6,11,-25,-22,4,13,-21,3,14,-20,16,1,18,-19, signs 00111100010000111110000110
candidate -1,-2,3,-4,5,-6,7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-3,-14,23,-8,24,-10,25,-12,-5,26,-7,-24,9,-23,-26,6,11,-25,13,4,-22,2,15,-21,1,16,-20,18,-19, signs 11001100010011001110000110
candidate -1,-2,3,-4,5,-6,7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-3,-14,23,-8,24,-10,25,-12,-5,26,-7,-24,9,-23,-26,6,11,-25,13,4,-22,2,15,-21,1,18,-19,16,-20, signs 11001100010011001110000110
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,-11,12,13,-14,15,16,-17,-18,19,20,-16,21,22,-1,-8,23,-6,24,25,-3,-12,-15,26,-13,14,-26,-21,17,-20,11,4,-25,2,-22,18,-19,10,5,-24,7,-23,9, signs 00111001100000111111000110
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-1,-14,23,-12,24,-4,25,-6,-9,26,-7,8,-26,2,13,-23,11,-24,3,-25,5,10,-22,16,-20,18,-19,-21,15, signs 01011000101001101110100100
candidate -1,-2,3,-4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,21,22,-3,-16,23,-14,24,-6,25,-8,-11,26,-9,10,-26,-21,1,18,-19,2,-22,4,15,-23,13,-24,5,-25,7,12,-20, signs 10010110001010011110010100
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,-1,-16,21,-14,-3,22,23,-6,-11,24,25,-8,26,10,-24,12,5,-23,7,-26,9,-25,-22,4,13,2,15,-21,-20,18,-19, signs 01110010001100011110001001
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,-1,-16,21,22,-13,-4,23,-6,-11,24,25,-8,26,10,-24,12,5,-23,7,-26,9,-25,3,14,-22,2,15,-21,-20,18,-19, signs 01110010001100011110001001
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,21,-2,-15,22,-13,-4,23,-6,-11,24,25,-8,26,10,-24,12,5,-23,7,-26,9,-25,3,14,-22,-21,1,16,-20,18,-19, signs 10110010001100101110001001
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,21,-2,-15,22,-13,-4,23,-6,-11,24,25,-8,26,10,-24,12,5,-23,7,-26,9,-25,3,14,-22,-21,1,18,-19,16,-20, signs 10110010001100101110001001
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,21,-2,22,-4,23,24,-7,-16,-9,-14,25,26,-11,12,-26,10,13,-25,15,8,-20,18,-19,-21,-24,6,1,-22,3,-23,5, signs 10011100010001111110110000
candidate -1,2,-3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,15,-16,17,-18,19,-17,-2,20,21,-5,22,-7,23,-15,24,25,-10,-13,26,-11,12,-26,-25,3,-20,-23,8,-22,6,-21,4,9,14,-24,16,1,18,-19, signs 00101100100010111110101000
candidate -1,2,-3,4,-5,-6,7,8,9,-10,11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,-2,22,-4,23,24,-7,-12,25,-8,-11,26,-9,10,-26,-25,13,-21,15,18,-19,16,-20,14,-24,6,1,-22,3,-23,5, signs 10011100001110101110110000
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,11,-12,13,-14,15,-16,17,-18,19,-17,20,21,-2,22,-4,23,24,25,-8,-15,-10,-13,26,-11,12,-26,14,9,-25,7,16,-20,18,-19,-21,-24,6,1,-22,3,-23,5, signs 10011110000011101110110000
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,21,-2,22,-4,23,24,-7,-16,25,-14,-9,26,-11,12,-26,10,13,8,15,-25,-20,18,-19,-21,-24,6,1,-22,3,-23,5, signs 10011101110000011110110000
candidate -1,2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-2,-9,22,23,-12,24,-14,25,-4,-7,26,-5,6,-26,8,3,-21,1,10,-22,-25,15,18,-19,16,-20,-24,13,-23,11, signs 10000011101001101110010100
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,16,-17,-18,19,20,-16,21,22,-1,-10,23,-12,24,25,-15,-4,-7,26,-5,6,-26,8,3,-21,17,-20,-25,14,9,2,-22,18,-19,-24,13,-23,11, signs 00000011111000111111000110
candidate -1,2,3,-4,5,-6,-7,8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-2,-9,22,23,-12,24,-14,25,-8,-3,26,-5,6,-26,4,7,-21,1,10,-22,-25,15,18,-19,16,-20,-24,13,-23,11, signs 10110000101001101110010100
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,-14,15,16,-17,-18,19,20,-16,21,22,-1,-10,23,-12,24,25,-15,-8,-3,26,-5,6,-26,4,7,-21,17,-20,-25,14,9,2,-22,18,-19,-24,13,-23,11, signs 00110000111000111111000110
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,-8,19,-2,20,-4,21,-6,22,-10,-17,23,-15,24,25,-12,26,14,-24,16,-23,-26,13,-25,11,-22,1,-20,3,-19,9,18,7,-21,5, signs 10011001100111001001000110
candidate 1,-2,-3,-4,-5,-6,7,8,-9,10,-11,12,-13,14,15,-16,17,-18,-14,19,20,-1,-8,21,-10,-15,22,-17,-12,23,24,-7,25,26,4,13,18,-22,16,11,-23,5,-26,3,-19,9,-21,-24,6,-25,2,-20, signs 00001101000111001100110011
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,16,-17,-18,-8,19,-2,20,-4,21,-6,22,-16,23,-14,24,25,-11,26,-13,-24,15,-23,-26,12,-25,10,17,-22,1,-20,3,-19,9,18,7,-21,5, signs 10011001110011100001001001
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-9,20,-3,21,-5,22,-7,23,-17,-12,24,25,-1,-14,26,16,-21,4,-22,6,-23,8,-20,10,-19,18,11,-24,13,-26,15,2,-25, signs 00001100110110000110101001
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,-8,19,20,-1,21,22,-4,23,-6,-17,-10,24,-14,25,-12,26,-24,9,18,7,-23,5,16,11,-26,13,-25,15,-22,3,-19,-21,2,-20, signs 00011001110110010000110110
candidate 1,-2,-3,4,5,-6,7,8,-9,10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,-5,21,-7,22,23,-12,-1,-10,24,-8,25,-4,26,16,-20,18,-19,-26,15,6,-21,-25,3,14,-22,-24,9,2,13,-23,11, signs 00010110111000001110000111
candidate 1,-2,-3,4,5,-6,7,8,-9,10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,-5,21,-7,22,23,-12,-1,-10,24,-8,25,-4,26,18,-19,16,-20,-26,15,6,-21,-25,3,14,-22,-24,9,2,13,-23,11, signs 00010110111000001110000111
candidate -1,2,-3,4,5,-6,7,-8,-9,10,-11,12,13,-14,-15,-16,17,-18,19,-17,20,21,22,-5,-10,23,-12,24,-4,25,-2,-13,26,-7,8,-26,6,9,-23,11,-24,3,-25,1,14,-22,16,-20,18,-19,-21,15, signs 10010100011010101110100100
candidate -1,2,-3,4,5,-6,7,-8,-9,10,-11,12,13,-14,-15,-16,17,-18,19,-17,20,21,22,-5,-10,23,-12,24,-4,25,-2,-13,26,-7,8,-26,6,9,-23,11,-24,3,-25,1,-21,15,18,-19,16,-20,14,-22, signs 10010100011010101110100100
candidate 1,-2,-3,-4,-5,6,-7,-8,9,10,11,12,-13,14,-15,-16,17,-18,19,-17,-6,20,21,-9,-14,22,-12,23,-10,24,25,-1,26,-11,-23,13,-22,-26,-24,3,16,7,-20,5,18,-19,4,-21,8,15,2,-25, signs 11010010101110101110110011
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,11,-12,13,-14,15,-16,17,-18,19,-17,20,21,-2,22,-4,23,24,-15,-8,25,-10,-13,26,-11,12,-26,-25,9,14,7,16,-20,18,-19,-21,-24,6,1,-22,3,-23,5, signs 10011111100010001110110000
candidate 1,-2,-3,4,5,-6,-7,-8,-9,10,-11,-12,13,-14,15,16,-17,18,-4,19,20,-1,21,-5,-18,22,-16,23,24,25,-10,-15,26,-13,12,-24,8,3,-19,-21,6,17,-22,9,-25,11,14,-26,-23,7,2,-20, signs 00010100110111000100101101
candidate -1,2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,-14,15,-16,-17,18,19,-11,20,21,-2,-15,22,23,-18,24,-10,25,-4,-7,26,-5,6,-26,8,3,-21,1,14,-22,16,9,-25,-20,12,-19,-24,17,-23,13, signs 10000011011101001110010100
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,15,-16,17,-18,-14,19,20,21,-2,-15,22,-17,-12,23,24,25,-4,-9,26,-7,6,-26,8,5,-25,3,10,-24,-21,1,-19,13,18,-22,16,11,-23,-20, signs 10100001100111001110010001
candidate -1,2,3,-4,5,-6,-7,8,-9,10,11,-12,-13,-14,15,-16,-17,18,19,-11,20,21,-2,-15,22,23,-18,24,-10,25,-8,-3,26,-5,6,-26,4,7,-21,1,14,-22,16,9,-25,-20,12,-19,-24,17,-23,13, signs 10110000011101001110010100
candidate -1,2,-3,-4,5,-6,7,8,-9,-10,-11,12,-13,14,15,-16,17,-18,-14,19,20,21,-2,-15,22,-17,-12,23,24,25,-8,-5,26,-7,6,-26,4,9,-25,3,10,-24,-21,1,-19,13,18,-22,16,11,-23,-20, signs 10111000000111001110010001
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,17,-18,-4,19,20,-1,-6,21,22,-13,23,-15,24,-17,25,-11,26,-9,8,-22,18,3,-19,5,-21,7,10,-26,12,-23,14,-24,16,-25,2,-20, signs 00011001110011001000100101
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,-18,-4,19,20,-1,21,-15,22,-13,23,24,-6,-11,25,-9,26,-7,-24,5,18,3,-19,-23,8,-26,10,-25,12,17,2,-20,14,-22,16,-21, signs 00011011001111000000011001
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,-17,18,19,-3,20,-1,-18,21,22,-15,-6,23,-8,-13,24,25,-10,26,12,-24,14,7,-23,9,-26,11,-25,5,16,-22,4,17,-21,-19,2,-20, signs 00100011011100111010110110
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,19,-3,20,-1,-18,21,-16,-5,22,23,-8,-13,24,25,-10,26,12,-24,14,7,-23,9,-26,11,-25,-22,6,15,4,17,-21,-19,2,-20, signs 00100011011100111010110110
candidate 1,2,-3,4,-5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,-4,19,-2,-17,20,21,-14,22,23,-11,-8,24,25,-1,26,-9,10,-26,-24,7,12,-23,16,-20,18,3,-19,5,-21,15,-22,13,6,-25, signs 00011011000011010001010100
candidate 1,-2,3,-4,5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,-18,-8,19,-6,20,-16,21,-10,-1,22,-3,23,-5,24,25,26,-13,14,-26,12,15,-25,-22,2,9,18,7,-19,-23,4,-24,-20,17,-21,11, signs 00110001110100001001010100
candidate 1,-2,-3,4,-5,-6,7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-7,20,21,-4,-17,-8,-1,22,23,-10,-15,24,25,-12,26,14,-24,2,-20,6,-19,18,5,-21,3,16,9,-23,11,-26,13,-25,-22, signs 00100111001000110001001001
candidate 1,2,-3,4,-5,6,-7,-8,-9,10,-11,-12,13,-14,15,-16,17,-18,-4,19,-2,-17,20,21,-6,-1,22,23,24,25,-10,-15,26,-13,12,-24,8,-20,18,3,-19,5,-21,7,-23,-26,14,11,-25,9,16,-22, signs 00011101100001100001001001
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,-18,-8,19,-6,-17,20,21,22,-11,23,24,-2,-13,25,-15,-4,26,-24,1,12,-22,10,5,16,-20,18,7,-19,9,-21,-25,14,3,-26,-23, signs 10011001101100110001010010
candidate -1,2,-3,-4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,18,19,-15,20,-13,-18,21,-16,22,-10,23,-2,24,-8,25,-6,26,4,11,-22,17,-21,-19,14,-20,12,5,-26,3,-23,1,-24,7,-25,9, signs 10001001100100111010100101
candidate 1,-2,3,-4,-5,-6,-7,8,9,10,-11,12,-13,14,-15,-16,17,-18,-12,19,-10,-17,20,21,-14,-9,22,23,-8,24,25,-1,26,-3,4,-26,2,-25,6,-22,16,-20,18,11,-19,13,-21,15,-23,7,-24,5, signs 00111010000111010001010101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,-12,19,-10,-17,20,21,-14,22,23,-7,24,25,-6,-1,26,-3,4,-26,2,-24,8,-23,16,-20,18,11,-19,13,-21,15,-22,9,-25,5, signs 00111000100111010001010101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,-12,19,-10,-17,20,21,-14,22,23,-7,24,25,-6,-1,26,-3,4,-26,2,-24,-22,9,16,-20,18,11,-19,13,-21,15,8,-23,-25,5, signs 00111000100111010001010101
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,-11,12,-13,14,-15,-16,17,-18,-12,19,-10,-17,20,21,-14,-9,22,23,24,25,-6,-1,26,-3,4,-26,2,-24,8,-22,16,-20,18,11,-19,13,-21,15,-23,7,-25,5, signs 00111001000111010001010101
candidate 1,-2,-3,-4,5,-6,-7,8,9,10,-11,12,-13,14,-15,-16,17,-18,-12,19,-10,-17,20,21,-14,-9,22,23,-8,-5,24,25,26,-1,-25,3,6,-22,16,-20,18,11,-19,13,-21,15,-23,7,4,-24,2,-26, signs 11010010000111010001010101
candidate 1,-2,-3,-4,5,6,-7,-8,9,10,-11,12,-13,14,-15,-16,17,-18,-12,19,-10,-17,20,21,-14,-9,-6,22,23,-5,24,25,26,-1,-25,3,-22,7,16,-20,18,11,-19,13,-21,15,8,-23,4,-24,2,-26, signs 11010001000111010001010101
candidate 1,-2,3,-4,-5,-6,-7,8,9,10,-11,12,-13,14,-15,-16,17,-18,-12,19,-10,-17,20,21,-14,-9,22,23,-8,24,25,-3,26,-1,4,-25,6,-22,16,-20,18,11,-19,13,-21,15,-23,7,-24,5,2,-26, signs 11001010000111010001010101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,-12,19,-10,-17,20,21,-14,22,23,-7,24,25,-6,-3,26,-1,4,-24,8,-23,16,-20,18,11,-19,13,-21,15,-22,9,-25,5,2,-26, signs 11001000100111010001010101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,-12,19,-10,-17,20,21,-14,22,23,-7,24,25,-6,-3,26,-1,4,-24,-22,9,16,-20,18,11,-19,13,-21,15,8,-23,-25,5,2,-26, signs 11001000100111010001010101
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,-11,12,-13,14,-15,-16,17,-18,-12,19,-10,-17,20,21,-14,-9,22,23,24,25,-6,-3,26,-1,4,-24,8,-22,16,-20,18,11,-19,13,-21,15,-23,7,-25,5,2,-26, signs 11001001000111010001010101
candidate 1,-2,3,4,-5,-6,-7,-8,9,10,-11,12,-13,14,-15,-16,17,-18,-12,19,-10,-17,20,21,-14,-9,22,23,-4,24,25,-3,26,-1,-24,5,-23,7,16,-20,18,11,-19,13,-21,15,8,-22,6,-25,2,-26, signs 11000101000111010001010101
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,-12,19,-10,-17,20,21,-14,22,23,-7,-4,24,25,-3,26,-1,-24,5,8,-23,16,-20,18,11,-19,13,-21,15,-22,9,6,-25,2,-26, signs 11000100100111010001010101
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,-12,19,-10,-17,20,21,-14,22,23,-7,-4,24,25,-3,26,-1,-24,5,-22,9,16,-20,18,11,-19,13,-21,15,8,-23,6,-25,2,-26, signs 11000100100111010001010101
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,-11,12,-13,14,-15,-16,17,-18,-12,19,-10,-17,20,21,-14,-9,-6,22,23,24,25,-3,26,-1,-24,5,-22,7,16,-20,18,11,-19,13,-21,15,8,-23,4,-25,2,-26, signs 11001001000111010001010101
candidate 1,-2,3,-4,-5,-6,-7,8,9,10,-11,12,-13,14,-15,-16,17,-18,-12,19,-10,-17,20,21,-14,-9,22,23,-8,24,25,-3,26,-1,2,-26,4,-25,6,-22,16,-20,18,11,-19,13,-21,15,-23,7,-24,5, signs 11001010000111010001010101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,-12,19,-10,-17,20,21,-14,22,23,-7,24,25,-6,-3,26,-1,2,-26,4,-24,8,-23,16,-20,18,11,-19,13,-21,15,-22,9,-25,5, signs 11001000100111010001010101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,-12,19,-10,-17,20,21,-14,22,23,-7,24,25,-6,-3,26,-1,2,-26,4,-24,-22,9,16,-20,18,11,-19,13,-21,15,8,-23,-25,5, signs 11001000100111010001010101
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,-11,12,-13,14,-15,-16,17,-18,-12,19,-10,-17,20,21,-14,-9,22,23,24,25,-6,-3,26,-1,2,-26,4,-24,8,-22,16,-20,18,11,-19,13,-21,15,-23,7,-25,5, signs 11001001000111010001010101
candidate 1,-2,3,4,-5,-6,-7,-8,9,10,-11,12,-13,14,-15,-16,17,-18,-12,19,-10,-17,20,21,-14,-9,22,23,-4,24,25,-3,26,-1,2,-26,-24,5,-23,7,16,-20,18,11,-19,13,-21,15,8,-22,6,-25, signs 11000101000111010001010101
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,-12,19,-10,-17,20,21,-14,22,23,-7,-4,24,25,-3,26,-1,2,-26,-24,5,8,-23,16,-20,18,11,-19,13,-21,15,-22,9,6,-25, signs 11000100100111010001010101
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,-12,19,-10,-17,20,21,-14,22,23,-7,-4,24,25,-3,26,-1,2,-26,-24,5,-22,9,16,-20,18,11,-19,13,-21,15,8,-23,6,-25, signs 11000100100111010001010101
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,-11,12,-13,14,-15,-16,17,-18,-12,19,-10,-17,20,21,-14,-9,-6,22,23,24,25,-3,26,-1,2,-26,-24,5,-22,7,16,-20,18,11,-19,13,-21,15,8,-23,4,-25, signs 11001001000111010001010101
candidate 1,-2,-3,-4,5,-6,-7,8,9,10,-11,12,-13,14,-15,-16,17,-18,-12,19,-10,-17,20,21,-14,-9,22,23,-8,-5,24,25,26,-1,2,-26,4,-24,6,-22,16,-20,18,11,-19,13,-21,15,-23,7,-25,3, signs 11010010000111010001010101
candidate 1,-2,-3,-4,5,6,-7,-8,9,10,-11,12,-13,14,-15,-16,17,-18,-12,19,-10,-17,20,21,-14,-9,-6,22,23,-5,24,25,26,-1,2,-26,4,-24,-22,7,16,-20,18,11,-19,13,-21,15,8,-23,-25,3, signs 11010001000111010001010101
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,-13,14,-15,-16,-17,18,-10,19,-8,20,-18,21,22,23,-14,24,-6,-3,25,-1,-4,26,16,-22,12,7,-20,9,-19,11,-21,17,-26,15,-23,13,-24,5,2,-25, signs 11011010011001110001011010
candidate 1,-2,3,4,-5,-6,-7,-8,9,10,-11,12,-13,14,-15,-16,17,-18,-12,19,-10,-17,20,21,-14,-9,22,23,-4,24,25,-1,26,-3,-24,5,-23,7,16,-20,18,11,-19,13,-21,15,8,-22,6,-26,2,-25, signs 11000101000111010001010110
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,-12,19,-10,-17,20,21,-14,22,23,-7,-4,24,25,-1,26,-3,-24,5,8,-23,16,-20,18,11,-19,13,-21,15,-22,9,6,-26,2,-25, signs 11000100100111010001010110
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,-12,19,-10,-17,20,21,-14,22,23,-7,-4,24,25,-1,26,-3,-24,5,-22,9,16,-20,18,11,-19,13,-21,15,8,-23,6,-26,2,-25, signs 11000100100111010001010110
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,-11,12,-13,14,-15,-16,17,-18,-12,19,-10,-17,20,21,-14,-9,-6,22,23,24,25,-1,26,-3,-24,5,-22,7,16,-20,18,11,-19,13,-21,15,8,-23,4,-26,2,-25, signs 11001001000111010001010110
candidate -1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-14,19,-12,20,-18,21,-16,22,23,24,-10,25,-8,-3,26,-5,6,-26,4,7,2,9,-25,17,-21,15,-22,1,-24,11,-20,13,-19,-23, signs 00001111101001011001100111
candidate 1,-2,-3,4,-5,-6,7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,-10,19,-8,-17,20,21,-12,-7,22,23,-4,24,25,-1,26,-15,16,-26,-24,3,-23,5,14,-20,18,9,-19,11,-21,13,6,-22,2,-25, signs 00110100011101000001010100
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,-13,14,-15,-16,-17,18,-10,19,-8,20,-18,21,22,23,-14,-3,24,-1,-4,25,-6,26,16,-22,12,7,-20,9,-19,11,-21,17,-26,15,-23,13,-25,5,2,-24, signs 11011010011001110001011100
candidate -1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-14,19,-12,20,-18,21,-16,22,23,24,-10,-3,-8,25,26,-5,6,-26,4,7,-25,9,2,17,-21,15,-22,1,-24,11,-20,13,-19,-23, signs 01101110001001011001100111
candidate -1,2,-3,-4,-5,6,7,-8,9,-10,11,-12,-13,14,15,-16,-17,18,19,-11,20,-9,-18,21,-14,22,-6,23,24,25,-2,-7,26,-15,16,-26,-22,13,-21,17,8,3,-25,1,-23,5,12,-19,10,-20,4,-24, signs 10001100001111000010011000
candidate 1,-2,3,-4,5,-6,-7,-8,9,-10,11,-12,13,14,-15,-16,-17,18,19,-11,20,-9,21,22,-18,-13,23,-3,24,-1,25,-5,-14,26,16,7,2,-24,4,-23,8,-21,10,-20,12,-19,-22,17,-26,15,6,-25, signs 00110001001110001010101001
candidate -1,-2,3,-4,5,-6,-7,-8,-9,10,11,12,-13,-14,15,16,-17,18,19,-15,20,21,-12,22,-18,23,-16,-11,24,-5,25,-3,-10,26,8,1,6,-24,-21,13,-22,17,-23,-19,14,-20,4,-25,2,9,-26,7, signs 10110011011010111010101010
candidate 1,-2,-3,-4,5,-6,-7,8,-9,-10,11,12,-13,-14,15,16,-17,18,19,-15,20,21,-12,22,-18,23,-16,-11,-8,-5,24,25,26,-1,2,-26,4,-24,6,9,-21,13,-22,17,-23,-19,14,-20,10,7,-25,3, signs 00101101101010111010101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,-13,-14,15,16,-17,18,19,-15,20,21,-12,22,-18,23,-16,24,25,-9,-6,-3,26,-1,2,-26,4,7,-24,11,-21,13,-22,17,-23,-19,14,-20,10,-25,8,5, signs 00110110110010111010101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,-13,-14,15,16,-17,18,19,-15,20,21,-12,22,-18,23,-16,24,25,-9,-6,-3,26,-1,2,-26,4,7,10,-25,-21,13,-22,17,-23,-19,14,-20,-24,11,8,5, signs 00110110110010111010101010
candidate 1,-2,3,-4,-5,6,-7,-8,-9,-10,11,12,-13,-14,15,16,-17,18,19,-15,20,21,-12,22,-18,23,-16,-11,24,25,-6,-3,26,-1,2,-26,4,7,-25,9,-21,13,-22,17,-23,-19,14,-20,10,-24,8,5, signs 00110110101010111010101010
candidate 1,-2,3,-4,-5,-6,-7,8,-9,-10,11,12,-13,-14,15,16,-17,18,19,-15,20,21,-12,22,-18,23,-16,-11,-8,24,25,-3,26,-1,2,-26,4,-25,6,9,-21,13,-22,17,-23,-19,14,-20,10,7,-24,5, signs 00110101101010111010101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,-13,-14,15,16,-17,18,19,-15,20,21,-12,22,-18,23,-16,24,25,-9,-6,-3,26,-1,4,7,-24,11,-21,13,-22,17,-23,-19,14,-20,10,-25,8,5,2,-26, signs 00110110110010111010101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,-13,-14,15,16,-17,18,19,-15,20,21,-12,22,-18,23,-16,24,25,-9,-6,-3,26,-1,4,7,10,-25,-21,13,-22,17,-23,-19,14,-20,-24,11,8,5,2,-26, signs 00110110110010111010101010
candidate 1,-2,3,-4,-5,6,-7,-8,-9,-10,11,12,-13,-14,15,16,-17,18,19,-15,20,21,-12,22,-18,23,-16,-11,24,25,-6,-3,26,-1,4,7,-25,9,-21,13,-22,17,-23,-19,14,-20,10,-24,8,5,2,-26, signs 00110110101010111010101010
candidate 1,-2,3,-4,-5,-6,-7,8,-9,-10,11,12,-13,-14,15,16,-17,18,19,-15,20,21,-12,22,-18,23,-16,-11,-8,24,25,-3,26,-1,4,-25,6,9,-21,13,-22,17,-23,-19,14,-20,10,7,-24,5,2,-26, signs 00110101101010111010101010
candidate 1,-2,-3,-4,5,-6,-7,8,-9,-10,11,12,-13,-14,15,16,-17,18,19,-15,20,21,-12,22,-18,23,-16,-11,-8,-5,24,25,26,-1,-25,3,6,9,-21,13,-22,17,-23,-19,14,-20,10,7,4,-24,2,-26, signs 00101101101010111010101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,-13,-14,15,16,-17,18,19,-15,20,21,-12,22,-18,23,-16,24,25,-9,-6,-1,26,-3,4,-26,2,7,-24,11,-21,13,-22,17,-23,-19,14,-20,10,-25,8,5, signs 11000110110010111010101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,-13,-14,15,16,-17,18,19,-15,20,21,-12,22,-18,23,-16,24,25,-9,-6,-1,26,-3,4,-26,2,7,10,-25,-21,13,-22,17,-23,-19,14,-20,-24,11,8,5, signs 11000110110010111010101010
candidate 1,-2,3,-4,-5,6,-7,-8,-9,-10,11,12,-13,-14,15,16,-17,18,19,-15,20,21,-12,22,-18,23,-16,-11,24,25,-6,-1,26,-3,4,-26,2,7,-25,9,-21,13,-22,17,-23,-19,14,-20,10,-24,8,5, signs 11000110101010111010101010
candidate 1,-2,3,-4,-5,-6,-7,8,-9,-10,11,12,-13,-14,15,16,-17,18,19,-15,20,21,-12,22,-18,23,-16,-11,-8,24,25,-1,26,-3,4,-26,2,-25,6,9,-21,13,-22,17,-23,-19,14,-20,10,7,-24,5, signs 11000101101010111010101010
candidate -1,2,-3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,15,-16,17,-18,-14,19,-12,-17,20,-15,21,22,-10,23,-2,24,-8,25,-6,26,4,-21,16,-20,18,13,-19,11,-22,5,-26,3,-23,1,-24,7,-25,9, signs 01110110011001110001011010
candidate -1,2,-3,4,-5,6,7,-8,-9,-10,11,-12,13,14,-15,-16,17,-18,-6,19,-4,-17,20,21,-14,22,-2,-7,23,24,25,-13,26,-11,12,-26,-22,15,-21,-25,10,1,8,-23,18,5,-19,3,16,-20,-24,9, signs 01100101000011110001100110
candidate 1,2,-3,-4,5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,-8,19,-2,20,21,-15,22,23,-12,-1,-10,-17,24,25,26,-5,6,-26,4,7,-25,-21,14,-22,16,-24,18,9,-19,3,-20,13,-23,11, signs 10101111000111001110011011
candidate 1,2,-3,4,-5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,-4,19,-2,-17,-10,20,21,-13,22,23,-16,-1,24,25,26,-7,8,-21,12,-22,14,-26,6,9,-20,11,-23,15,-25,5,18,3,-19,-24, signs 10011100011100010000011100
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,12,-13,-14,15,16,-17,-18,-4,19,20,-1,-16,21,-6,22,23,-15,24,25,-12,-9,26,-11,10,-26,8,13,-25,7,-22,5,18,3,-19,-23,14,-24,-21,17,2,-20, signs 00011100011111000000110110
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,-14,15,16,-17,-18,-4,19,20,-1,-16,21,-6,22,23,-15,24,25,-12,-7,26,-9,10,-26,8,11,-25,13,-22,5,18,3,-19,-23,14,-24,-21,17,2,-20, signs 00011100111101000000110101
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,16,-17,-18,-4,19,20,-1,-16,21,-6,22,23,-15,24,25,-8,-13,26,-11,10,-26,12,9,-25,7,-22,5,18,3,-19,-23,14,-24,-21,17,2,-20, signs 00011101111001000000110110
candidate 1,-2,3,-4,5,-6,7,-8,-9,-10,-11,12,-13,14,-15,16,-17,18,19,-3,20,-1,-18,21,22,-5,-16,23,24,-7,-14,25,-12,26,10,15,6,-24,8,13,-25,11,-26,9,-23,-22,4,17,-21,-19,2,-20, signs 00101110110110001010111010
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,-11,12,-13,14,-15,-16,17,18,19,-3,20,-1,-18,21,-4,-17,22,23,24,-7,-14,25,-12,26,10,15,6,-24,8,13,-25,11,-26,9,-23,5,16,-22,-21,-19,2,-20, signs 00110110110110010010111010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,19,-3,20,-1,-18,21,22,-5,-16,23,-8,-13,24,25,-10,26,12,-24,14,7,-23,9,-26,11,-25,15,6,-22,4,17,-21,-19,2,-20, signs 00101111011100001010110110
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,19,-3,20,-1,-18,-5,-16,21,22,23,-8,-13,24,25,-10,26,12,-24,14,7,-23,9,-26,11,-25,-22,6,15,-21,17,4,-19,2,-20, signs 00111011011100100010110110
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,-14,15,16,-17,-18,-4,19,20,-1,-16,21,-6,22,23,-15,24,25,-8,-11,26,-9,10,-26,12,7,-25,13,-22,5,18,3,-19,-23,14,-24,-21,17,2,-20, signs 00011111110001000000110101
candidate -1,2,-3,4,-5,-6,7,8,9,-10,11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,22,-7,-2,23,-4,24,-12,25,-8,-11,26,-9,10,-26,-25,13,-21,15,18,-19,16,-20,14,-22,6,1,-23,3,-24,5, signs 10011100001110101110101000
candidate -1,2,3,-4,-5,6,-7,-8,9,-10,-11,-12,13,14,-15,16,17,-18,19,-17,20,-13,-2,-9,21,22,-16,23,-14,-3,24,25,-6,26,8,-24,4,15,-23,-20,18,-19,12,1,10,-21,-26,7,-25,5,-22,11, signs 10000111101100011110100110
candidate -1,2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-6,20,-2,21,-4,22,23,-7,24,-9,-14,25,26,-11,12,-26,10,13,-25,15,18,-19,16,-24,8,-23,-20,1,-21,3,-22,5, signs 10011011010001101110101000
candidate -1,2,-3,4,-5,-6,7,8,-9,10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,22,-7,-2,23,-4,24,-8,25,-10,-13,26,-11,12,-26,-25,9,14,-22,16,-20,18,-19,-21,15,6,1,-23,3,-24,5, signs 10011101100010101110101000
candidate -1,2,-3,4,-5,-6,7,8,-9,10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,22,-7,-2,23,-4,24,-8,25,-10,-13,26,-11,12,-26,-25,9,-21,15,18,-19,16,-20,14,-22,6,1,-23,3,-24,5, signs 10011101100010101110101000
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,-16,-17,18,19,20,-6,21,-4,22,23,-1,24,-3,-18,-9,-14,25,26,-11,12,-26,16,7,-20,5,-21,17,10,13,-25,15,8,-19,-22,-24,2,-23, signs 00100111101110001011000111
candidate 1,-2,-3,4,-5,-6,7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,-4,21,22,-7,23,24,-12,-1,-10,25,-8,26,-21,5,16,-20,18,-19,6,-22,-26,3,14,-23,-25,9,2,13,-24,11, signs 00000110111000001110100011
candidate 1,-2,-3,4,-5,-6,7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,-4,21,22,-7,23,24,-12,-1,-10,25,-8,26,-21,5,18,-19,16,-20,6,-22,-26,3,14,-23,-25,9,2,13,-24,11, signs 00000110111000001110100011
candidate -1,2,-3,4,5,-6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,-18,19,20,-16,21,-14,-5,22,23,24,-9,25,-13,-4,26,-2,-11,10,-24,8,17,-20,15,-21,-25,12,3,-26,1,-23,7,18,-19,6,-22, signs 01100100111100011111001101
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-5,22,-7,-12,23,-4,24,25,-1,-8,26,10,3,-24,-22,6,15,-21,-19,18,-20,16,13,-23,11,-26,9,2,-25, signs 11100011110010011001010110
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-5,22,-7,-12,23,-4,24,25,-1,-8,26,10,3,-24,-22,6,-20,16,-19,18,15,-21,13,-23,11,-26,9,2,-25, signs 11100011110010011001010110
candidate 1,-2,-3,4,-5,6,-7,-8,9,10,-11,-12,13,-14,-15,16,17,-18,-16,19,20,-13,-4,21,-6,22,23,-9,24,-1,-10,25,26,-17,18,-26,-19,15,-22,7,-21,5,14,-20,12,3,8,-23,-25,11,2,-24, signs 11100110011100110010101100
candidate -1,-2,3,-4,5,6,-7,8,-9,-10,-11,12,-13,14,15,-16,17,-18,19,-17,20,-15,-8,21,22,23,24,-3,-6,25,-14,26,-12,-5,4,-24,2,7,-25,13,-26,11,-23,1,-21,9,16,-20,18,-19,10,-22, signs 11000100011001001110100010
candidate -1,-2,3,-4,5,6,-7,8,-9,-10,-11,12,-13,14,15,-16,17,-18,19,-17,20,-15,-8,21,22,23,24,-3,-6,25,-14,26,-12,-5,4,-24,2,7,-25,13,-26,11,-23,1,-21,9,18,-19,16,-20,10,-22, signs 11000100011001001110100010
candidate -1,2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,-9,-6,21,-2,22,-4,23,24,-7,-14,25,26,-11,12,-26,10,13,-25,15,18,-19,16,-20,8,-24,-21,1,-22,3,-23,5, signs 10011011010001101110010100
candidate -1,2,-3,4,-5,-6,7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,-9,21,-7,-2,22,-4,23,-8,24,-14,25,26,-11,12,-26,10,13,-25,15,18,-19,16,-20,-24,-21,6,1,-22,3,-23,5, signs 10011101010001101110010100
candidate -1,2,-3,4,-5,6,7,-8,9,10,-11,-12,13,-14,-15,-16,17,-18,19,-17,20,-9,-6,21,-2,22,-4,23,24,-7,-10,25,26,-13,14,-26,12,15,-25,11,16,-20,18,-19,8,-24,-21,1,-22,3,-23,5, signs 10011011011100001110010100
candidate -1,2,-3,4,-5,-6,7,8,9,10,-11,-12,13,-14,-15,-16,17,-18,19,-17,20,-9,21,-7,-2,22,-4,23,-8,24,-10,25,26,-13,14,-26,12,15,-25,11,16,-20,18,-19,-24,-21,6,1,-22,3,-23,5, signs 10011101011100001110010100
candidate -1,2,-3,4,-5,6,7,-8,9,10,-11,-12,13,-14,-15,-16,17,-18,19,-17,20,-9,-6,21,-2,22,-4,23,24,-7,-10,25,26,-13,14,-26,12,15,-25,11,18,-19,16,-20,8,-24,-21,1,-22,3,-23,5, signs 10011011011100001110010100
candidate -1,2,-3,4,-5,-6,7,8,9,10,-11,-12,13,-14,-15,-16,17,-18,19,-17,20,-9,21,-7,-2,22,-4,23,-8,24,-10,25,26,-13,14,-26,12,15,-25,11,18,-19,16,-20,-24,-21,6,1,-22,3,-23,5, signs 10011101011100001110010100
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,21,22,-11,-6,-1,23,-3,-8,24,-14,25,-16,26,18,-19,-26,15,-25,-20,-24,13,-21,9,4,-23,2,7,12,-22,10,5, signs 00111001110001001110001110
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-8,-1,23,-3,-10,24,25,-13,-6,26,4,11,-24,15,-21,-19,18,-20,16,-25,12,5,-26,-23,2,9,-22,7, signs 00101010010100011001001101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-8,-1,23,-3,-10,24,25,-13,-6,26,4,11,-24,-20,16,-19,18,15,-21,-25,12,5,-26,-23,2,9,-22,7, signs 00101010010100011001001101
candidate 1,2,-3,-4,5,-6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,-2,22,23,-5,24,25,-10,-1,-8,26,6,-23,4,-24,-26,7,-22,3,12,15,-21,-19,18,-20,16,13,-25,9, signs 00001111100010011001011001
candidate 1,2,-3,-4,5,-6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,-2,22,23,-5,24,25,-10,-1,-8,26,6,-23,4,-24,-26,7,-22,3,12,-20,16,-19,18,15,-21,13,-25,9, signs 00001111100010011001011001
candidate 1,-2,3,-4,-5,6,-7,8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-8,-3,23,-1,-6,24,-12,25,26,-9,10,-26,-22,7,2,-23,4,11,-25,15,-21,-19,18,-20,16,13,-24,5, signs 11001110000110011001001100
candidate 1,-2,3,-4,-5,6,-7,8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-8,-3,23,-1,-6,24,-12,25,26,-9,10,-26,-22,7,2,-23,4,11,-25,-20,16,-19,18,15,-21,13,-24,5, signs 11001110000110011001001100
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,-11,-12,13,-14,15,16,-17,-18,19,20,-16,-13,21,22,-6,-3,23,-1,24,25,-4,26,-8,-15,14,-21,12,17,-20,9,-26,7,-22,11,18,-19,10,5,-25,-23,2,-24, signs 10011001110001111111000111
candidate -1,-2,3,-4,-5,-6,7,-8,-9,10,-11,12,13,14,-15,16,17,-18,-16,19,-14,20,-12,21,22,-7,23,24,25,-3,-10,-13,26,-17,18,-26,-19,15,-20,11,4,-25,2,9,-21,5,-24,1,8,-22,6,-23, signs 00111100011010110010001110
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,-11,12,-13,14,-15,-16,17,-18,-14,19,-12,20,-8,21,22,-3,23,-1,-4,24,25,-9,26,-17,16,-26,-20,7,-21,-25,10,15,18,13,-19,11,6,-22,-24,5,2,-23, signs 11011110101001100000111001
candidate 1,-2,-3,4,5,-6,-7,8,9,-10,-11,12,-13,14,-15,-16,17,-18,-14,19,-12,20,-8,21,-4,22,23,-1,24,-5,25,-9,26,-17,16,-26,-20,7,-21,-25,10,15,18,13,-19,11,6,3,-22,-24,2,-23, signs 11101110101001100000111001
candidate -1,2,3,4,-5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,-4,22,-2,23,24,-7,25,26,-10,-3,-22,5,12,15,-21,-19,18,-20,16,13,-26,9,-23,1,6,-25,8,-24, signs 11000011100010011001011100
candidate -1,2,3,4,-5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,-4,22,-2,23,24,-7,25,26,-10,-3,-22,5,12,-20,16,-19,18,15,-21,13,-26,9,-23,1,6,-25,8,-24, signs 11000011100010011001011100
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,-11,-12,13,-14,15,16,-17,-18,19,20,-16,-13,21,22,-6,23,-4,-1,24,-3,25,26,-8,-15,14,-21,12,17,-20,9,-26,7,-22,11,18,-19,10,5,-23,-25,2,-24, signs 10011001110001111111001101
candidate -1,2,-3,4,5,-6,7,-8,-9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-11,-4,23,-2,24,25,-7,-14,26,-12,-5,6,13,-26,-22,10,3,-23,1,-24,9,16,-20,18,-19,-21,15,8,-25, signs 01100011010001101110101010
candidate -1,2,-3,4,5,-6,7,-8,-9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-11,-4,23,-2,24,25,-7,-14,26,-12,-5,6,13,-26,-22,10,3,-23,1,-24,9,-21,15,18,-19,16,-20,8,-25, signs 01100011010001101110101010
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,21,22,-11,-4,23,-2,24,25,-9,-16,26,-14,-7,8,15,-26,-20,18,-19,-21,13,6,1,-24,3,-23,5,12,-22,10,-25, signs 01100100110010011110101010
candidate 1,-2,3,4,-5,-6,-7,8,-9,-10,-11,-12,13,14,-15,16,17,-18,19,-17,20,-13,21,-3,22,-1,-4,23,-14,24,-16,25,-8,26,10,-19,18,11,-26,9,-25,7,12,-20,-24,15,6,-21,-23,5,2,-22, signs 11011110001001101001110001
candidate 1,-2,-3,4,5,-6,-7,8,-9,-10,-11,-12,13,14,-15,16,17,-18,19,-17,20,-13,-4,21,22,-1,23,-5,-14,24,-16,25,-8,26,10,-19,18,11,-26,9,-25,7,12,-20,-24,15,6,3,-21,-23,2,-22, signs 11101110001001101001110001
candidate 1,-2,-3,-4,5,6,-7,-8,-9,10,11,-12,-13,14,-15,16,17,-18,19,-17,-10,-5,20,21,22,-1,23,24,-6,-11,-16,25,-14,26,12,7,-24,-20,4,9,18,-19,-25,15,-26,13,8,3,-21,-23,2,-22, signs 11100111001111001110110101
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,-10,19,-8,20,21,-3,22,-1,-4,23,-12,24,25,-17,26,-15,16,-26,14,-25,18,9,-19,7,-20,13,-24,11,6,-21,-23,5,2,-22, signs 11011110010011001001110000
candidate 1,-2,-3,4,5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,-10,19,-8,20,-4,21,22,-1,23,-5,-12,24,25,-17,26,-15,16,-26,14,-25,18,9,-19,7,-20,13,-24,11,6,3,-21,-23,2,-22, signs 11101110010011001001110000
candidate 1,-2,3,-4,-5,-6,7,-8,9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-10,-3,20,-1,21,-9,22,23,-14,24,-16,25,26,-7,8,-26,6,-21,2,-20,4,17,-24,15,-23,13,18,11,-19,-22,-25,5, signs 11001100100110011001010100
candidate -1,-2,3,-4,-5,-6,7,-8,-9,-10,11,12,13,14,-15,16,-17,18,-14,19,-12,20,21,-7,22,23,24,-3,25,-11,-16,26,-18,-13,-19,15,-26,17,10,-25,4,-24,2,9,-20,5,-23,1,8,-21,6,-22, signs 00111100011011100100011101
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,-11,-12,13,-14,15,16,-17,-18,19,20,-16,-13,21,22,23,-3,24,-1,-4,25,-6,26,-8,-15,14,-21,12,17,-20,9,-26,7,-22,11,18,-19,10,5,-25,-23,2,-24, signs 11010001110001111111000111
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-14,19,-12,20,-8,21,-2,22,-4,23,-6,24,-10,25,-16,26,18,13,-19,11,-24,9,-25,15,-26,17,-20,7,-21,1,-22,3,-23,5, signs 01100110011001100000101101
candidate -1,2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,-9,21,-7,-2,22,-4,23,-6,24,-14,25,26,-11,12,-26,10,13,-25,15,18,-19,16,-20,8,-21,-24,1,-22,3,-23,5, signs 10011011010001101110110000
candidate -1,2,-3,4,-5,6,7,-8,9,10,-11,-12,13,-14,-15,-16,17,-18,19,-17,20,-9,21,-7,-2,22,-4,23,-6,24,-10,25,26,-13,14,-26,12,15,-25,11,16,-20,18,-19,8,-21,-24,1,-22,3,-23,5, signs 10011011011100001110110000
candidate -1,2,-3,4,-5,6,7,-8,9,10,-11,-12,13,-14,-15,-16,17,-18,19,-17,20,-9,21,-7,-2,22,-4,23,-6,24,-10,25,26,-13,14,-26,12,15,-25,11,18,-19,16,-20,8,-21,-24,1,-22,3,-23,5, signs 10011011011100001110110000
candidate -1,2,-3,-4,-5,-6,7,-8,9,-10,11,12,-13,14,15,16,-17,-18,19,20,-16,-11,21,-9,22,-7,-12,23,-14,24,25,26,-2,-15,-23,13,6,-22,8,-21,10,17,-20,3,-26,1,-24,5,18,-19,4,-25, signs 01110001100110111111010011
candidate -1,-2,-3,4,-5,6,-7,8,9,10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,22,23,-10,24,-8,25,-6,-11,26,-13,-4,-9,-24,7,-25,5,12,-26,-23,3,14,-22,2,15,-21,1,16,-20,18,-19, signs 11111001001000001110000101
candidate -1,-2,-3,4,-5,6,-7,8,9,10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,22,23,-10,24,-8,25,-6,-11,26,-13,-4,-9,-24,7,-25,5,12,-26,-23,3,14,-22,2,15,-21,1,18,-19,16,-20, signs 11111001001000001110000101
candidate -1,2,-3,-4,5,-6,-7,8,9,10,-11,-12,13,-14,15,-16,-17,18,19,-13,20,21,-10,22,-8,23,24,-5,-18,25,26,-15,-2,-9,-22,7,-23,3,16,-26,14,1,-21,11,6,-24,4,17,-25,-19,12,-20, signs 01110001001010111010110011
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,13,-14,15,-16,17,-18,19,-17,20,-9,21,22,-6,23,24,-3,25,-1,-12,-15,26,-13,14,-26,2,-25,4,-24,8,-21,10,-20,18,-19,16,11,-22,7,-23,5, signs 11001101001111001110101011
candidate -1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,13,-14,15,-16,17,-18,19,-17,-10,20,21,-7,22,-5,23,-3,24,25,-12,-15,26,-13,14,-26,-25,1,6,-22,4,-23,2,-24,16,11,-20,9,18,-19,8,-21, signs 10110011001111001110101011
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-11,20,-9,21,-7,-4,22,23,-1,-14,24,25,-17,26,-5,6,-26,-22,3,8,-21,10,-20,12,-19,18,-25,16,-23,2,13,-24,15, signs 10001111001110001110100111
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,-1,24,-3,-8,25,26,-5,6,-26,4,7,-25,15,-21,13,-22,-24,2,9,16,-20,18,-19,-23,11, signs 11010001001110001110011000
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,-1,24,-3,-8,25,26,-5,6,-26,4,7,-25,15,-21,13,-22,-24,2,9,18,-19,16,-20,-23,11, signs 11010001001110001110011000
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,-1,24,25,-4,-7,26,-5,6,-26,-25,3,8,15,-21,13,-22,-24,2,9,16,-20,18,-19,-23,11, signs 11100010001110001110011000
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,23,-10,-1,24,25,-4,-7,26,-5,6,-26,-25,3,8,15,-21,13,-22,-24,2,9,18,-19,16,-20,-23,11, signs 11100010001110001110011000
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,-11,-12,13,-14,15,-16,17,-18,19,-17,20,-15,21,-13,22,-5,23,-1,-6,24,-8,25,26,-3,4,11,16,-20,14,-21,12,-22,-24,7,-25,9,18,-19,10,-26,2,-23, signs 00111001101011001110100101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,-17,18,19,-13,20,21,-10,22,-8,-3,23,-1,-6,24,-18,25,26,-15,16,-26,14,-20,12,7,2,-23,4,9,-22,11,-21,17,-25,-19,-24,5, signs 00110001100110111011010011
candidate 1,-2,3,-4,-5,6,-7,8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-8,-3,23,-1,-6,24,-12,25,26,-9,10,-26,-22,7,2,-23,4,11,-25,13,16,-20,18,-19,-21,15,-24,5, signs 00110001111000101110110011
candidate 1,-2,3,-4,-5,6,-7,8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-8,-3,23,-1,-6,24,-12,25,26,-9,10,-26,-22,7,2,-23,4,11,-25,13,-21,15,18,-19,16,-20,-24,5, signs 00110001111000101110110011
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,19,20,-16,21,22,-13,23,-11,-6,-1,24,-3,-8,25,-18,26,-20,15,-21,17,-26,-19,-25,-22,14,9,4,-24,2,7,12,-23,10,5, signs 11000110001101011011011001
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-10,19,-8,20,-6,-1,21,-3,22,23,-12,24,-14,25,-16,26,-24,13,-23,11,18,9,-19,-22,-25,15,-26,17,4,-21,2,7,-20,5, signs 11000110011001100001010101
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,-11,-12,13,-14,15,16,-17,-18,19,20,-16,-13,21,22,-4,23,24,-1,25,-3,-6,26,-8,-15,14,-21,12,17,-20,9,-26,7,-22,11,18,-19,10,5,-23,-25,2,-24, signs 11010001110001111111001101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,24,-8,-1,-6,-13,25,26,-10,-3,4,11,-26,-23,16,-20,18,-19,-21,15,-22,-25,12,5,2,9,-24,7, signs 11110001111000101110101101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,24,-8,-1,-6,-13,25,26,-10,-3,4,11,-26,-23,-21,15,18,-19,16,-20,-22,-25,12,5,2,9,-24,7, signs 11110001111000101110101101
candidate -1,2,-3,-4,-5,-6,7,8,9,-10,11,-12,-13,14,15,16,-17,-18,19,20,-16,-7,21,22,23,24,-2,-15,-8,25,-14,-9,26,-11,12,-26,10,13,-25,-21,6,17,-20,3,-24,1,-22,5,18,-19,4,-23, signs 01110000001111111111001101
candidate -1,2,-3,-4,-5,-6,7,8,-9,10,11,-12,13,-14,15,16,-17,-18,19,20,-16,-7,21,22,23,24,-2,-15,-8,25,-10,-13,26,-11,12,-26,14,9,-25,-21,6,17,-20,3,-24,1,-22,5,18,-19,4,-23, signs 01110000111100111111001101
candidate -1,2,-3,4,5,-6,7,8,9,-10,-11,-12,-13,14,-15,-16,17,-18,19,-17,20,-7,21,-5,-14,22,-8,23,-4,24,-2,-9,25,26,12,1,10,-25,-22,15,18,-19,16,-20,6,-21,-23,3,-24,13,-26,11, signs 10011100101101101110101010
candidate 1,-2,-3,-4,5,6,-7,-8,-9,-10,11,-12,13,14,-15,16,-17,18,-14,-5,19,20,21,-1,22,23,-6,-13,-18,24,-16,-11,25,26,8,-22,-20,3,10,-25,12,17,-24,15,4,-19,-23,7,-26,9,2,-21, signs 11010101101101011010110101
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,20,-12,-3,21,-1,22,23,-4,24,-10,-17,25,26,-14,-7,8,15,-26,-19,18,-25,16,9,6,13,-20,11,-24,5,-23,-21,2,-22, signs 10011111000111100111011001
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,20,-12,21,22,-3,23,-1,-4,24,-10,-17,25,26,-14,-7,8,15,-26,-19,18,-25,16,9,6,13,-20,11,-21,5,-24,-22,2,-23, signs 11010111000111100111001101
candidate -1,2,-3,-4,-5,6,7,-8,9,-10,-11,12,13,-14,15,-16,-17,18,19,-13,-6,20,21,22,-2,-7,-12,23,-18,24,25,-15,26,-9,10,17,-24,-19,-23,11,8,3,-22,1,-20,5,14,-25,16,-26,4,-21, signs 01110011110011101010110101
candidate -1,2,-3,-4,5,-6,-7,8,9,-10,11,-12,-13,14,15,-16,-17,18,19,20,-14,-5,21,22,-2,23,-8,-11,-18,24,25,-15,26,-9,10,17,-24,-19,12,7,-23,3,-22,1,6,13,-20,-25,16,-26,4,-21, signs 01110011110011101010110101
candidate 1,-2,-3,4,5,-6,-7,-8,9,-10,-11,12,-13,14,-15,16,17,-18,-16,19,-4,20,21,-1,22,-5,-14,23,-12,24,25,-9,26,-17,18,-26,-19,15,10,-25,8,3,-20,-22,6,13,-23,11,-24,7,2,-21, signs 11101011000110110011101000
candidate -1,2,-3,-4,-5,6,-7,8,-9,10,11,-12,13,-14,15,-16,17,-18,19,-13,-10,20,-8,-15,21,-17,22,23,-6,24,25,26,-2,-11,12,3,-26,1,-24,5,-23,7,-20,9,14,-19,18,-21,16,-22,4,-25, signs 01110011001111001110101011
candidate 1,-2,3,-4,-5,6,-7,8,9,-10,-11,-12,13,-14,-15,16,-17,18,-8,19,-6,20,21,-3,22,23,24,-9,-18,-1,-16,25,26,-13,14,-26,12,-22,4,-21,2,15,-25,11,-23,5,-20,7,-19,-24,10,17, signs 10111001010011100101100111
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,-15,-16,17,-18,-8,19,20,-3,21,-1,-10,-17,22,23,-6,24,-4,25,26,-13,14,-26,12,15,-25,11,16,-22,18,9,-19,7,-23,5,-24,-20,2,-21, signs 11000111001100001110101000
candidate -1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,13,-14,15,-16,17,-18,19,-17,20,-15,21,-3,22,23,-6,-13,24,-7,-12,25,26,-9,10,-26,8,11,-25,-24,14,5,-23,1,18,-19,2,-22,4,-21,16,-20, signs 10110001000111001110101000
candidate -1,-2,3,-4,-5,6,-7,8,9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,-15,21,-3,22,23,-6,-13,24,25,-8,-11,26,-9,10,-26,-25,7,12,-24,14,5,-23,1,18,-19,2,-22,4,-21,16,-20, signs 10110010001011001110101000
candidate -1,-2,3,-4,5,6,7,-8,9,10,-11,-12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,23,-3,24,-5,-10,25,-6,-9,26,-7,8,-26,-25,1,-22,13,18,-19,12,-23,2,-24,4,11,16,-20,14,-21, signs 10110000110101001110101000
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,-15,-2,21,-4,-13,22,23,-6,-11,24,25,-8,26,10,-24,12,5,-23,7,-26,9,-25,-22,-21,3,14,1,16,-20,18,-19, signs 11100010001110001110001001
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,-15,-2,21,-4,-13,22,23,-6,-11,24,25,-8,26,10,-24,12,5,-23,7,-26,9,-25,-22,-21,3,14,1,18,-19,16,-20, signs 11100010001110001110001001
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-5,22,-7,-12,23,-4,24,25,-1,-8,26,10,3,-24,-22,6,13,16,-20,18,-19,-21,15,-23,11,-26,9,2,-25, signs 00011100001100101110101001
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-5,22,-7,-12,23,-4,24,25,-1,-8,26,10,3,-24,-22,6,13,-21,15,18,-19,16,-20,-23,11,-26,9,2,-25, signs 00011100001100101110101001
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-14,19,-12,20,-2,21,-4,22,-6,23,-8,24,-10,25,-16,26,18,13,-19,11,-24,9,-25,15,-26,17,-23,7,-20,1,-21,3,-22,5, signs 01100110011001100001010101
candidate -1,2,-3,-4,5,-6,7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,-2,21,22,23,-8,24,-10,25,-12,-5,26,-7,-24,9,-23,-26,6,11,-25,-22,4,13,-21,3,14,1,16,-20,18,-19, signs 11111100010000001110000110
candidate -1,2,-3,-4,5,-6,7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,-2,21,22,23,-8,24,-10,25,-12,-5,26,-7,-24,9,-23,-26,6,11,-25,-22,4,13,-21,3,14,1,18,-19,16,-20, signs 11111100010000001110000110
candidate -1,-2,3,-4,5,-6,7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-3,22,23,-8,24,-10,25,-12,-5,26,-7,-24,9,-23,-26,6,11,-25,-22,4,13,2,15,-21,1,16,-20,18,-19, signs 11111100010000001110000110
candidate -1,-2,3,-4,5,-6,7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-3,22,23,-8,24,-10,25,-12,-5,26,-7,-24,9,-23,-26,6,11,-25,-22,4,13,2,15,-21,1,18,-19,16,-20, signs 11111100010000001110000110
candidate -1,-2,-3,4,5,-6,7,8,-9,10,-11,12,13,-14,-15,-16,17,-18,19,-17,20,21,22,-13,-4,23,-8,24,-10,25,-12,-5,26,-7,-24,9,-23,-26,6,11,-25,3,14,-22,2,15,-21,1,16,-20,18,-19, signs 11111100010000001110000110
candidate -1,-2,-3,4,5,-6,7,8,-9,10,-11,12,13,-14,-15,-16,17,-18,19,-17,20,21,22,-13,-4,23,-8,24,-10,25,-12,-5,26,-7,-24,9,-23,-26,6,11,-25,3,14,-22,2,15,-21,1,18,-19,16,-20, signs 11111100010000001110000110
candidate -1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,15,-16,17,-18,19,-17,20,-15,21,-3,22,23,-14,-5,24,-7,-12,25,26,-9,10,-26,8,11,-25,-24,6,13,-23,1,18,-19,2,-22,4,-21,16,-20, signs 10111101000100001110101000
candidate -1,-2,3,-4,5,-6,-7,8,9,-10,11,-12,-13,14,15,-16,17,-18,19,-17,20,-15,21,-3,22,23,-14,-5,24,25,-8,-11,26,-9,10,-26,-25,7,12,-24,6,13,-23,1,18,-19,2,-22,4,-21,16,-20, signs 10111110001000001110101000
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-1,22,-11,-4,-9,23,24,-6,25,-8,26,-24,5,-25,7,-26,-23,10,3,12,15,18,-19,16,13,-20,-22,2,-21, signs 00001001111101101110010010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-1,22,-11,23,-3,-10,24,-6,25,-8,26,-24,5,-25,7,-26,9,4,-23,12,15,18,-19,16,13,-20,-22,2,-21, signs 00001001111101101110010010
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-1,22,-11,23,-9,-4,24,-6,25,-8,26,-24,5,-25,7,-26,3,10,-23,12,15,18,-19,16,13,-20,-22,2,-21, signs 00111001001101101110010010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-1,22,-3,23,-5,-12,24,-8,25,-10,26,-24,7,-25,9,-26,11,6,-23,4,13,-20,15,18,-19,16,-22,2,-21, signs 00110010011101101110010010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-1,22,-3,23,-5,-12,24,-8,25,-10,26,-24,7,-25,9,-26,11,6,-23,4,15,18,-19,16,13,-20,-22,2,-21, signs 00110010011101101110010010
candidate -1,2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,-7,-2,21,-4,22,-6,23,24,-9,-14,25,26,-11,12,-26,10,13,-25,15,18,-19,16,-24,8,-20,-23,1,-21,3,-22,5, signs 10011011010001101111100000
candidate -1,2,-3,4,-5,-6,7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-8,20,-2,21,-4,22,23,-7,24,-9,-14,25,26,-11,12,-26,10,13,-25,15,18,-19,16,-24,-20,-23,6,1,-21,3,-22,5, signs 10011101010001101111100000
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,22,-11,-4,23,-6,24,-8,-1,25,-3,-12,26,14,-22,16,-20,18,-19,-21,15,-26,13,10,5,-23,-25,2,9,-24,7, signs 00101110001000101110100011
candidate 1,-2,-3,4,5,-6,-7,8,-9,10,-11,-12,-13,14,15,-16,17,-18,19,-17,20,21,-14,-5,22,23,-8,24,-10,-1,25,26,-4,-15,16,-20,18,-19,-21,13,6,-22,-26,3,12,7,-23,-25,2,11,-24,9, signs 00010111100001001110100011
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,-11,12,13,-14,-15,-16,17,-18,19,-17,20,21,-12,22,-4,23,-6,24,-8,-1,25,-3,26,-13,-21,15,18,-19,16,-20,14,11,-22,-26,10,5,-23,-25,2,9,-24,7, signs 00101110000100101110100011
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,22,-11,-4,23,-6,24,-8,-1,25,-3,-12,26,-21,15,18,-19,16,-20,14,-22,-26,13,10,5,-23,-25,2,9,-24,7, signs 00101110001000101110100011
candidate -1,2,-3,4,5,-6,7,8,-9,-10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,-5,20,-7,21,-13,22,23,-2,24,-4,25,-8,26,10,3,-24,15,18,-19,16,1,-23,11,-26,9,-25,-20,6,-21,12,-22, signs 11000011110101101111010110
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-9,22,-11,23,-13,24,-1,-6,25,26,-3,4,-26,8,-20,18,-19,-21,7,-25,5,2,-24,14,-23,12,-22,10,15, signs 11110010001100111110110101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-1,22,-3,-12,-5,23,24,-8,25,-10,26,-24,7,-25,9,-26,-23,6,11,4,13,-20,15,18,-19,16,-22,2,-21, signs 00111110010001101110010010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-1,22,-3,-12,-5,23,24,-8,25,-10,26,-24,7,-25,9,-26,-23,6,11,4,15,18,-19,16,13,-20,-22,2,-21, signs 00111110010001101110010010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-1,22,-3,23,-11,-6,24,-8,25,-10,26,-24,7,-25,9,-26,5,12,-23,4,13,-20,15,18,-19,16,-22,2,-21, signs 00111110010001101110010010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-1,22,-3,23,-11,-6,24,-8,25,-10,26,-24,7,-25,9,-26,5,12,-23,4,15,18,-19,16,13,-20,-22,2,-21, signs 00111110010001101110010010
candidate 1,-2,-3,4,5,-6,-7,8,-9,10,-11,12,13,-14,-15,-16,17,-18,19,-17,-4,20,21,-1,22,-5,23,-13,-8,24,-10,25,-12,26,-24,9,-25,11,-26,7,14,-23,6,15,18,-19,16,3,-20,-22,2,-21, signs 00010000011011101110011101
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,12,13,-14,-15,-16,17,-18,19,-17,20,-3,21,-1,-4,22,23,-13,-8,24,-10,25,-12,26,-24,9,-25,11,-26,7,14,-23,6,15,18,-19,16,-20,-22,5,2,-21, signs 00100000011011101110011101
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,-4,20,21,-1,22,-5,-14,-7,23,24,-10,25,-12,26,-24,9,-25,11,-26,-23,8,13,6,15,18,-19,16,3,-20,-22,2,-21, signs 00010000011011101110011101
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,-3,21,-1,-4,22,-14,-7,23,24,-10,25,-12,26,-24,9,-25,11,-26,-23,8,13,6,15,18,-19,16,-20,-22,5,2,-21, signs 00100000011011101110011101
candidate 1,-2,3,-4,-5,-6,7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,-7,21,-1,-8,22,-14,23,-12,24,-10,-3,25,26,6,-20,-22,13,-23,11,-24,9,2,-25,4,15,18,-19,16,5,-26,-21, signs 00110110011001101110010101
candidate 1,-2,-3,4,5,-6,-7,-8,9,-10,-11,12,-13,14,-15,16,17,-18,19,-17,-4,20,21,-1,22,-5,-14,23,-12,24,25,-9,-16,26,18,-19,-26,15,10,-25,8,3,-20,-22,6,13,-23,11,-24,7,2,-21, signs 00010100111001001110010110
candidate -1,2,-3,-4,5,-6,7,8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,-10,20,-2,21,22,-13,23,24,-16,25,-8,-5,26,-7,6,-26,4,9,-25,3,-20,11,18,-19,-24,15,-21,1,12,-23,14,-22, signs 00000111111100011110001110
candidate -1,2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,-10,20,-2,21,22,-13,23,24,-16,25,-8,-3,26,-5,6,-26,4,7,-25,9,-20,11,18,-19,-24,15,-21,1,12,-23,14,-22, signs 00001111011100011110001101
candidate -1,2,-3,4,-5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,-10,20,-2,21,22,-13,23,24,-16,25,-4,-9,26,-7,6,-26,8,5,-25,3,-20,11,18,-19,-24,15,-21,1,12,-23,14,-22, signs 00011110011100011110001110
candidate -1,2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,-10,20,-2,21,22,-13,23,24,-16,25,-4,-7,26,-5,6,-26,8,3,-25,9,-20,11,18,-19,-24,15,-21,1,12,-23,14,-22, signs 00111100011100011110001101
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,-4,20,21,-1,22,-5,23,-7,-14,24,-10,25,-12,26,-24,9,-25,11,-26,13,8,-23,6,15,18,-19,16,3,-20,-22,2,-21, signs 00010011011000101110011101
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,-3,21,-1,-4,22,23,-7,-14,24,-10,25,-12,26,-24,9,-25,11,-26,13,8,-23,6,15,18,-19,16,-20,-22,5,2,-21, signs 00100011011000101110011101
candidate -1,2,-3,-4,-5,6,7,-8,-9,10,11,-12,13,-14,15,-16,-17,18,-10,19,-6,20,21,22,-2,-7,23,-11,-18,24,25,-13,26,-15,16,-26,14,-25,8,3,-22,1,-20,5,-19,-23,12,17,-24,9,4,-21, signs 10001100010100110101001001
candidate -1,2,-3,-4,5,6,-7,-8,-9,10,11,-12,13,-14,15,-16,-17,18,-10,19,20,-5,21,22,-2,23,-6,24,25,-11,-18,-13,26,-15,16,-26,14,17,12,9,-19,-25,8,3,-22,1,-23,7,-24,-20,4,-21, signs 10001010010000111101001011
candidate -1,2,-3,-4,5,6,-7,-8,9,10,-11,-12,13,-14,15,-16,-17,18,19,-9,20,-5,21,22,-2,23,-6,24,-10,25,-18,-13,26,-15,16,-26,14,17,12,-19,-25,11,8,3,-22,1,-23,7,-24,-20,4,-21, signs 10001010100000111101001011
candidate -1,2,-3,-4,-5,6,7,-8,-9,10,11,-12,13,-14,15,-16,-17,18,-10,19,-6,20,21,22,-2,-7,23,-11,-18,24,25,-15,26,-13,14,-26,16,-25,8,3,-22,1,-20,5,-19,-23,12,17,-24,9,4,-21, signs 10001100010111000101001001
candidate 1,2,-3,-4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,-18,19,-13,-6,-1,20,21,-8,-15,22,-17,-10,23,24,25,-2,26,4,-24,-21,7,14,-22,16,9,-23,11,18,-19,12,5,-26,3,-25,-20, signs 01110110011011001110010110
candidate -1,2,-3,-4,5,6,-7,-8,-9,10,11,-12,-13,14,15,-16,17,-18,19,20,-10,-5,21,22,-2,23,-6,-11,24,25,-14,-17,26,-15,16,-26,18,-19,-25,13,8,3,-22,1,-23,7,12,-24,-20,9,4,-21, signs 10001010010101110001001011
candidate 1,-2,-3,4,5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,-8,19,-4,20,21,-1,22,-5,-10,23,-12,24,25,-17,26,-15,16,-26,14,-25,18,9,-19,7,-24,13,-23,11,6,3,-20,-22,2,-21, signs 00010011000110110110011011
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,-8,19,20,-3,21,-1,-4,22,-10,23,-12,24,25,-17,26,-15,16,-26,14,-25,18,9,-19,7,-24,13,-23,11,6,-20,-22,5,2,-21, signs 00100011000110110110011011
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,-16,-17,18,19,20,-8,-3,21,-1,-6,22,-18,23,24,25,-14,-11,26,-13,12,-26,10,15,-25,9,16,-24,-20,7,2,-21,4,17,-23,-19,-22,5, signs 00110001000111111011001110
candidate 1,-2,3,4,5,-6,-7,8,-9,-10,11,-12,-13,-14,-15,16,-17,18,19,-5,20,-3,21,-1,-4,22,-18,23,-16,24,-8,25,26,-11,12,-26,10,13,6,17,-23,15,-24,7,-25,9,14,-19,-22,-20,2,-21, signs 00101010001111011011001011
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,-17,18,19,20,-8,-3,21,-1,-6,22,-18,23,24,25,-10,-15,26,-13,12,-26,14,11,-25,9,16,-24,-20,7,2,-21,4,17,-23,-19,-22,5, signs 00110001011110011011001110
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,-18,-8,-3,19,-1,20,21,-4,22,-16,23,24,25,-10,-15,26,-13,12,-24,18,7,2,-19,-21,5,-22,9,-25,11,14,-26,-23,17,6,-20, signs 00101001110111000000101101
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,-8,19,-4,20,21,-1,22,23,-6,-17,-10,24,-14,25,-12,26,-24,9,18,7,-23,5,16,11,-26,13,-25,15,-19,3,-20,-22,2,-21, signs 00011001110110010010010110
candidate -1,2,-3,-4,5,6,-7,-8,-9,10,-11,12,13,-14,15,-16,17,-18,-10,19,20,-5,21,22,-2,23,-6,24,25,-17,-12,-15,26,-13,14,-26,16,11,18,9,-19,-25,8,3,-22,1,-23,7,-24,-20,4,-21, signs 10001010011111000001001011
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,-16,-17,18,19,20,-6,21,22,-3,23,-1,-4,24,-18,-9,-14,25,26,-11,12,-26,16,7,-20,5,-21,17,10,13,-25,15,8,-19,-24,-22,2,-23, signs 00100111101110001011010011
candidate -1,2,3,4,-5,6,-7,8,-9,-10,11,-12,-13,-14,15,-16,17,-18,19,-17,-4,20,-2,21,22,-11,23,24,-8,25,-6,-15,26,-3,-20,5,18,-19,16,-26,14,7,-25,9,-24,13,-21,1,10,-23,12,-22, signs 00111001110001101110001101
candidate -1,-2,3,4,-5,6,7,-8,-9,-10,-11,12,-13,14,15,-16,17,-18,19,-17,-6,20,-4,-15,21,22,23,-7,24,-3,-14,25,-12,26,10,-21,16,5,-20,-24,2,13,-25,11,-26,1,8,-23,18,-19,-22,9, signs 01000111010110001110101010
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,17,-18,19,-17,20,21,-12,22,23,-9,-16,24,-14,-5,25,26,-2,-7,8,3,-26,1,6,-23,10,-20,18,-19,-21,11,-22,13,-24,15,4,-25, signs 01110011010111001110101011
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,-18,19,-17,-10,20,-8,-15,21,-13,-6,22,23,24,-4,25,26,-1,2,-26,-24,11,18,-19,12,5,-22,7,14,-21,16,9,-20,-23,-25,3, signs 00110110011011001110101010
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,-18,19,-17,-10,20,-8,-15,21,-13,-6,22,23,24,-4,25,26,-1,-25,3,-24,11,18,-19,12,5,-22,7,14,-21,16,9,-20,-23,2,-26, signs 00110110011011001110101010
candidate 1,-2,3,4,5,-6,-7,8,-9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-8,20,21,22,-4,23,24,-1,25,-3,-12,26,-14,-5,-22,11,16,7,-20,9,18,-19,10,-21,6,15,-26,13,-23,-25,2,-24, signs 00101101101001101110100011
candidate 1,-2,3,4,-5,-6,7,8,-9,-10,-11,12,13,-14,-15,16,-17,-18,-12,-7,19,20,-4,-1,21,-3,22,23,-8,24,-16,25,26,-13,14,-26,18,11,6,-19,-23,9,-24,15,-25,17,10,5,-20,-22,2,-21, signs 01100010100111100000011011
candidate 1,-2,-3,4,5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,-10,21,-8,22,-4,23,24,-1,25,-5,-12,26,14,-20,18,-19,16,9,-21,7,-22,13,-26,11,6,3,-23,-25,2,-24, signs 00010001101101101110100011
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,-10,21,-8,22,23,-3,24,-1,-4,25,-12,26,14,-20,18,-19,16,9,-21,7,-22,13,-26,11,6,-23,-25,5,2,-24, signs 00100001101101101110100011
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,-14,-9,20,21,22,23,-2,-11,24,-13,-4,25,-6,26,8,-20,10,-24,12,3,-23,1,-21,7,-26,15,18,-19,16,5,-25,-22, signs 01101101001101101111011001
candidate -1,-2,3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,-16,17,-18,19,-17,-8,20,-6,21,-4,22,-10,-13,23,24,25,-3,26,-11,12,1,-24,15,18,-19,16,-25,2,-26,-22,5,-21,7,-20,9,14,-23, signs 10111001100010101110101010
candidate -1,2,-3,4,5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-8,22,-4,23,-2,-11,24,25,-14,-7,26,-5,-23,3,10,-24,12,1,6,-26,-22,9,16,-20,18,-19,-21,15,-25,13, signs 11000011110001101110100110
candidate -1,2,-3,4,5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-8,22,-4,23,-2,-11,24,25,-14,-7,26,-5,-23,3,10,-24,12,1,6,-26,-22,9,-21,15,18,-19,16,-20,-25,13, signs 11000011110001101110100110
candidate -1,2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-10,22,-4,23,-2,-11,24,25,-14,-5,26,-7,8,-26,6,9,-22,3,-23,1,12,-24,16,-20,18,-19,-21,15,-25,13, signs 01101100010101101110101010
candidate -1,2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-10,22,-4,23,-2,-11,24,25,-14,-5,26,-7,8,-26,6,9,-22,3,-23,1,12,-24,-21,15,18,-19,16,-20,-25,13, signs 01101100010101101110101010
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,21,22,-15,23,-13,-2,24,-4,-11,25,-9,26,-7,8,-26,6,-20,18,-19,-21,5,10,-25,12,3,-24,1,14,-23,16,-22, signs 11001011001100111110110101
candidate -1,2,-3,4,-5,-6,7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,-8,21,-2,22,-4,23,24,-7,25,-11,26,-9,10,-26,12,15,18,-19,16,13,-20,-25,-21,-24,6,1,-22,3,-23,5, signs 01100010001101101110001110
candidate -1,2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-7,-2,22,-4,23,-6,24,25,-11,26,-9,10,-26,12,15,18,-19,16,13,-20,-25,8,-21,-24,1,-22,3,-23,5, signs 01100100001101101110001110
candidate -1,2,-3,4,-5,-6,7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,-8,21,-2,22,-4,23,24,-7,25,-9,26,-11,12,-26,10,13,-20,15,18,-19,16,-25,-21,-24,6,1,-22,3,-23,5, signs 01100010110001101110001110
candidate -1,2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-7,-2,22,-4,23,-6,24,25,-9,26,-11,12,-26,10,13,-20,15,18,-19,16,-25,8,-21,-24,1,-22,3,-23,5, signs 01100100110001101110001110
candidate -1,2,-3,4,-5,-6,7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,-8,21,-2,22,-4,23,24,-7,25,-9,26,-11,12,-26,10,15,18,-19,16,13,-20,-25,-21,-24,6,1,-22,3,-23,5, signs 01100010110001101110001110
candidate -1,2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-7,-2,22,-4,23,-6,24,25,-9,26,-11,12,-26,10,15,18,-19,16,13,-20,-25,8,-21,-24,1,-22,3,-23,5, signs 01100100110001101110001110
candidate 1,-2,3,4,-5,6,-7,8,9,-10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,-12,-3,22,-1,-4,-9,23,24,-6,25,-8,26,-24,5,-25,7,-26,-23,10,13,-21,15,18,-19,16,-20,14,11,2,-22, signs 00101001110110101110100010
candidate 1,-2,3,4,-5,6,-7,8,9,-10,-11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-3,22,-1,-4,-9,23,24,-6,25,-8,26,-24,5,-25,7,-26,-23,10,-21,12,15,18,-19,16,13,-20,11,2,-22, signs 00101001110101101110100010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-3,22,-1,23,-5,-12,24,-8,25,-10,26,-24,7,-25,9,-26,11,6,-23,4,13,-20,15,18,-19,16,-21,2,-22, signs 00110010011101101110100010
candidate -1,2,3,-4,5,-6,-7,-8,9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-9,22,23,-2,24,-10,25,-12,-5,26,-3,4,-26,6,13,-25,11,-24,1,-23,7,-20,15,18,-19,16,-21,8,-22, signs 00001110100111101110101010
candidate -1,2,3,-4,5,-6,-7,-8,9,10,-11,12,-13,-14,-15,16,17,-18,19,-17,20,21,-16,-9,22,23,-2,24,-10,25,-12,-5,26,-3,4,-26,6,13,-25,11,-24,1,-23,7,14,-20,18,-19,-21,15,8,-22, signs 00001110100111011110101010
candidate 1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,22,-6,-1,-8,23,-10,24,-4,25,-2,26,-24,11,-23,9,-26,3,-25,5,-22,13,-20,15,18,-19,16,-21,12,7, signs 00011100011101101110101001
candidate 1,2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,-12,22,-6,-1,-8,23,-10,24,-4,25,-2,26,-24,11,-23,9,-26,3,-25,5,-22,13,-21,15,18,-19,16,-20,14,7, signs 00011100011110101110101001
candidate -1,2,3,-4,5,-6,-7,-8,9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-9,22,23,-2,24,-10,25,-12,-3,26,-5,6,-26,4,13,-25,11,-24,1,-23,7,-20,15,18,-19,16,-21,8,-22, signs 00110010100111101110101010
candidate -1,2,3,-4,5,-6,-7,-8,9,10,-11,12,-13,-14,-15,16,17,-18,19,-17,20,21,-16,-9,22,23,-2,24,-10,25,-12,-3,26,-5,6,-26,4,13,-25,11,-24,1,-23,7,14,-20,18,-19,-21,15,8,-22, signs 00110010100111011110101010
candidate 1,-2,3,-4,-5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,-15,21,-3,22,-1,23,-7,24,-9,25,-13,26,-11,12,-26,10,-25,2,-22,4,-21,14,-24,8,-23,6,-20,18,-19,16,5, signs 00110100101101101110100111
candidate 1,-2,3,4,5,-6,-7,8,-9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-8,20,21,22,23,-3,24,-1,-4,25,-12,26,-14,-5,-22,11,16,7,-20,9,18,-19,10,-21,6,15,-26,13,-25,-23,2,-24, signs 00101101101001101110101001
candidate 1,-2,3,4,-5,6,7,-8,-9,10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,-6,-3,22,-1,-4,-7,23,24,-10,25,-12,26,-24,9,-25,11,-26,-23,8,13,-21,15,18,-19,16,-20,14,5,2,-22, signs 00100100011010101110101101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,-14,15,16,-17,-18,19,20,-16,21,-8,-3,22,-1,23,-5,-10,24,-12,25,26,-15,14,-26,-21,17,-20,13,-25,7,2,-22,4,9,18,-19,-24,11,6,-23, signs 00110001100100011111000111
candidate 1,-2,3,4,5,-6,7,-8,-9,10,-11,-12,-13,14,-15,16,-17,-18,-10,-5,19,-3,20,-1,-4,21,22,-7,23,24,-14,25,-16,26,-24,13,-25,15,-26,-23,12,17,8,-22,6,11,18,9,-21,-19,2,-20, signs 00101100011110010010000010
candidate -1,2,-3,-4,-5,6,7,-8,-9,10,11,-12,-13,14,15,-16,17,-18,-14,19,-10,20,-6,21,22,23,-2,-7,24,-11,25,-15,26,-17,18,-26,16,13,8,3,-23,1,-21,5,-20,-24,12,-25,-19,9,4,-22, signs 10001100010101001110100101
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,-12,-13,14,15,-16,17,-18,-14,19,-8,20,21,-3,22,-1,-4,23,-10,24,25,-15,26,-17,18,-26,16,13,6,-21,-23,11,-24,9,-20,7,-19,-25,12,5,2,-22, signs 00100011001001001101001011
candidate -1,2,-3,-4,-5,6,7,-8,-9,10,11,-12,-13,14,15,-16,17,-18,-14,19,-10,20,-6,21,22,23,-2,-7,24,-11,25,-17,26,-15,16,-26,18,13,8,3,-23,1,-21,5,-20,-24,12,-25,-19,9,4,-22, signs 10001100010101110010100101
candidate 1,-2,3,4,-5,-6,7,8,-9,-10,-11,12,13,-14,-15,16,-17,-18,-12,-7,19,-3,20,-1,21,22,-4,23,-8,24,-16,25,26,-13,14,-26,18,11,6,-19,-23,9,-24,15,-25,17,10,5,-22,-20,2,-21, signs 01100010100111100001001011
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,-12,-13,14,15,-16,17,-18,-14,19,-8,20,21,-3,22,-1,-4,23,-10,24,25,-17,26,-15,16,-26,18,13,6,-21,-23,11,-24,9,-20,7,-19,-25,12,5,2,-22, signs 00100011001001110001001011
candidate 1,-2,-3,4,5,-6,-7,-8,9,-10,-11,12,-13,14,-15,16,17,-18,19,-17,-12,20,-4,21,22,-1,23,-9,24,25,-16,26,-14,-5,6,15,-26,-19,18,13,-20,3,-21,7,-25,11,2,-22,8,-24,10,-23, signs 00011111000101101001000111
candidate -1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,-15,21,-9,22,-7,23,-13,24,-11,25,-5,26,-3,4,-26,2,-25,10,-20,18,-19,16,-21,8,-22,6,1,12,-24,14,-23, signs 00110100111100101110100111
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-3,22,-1,-12,-5,23,24,-8,25,-10,26,-24,7,-25,9,-26,-23,6,11,4,13,-20,15,18,-19,16,-21,2,-22, signs 00111110010001101110100010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-3,22,-1,23,-11,-6,24,-8,25,-10,26,-24,7,-25,9,-26,5,12,-23,4,13,-20,15,18,-19,16,-21,2,-22, signs 00111110010001101110100010
candidate 1,-2,3,-4,5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-8,22,23,-1,24,-7,25,-5,26,-3,-22,-24,6,-25,10,-20,12,15,18,-19,16,13,-21,9,4,-26,2,-23, signs 00110010101101101110100101
candidate 1,-2,3,-4,5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-8,22,23,-1,24,-7,25,-5,26,-3,-22,-24,6,-25,-21,9,12,15,18,-19,16,13,10,-20,4,-26,2,-23, signs 00110010101101101110100101
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,23,-10,-5,24,-3,25,-1,26,-7,8,-26,2,-25,12,-22,-20,15,18,-19,16,-21,-23,11,4,-24,6,9, signs 11001100001011101110101010
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,23,-10,-5,24,-3,25,-1,26,-7,8,-26,2,-25,12,-22,14,-20,18,-19,-21,15,-23,11,4,-24,6,9, signs 11001100001011011110101010
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,23,-10,-5,24,-3,25,-1,26,-7,8,-26,2,-25,-23,11,-20,15,18,-19,16,-21,12,-22,4,-24,6,9, signs 11001100001011101110101010
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,23,-10,-5,24,-3,25,-1,26,-7,8,-26,2,-25,-23,11,14,-20,18,-19,-21,15,12,-22,4,-24,6,9, signs 11001100001011011110101010
candidate -1,2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-9,22,-7,-2,23,-4,24,-6,25,26,-11,12,-26,10,13,-20,15,18,-19,16,-21,8,-22,-25,1,-23,3,-24,5, signs 01100100110001101110100110
candidate 1,-2,-3,4,5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,-8,21,-4,22,23,-1,24,-5,-10,25,-12,26,14,-20,18,-19,16,9,-21,7,-26,13,-25,11,6,3,-22,-24,2,-23, signs 00010011000111101110100110
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,-8,21,22,-3,23,-1,-4,24,-10,25,-12,26,14,-20,18,-19,16,9,-21,7,-26,13,-25,11,6,-22,-24,5,2,-23, signs 00100011000111101110100110
candidate -1,2,-3,-4,5,6,-7,-8,-9,10,11,-12,-13,14,15,-16,17,-18,19,-17,20,21,-14,22,-10,-5,23,24,-2,25,-6,-11,26,-15,16,-20,18,-19,-21,13,8,3,-24,1,-25,7,12,-26,-22,9,4,-23, signs 10001010010101001110110010
candidate -1,-2,3,-4,-5,-6,7,-8,-9,10,-11,12,13,14,-15,16,17,-18,19,-17,-14,20,-12,21,22,-7,23,24,25,-3,-10,-13,-16,26,18,-19,-26,15,-20,11,4,-25,2,9,-21,5,-24,1,8,-22,6,-23, signs 11000011100101001111110000
candidate -1,2,-3,-4,-5,6,7,-8,-9,10,11,-12,-13,14,15,-16,17,-18,19,-17,-14,20,-10,21,-6,22,23,24,-2,-7,25,-11,26,-15,18,-19,16,13,8,3,-24,1,-22,5,-21,-25,12,-26,-20,9,4,-23, signs 10001100010101001111010010
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,-12,-13,14,15,-16,17,-18,19,-17,-14,20,-8,21,22,-3,23,-1,-4,24,-10,25,26,-15,18,-19,16,13,6,-22,-24,11,-25,9,-21,7,-20,-26,12,5,2,-23, signs 00100011001001001110100101
candidate -1,2,-3,-4,5,6,-7,-8,9,10,-11,12,13,-14,-15,-16,17,-18,19,-17,20,21,-12,-9,22,-5,23,24,-2,25,-6,26,-10,-13,-21,15,18,-19,16,-20,14,11,8,3,-24,1,-25,7,-26,-22,4,-23, signs 10001010100100101110110010
candidate -1,2,-3,4,-5,-6,7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-9,22,-7,-2,23,-4,24,-8,25,26,-11,12,-26,10,13,-20,15,18,-19,16,-21,-25,-22,6,1,-23,3,-24,5, signs 01100010110001101110110100
candidate -1,2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-9,-6,22,-2,23,-4,24,25,-7,26,-11,12,-26,10,13,-20,15,18,-19,16,-21,8,-25,-22,1,-23,3,-24,5, signs 01100100110001101110110100
candidate -1,2,-3,4,-5,-6,7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,22,23,-7,-2,24,-4,25,-8,-11,26,-9,10,-26,-22,13,-20,15,18,-19,16,-21,12,-23,6,1,-24,3,-25,5, signs 01100010001101101110101010
candidate -1,2,-3,4,-5,-6,7,8,9,-10,11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,-12,22,23,-7,-2,24,-4,25,-8,-11,26,-9,10,-26,-22,13,-21,15,18,-19,16,-20,14,-23,6,1,-24,3,-25,5, signs 01100010001110101110101010
candidate -1,2,-3,4,-5,-6,7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,22,23,-14,-7,-2,24,-4,25,-8,-11,26,-9,10,-26,12,-22,16,-20,18,-19,-21,15,-23,13,6,1,-24,3,-25,5, signs 01100010001101101110101010
candidate -1,2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,-6,21,-2,22,-4,23,24,-7,25,-11,26,-9,10,-26,12,15,18,-19,16,13,-20,-25,8,-24,-21,1,-22,3,-23,5, signs 01100100001101101110101010
candidate -1,2,-3,4,-5,-6,7,8,9,-10,11,-12,-13,-14,-15,16,17,-18,19,-17,20,21,-16,22,23,-7,-2,24,-4,25,-8,-11,26,-9,10,-26,12,-23,14,-20,18,-19,-21,15,-22,13,6,1,-24,3,-25,5, signs 01100010001101011110101010
candidate -1,2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,-6,21,-2,22,-4,23,24,-7,25,-9,26,-11,12,-26,10,13,-20,15,18,-19,16,-25,8,-24,-21,1,-22,3,-23,5, signs 01100100110001101110101010
candidate -1,2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,-6,21,-2,22,-4,23,24,-7,25,-9,26,-11,12,-26,10,15,18,-19,16,13,-20,-25,8,-24,-21,1,-22,3,-23,5, signs 01100100110001101110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,16,17,-18,-16,19,20,21,22,-11,-6,-1,23,-3,-8,24,-14,25,26,-17,18,-26,-19,15,-25,-20,-24,13,-21,9,4,-23,2,7,12,-22,10,5, signs 11000110001110110011110000
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,21,-16,22,23,-7,-2,24,-4,25,-14,-9,26,-11,12,-26,10,13,8,15,-22,-20,18,-19,-21,-23,6,1,-24,3,-25,5, signs 01100011110000011110101010
candidate -1,2,-3,4,-5,-6,-7,8,9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,22,-2,23,-4,24,25,-13,-8,-11,26,-9,10,-26,12,7,14,-20,18,-19,-21,15,-22,-25,6,1,-23,3,-24,5, signs 01100000001111011110100110
candidate 1,-2,3,-4,-5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,21,-16,22,23,-7,24,-9,-14,-1,25,-3,26,-11,12,-26,4,-25,2,13,10,5,-22,-20,18,-19,-21,-23,6,-24,8,15, signs 00111011000011011110101010
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,-4,21,-6,-11,22,23,24,-1,25,-3,-8,26,10,-22,12,15,18,-19,16,13,-23,9,-26,7,-21,5,-20,-25,2,-24, signs 00111000101101101111001010
candidate 1,-2,-3,4,-5,6,-7,-8,9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,-13,-4,21,-6,22,23,-9,24,-1,-10,25,-16,26,18,-19,-26,15,-22,7,-21,5,14,-20,12,3,8,-23,-25,11,2,-24, signs 00011001100011001111010010
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,-4,21,-6,-11,22,23,24,-3,25,-1,-8,26,10,-22,12,15,18,-19,16,13,-23,9,-26,7,-21,5,-20,-24,2,-25, signs 00111000101101101111001100
candidate -1,2,-3,4,-5,6,-7,8,9,10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,-12,22,-6,23,-8,24,-10,25,-4,26,-2,-9,-24,13,-21,15,18,-19,16,-20,14,11,-25,3,-26,1,-23,7,-22,5, signs 10010110010110101110110010
candidate -1,2,-3,4,-5,6,-7,8,9,10,-11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,22,-6,23,-8,24,-10,25,-4,26,-2,-9,-24,-21,12,15,18,-19,16,13,-20,11,-25,3,-26,1,-23,7,-22,5, signs 10010110010101101110110010
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,21,-16,22,-2,23,-4,24,25,-7,-14,-9,26,-11,12,-26,10,13,8,15,-22,-20,18,-19,-21,-25,6,1,-23,3,-24,5, signs 01100011110000011110100110
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,21,-16,22,-2,23,-4,24,25,-7,-14,-9,26,-11,12,-26,10,13,8,-20,18,-19,-21,15,-22,-25,6,1,-23,3,-24,5, signs 01100011110000011110100110
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,20,-12,21,-4,-1,22,-3,23,24,-10,-17,25,26,-14,-7,8,15,-26,-19,18,-25,16,9,6,13,-20,11,-24,5,-21,-23,2,-22, signs 10011111000111100111110001
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,20,-12,21,-4,22,23,-1,24,-3,-10,-17,25,26,-14,-7,8,15,-26,-19,18,-25,16,9,6,13,-20,11,-21,5,-22,-24,2,-23, signs 11010111000111100111011001
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,-7,-2,21,22,-5,-16,23,24,-13,25,-11,26,-9,8,-20,6,1,-21,3,10,-26,12,-25,14,-24,18,-19,-23,15,4,-22, signs 01100011110011001111010101
candidate -1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,-18,19,-17,-10,20,21,22,23,-3,-8,-15,24,-13,-6,25,-4,26,-22,1,-20,11,18,-19,16,9,2,-23,-26,5,-25,7,14,-24,12,-21, signs 01100110011011001110110101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,-13,14,-15,16,17,-18,19,-17,20,21,-10,-1,-8,22,-16,23,-14,24,25,-3,26,-5,-24,13,18,-19,-23,15,6,-26,4,-25,12,-20,-22,7,2,11,-21,9, signs 11110000011111001111100110
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,-10,-1,-8,-13,22,-11,23,24,-4,25,-6,26,-24,3,-25,5,-26,-23,2,7,12,-22,-21,15,18,-19,16,-20,14,9, signs 10011010011100101110111101
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,-14,15,-16,17,-18,19,-17,20,21,22,-15,-2,-11,23,-9,-4,24,-6,25,-8,26,-24,5,-25,7,-26,3,10,-23,16,-22,14,1,12,-20,18,-19,-21,13, signs 01000110110100111110111101
candidate 1,-2,-3,-4,5,-6,-7,-8,9,-10,11,-12,13,14,-15,16,17,-18,19,-17,20,21,-16,-5,22,-13,23,-11,24,-9,-14,25,26,-1,2,-26,4,-22,6,-20,18,-19,-21,7,12,-23,10,-24,8,15,-25,3, signs 00101101001101011110101010
candidate 1,-2,3,-4,-5,-6,7,-8,9,-10,11,12,-13,-14,-15,16,17,-18,19,-17,20,21,-16,22,23,-3,24,-11,25,-9,26,-7,-12,-1,2,-24,4,15,-22,-20,18,-19,-21,-23,14,5,10,-25,8,-26,6,13, signs 00110100110101011110101010
candidate 1,-2,3,-4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,22,23,-14,-3,24,-11,25,-9,26,-7,-12,-1,2,-24,4,-22,16,-20,18,-19,-21,15,-23,5,10,-25,8,-26,6,13, signs 00110100110101101110101010
candidate 1,-2,3,-4,-5,-6,7,-8,9,-10,11,12,-13,-14,-15,16,17,-18,19,-17,20,21,-16,22,23,-3,24,-11,25,-9,26,-7,-12,-1,2,-24,4,-23,14,-20,18,-19,-21,15,-22,5,10,-25,8,-26,6,13, signs 00110100110101011110101010
candidate -1,2,3,-4,-5,6,-7,8,-9,10,11,-12,-13,-14,15,-16,17,-18,19,-17,20,21,22,-15,-2,-11,23,-3,-10,24,-6,25,-8,26,-24,5,-25,7,-26,9,4,-23,16,-22,14,1,12,-20,18,-19,-21,13, signs 01110110000100111110111101
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,-14,15,-16,17,-18,19,-17,20,21,22,-15,-2,-11,-4,-9,23,24,-6,25,-8,26,-24,5,-25,7,-26,-23,10,3,16,-22,14,1,12,-20,18,-19,-21,13, signs 01110110000100111110111101
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,-18,19,20,-16,-1,21,22,-4,23,24,-13,-6,25,-8,-11,26,-9,10,-26,-23,3,-22,5,-25,7,12,-24,18,-19,14,-21,2,17,-20,15, signs 11001001110110011111010011
candidate -1,2,-3,4,5,-6,7,-8,9,-10,11,-12,-13,-14,15,-16,17,-18,19,-17,-2,20,-4,-15,21,22,23,-11,24,-9,25,-7,26,-5,10,-24,12,-23,-20,3,18,-19,16,1,-22,13,8,-25,6,-26,14,-21, signs 01101100110010101110010101
candidate 1,-2,-3,-4,5,6,-7,8,-9,10,-11,12,13,-14,-15,-16,17,-18,19,-17,20,-5,-10,21,-12,22,23,-1,24,-13,-8,25,-6,26,16,-20,18,-19,-26,15,4,11,-21,9,-25,7,14,3,-22,-24,2,-23, signs 00001011001100001110000111
candidate 1,-2,-3,-4,5,6,-7,8,-9,10,-11,12,13,-14,-15,-16,17,-18,19,-17,20,-5,-10,21,-12,22,23,-1,24,-13,-8,25,-6,26,18,-19,16,-20,-26,15,4,11,-21,9,-25,7,14,3,-22,-24,2,-23, signs 00001011001100001110000111
candidate 1,-2,3,4,5,-6,-7,8,-9,10,-11,12,-13,-14,-15,-16,17,-18,19,-17,-8,20,-10,21,-12,22,-4,23,24,-1,25,-3,26,-5,-22,13,-21,11,6,15,18,-19,16,7,-20,9,14,-26,-23,-25,2,-24, signs 00101101100110101110100011
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,12,13,-14,-15,-16,17,-18,19,-17,-8,20,-10,21,-12,22,-4,-1,23,-3,24,-13,25,26,16,7,-20,9,18,-19,-26,15,6,11,-21,-25,14,5,-22,-24,2,-23, signs 01100001101100001110000111
candidate -1,2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-10,22,-12,23,-14,24,25,-7,-2,-5,26,-3,4,-26,6,1,-24,15,-23,13,8,-20,18,-19,-21,9,-22,11,16,-25, signs 00001111011001101110101010
candidate -1,2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-10,22,-12,23,-14,24,25,-7,-2,-5,26,-3,4,-26,6,1,8,-20,-23,13,-24,15,18,-19,16,-25,-22,11,-21,9, signs 00001111011001101110101010
candidate 1,-2,3,-4,-5,6,-7,8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-6,20,-8,21,-14,-3,22,-1,-12,23,24,-9,25,26,4,15,-21,-24,10,-25,-20,7,18,-19,16,5,-26,11,-23,13,2,-22, signs 00110110101001101110101010
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,12,13,-14,-15,-16,17,-18,19,-17,-8,20,-10,21,-12,-3,22,-1,23,24,-4,-13,25,26,16,7,-20,9,18,-19,-26,15,6,11,-21,-25,14,5,-24,-22,2,-23, signs 01100001101100001110010011
candidate 1,-2,3,4,5,-6,-7,8,-9,10,-11,12,-13,-14,-15,-16,17,-18,19,-17,-8,20,-10,21,-12,22,23,-5,24,-3,25,-1,-4,26,-22,13,-21,11,6,15,18,-19,16,7,-20,9,14,-23,-26,-24,2,-25, signs 00101101100110101110101100
candidate 1,-2,3,4,5,-6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-10,22,-12,23,-14,-5,24,-3,25,-1,-4,26,6,15,-23,13,8,-20,18,-19,-21,9,-22,11,16,7,-26,-24,2,-25, signs 00101101011001101110101100
candidate 1,2,-3,-4,-5,6,-7,-8,-9,10,11,-12,13,-14,-15,16,17,-18,19,-17,-2,20,21,22,-6,23,-16,-1,-10,24,25,-13,26,-11,-24,9,-20,3,18,-19,4,-21,8,-25,12,-26,14,7,-22,5,-23,15, signs 11101001000011011110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-10,22,-12,23,-14,24,25,-1,-8,-3,26,-5,6,-26,4,7,2,-20,-23,13,-24,15,18,-19,16,-25,-22,11,-21,9, signs 11110000011001101110101010
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-4,22,-6,23,-8,24,25,-11,-16,-1,26,-13,14,-26,-24,9,-23,7,2,-20,18,-19,-21,3,-22,5,10,-25,12,15, signs 11011001100100011110101010
candidate 1,-2,3,4,5,-6,-7,8,-9,-10,11,-12,-13,-14,-15,16,-17,18,-4,19,20,-1,21,-3,22,-5,-18,23,-16,24,-8,25,26,-11,12,-26,10,13,6,17,-23,15,-24,7,-25,9,14,-22,-19,-21,2,-20, signs 11010101110000100111000100
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,-15,-16,17,-18,-8,19,20,-1,21,-3,-10,-17,22,23,-6,24,-4,25,26,-13,14,-26,12,15,-25,11,16,-22,18,9,-19,7,-23,5,-24,-21,2,-20, signs 11000111001100001111001000
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,-17,18,19,20,21,-13,-4,22,23,-7,-16,24,-18,25,-10,-1,26,-3,-22,5,14,-21,12,-26,2,9,-25,-19,-24,17,8,-23,6,15,-20,11, signs 00111100110011100101100101
candidate 1,-2,3,-4,5,6,-7,8,-9,10,-11,12,-13,-14,15,-16,-17,-18,-10,-3,19,-5,-12,20,21,-15,22,23,-6,24,25,-1,-8,26,16,-21,14,-22,-26,17,-20,13,-23,7,-24,-19,4,11,18,9,2,-25, signs 00110100011000111001100101
candidate 1,-2,-3,4,-5,-6,-7,8,-9,10,-11,12,13,-14,15,-16,17,-18,19,-13,20,21,-8,22,-10,-15,23,-17,-12,-1,24,25,-4,26,6,-24,2,-20,14,-19,18,-23,16,11,-22,9,-21,3,-25,5,-26,7, signs 11001001100111001110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,-17,18,19,20,-8,-1,-6,21,-18,22,23,-15,24,-13,25,26,-10,-3,4,11,-26,-19,-21,17,-22,-25,12,-24,14,-23,16,5,2,9,-20,7, signs 11110001111001101011010101
candidate 1,-2,-3,-4,5,-6,7,-8,-9,10,-11,-12,-13,14,15,16,-17,18,19,-15,20,-1,-14,21,-18,22,-16,23,24,-5,-10,25,26,-7,8,-26,12,3,-23,17,-22,-19,-21,-24,4,11,-25,9,6,13,2,-20, signs 11101111001000111011010101
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,-18,-4,19,20,-1,21,-3,22,23,-16,24,-8,25,-10,-13,26,-11,12,-26,6,17,-23,15,-24,7,-25,9,14,5,18,-22,-19,-21,2,-20, signs 11011101100010100011000100
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,19,20,-16,-1,-14,21,-12,-3,22,-5,23,24,-10,25,26,-7,6,-22,4,-23,8,-26,18,-19,-25,9,-24,11,-21,13,2,17,-20,15, signs 11001111001100011111010101
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,-1,-16,21,22,-13,-4,23,-6,-11,24,25,-8,26,10,-24,12,5,-23,3,14,-22,18,-19,-21,15,2,7,-26,9,-25,-20, signs 11001101110011001111010110
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,-1,-16,21,-14,-3,22,23,-6,-11,24,25,-8,26,10,-24,18,-19,12,5,-23,7,-26,9,-25,-22,4,13,-21,15,2,-20, signs 11001101110011001111010110
candidate -1,2,3,4,-5,-6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,-18,19,-17,-2,20,-10,21,-8,-3,22,-15,23,-13,24,25,-4,26,6,11,-20,9,-21,7,-26,5,-25,-22,18,-19,16,1,12,-24,14,-23, signs 01011101100100101110100110
candidate -1,-2,3,-4,5,-6,-7,-8,9,10,11,-12,13,14,-15,-16,17,-18,19,20,21,-3,22,-5,23,-17,24,-9,-14,25,-10,-13,26,-11,12,-26,-25,15,8,1,-20,-23,6,-22,4,-21,2,7,16,-24,18,-19, signs 10110010000011101110101000
candidate -1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,13,-14,15,-16,17,-18,19,20,21,-3,22,-5,23,-17,24,25,-8,-15,-10,-13,26,-11,12,-26,14,9,-25,1,-20,-23,6,-22,4,-21,2,7,16,-24,18,-19, signs 10110010000011101110101000
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,19,-1,20,-3,-18,-5,-16,21,22,23,-8,-13,24,25,-10,26,12,-24,14,7,-23,9,-26,11,-25,-22,6,15,-21,17,4,-20,2,-19, signs 11000100100011011110001001
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,-18,19,-1,20,21,-4,-17,-6,-15,22,23,-8,-13,24,25,-10,26,12,-24,14,7,-23,9,-26,11,-25,-22,16,5,-21,3,18,-20,2,-19, signs 11100000100011111010001001
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,19,-1,20,-3,-18,21,22,-5,-16,23,-8,-13,24,25,-10,26,12,-24,14,7,-23,9,-26,11,-25,15,6,-22,4,17,-21,-20,2,-19, signs 11010000100011110110001001
candidate 1,-2,-3,4,5,-6,-7,8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-1,20,21,-4,-17,22,-5,-16,23,-8,-13,24,25,-10,26,12,-24,14,7,-23,9,-26,11,-25,15,6,-22,-21,3,18,-20,2,-19, signs 11100000100011111010001001
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,-11,12,-13,14,-15,-16,17,18,19,-1,20,-3,-18,21,-4,-17,22,23,24,-7,-14,25,-12,26,10,15,6,-24,8,13,-25,11,-26,9,-23,5,16,-22,-21,-20,2,-19, signs 11001001001001101110000101
candidate 1,-2,3,-4,5,-6,7,-8,-9,-10,-11,12,-13,14,-15,16,-17,18,19,-1,20,-3,-18,21,22,-5,-16,23,24,-7,-14,25,-12,26,10,15,6,-24,8,13,-25,11,-26,9,-23,-22,4,17,-21,-20,2,-19, signs 11010001001001110110000101
candidate 1,-2,-3,4,5,-6,7,-8,-9,-10,-11,12,-13,14,-15,16,17,-18,19,-1,20,21,-4,-17,22,-5,-16,23,24,-7,-14,25,-12,26,10,15,6,-24,8,13,-25,11,-26,9,-23,-22,-21,3,18,-20,2,-19, signs 11100001001001111010000101
candidate -1,2,-3,-4,5,-6,7,-8,9,10,-11,12,-13,14,15,-16,-17,-18,-2,19,20,-5,21,-15,22,23,-10,24,-12,25,-14,-7,26,-9,-24,11,-23,-26,8,13,-25,-22,-19,3,18,1,16,-21,6,-20,4,17, signs 01110011000100110000100110
candidate 1,-2,-3,-4,5,-6,7,-8,9,10,-11,12,-13,14,-15,16,-17,-18,19,-1,20,21,22,-5,-16,23,-10,24,-12,25,-14,-7,26,-9,-24,11,-23,-26,8,13,-25,15,6,-22,4,17,-21,3,18,-20,2,-19, signs 11110011000100110010000110
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,-2,19,-4,-17,20,21,-14,22,-12,23,24,-7,25,-11,26,-9,8,-24,6,15,-21,13,-22,-25,10,-26,-23,1,18,3,-19,5,16,-20, signs 11001100001110001110010010
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,-18,-2,19,-4,-17,20,21,22,-11,23,24,-8,25,-6,-15,26,-13,12,-22,10,-23,14,-26,-21,9,-24,7,-25,1,18,3,-19,5,16,-20, signs 11001001110000101110001100
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,-13,14,15,-16,17,-18,19,-3,20,-5,21,-17,22,-15,-8,-1,23,24,-14,25,26,-11,12,-26,10,-23,2,7,16,-22,18,-21,6,-20,4,-19,-24,13,-25,9, signs 00110011001110001110101011
candidate -1,2,-3,-4,5,-6,-7,8,-9,10,11,12,-13,-14,-15,16,-17,18,-8,19,-10,20,-18,21,-16,-11,22,-5,23,24,-2,25,-12,26,14,7,-19,9,-20,17,-21,15,-26,13,-25,3,-24,1,6,-22,4,-23, signs 01110001101000100101001101
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,12,-13,-14,15,16,-17,-18,19,-3,20,-5,-16,21,22,23,-12,24,-10,-1,25,26,-6,-15,-21,17,4,-20,-26,7,14,-22,18,-19,-23,13,8,-25,2,11,-24,9, signs 11100010011010111111001101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,-13,14,15,16,-17,-18,19,-3,20,-5,-16,21,-14,22,23,24,-10,-1,-8,25,26,-15,-21,17,4,-20,6,-26,-22,13,18,-19,12,-23,-25,7,2,11,-24,9, signs 11100100011100111111001101
candidate -1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,13,-14,15,-16,17,-18,19,20,21,-3,22,-5,23,-17,24,-15,-8,25,-10,-13,26,-11,12,-26,-25,9,14,1,-20,-23,6,-22,4,-21,2,7,16,-24,18,-19, signs 10110011100010001110101000
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,19,-1,20,-3,-18,21,-16,-5,22,23,-8,-13,24,25,-10,26,12,-24,14,7,-23,9,-26,11,-25,-22,6,15,4,17,-21,-20,2,-19, signs 11011100100011000110001001
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,-17,18,19,-1,20,-3,-18,21,22,-15,-6,23,-8,-13,24,25,-10,26,12,-24,14,7,-23,9,-26,11,-25,5,16,-22,4,17,-21,-20,2,-19, signs 11011100100011000110001001
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,-18,19,-1,20,21,-4,-17,22,-15,-6,23,-8,-13,24,25,-10,26,12,-24,14,7,-23,9,-26,11,-25,5,16,-22,-21,3,18,-20,2,-19, signs 11101100100011001010001001
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,-18,19,-9,20,-11,-16,-1,21,22,-8,23,-6,24,-4,25,26,-13,14,-26,12,15,2,-21,18,-19,-22,3,-25,5,-24,7,-23,-20,10,17, signs 01011001110100010110010100
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,19,-7,20,-9,-18,21,22,23,-2,24,-4,-11,-16,25,26,-13,14,-26,-23,1,6,-20,8,-19,-21,17,10,5,-24,3,12,15,-25,-22, signs 10011011000100011110100100
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,13,-14,15,-16,-17,-18,19,-3,-8,20,-10,21,22,-1,23,-11,24,-13,25,-15,26,-5,6,-26,16,-25,14,-24,12,17,4,7,-20,9,-21,-23,18,-19,2,-22, signs 00101110010011001111001101
candidate 1,-2,3,-4,5,-6,-7,-8,9,-10,-11,-12,-13,14,15,-16,17,18,19,-3,20,-15,21,-17,22,-1,-18,23,-14,-5,24,25,26,-9,10,-26,8,11,-25,7,12,-24,6,13,-23,-21,16,-20,4,-19,2,-22, signs 00110000111111001010100111
candidate 1,-2,-3,-4,5,6,-7,8,-9,10,-11,12,13,-14,-15,-16,17,-18,19,-5,-10,20,-12,21,22,-1,23,-13,-8,24,-6,25,26,-17,18,-26,16,-19,-25,15,4,11,-20,9,-24,7,14,3,-21,-23,2,-22, signs 00001011001100001100001111
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,-12,13,-14,15,-16,17,18,19,-3,20,-15,21,-17,22,-1,-18,23,-6,-13,24,25,26,-9,10,-26,8,11,-25,7,12,-24,14,5,-23,-21,16,-20,4,-19,2,-22, signs 00111100111100001010100111
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,19,20,21,-13,22,23,-16,24,-18,25,-12,-9,-6,-1,26,-3,4,-26,2,7,10,-21,14,-22,-25,-19,-24,17,-23,15,-20,11,8,5, signs 00111001001010100101010101
candidate 1,-2,3,-4,-5,6,7,8,-9,10,-11,12,-13,-14,15,-16,-17,-18,-10,19,-12,20,21,-15,-8,22,23,-7,24,25,-6,-1,26,-3,4,-26,2,-24,-22,17,-20,13,-19,11,18,9,14,-21,16,-23,-25,5, signs 00111000011001101001010101
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,19,20,21,-13,22,23,-16,24,-18,25,-12,-9,-6,-3,26,-1,4,7,10,-21,14,-22,-25,-19,-24,17,-23,15,-20,11,8,5,2,-26, signs 11001001001010100101010101
candidate 1,-2,3,-4,-5,6,7,8,-9,10,-11,12,-13,-14,15,-16,-17,-18,-10,19,-12,20,21,-15,-8,22,23,-7,24,25,-6,-3,26,-1,4,-24,-22,17,-20,13,-19,11,18,9,14,-21,16,-23,-25,5,2,-26, signs 11001000011001101001010101
candidate 1,-2,3,4,-5,-6,7,8,-9,10,-11,12,-13,-14,15,-16,-17,-18,-10,19,-12,20,21,-15,-8,22,23,-7,-4,24,25,-3,26,-1,-24,5,-22,17,-20,13,-19,11,18,9,14,-21,16,-23,6,-25,2,-26, signs 11000100011001101001010101
candidate 1,-2,3,4,5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,-17,-18,-10,19,-12,20,21,-15,-8,-5,22,23,-4,24,25,-3,26,-1,-24,-22,6,17,-20,13,-19,11,18,9,14,-21,16,7,-23,-25,2,-26, signs 11000010011001101001010101
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,19,20,21,-13,22,23,-16,24,-18,25,-12,-9,-6,-3,26,-1,2,-26,4,7,10,-21,14,-22,-25,-19,-24,17,-23,15,-20,11,8,5, signs 11001001001010100101010101
candidate 1,-2,3,-4,-5,6,7,8,-9,10,-11,12,-13,-14,15,-16,-17,-18,-10,19,-12,20,21,-15,-8,22,23,-7,24,25,-6,-3,26,-1,2,-26,4,-24,-22,17,-20,13,-19,11,18,9,14,-21,16,-23,-25,5, signs 11001000011001101001010101
candidate 1,-2,3,4,-5,-6,7,8,-9,10,-11,12,-13,-14,15,-16,-17,-18,-10,19,-12,20,21,-15,-8,22,23,-7,-4,24,25,-3,26,-1,2,-26,-24,5,-22,17,-20,13,-19,11,18,9,14,-21,16,-23,6,-25, signs 11000100011001101001010101
candidate 1,-2,3,4,5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,-17,-18,-10,19,-12,20,21,-15,-8,-5,22,23,-4,24,25,-3,26,-1,2,-26,-24,-22,6,17,-20,13,-19,11,18,9,14,-21,16,7,-23,-25, signs 11000010011001101001010101
candidate 1,-2,3,4,-5,-6,7,8,-9,10,-11,12,-13,-14,15,-16,-17,-18,-10,19,-12,20,21,-15,-8,22,23,-7,-4,24,25,-1,26,-3,-24,5,-22,17,-20,13,-19,11,18,9,14,-21,16,-23,6,-26,2,-25, signs 11000100011001101001010110
candidate 1,-2,3,4,5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,-17,-18,-10,19,-12,20,21,-15,-8,-5,22,23,-4,24,25,-1,26,-3,-24,-22,6,17,-20,13,-19,11,18,9,14,-21,16,7,-23,-26,2,-25, signs 11000010011001101001010110
candidate -1,2,-3,-4,-5,6,7,-8,-9,-10,11,-12,13,14,-15,16,17,-18,19,-11,20,-13,21,-17,-6,22,23,24,-2,-7,-16,25,-14,26,8,3,-24,1,-22,5,10,-20,12,-19,18,-21,-25,15,-26,9,4,-23, signs 01110011101101001110101101
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,11,-12,-13,-14,15,16,-17,-18,-8,19,-10,20,21,22,-16,-3,23,-1,-4,-15,24,25,26,-11,12,-26,-20,9,-19,7,18,-21,-25,13,6,17,-22,-24,14,5,2,-23, signs 11011111001100011110111001
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,12,13,-14,15,16,-17,-18,-6,-13,19,-15,-4,20,21,-1,22,23,-16,24,-12,25,26,-9,10,-26,8,17,-23,3,-20,5,14,-19,-24,11,-25,7,18,-22,2,-21, signs 11100111000101100001100100
candidate -1,2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,14,-15,-16,17,-18,-8,19,-10,20,21,-13,22,-5,-2,-17,23,24,-14,25,26,-3,4,-26,16,-23,-20,11,-19,9,18,1,6,-22,-25,15,-24,-21,12,7, signs 11000011100011110001101100
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-10,19,-12,20,-14,21,-8,22,-2,23,-4,24,-6,25,-16,26,18,9,-19,11,-26,17,-25,15,-20,13,-21,7,-22,1,-23,3,-24,5, signs 01100110011001100001010101
candidate 1,-2,-3,-4,5,-6,7,-8,-9,10,-11,-12,13,14,-15,16,-17,18,-14,19,-16,20,-18,-13,21,22,23,-1,24,25,-10,-5,26,-7,8,-26,6,9,4,11,-19,15,-20,17,12,-21,-25,3,-22,-24,2,-23, signs 00000011111011100101000111
candidate -1,2,-3,-4,5,6,-7,-8,9,10,-11,-12,13,-14,15,16,-17,-18,-6,19,20,-9,-16,21,22,-5,23,24,-2,25,-10,-15,26,-13,12,-26,14,11,-25,-20,8,17,-21,3,-24,1,-19,7,18,-22,4,-23, signs 10001111000001110000110001
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,12,-13,14,-15,-16,17,-18,19,20,-8,21,22,-11,23,-17,-6,-1,24,25,-12,26,-14,-3,4,15,-26,13,-25,-22,10,-19,18,-23,16,5,2,-24,-21,9,-20,7, signs 01110101110001101111001001
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,-15,-16,17,18,19,20,-6,21,-8,22,-18,23,-4,24,-2,-17,-10,25,26,-13,14,-26,12,15,-25,11,16,9,-22,-19,-23,3,-24,1,-21,7,-20,5, signs 10010110111100000111001000
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,19,20,-6,21,-8,22,-18,23,-4,24,-2,25,-16,-11,26,-13,14,-26,12,15,10,17,-25,9,-22,-19,-23,3,-24,1,-21,7,-20,5, signs 10010110111100000111001000
candidate -1,2,-3,-4,5,6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,-18,-6,19,20,-9,-16,21,22,-5,23,24,-2,25,-14,-11,26,-13,12,-26,10,15,-25,-20,8,17,-21,3,-24,1,-19,7,18,-22,4,-23, signs 10001111011000010000110001
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,19,-7,20,21,-10,22,-12,-3,23,-1,24,-5,-14,25,-16,26,18,9,-21,-24,4,13,-25,15,6,-20,8,-19,-26,17,-22,11,2,-23, signs 00110011000110011110110010
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,-13,14,-15,16,-17,18,-14,19,-16,20,-18,21,22,-11,23,-3,24,-1,-8,25,26,-5,6,-26,4,7,-25,9,-21,13,-19,15,-20,17,12,-22,10,-23,2,-24, signs 11010001101101100101010100
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,-13,14,-15,16,-17,18,-14,19,-16,20,-18,21,22,-11,23,-3,24,-1,-8,25,26,-5,6,-26,4,7,-25,9,12,-22,-19,15,-20,17,-21,13,10,-23,2,-24, signs 11010001101101100101010100
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,-11,-12,13,14,-15,16,-17,18,-14,19,-16,20,-18,-13,21,22,23,-3,24,-1,-8,25,26,-5,6,-26,4,7,-25,9,-22,11,-19,15,-20,17,12,-21,10,-23,2,-24, signs 11010001101011100101010100
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,-11,-12,13,14,-15,16,-17,18,-14,19,-16,20,-18,-13,21,22,23,-3,24,-1,-4,25,26,-7,8,-26,6,9,-25,5,10,-23,12,-21,-19,15,-20,17,-22,11,2,-24, signs 11011100001011100101010100
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,11,-12,-13,14,-15,16,-17,18,-14,19,-16,20,-18,21,22,-11,23,-3,24,-1,-4,25,26,-7,8,-26,6,9,-25,5,10,-23,-21,13,-19,15,-20,17,12,-22,2,-24, signs 11011100001101100101010100
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,11,-12,-13,14,-15,16,-17,18,-14,19,-16,20,-18,21,22,-11,23,-3,24,-1,-4,25,26,-7,8,-26,6,9,-25,5,10,-23,12,-22,-19,15,-20,17,-21,13,2,-24, signs 11011100001101100101010100
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,11,-12,-13,14,-15,16,-17,18,-14,19,-16,20,-18,21,22,-11,23,-3,24,-1,-4,25,26,-7,8,-26,6,9,-25,5,-21,13,-19,15,-20,17,12,-22,10,-23,2,-24, signs 11011100001101100101010100
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,11,-12,-13,14,-15,16,-17,18,-14,19,-16,20,-18,21,22,-11,23,-3,24,-1,-4,25,26,-7,8,-26,6,9,-25,5,12,-22,-19,15,-20,17,-21,13,10,-23,2,-24, signs 11011100001101100101010100
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,-11,-12,13,14,-15,16,-17,18,-14,19,-16,20,-18,-13,21,22,23,-3,24,-1,-4,25,26,-7,8,-26,6,9,-25,5,-22,11,-19,15,-20,17,12,-21,10,-23,2,-24, signs 11011100001011100101010100
candidate 1,-2,-3,4,5,-6,7,-8,-9,-10,11,-12,-13,14,-15,16,-17,18,-14,19,-16,20,-18,21,22,-11,-4,23,24,-1,25,-5,26,-7,8,-26,6,9,-21,13,-19,15,-20,17,12,-22,10,3,-23,-25,2,-24, signs 00010011101101100101010011
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,11,-12,-13,14,-15,16,-17,18,-14,19,-16,20,-18,21,22,-11,23,-3,24,-1,-4,25,26,-7,8,-26,6,9,-21,13,-19,15,-20,17,12,-22,10,-23,-25,5,2,-24, signs 00100011101101100101010011
candidate 1,-2,-3,4,5,-6,7,-8,-9,-10,11,-12,-13,14,-15,16,-17,18,-14,19,-16,20,-18,21,22,-11,-4,23,24,-1,25,-5,26,-7,8,-26,6,9,12,-22,-19,15,-20,17,-21,13,10,3,-23,-25,2,-24, signs 00010011101101100101010011
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,11,-12,-13,14,-15,16,-17,18,-14,19,-16,20,-18,21,22,-11,23,-3,24,-1,-4,25,26,-7,8,-26,6,9,12,-22,-19,15,-20,17,-21,13,10,-23,-25,5,2,-24, signs 00100011101101100101010011
candidate 1,-2,-3,4,5,-6,7,-8,-9,-10,-11,-12,13,14,-15,16,-17,18,-14,19,-16,20,-18,-13,21,22,-4,23,24,-1,25,-5,26,-7,8,-26,6,9,-22,11,-19,15,-20,17,12,-21,10,3,-23,-25,2,-24, signs 00010011101011100101010011
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,-11,-12,13,14,-15,16,-17,18,-14,19,-16,20,-18,-13,21,22,23,-3,24,-1,-4,25,26,-7,8,-26,6,9,-22,11,-19,15,-20,17,12,-21,10,-23,-25,5,2,-24, signs 00100011101011100101010011
candidate -1,-2,3,-4,5,-6,-7,8,9,-10,-11,-12,13,14,-15,16,-17,18,-14,19,-16,20,-18,-13,21,-9,22,23,24,25,-8,-3,26,-5,6,-26,4,7,2,-22,10,-21,-25,1,-23,11,-19,15,-20,17,12,-24, signs 00001111111011100101100111
candidate 1,-2,3,4,-5,-6,-7,-8,9,-10,-11,-12,13,14,-15,16,-17,18,-14,19,-16,20,-18,-13,21,-9,-4,22,23,-1,24,-3,25,26,6,11,-19,15,-20,17,12,7,-26,5,10,-21,8,-25,-22,-24,2,-23, signs 11011100111011100101111000
candidate -1,2,3,-4,5,-6,-7,-8,9,-10,-11,-12,13,14,-15,16,-17,18,-14,19,-16,20,-18,-13,21,22,23,24,25,-9,-2,-5,26,-3,4,-26,10,-25,8,1,6,-23,12,-21,-19,15,-20,17,-22,11,-24,7, signs 01110100111011100101010111
candidate -1,2,3,-4,5,-6,-7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-14,19,-16,20,-18,21,22,-11,23,24,25,-9,-2,-5,26,-3,4,-26,10,-25,8,1,6,-23,-21,13,-19,15,-20,17,12,-22,-24,7, signs 01110100111101100101010111
candidate -1,2,3,-4,5,-6,-7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-14,19,-16,20,-18,21,22,-11,23,24,25,-9,-2,-5,26,-3,4,-26,10,-25,8,1,6,-23,12,-22,-19,15,-20,17,-21,13,-24,7, signs 01110100111101100101010111
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,-13,14,-15,16,-17,18,-14,19,-16,20,-18,21,22,-11,23,-1,24,-3,-8,25,26,-5,6,-26,4,7,-25,9,-21,13,-19,15,-20,17,12,-22,10,-24,2,-23, signs 11010001101101100101011000
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,-13,14,-15,16,-17,18,-14,19,-16,20,-18,21,22,-11,23,-1,24,-3,-8,25,26,-5,6,-26,4,7,-25,9,12,-22,-19,15,-20,17,-21,13,10,-24,2,-23, signs 11010001101101100101011000
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,-11,-12,13,14,-15,16,-17,18,-14,19,-16,20,-18,-13,21,22,23,-1,24,-3,-8,25,26,-5,6,-26,4,7,-25,9,-22,11,-19,15,-20,17,12,-21,10,-24,2,-23, signs 11010001101011100101011000
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,20,-12,21,-14,22,23,-17,-10,-1,-8,24,25,-5,26,-3,4,-26,6,-25,-21,13,-20,11,2,7,-24,15,-22,-19,18,-23,16,9, signs 10001110010110101111001110
candidate 1,-2,-3,4,-5,-6,7,-8,-9,-10,11,-12,13,14,-15,16,-17,18,-14,19,-16,20,-18,-13,21,22,23,-1,24,-11,-4,25,26,-7,8,-26,6,9,-25,5,10,3,12,-21,-19,15,-20,17,-22,-24,2,-23, signs 11111100000011100101011000
candidate 1,-2,-3,-4,5,-6,7,-8,-9,10,-11,-12,13,14,-15,16,-17,18,-14,19,-16,20,-18,-13,21,22,23,-1,24,25,-10,-5,26,-7,8,-26,6,9,4,11,-25,3,12,-21,-19,15,-20,17,-22,-24,2,-23, signs 11111100000011100101011000
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,20,-12,21,-14,22,23,-17,-10,-1,-8,24,25,-3,26,-5,6,-26,4,-25,-21,13,-20,11,2,7,-24,15,-22,-19,18,-23,16,9, signs 10110010010110101111001110
candidate 1,-2,-3,4,5,-6,-7,8,-9,10,-11,12,13,-14,-15,-16,17,-18,19,-5,20,21,-8,-17,-4,22,-10,23,-12,-1,24,-13,25,26,16,3,-22,-20,6,-19,18,7,-21,9,-26,15,2,11,-23,-25,14,-24, signs 00011100101100001110100011
candidate 1,-2,-3,4,5,-6,-7,8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-5,20,21,-8,-17,-4,22,-10,23,24,-13,25,-1,-14,26,-23,11,-22,-20,6,-19,18,7,-21,9,16,3,12,-24,-26,15,2,-25, signs 00011100100110001110101001
candidate 1,-2,-3,4,-5,-6,-7,8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-9,20,-11,21,-17,-8,22,-12,23,-14,-1,24,25,-4,26,6,-24,2,15,-23,13,-22,-20,10,-19,18,-21,16,3,-25,5,-26,7, signs 11001001110001101110101010
candidate 1,-2,-3,4,5,-6,7,8,-9,10,-11,12,-13,-14,-15,-16,17,-18,19,-5,20,-7,21,22,-12,-1,-10,23,-8,24,-4,25,26,-17,18,-26,16,-19,-25,15,6,-20,-24,3,14,-21,-23,9,2,13,-22,11, signs 11101001000111110011110000
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,-18,-4,19,-6,20,21,22,-16,-1,-14,23,24,-7,25,-11,26,-9,8,-24,-20,5,-19,-25,10,-26,12,3,18,-21,-23,13,2,17,-22,15, signs 11110011110000011110110101
candidate 1,2,-3,-4,5,6,-7,8,-9,-10,11,-12,-13,-14,15,-16,-17,18,-2,19,20,-5,21,22,-18,-1,23,-15,-6,-11,24,25,-8,26,10,-24,12,-20,4,-21,16,-23,14,7,-26,9,-25,13,-19,3,-22,17, signs 11110101110001000100110110
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,-18,-10,19,-12,20,-14,21,-2,22,-4,23,-6,24,-8,25,-16,26,18,9,-19,11,-26,17,-25,15,-20,13,-24,7,-21,1,-22,3,-23,5, signs 01100110011001100001101001
candidate 1,-2,-3,4,5,-6,-7,8,-9,10,-11,-12,-13,14,15,-16,17,-18,19,-5,20,21,-8,22,-10,-1,23,24,-4,25,-14,-17,26,-15,16,-26,18,-19,-25,13,6,-20,-24,3,12,7,-21,-23,2,11,-22,9, signs 11101000011110001111110000
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,-14,15,16,-17,-18,-6,19,-12,20,21,-15,22,-1,23,24,-4,25,-16,-9,26,-7,18,5,-19,11,-20,13,-24,3,-25,17,8,-26,10,-21,14,-23,2,-22, signs 11100100111000101001110010
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,-11,-12,13,-14,15,-16,-17,18,19,20,-4,21,-6,22,-8,-1,23,-3,24,25,-18,-13,26,-15,16,-26,14,17,12,-19,-25,11,-20,-24,10,5,-21,-23,2,9,-22,7, signs 11010001111111000011110000
candidate 1,2,-3,-4,5,-6,-7,-8,9,-10,-11,12,-13,14,-15,16,17,-18,-2,-9,19,20,-12,21,-14,22,-16,23,24,-1,25,-17,26,-5,6,-26,4,7,-22,15,-21,13,-20,11,-23,-25,18,3,8,-19,10,-24, signs 01001111000110010111010011
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,-17,18,19,-1,-18,20,-16,-3,-10,21,22,-7,23,24,-4,25,26,-13,14,-26,6,-23,8,-22,12,15,-25,5,-24,9,-21,11,-20,17,2,-19, signs 11011100011100010010001100
candidate 1,-2,-3,4,-5,6,7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,-4,-13,19,20,-10,21,22,23,-6,-17,24,-1,-16,-7,25,26,-21,11,-20,9,-26,-22,12,-19,14,3,18,5,-23,-25,8,15,2,-24, signs 11110011011100001111001101
candidate 1,-2,-3,-4,-5,6,-7,8,-9,10,11,12,13,-14,15,-16,-17,-18,19,-1,20,21,22,23,-12,24,-10,25,-8,-13,26,-15,-6,-11,-24,9,-25,7,14,-26,-23,5,16,-22,4,17,-21,3,18,-20,2,-19, signs 11111110010010000010000101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,19,-1,-18,-3,20,-5,-16,21,22,23,-8,-13,24,25,-10,26,12,-24,14,7,-23,9,-26,11,-25,-22,6,15,-21,-20,4,17,2,-19, signs 11110100100011010010001001
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,-17,18,19,-1,-18,-3,20,21,-6,-15,22,23,-8,-13,24,25,-10,26,12,-24,14,7,-23,9,-26,11,-25,-22,-21,5,16,-20,4,17,2,-19, signs 11111000100011100010001001
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,-18,19,-1,20,-17,-4,21,-6,-15,22,23,-8,-13,24,25,-10,26,12,-24,14,7,-23,9,-26,11,-25,-22,-21,5,16,3,18,-20,2,-19, signs 11111000100011100010001001
candidate -1,2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,15,-16,-17,-18,-2,-15,19,20,-4,21,-6,22,-14,23,24,-7,25,-9,26,-11,12,-26,10,13,-23,3,18,1,16,-19,-22,-25,8,-24,-21,5,-20,17, signs 01111000110001010001010010
candidate 1,-2,3,-4,-5,-6,7,-8,9,10,-11,12,-13,14,-15,-16,-17,18,19,-1,-18,-3,20,21,22,23,-10,24,-12,25,-14,-7,26,-9,-24,11,-23,-26,8,13,-25,-22,6,15,-21,5,16,-20,4,17,2,-19, signs 11111111000100000010000110
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,12,-13,14,-15,-16,17,-18,19,-1,20,-17,-4,21,22,23,-10,24,-12,25,-14,-7,26,-9,-24,11,-23,-26,8,13,-25,-22,6,15,-21,5,16,3,18,-20,2,-19, signs 11111111000100000010000110
candidate 1,-2,-3,-4,5,-6,7,-8,9,10,-11,12,-13,14,-15,16,-17,-18,19,-1,20,21,-16,-5,22,23,-10,24,-12,25,-14,-7,26,-9,-24,11,-23,-26,8,13,-25,-22,6,15,4,17,-21,3,18,-20,2,-19, signs 11111111000100000010000110
candidate 1,-2,-3,-4,-5,6,7,-8,9,10,-11,12,-13,14,15,-16,-17,-18,19,-1,20,21,22,-15,-6,23,-10,24,-12,25,-14,-7,26,-9,-24,11,-23,-26,8,13,-25,5,16,-22,4,17,-21,3,18,-20,2,-19, signs 11111111000100000010000110
N=26 triple 8,8,10 closed 3482198 reduced 591084 tested 591084 hits 480
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,-1,19,-13,20,-3,21,-11,22,23,-4,24,-10,25,-8,26,6,-22,12,-21,-24,9,-25,7,-26,5,-23,-20,14,-19,2,15,-18,17, signs 00000010011111110010100101
candidate 1,-2,3,-4,-5,6,-7,8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,-1,19,-13,20,21,-10,22,-8,23,-6,24,25,-3,26,-9,-22,7,-23,5,-24,11,-21,-26,4,-25,12,-20,14,-19,2,15,-18,17, signs 00111001000011110010010110
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,-1,19,-3,20,-5,21,-13,22,23,-6,24,-12,25,-10,26,8,-22,14,-21,-24,11,-25,9,-26,7,-23,-20,4,-19,2,15,-18,17, signs 00110000100111110010100101
candidate 1,-2,3,-4,5,-6,7,8,-9,10,-11,-12,13,-14,15,-16,-17,18,-10,19,20,-1,21,-3,-8,22,23,-15,24,-13,25,-7,26,-5,6,-26,4,11,16,-23,14,-24,12,-25,-22,17,-18,9,-19,-21,2,-20, signs 00110010011011001100110100
candidate 1,-2,-3,4,5,-6,-7,-8,9,-10,-11,12,-13,14,15,16,-17,18,-16,-9,19,20,-12,21,-14,22,-4,23,24,-1,25,-5,26,-15,10,-19,8,17,-18,7,-20,11,-21,13,6,-26,-22,3,-23,-25,2,-24, signs 11101010010110111101001101
candidate 1,-2,-3,4,5,-6,-7,-8,9,-10,-11,12,-13,14,15,16,-17,18,-16,-9,19,20,-12,21,-14,-5,22,23,24,-1,25,26,-4,-15,10,-19,8,17,-18,7,-20,11,-21,13,6,-22,-26,3,-23,-25,2,-24, signs 11101010010110111101011100
candidate 1,-2,-3,-4,5,-6,7,8,9,10,-11,12,-13,-14,-15,16,-17,18,-16,19,20,-5,21,-7,-12,22,-10,23,-8,24,25,-1,26,-9,-23,11,-22,13,6,-21,4,15,-19,17,-18,-20,14,3,-24,-26,2,-25, signs 11100110111001011101010110
candidate 1,-2,-3,-4,5,-6,7,8,9,10,-11,12,-13,-14,-15,16,-17,18,-16,19,20,-5,21,-7,-12,22,-10,23,-8,24,25,-1,26,-9,-23,11,-22,13,6,-21,4,-20,14,17,-18,15,-19,3,-24,-26,2,-25, signs 11100110111001011101010110
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,12,-13,-14,-15,16,-17,18,-16,-1,19,-3,20,21,-12,22,-10,23,-8,24,25,-5,26,-11,-22,9,-23,7,-24,13,-21,-26,6,-25,14,-20,4,-19,2,15,-18,17, signs 00111110010000110010010110
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,13,14,-15,-16,-17,18,19,-3,20,-1,21,-5,22,23,-14,24,-12,25,-10,26,-8,-13,-24,11,-25,9,-26,15,-23,7,16,-22,6,17,-18,-21,4,-19,2,-20, signs 00110000011011111110011010
candidate 1,-2,-3,4,-5,6,-7,-8,9,10,-11,12,-13,-14,15,-16,17,-9,18,-1,-10,-17,19,-15,20,21,-12,22,23,24,-6,25,-4,26,-22,13,-21,11,2,7,-24,5,-25,3,-26,-23,14,-20,16,-19,8,-18, signs 00100110100111001001100101
candidate -1,2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,18,19,-13,-2,20,21,22,-14,23,24,-17,-10,25,-4,-7,26,-5,6,-26,8,3,12,-19,-23,15,-22,1,-20,9,-25,11,-18,-24,16,-21, signs 10000011011110001001001100
candidate -1,2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,14,-15,-16,17,18,19,-13,-2,20,21,22,-14,23,24,-17,-10,25,-8,-3,26,-5,6,-26,4,7,12,-19,-23,15,-22,1,-20,9,-25,11,-18,-24,16,-21, signs 10110000011110001001001100
candidate 1,2,-3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-8,-1,19,20,-10,21,-12,22,-14,23,-16,24,-2,25,26,-5,6,-26,4,17,-21,11,-22,13,-23,15,-20,9,-18,7,-25,3,-24,-19, signs 01110001100110011100101100
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,12,-13,-14,-15,16,-17,-3,18,-1,19,-5,20,-7,-16,21,22,23,-12,24,25,-9,26,-11,-24,13,-23,-26,10,-25,14,-22,4,-19,6,-20,8,15,-21,17,2,-18, signs 00100110001111100010111001
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,15,-16,-17,18,19,-3,20,-1,21,-5,22,23,-8,24,-14,25,-12,26,-10,-15,-24,13,-25,11,-26,9,-23,7,16,-22,6,17,-18,-21,4,-19,2,-20, signs 00110001100110111110011010
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,19,-3,20,-1,21,-5,22,-7,-16,23,-14,24,-12,25,-10,26,8,13,-24,11,-25,9,-26,15,-23,-22,6,17,-18,-21,4,-19,2,-20, signs 00110011011001101110011010
candidate 1,-2,3,-4,5,-6,7,8,-9,-10,-11,12,-13,14,-15,16,-17,18,19,-3,20,-1,21,-5,22,-7,-16,23,-8,24,-14,25,-12,26,10,15,-24,13,-25,11,-26,9,-23,-22,6,17,-18,-21,4,-19,2,-20, signs 00110011110110001110011010
candidate 1,-2,3,-4,5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,-3,18,-1,19,-5,20,-7,-16,21,22,-9,23,-13,24,25,-10,26,12,-24,14,-23,-26,11,-25,-22,4,-19,6,-20,8,15,-21,17,2,-18, signs 00100110111100100010110110
candidate 1,-2,3,4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,-16,-17,-3,18,-1,19,20,-14,21,22,-11,23,-9,24,25,-4,-7,26,-5,6,-26,-25,17,2,-18,-20,15,-21,13,8,-24,10,-23,12,-22,16,-19, signs 00111101001100100001010111
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-7,18,-5,-16,19,-14,20,21,-1,22,-3,23,24,-10,25,-12,26,-24,9,-25,11,-26,-23,8,17,6,-18,4,15,-19,13,-20,-22,2,-21, signs 00110011100101100010010010
candidate 1,-2,3,-4,5,6,7,-8,-9,-10,11,-12,13,-14,-15,16,-17,-5,18,-3,-16,19,-6,20,21,-1,22,-7,23,24,25,-13,26,-11,10,-26,12,-25,14,9,-24,15,8,-23,-19,17,4,-18,-20,-22,2,-21, signs 00001101100110000010010001
candidate 1,-2,3,-4,5,6,7,-8,-9,-10,11,-12,13,-14,-15,16,-17,-5,18,-3,-16,19,-6,20,21,-1,22,-7,23,24,25,-11,26,-13,12,-26,10,-25,14,9,-24,15,8,-23,-19,17,4,-18,-20,-22,2,-21, signs 00001101111000000010010001
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,12,-13,14,-15,-16,17,18,-8,19,-6,-17,20,21,22,-11,23,-3,-14,24,-12,25,26,-1,-25,13,-24,-22,10,5,16,-20,-18,7,-19,9,-21,15,4,-23,2,-26, signs 11001001101110010101010101
candidate -1,-2,3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,-11,18,-9,-16,19,20,-13,-8,-3,21,22,23,24,-6,25,-4,26,-22,1,-24,5,-25,15,-19,17,10,-18,12,-20,14,7,2,-21,-26,-23, signs 01000110001110100010100101
candidate -1,2,-3,4,5,-6,7,-8,9,-10,-11,12,13,-14,-15,16,-17,-9,18,-7,-16,19,-12,20,21,-5,22,23,-2,24,-4,25,26,-13,14,-26,-20,11,-19,15,-23,1,-24,3,-25,-21,10,17,8,-18,6,-22, signs 10010100111100000001100100
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,13,-14,-15,16,-17,18,-10,19,20,-7,-16,21,-12,22,-4,23,24,-1,25,-3,26,-13,14,5,-19,9,-18,17,8,-20,6,15,-21,11,-22,-26,-23,-25,2,-24, signs 00100100110100100010100011
candidate 1,-2,3,4,5,-6,7,-8,-9,10,-11,-12,-13,14,-15,16,-17,-7,18,-5,-16,19,-10,20,21,22,-4,23,24,-1,25,-3,-14,26,12,-21,8,17,6,-18,-22,13,-26,11,-20,9,-19,15,-23,-25,2,-24, signs 00100011110010000001100011
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,19,-7,20,-5,21,22,-16,23,-10,-3,24,-1,25,-11,26,-13,14,-26,12,15,-23,17,-18,9,4,-21,6,-20,8,-19,-22,-25,2,-24, signs 11010011010011100010101101
candidate -1,2,-3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,15,-16,17,18,-12,19,-10,20,21,-17,-14,22,-4,23,-2,24,25,26,-6,-15,16,7,-26,1,-24,3,-23,5,-22,9,-20,11,-19,13,-18,-21,8,-25, signs 10011000100111000101010100
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,14,-15,16,-17,18,-10,19,20,-7,-16,21,22,-13,-4,23,24,-1,25,-5,-14,26,-21,11,-19,9,-18,17,8,-20,6,15,-26,-22,12,3,-23,-25,2,-24, signs 00010100110010100010110010
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,-12,13,14,-15,16,-17,18,-10,19,20,-7,-16,21,22,-13,23,-3,24,-1,-4,25,-14,26,-21,11,-19,9,-18,17,8,-20,6,15,-26,-22,12,-23,-25,5,2,-24, signs 00100100110010100010110010
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,18,-10,19,-8,-17,20,-13,21,22,-4,23,24,-1,25,26,-6,-15,14,-21,12,-20,16,7,-26,5,-22,11,-18,9,-19,3,-23,-25,2,-24, signs 00011000011110000100110010
candidate 1,-2,3,4,5,-6,7,-8,-9,10,-11,-12,-13,14,-15,16,-17,-7,18,-5,-16,19,-10,20,21,22,23,-3,24,-1,-4,25,-14,26,12,-21,8,17,6,-18,-22,13,-26,11,-20,9,-19,15,-25,-23,2,-24, signs 00100011110010000001101001
candidate -1,2,-3,4,-5,-6,-7,-8,9,10,11,-12,-13,14,15,-16,17,18,-14,19,20,-11,21,-17,22,-15,-10,23,-4,24,-2,-9,25,26,6,1,8,-25,-23,-20,12,-21,16,-22,-18,13,-19,3,-24,5,-26,7, signs 01100110110101110101010101
candidate 1,-2,3,-4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,18,19,20,-6,21,22,-3,-16,23,-14,-1,24,25,-8,-11,26,-9,10,-26,12,-19,4,-22,2,15,-23,17,-18,13,-25,7,-20,5,-21,-24, signs 11000110001101100011001100
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,11,12,-13,14,-15,16,-17,-9,18,-5,19,20,-14,21,-12,22,23,24,-2,-11,-16,25,26,-7,8,-26,6,-18,4,-19,-25,17,10,3,-24,1,-22,13,-21,15,-20,-23, signs 01110011100110011010101101
candidate 1,2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,-14,-15,16,-17,-5,18,-3,-16,19,20,21,-12,-1,-10,22,23,-7,24,25,-2,26,14,-20,6,-24,8,-23,-21,13,-26,15,-19,17,4,-18,-25,9,-22,11, signs 10001011100101100011011001
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,18,-16,19,20,21,-10,-1,-8,22,-6,23,24,-3,25,-13,26,-15,-18,17,-19,-26,14,-25,12,-20,4,-24,2,11,-21,5,-23,7,-22,9, signs 00111001100011010010001110
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,-13,14,15,-16,17,18,-14,19,20,21,-10,-1,-8,22,-6,23,24,-3,25,-15,26,-17,16,-26,-18,13,-19,-25,12,-20,4,-24,2,11,-21,5,-23,7,-22,9, signs 00111001100001011100001110
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-1,22,-11,23,-9,24,-3,25,-7,26,-5,4,-24,10,-23,12,-22,2,-25,6,-26,8,13,-20,15,-19,17,-18,-21, signs 00111100001110011101010101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-1,22,-11,23,-9,24,-3,25,-7,26,-5,4,-24,10,-23,12,-22,2,-25,6,-26,8,13,-20,17,-18,15,-19,-21, signs 00111100001110011101010101
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,22,-11,23,-9,24,25,-4,-7,26,-5,6,-26,-25,3,14,-20,-18,17,-19,15,8,-24,10,-23,12,-22,2,-21, signs 00011101001100110010010111
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-1,22,-11,23,-9,24,25,-4,-7,26,-5,6,-26,-25,3,-19,15,-18,17,14,-20,8,-24,10,-23,12,-22,2,-21, signs 00011101001100110010010111
candidate 1,-2,3,-4,-5,6,-7,-8,-9,10,11,-12,13,-14,15,-16,17,18,-10,19,20,21,-6,-1,22,-3,23,-11,24,-13,25,-17,26,-15,16,-26,-18,9,-19,-23,12,-24,14,-25,8,-20,4,-22,2,7,-21,5, signs 00111000010110110100011011
candidate 1,-2,3,4,-5,6,7,-8,9,-10,-11,-12,13,-14,15,-16,-17,18,-6,19,-4,20,21,-1,22,-3,23,-15,24,-13,25,-7,26,-9,10,-26,8,11,-18,17,12,-25,14,-24,16,5,-19,-23,-20,-22,2,-21, signs 00100100111011001100011101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,19,-7,20,-5,21,22,23,-1,24,-3,-16,25,-14,-9,26,-11,12,-26,10,13,8,15,-25,-19,6,-20,4,-21,-18,17,-22,-24,2,-23, signs 00110010001111100010100111
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,15,-16,17,18,-14,19,-12,20,-2,21,-4,22,23,-17,24,-15,25,-7,26,-9,10,-26,8,11,-20,13,-19,-25,16,-24,-18,-23,6,1,-21,3,-22,5, signs 10011100111001110101100101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,19,-7,20,-5,21,22,23,-1,24,-3,-16,-9,-14,25,26,-11,12,-26,10,13,-25,15,8,-19,6,-20,4,-21,-18,17,-22,-24,2,-23, signs 00110011101110000010100111
candidate -1,2,-3,-4,5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-6,23,-8,-11,24,-5,25,26,-2,-9,10,3,-26,1,-23,7,12,-21,14,-20,-18,17,-19,15,-22,-24,4,-25, signs 01110001110100110010101011
candidate -1,2,-3,-4,5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-6,23,-8,-11,24,-5,25,26,-2,-9,10,3,-26,1,-23,7,12,-21,-19,15,-18,17,14,-20,-22,-24,4,-25, signs 01110001110100110010101011
candidate -1,2,-3,4,5,-6,-7,8,9,-10,-11,-12,13,-14,15,16,-17,18,-16,-13,19,20,-8,21,-4,22,-2,23,24,-5,25,-9,26,-15,14,-19,12,17,-18,11,-20,-26,10,7,-23,1,-22,3,-21,-25,6,-24, signs 11001110111001111101101100
candidate -1,2,-3,4,5,-6,-7,-8,9,10,-11,-12,13,-14,15,16,-17,18,-16,-13,19,-9,20,21,-4,22,-2,23,24,-5,25,26,-10,-15,14,-19,12,17,-18,11,8,-20,-26,7,-23,1,-22,3,-21,-25,6,-24, signs 11001111011001111101101100
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,16,-17,18,19,-15,20,-13,21,-9,-4,22,-2,23,24,25,-6,-11,-16,26,-18,17,-26,-19,14,-20,12,7,-25,1,-23,3,-22,5,10,-21,8,-24, signs 01100111001100101110010110
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,-11,20,-9,21,-7,22,-3,23,-1,24,-5,25,26,12,15,-19,17,-18,13,-26,-22,2,-23,4,-25,10,-20,8,-21,6,-24, signs 11001100110010011101001101
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,-11,20,-9,21,-7,22,-3,23,-1,24,-5,25,26,12,17,-18,15,-19,13,-26,-22,2,-23,4,-25,10,-20,8,-21,6,-24, signs 11001100110010011101001101
candidate -1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-16,19,-14,20,21,-13,22,-11,23,-9,24,-3,25,-7,26,-5,4,-24,10,-23,12,-22,2,-25,6,-26,8,1,-20,15,-19,17,-18,-21, signs 10111100001100011101010101
candidate -1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-16,19,-14,20,21,-13,22,-11,23,-9,24,-3,25,-7,26,-5,4,-24,10,-23,12,-22,2,-25,6,-26,8,1,-20,17,-18,15,-19,-21, signs 10111100001100011101010101
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,-6,21,-4,-11,22,-9,23,-3,24,-1,25,26,8,15,-19,13,-20,7,-26,-23,10,-22,-18,17,12,5,-21,-25,2,-24, signs 11011010001110010001101100
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-4,21,22,-1,23,-11,24,-9,25,-7,26,-5,6,-26,14,-20,-18,17,-19,15,8,-25,10,-24,12,3,-21,-23,2,-22, signs 11100011001100110010110010
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-4,21,22,-1,23,-11,24,-9,25,-7,26,-5,6,-26,-19,15,-18,17,14,-20,8,-25,10,-24,12,3,-21,-23,2,-22, signs 11100011001100110010110010
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,-11,-12,13,-14,15,16,-17,18,-16,-13,19,20,21,-3,22,-1,-8,23,-6,24,-4,25,26,-15,14,-19,12,17,-18,11,-20,-26,10,-21,-25,9,2,-22,-24,5,-23,7, signs 11010011111001111101111000
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,16,-17,18,19,-15,20,-9,-4,21,-2,22,23,24,-6,-11,25,-13,-16,26,-18,17,-26,-19,14,-25,12,7,-24,1,-22,3,-21,5,10,-20,8,-23, signs 01100111001100101110101100
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,15,-16,17,-15,18,19,20,-9,-4,21,-2,22,23,24,-6,-11,25,26,-14,-17,16,-18,-26,13,-19,-25,12,7,-24,1,-22,3,-21,5,10,-20,8,-23, signs 01100111001110100110101100
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,-11,12,-13,14,15,-16,-17,18,19,-15,-6,20,21,-3,22,-1,-4,23,24,-7,-14,25,-12,26,10,17,-18,11,-26,9,16,-19,-25,13,8,-24,-20,5,-23,-21,2,-22, signs 11010011110100111110011100
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,-11,12,-13,14,15,-16,-17,18,19,-15,-6,20,21,-3,22,-1,23,-5,-8,24,-14,25,-12,26,10,17,-18,11,-26,9,16,-19,-25,13,-24,7,-20,-23,4,-21,2,-22, signs 11001011110100111110011100
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,-11,12,-13,14,15,-16,-17,18,19,-15,20,21,-6,-3,22,-1,-4,-7,23,24,-14,25,-12,26,10,17,-18,11,-26,9,16,-19,-25,13,-24,-20,8,-23,-21,5,2,-22, signs 11011010110100111110011100
candidate -1,2,-3,4,5,-6,-7,8,9,-10,-11,-12,13,-14,15,16,-17,18,-16,19,-8,20,-4,21,-2,22,23,-5,24,-9,25,-15,26,-13,12,17,-18,-26,14,11,-19,-25,10,7,-22,1,-21,3,-20,-24,6,-23, signs 11001110111110011111011000
candidate -1,2,-3,4,5,-6,-7,-8,9,10,-11,-12,13,-14,15,16,-17,18,-16,-9,19,20,-4,21,-2,22,23,-5,24,25,-10,-15,26,-13,12,17,-18,-26,14,11,8,-19,-25,7,-22,1,-21,3,-20,-24,6,-23, signs 11001111011110011111011000
candidate 1,-2,3,4,5,-6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-5,21,-3,22,-1,-4,23,-8,-13,24,25,-10,26,12,-24,14,7,-23,9,-26,11,-25,15,-19,17,-18,-20,6,-21,2,-22, signs 11010111011100011101010110
candidate 1,-2,3,-4,5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,-6,-3,20,-1,21,-5,22,23,-8,-13,24,25,-10,26,12,-24,14,7,-23,9,-26,11,-25,15,-19,17,-18,-22,4,-21,2,-20, signs 11011011011100011101010110
candidate 1,-2,3,-4,5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,-6,-3,20,-1,21,-5,22,23,-8,-13,24,25,-10,26,12,-24,14,7,-23,9,-26,11,-25,17,-18,15,-19,-22,4,-21,2,-20, signs 11011011011100011101010110
candidate 1,-2,-3,4,-5,-6,7,8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-9,-4,19,20,-1,21,22,-8,23,24,-13,25,-15,26,-7,-22,3,-19,5,16,-25,14,-24,12,17,10,-18,-23,-26,6,-21,2,-20, signs 11100101001100110011001010
candidate 1,-2,3,-4,5,-6,7,8,-9,-10,-11,12,-13,14,-15,16,-17,18,-12,-7,19,-3,20,-1,21,-5,-14,22,-16,23,24,25,-8,26,10,-24,4,-21,6,13,-22,15,-23,17,-18,11,-26,9,-25,-19,2,-20, signs 11011001110110011101010110
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-12,-7,19,-3,20,-1,21,22,-4,23,-14,24,-16,25,26,-9,10,-26,8,11,-25,-19,6,13,-18,17,-24,15,-23,5,-22,-20,2,-21, signs 10011000111110011100110111
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-12,-7,19,20,21,-3,22,-1,-4,23,-14,24,-16,25,26,-9,10,-26,8,11,-25,-19,6,13,-18,17,-24,15,-20,5,-23,-21,2,-22, signs 11010000111110011100011111
candidate 1,-2,3,4,-5,-6,7,8,-9,10,11,-12,-13,14,-15,-16,-17,18,-10,19,-8,20,21,-3,22,-1,-4,23,-14,24,25,-11,26,-7,6,13,-24,15,-23,5,-20,17,-18,9,-19,-26,12,-25,16,-21,2,-22, signs 11011000011110001101010110
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,19,-9,20,-7,21,22,-4,23,24,-1,25,-5,-16,-11,26,-13,14,-26,12,15,10,-19,8,-20,6,-21,-18,17,-22,3,-23,-25,2,-24, signs 11101100111100000010101100
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,19,-12,20,21,-3,22,-1,23,-5,24,-7,25,-9,26,-13,14,17,-18,15,-19,11,6,-24,4,-23,-20,-26,10,-25,8,-21,2,-22, signs 11011000111011011101010110
candidate 1,2,-3,-4,5,-6,7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-7,22,-1,-8,23,-10,-5,24,25,-2,26,4,-24,6,11,14,-20,-18,17,-19,15,12,-21,-23,9,-26,3,-25,-22, signs 11110001100100110010110110
candidate 1,2,-3,-4,5,-6,7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-7,22,-1,-8,23,-10,-5,24,25,-2,26,4,-24,6,11,-19,15,-18,17,14,-20,12,-21,-23,9,-26,3,-25,-22, signs 11110001100100110010110110
candidate 1,-2,3,-4,5,-6,7,8,-9,-10,-11,12,-13,14,-15,16,-17,18,-16,19,-14,20,-12,21,22,-3,23,-5,24,-7,25,-1,-8,26,10,17,-18,11,-26,9,2,-23,4,-22,-19,15,-20,13,-21,-24,6,-25, signs 11001101110100111110101010
candidate -1,2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,18,-16,-13,19,20,-10,21,-4,22,-6,23,-8,24,-2,25,26,-15,14,1,-25,3,-22,5,-23,7,-24,-19,12,17,-18,11,-20,9,-21,-26, signs 01100110011001111101010101
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,15,-16,-17,18,-8,19,-6,20,-4,21,-2,22,23,-9,24,-11,25,-13,26,-15,16,-26,14,-25,12,17,-18,-24,10,7,-19,1,-22,3,-21,5,-20,-23, signs 10011001001100110001010101
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,15,-16,-17,18,-8,19,-6,20,-4,21,-2,22,23,-9,24,-11,25,-15,26,-13,14,-26,16,-25,12,17,-18,-24,10,7,-19,1,-22,3,-21,5,-20,-23, signs 10011001001111000001010101
candidate -1,2,-3,-4,5,-6,-7,8,9,10,-11,-12,-13,14,15,-16,17,18,-14,19,20,21,-10,22,-8,23,24,-5,25,-17,26,-15,-2,-9,-22,7,-23,3,16,-26,-18,13,-19,1,-21,11,6,-24,4,-25,12,-20, signs 01110001001001110100110011
candidate 1,2,-3,-4,5,-6,7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-7,22,-1,-8,23,-10,-5,24,25,-2,26,4,-24,6,-21,12,15,-19,17,-18,-20,14,11,-23,9,-26,3,-25,-22, signs 00001110011001011101001001
candidate 1,2,-3,-4,5,-6,7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-7,22,-1,-8,23,-10,-5,24,25,-2,26,4,-24,6,-21,12,-20,14,17,-18,15,-19,11,-23,9,-26,3,-25,-22, signs 00001110011001011101001001
candidate -1,-2,3,-4,5,-6,7,-8,9,10,-11,12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-9,22,-7,23,24,-12,25,-10,-5,26,-3,4,-26,2,11,-25,-21,-18,17,8,-22,6,1,-24,13,-20,15,-19,-23, signs 00110100111010010001100111
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-9,22,-7,23,-3,24,-1,-4,25,26,-11,12,-26,10,-21,8,-22,6,-23,14,-20,-18,17,-19,15,-25,5,2,-24, signs 11011100110000110010101100
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-9,22,-7,23,-3,24,-1,-4,25,26,-11,12,-26,10,-21,8,-22,6,-23,-19,15,-18,17,14,-20,-25,5,2,-24, signs 11011100110000110010101100
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-9,22,-7,23,-3,24,-1,25,-5,26,-11,12,15,-19,17,-18,13,-20,-23,2,-24,4,-26,10,-21,8,-22,6,-25, signs 11001100110010011101100110
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-9,22,-7,23,-3,24,-1,25,-5,26,-11,12,17,-18,15,-19,13,-20,-23,2,-24,4,-26,10,-21,8,-22,6,-25, signs 11001100110010011101100110
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-7,22,-5,23,-3,24,-1,-12,25,26,-9,10,-26,8,11,-25,-21,6,-22,4,-23,14,-20,-18,17,-19,15,2,-24, signs 00110010111000110010101011
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-7,22,-5,23,-3,24,-1,-12,25,26,-9,10,-26,8,11,-25,-21,6,-22,4,-23,-19,15,-18,17,14,-20,2,-24, signs 00110010111000110010101011
candidate -1,2,-3,4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-4,22,-2,23,24,25,-10,-5,26,-7,8,-26,6,9,-22,3,12,-21,-25,1,-23,15,-19,17,-18,-20,14,-24, signs 01000011111101011101100111
candidate -1,2,-3,4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-4,22,-2,23,24,25,-10,-5,26,-7,8,-26,6,9,-22,3,12,-21,-25,1,-23,-20,14,17,-18,15,-19,-24, signs 01000011111101011101100111
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-3,23,-1,-4,24,-10,25,-8,26,6,15,-19,17,-18,-20,14,7,-26,5,12,-21,-25,9,-24,-22,2,-23, signs 11011101001101011101101100
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-3,23,-1,-4,24,-10,25,-8,26,6,-20,14,17,-18,15,-19,7,-26,5,12,-21,-25,9,-24,-22,2,-23, signs 11011101001101011101101100
candidate -1,2,-3,4,-5,6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-4,22,-2,23,24,25,-6,-9,26,-7,8,-26,10,5,-22,3,12,-21,-25,1,-23,15,-19,17,-18,-20,14,-24, signs 01001111001101011101100111
candidate -1,2,-3,4,-5,6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-4,22,-2,23,24,25,-6,-9,26,-7,8,-26,10,5,-22,3,12,-21,-25,1,-23,-20,14,17,-18,15,-19,-24, signs 01001111001101011101100111
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-8,-3,23,-1,-10,24,-12,25,26,-5,6,-26,4,7,-25,-23,2,9,-22,15,-19,17,-18,-20,14,-21,-24,11, signs 10001111100101011101010111
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-8,-3,23,-1,-10,24,-12,25,26,-5,6,-26,4,7,-25,-23,2,9,-22,-20,14,17,-18,15,-19,-21,-24,11, signs 10001111100101011101010111
candidate 1,-2,3,4,5,-6,7,-8,9,10,-11,-12,13,-14,-15,-16,-17,18,19,-9,20,-7,21,-5,22,-3,23,-1,-4,24,-10,25,26,-13,14,-26,12,15,-25,11,16,-19,8,-20,6,-21,-18,17,-24,-22,2,-23, signs 00101100100011110010110011
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,18,19,20,-12,21,22,-9,23,-7,24,-3,25,-1,-4,-17,26,-15,14,-19,10,-22,8,-23,6,-24,-21,11,-20,13,16,-26,-18,5,2,-25, signs 00100011001101110110101001
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-4,22,23,-1,24,-3,-10,25,-8,26,6,15,-19,17,-18,-20,14,7,-26,5,12,-21,-25,9,-22,-24,2,-23, signs 11011101001101011101111000
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-4,22,23,-1,24,-3,-10,25,-8,26,6,-20,14,17,-18,15,-19,7,-26,5,12,-21,-25,9,-22,-24,2,-23, signs 11011101001101011101111000
candidate -1,2,3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-16,19,-14,20,-12,21,22,23,-2,-5,24,-7,25,-9,26,-3,4,-24,6,11,-20,13,-19,15,10,-25,8,-26,-23,1,-21,17,-18,-22, signs 01110011001100111110011101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,21,-10,22,-8,-1,-6,-11,23,-13,24,25,26,-3,4,-26,2,5,-25,15,-19,17,-18,-20,14,-24,12,-23,-21,9,-22,7, signs 10111001101001011101011011
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,21,-10,22,-8,-1,-6,-11,23,-13,24,25,26,-3,4,-26,2,5,-25,-20,14,17,-18,15,-19,-24,12,-23,-21,9,-22,7, signs 10111001101001011101011011
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,-11,12,-13,14,15,-16,-17,18,19,-15,-6,20,-4,21,22,-1,23,-3,24,-7,-14,25,-12,26,10,17,-18,11,-26,9,16,-19,-25,13,8,-24,-20,5,-21,-23,2,-22, signs 11010011110100111110110100
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,-11,12,-13,14,15,-16,-17,18,19,-15,-6,20,-4,21,22,-1,23,-3,24,-7,-14,25,-12,26,10,17,-18,11,-26,9,-21,-23,2,-24,-20,5,16,-19,-25,13,8,-22, signs 11010011110100111110110100
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-12,-7,19,20,-4,-1,21,-3,22,23,-14,24,-16,25,26,-9,10,-26,8,11,-25,-19,6,13,-18,17,-24,15,-23,5,-20,-22,2,-21, signs 10011000111110011101100111
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-12,-7,19,20,-4,21,22,-1,23,-3,-14,24,-16,25,26,-9,10,-26,8,11,-25,-19,6,13,-18,17,-24,15,-20,5,-21,-23,2,-22, signs 11010000111110011100110111
candidate 1,2,-3,4,-5,6,-7,8,-9,10,11,-12,-13,-14,-15,16,-17,18,-16,19,-10,20,-8,-1,-6,21,-4,22,-2,23,24,-11,25,26,14,17,-18,15,-26,13,-23,3,-22,5,-21,-24,12,-25,-19,9,-20,7, signs 10011001101011011101101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,18,19,-15,20,-13,21,22,-10,-1,-8,23,-6,24,25,-3,-16,26,-18,17,-26,-19,14,-20,12,-21,4,-25,2,11,-22,5,-24,7,-23,9, signs 11000110011100101110111000
candidate -1,2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,15,-16,-17,18,19,-15,-4,20,-2,21,22,23,-14,24,-6,-11,25,-7,26,-9,10,-26,8,-25,12,5,-24,13,-20,3,16,-19,-23,1,-21,17,-18,-22, signs 01000000111111111110011101
candidate -1,2,-3,4,-5,6,7,-8,9,-10,-11,12,13,-14,15,-16,-17,18,19,-15,-4,20,-2,21,22,23,24,-13,-6,25,-12,-7,26,-9,10,-26,8,11,-25,5,14,-24,-20,3,16,-19,-23,1,-21,17,-18,-22, signs 01000000111111111110011101
candidate -1,2,-3,4,5,6,-7,-8,9,-10,-11,-12,13,14,15,-16,-17,18,19,-15,-4,20,-2,21,22,23,-14,-5,24,-13,-6,25,26,-9,10,-26,8,11,-25,7,12,-24,-20,3,16,-19,-23,1,-21,17,-18,-22, signs 01000000111111111110011011
candidate -1,2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,15,-16,-17,18,19,-15,-4,20,-2,21,22,23,-14,24,-6,-11,25,-9,26,-7,8,-26,10,-25,12,5,-24,13,-20,3,16,-19,-23,1,-21,17,-18,-22, signs 01000011001111111110011101
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,15,-16,-17,18,19,-15,-4,20,-2,21,22,23,-14,24,-6,-13,25,-11,26,-9,10,-26,8,-25,12,7,-24,5,-20,3,16,-19,-23,1,-21,17,-18,-22, signs 01001000110111111110011011
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,18,-16,19,20,-3,21,-1,22,-15,-6,23,-8,-13,24,25,-10,26,12,-24,14,7,-23,9,-26,11,-25,5,-19,17,-18,-20,4,-22,2,-21, signs 11010011011100111101100110
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,15,-16,-17,18,19,-15,-4,20,-2,21,22,23,24,-13,-6,25,-8,-11,26,-9,10,-26,12,7,-25,5,14,-24,-20,3,16,-19,-23,1,-21,17,-18,-22, signs 01000011110011111110011101
candidate -1,2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,15,-16,-17,18,19,-15,-4,20,-2,21,22,23,-14,-5,24,-7,-12,25,26,-9,10,-26,-20,3,16,-19,-23,13,6,-24,8,11,-25,1,-21,17,-18,-22, signs 01000110111001111110011011
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,15,-16,-17,18,19,-15,-4,20,-2,21,22,23,24,-13,-6,25,-8,-11,26,-9,10,-26,-25,7,12,-24,14,5,-20,3,16,-19,-23,1,-21,17,-18,-22, signs 01001001110110111110011011
candidate -1,2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,15,-16,-17,18,19,-15,-4,20,-2,21,22,23,-14,-5,24,-7,-12,25,26,-9,10,-26,8,11,-25,13,6,-24,-20,3,16,-19,-23,1,-21,17,-18,-22, signs 01000110111001111110011011
candidate -1,-2,3,-4,5,6,-7,8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,-8,20,-6,21,22,-13,23,-9,24,-5,25,-3,-10,26,12,1,-21,7,-20,-24,4,-25,2,11,-26,-23,14,17,-18,15,-19,-22, signs 01001110010111011101010101
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,-11,12,-13,-14,15,16,-17,18,-16,-9,19,20,-6,-15,21,22,-12,23,24,-1,25,-3,-10,26,-22,13,4,-19,8,17,-18,7,-20,5,14,-21,-26,11,-23,-25,2,-24, signs 11010110011010111101011100
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,-11,-12,13,-14,15,16,-17,18,-16,19,20,-3,21,-1,-8,22,-6,23,-4,24,25,-15,26,-13,12,17,-18,-26,14,11,-19,-25,10,-20,-24,9,2,-21,-23,5,-22,7, signs 11010011111110011111110000
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,-3,19,-1,20,21,22,23,-10,24,-8,25,-6,-13,26,-11,-24,9,-25,7,12,-26,-23,5,14,-22,4,15,-21,-19,2,17,-18,-20, signs 10000100111101111101111101
candidate -1,2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,15,-16,-17,18,19,-15,-4,20,-2,21,22,23,-14,24,-12,-5,25,-7,26,-9,10,-26,8,-25,6,11,-24,13,-20,3,16,-19,-23,1,-21,17,-18,-22, signs 01001100110011111110011101
candidate -1,2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,15,-16,-17,18,19,-15,-4,20,-2,21,22,23,-14,24,-12,-5,25,-9,26,-7,8,-26,10,-25,6,11,-24,13,-20,3,16,-19,-23,1,-21,17,-18,-22, signs 01001111000011111110011101
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,14,15,-16,-17,18,19,-15,-4,20,-2,21,22,23,-14,24,-12,-7,25,-11,26,-9,10,-26,8,-25,6,13,-24,5,-20,3,16,-19,-23,1,-21,17,-18,-22, signs 01001110110001111110011011
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,15,-16,-17,18,19,-15,-4,20,-2,21,22,23,-6,24,-8,-13,25,-9,26,-11,12,-26,10,-25,14,7,-24,5,-20,3,16,-19,-23,1,-21,17,-18,-22, signs 01001100001111111110011101
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,15,-16,-17,18,19,-15,-4,20,-2,21,22,23,-6,24,-8,-13,25,-11,26,-9,10,-26,12,-25,14,7,-24,5,-20,3,16,-19,-23,1,-21,17,-18,-22, signs 01001100110011111110011101
candidate -1,2,-3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,15,16,-17,18,-16,19,20,-5,21,22,-2,23,-6,24,-8,-15,25,-13,26,-11,12,-26,10,-25,14,9,-19,17,-18,3,-22,1,-23,7,-24,-20,4,-21, signs 01110100001101111100110111
candidate 1,-2,3,-4,5,-6,7,8,-9,10,-11,12,-13,-14,-15,16,-17,18,-16,19,20,-3,21,-1,22,23,-8,24,-10,25,-12,-5,26,-7,-24,9,-23,-26,6,11,-25,-20,14,17,-18,15,-19,13,4,-22,2,-21, signs 11010011101101011101101001
candidate 1,-2,3,-4,-5,-6,7,-8,9,-10,-11,12,-13,14,15,-16,17,18,-14,19,20,-3,21,-1,22,23,24,-7,-12,-17,25,-15,26,-9,10,-26,8,11,16,-25,-18,13,6,-24,-19,5,-23,-20,4,-21,2,-22, signs 10011110111001110111010011
candidate 1,-2,-3,4,-5,6,7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,-7,19,20,21,-1,22,23,-8,24,25,-13,-6,26,-4,-11,12,5,-26,-19,-23,9,-24,15,-18,17,14,-25,10,3,-20,-22,2,-21, signs 11111001011100110011100101
candidate 1,2,-3,4,5,-6,-7,8,-9,-10,11,-12,-13,-14,15,16,-17,18,-16,19,20,-5,21,-1,22,23,-8,-15,-4,24,-2,25,26,-11,12,-26,10,13,-25,-22,6,-20,-18,17,-19,7,-23,9,14,3,-24,-21, signs 11100011001111010010110111
candidate -1,2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,15,-16,-17,18,19,-15,-4,20,-2,21,22,23,24,-5,-14,25,-12,-7,26,-9,10,-24,-20,3,16,-19,-25,13,6,-26,8,11,-23,1,-21,17,-18,-22, signs 01001100111100111110011101
candidate -1,2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,15,-16,-17,18,19,-15,-4,20,-2,21,22,23,24,-5,-14,25,-12,-7,26,-9,10,-26,8,11,-25,13,6,-24,-20,3,16,-19,-23,1,-21,17,-18,-22, signs 01001100111100111110011101
candidate -1,2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,15,-16,-17,18,19,-15,-4,20,-2,21,22,23,-6,24,-14,-7,25,-9,26,-11,12,-26,10,-25,8,13,-24,5,-20,3,16,-19,-23,1,-21,17,-18,-22, signs 01001111001100111110011101
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,-3,19,-1,20,21,22,-5,-14,23,24,-7,-12,25,-10,26,8,-24,6,13,-25,11,-26,9,-23,-22,4,15,-21,-19,2,17,-18,-20, signs 10001011110010111101111101
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,-3,19,-1,20,21,-4,-15,22,23,24,-7,-12,25,-10,26,8,-24,6,13,-25,11,-26,9,-23,5,14,-22,-21,-19,2,17,-18,-20, signs 10010011110011011101111101
candidate -1,2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,15,-16,-17,18,19,-15,-4,20,-2,21,22,23,-6,24,-14,-7,25,-11,26,-9,10,-26,12,-25,8,13,-24,5,-20,3,16,-19,-23,1,-21,17,-18,-22, signs 01001111110000111110011101
candidate -1,2,-3,4,5,-6,-7,8,9,-10,11,-12,-13,14,15,-16,-17,18,19,-15,-4,20,-2,21,22,23,24,-5,-14,25,-8,-11,26,-9,10,-26,12,7,-25,13,6,-24,-20,3,16,-19,-23,1,-21,17,-18,-22, signs 01001111110000111110011101
candidate -1,2,-3,-4,5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-5,21,22,-2,23,-6,24,25,-13,-8,-11,26,-9,10,-26,12,-25,14,17,-18,15,-19,3,-22,1,-23,7,-24,-20,4,-21, signs 01110101110001011100110111
candidate -1,2,-3,4,-5,-6,7,8,9,-10,11,12,-13,-14,15,-16,-17,18,19,-15,-4,20,-2,21,22,23,24,-7,-12,25,-8,-11,26,-9,10,-26,-25,13,6,-24,14,5,-20,3,16,-19,-23,1,-21,17,-18,-22, signs 01001111110000111110011011
candidate -1,2,-3,-4,5,6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-16,19,20,-5,21,22,-2,23,-6,24,-14,-9,25,-13,26,-11,12,-26,10,-25,8,15,-19,17,-18,3,-22,1,-23,7,-24,-20,4,-21, signs 01110101101100011100110111
candidate -1,2,-3,-4,5,6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-16,19,20,-5,21,22,-2,23,-6,24,-14,-9,25,-13,26,-11,12,-26,10,-25,8,17,-18,15,-19,3,-22,1,-23,7,-24,-20,4,-21, signs 01110101101100011100110111
candidate -1,2,-3,-4,-5,6,-7,-8,9,10,-11,12,13,-14,15,-16,17,-9,18,19,-6,20,21,22,-2,23,-10,-17,24,25,-12,-15,26,-13,14,-26,-25,7,-19,5,-20,1,-22,3,-23,11,16,-24,8,-18,4,-21, signs 11011000101000101001101000
candidate 1,-2,-3,-4,5,-6,7,8,-9,10,11,-12,13,-14,15,-16,-17,18,19,-7,20,-5,21,22,23,-1,24,25,-8,-15,-10,-13,26,-11,12,-26,14,9,16,-19,6,-20,4,-21,-18,17,-25,3,-22,-24,2,-23, signs 11110010000011110010111000
candidate -1,2,-3,-4,5,-6,-7,8,-9,10,11,12,-13,-14,15,-16,17,18,19,20,-12,21,-10,22,-8,-15,23,-17,24,-5,25,26,-2,-11,-21,13,-20,3,-26,1,6,-24,-18,-23,16,7,-22,9,14,-19,4,-25, signs 01110011001111001011001011
candidate -1,2,-3,-4,5,-6,-7,8,-9,10,11,12,-13,-14,15,-16,17,18,19,20,-12,21,-10,22,-8,-15,23,-17,24,-5,25,26,-2,-11,-21,13,-20,3,-26,1,-22,9,14,-19,4,-25,6,-24,-18,-23,16,7, signs 01110011001111001011001011
candidate -1,2,-3,4,-5,-6,-7,8,-9,-10,11,-12,13,14,15,-16,17,-13,18,-11,19,20,-8,21,-14,-17,22,23,-4,24,-2,25,26,-15,16,-22,12,-18,10,-19,6,1,-25,3,-24,5,-23,-26,-21,9,-20,7, signs 10011001110010001011001010
candidate 1,-2,3,-4,5,-6,7,8,-9,-10,-11,12,-13,14,-15,16,-17,18,-12,-7,19,-5,-14,20,-16,21,22,23,24,-1,25,-3,-8,26,10,-22,4,-19,6,13,-18,17,-20,15,-21,11,-26,9,-23,-25,2,-24, signs 11011001110110011101011100
candidate -1,2,-3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,15,-16,17,18,-14,19,-12,20,-10,-15,21,-17,22,23,-2,24,-8,25,-6,26,4,13,-19,11,-20,9,-24,7,-25,5,-26,3,-23,1,16,-21,-18,-22, signs 01110110011001011101011010
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,11,12,-13,14,-15,16,-17,18,-12,-3,19,-1,20,21,-14,22,-16,23,-4,-11,24,25,26,-7,8,-26,6,9,-25,17,-22,15,-21,13,-18,-24,10,5,-23,-19,2,-20, signs 10011011100110011101011011
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,18,19,-7,20,21,-4,22,23,-1,-12,24,-14,25,26,-17,-10,-3,-22,5,-21,9,-18,-26,16,11,2,-23,6,-20,8,-19,-25,15,-24,13, signs 11000011110001110110011100
candidate 1,-2,3,4,5,-6,-7,-8,-9,10,-11,12,-13,14,15,-16,-17,18,19,-5,20,21,22,-3,23,-1,-14,24,-12,25,-10,-15,-4,26,-21,7,-18,17,8,-22,-26,-20,6,-19,16,9,-25,11,-24,13,2,-23, signs 11011110001100111110011010
candidate -1,2,3,-4,-5,6,7,-8,9,-10,11,12,-13,-14,-15,16,-17,-9,18,-7,19,20,-2,21,-16,-11,-6,22,23,-3,24,25,-12,26,14,-24,4,-23,-20,1,8,-18,10,17,-21,15,-26,13,-25,5,-22,-19, signs 01111000111000100011011001
candidate -1,2,-3,-4,5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-6,23,-8,-11,24,-5,25,26,-2,-9,10,3,-26,1,-23,7,-22,15,-19,17,-18,-20,14,-21,12,-24,4,-25, signs 10001110001001011101010100
candidate -1,2,-3,-4,5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-6,23,-8,-11,24,-5,25,26,-2,-9,10,3,-26,1,-23,7,-22,-20,14,17,-18,15,-19,-21,12,-24,4,-25, signs 10001110001001011101010100
candidate 1,-2,-3,4,-5,6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-4,21,-6,22,-10,23,24,-1,25,-9,26,-7,-21,5,12,15,-19,17,-18,-20,14,11,-22,-26,8,3,-23,-25,2,-24, signs 11111010011001011101011100
candidate 1,-2,-3,4,-5,6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-4,21,-6,22,-10,23,24,-1,25,-9,26,-7,-21,5,12,-20,14,17,-18,15,-19,11,-22,-26,8,3,-23,-25,2,-24, signs 11111010011001011101011100
candidate -1,2,-3,4,5,-6,7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,19,20,21,-12,-5,22,-7,23,-9,-2,24,-4,-13,25,26,-19,17,-18,-20,-26,15,10,-23,8,1,-24,3,14,-25,-21,11,6,-22, signs 01101000111010111101011010
candidate 1,-2,-3,4,5,-6,-7,8,-9,-10,11,-12,-13,14,15,16,-17,18,-16,19,-14,-5,20,21,-8,22,23,-11,24,-1,25,26,-4,-15,-19,17,-18,13,6,-20,-26,3,12,-23,10,-24,2,-25,-21,7,-22,9, signs 10101010001110111101011010
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,-11,12,-13,14,15,-16,-17,18,19,-15,-6,20,21,-1,22,-3,23,-5,-8,24,-14,25,-12,26,10,17,-18,11,-26,9,16,-19,-25,13,-24,7,-20,-23,4,-22,2,-21, signs 11001011110100111110101100
candidate 1,-2,3,-4,5,-6,7,8,-9,-10,-11,12,-13,14,-15,16,-17,18,-12,-7,19,-1,20,-3,21,-5,-14,22,-16,23,24,25,-8,26,10,-24,4,-21,6,13,-22,15,-23,17,-18,11,-26,9,-25,-20,2,-19, signs 11011001110110011110010110
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,19,-12,20,21,-1,22,-3,23,-5,24,-7,25,-9,26,-13,14,17,-18,15,-19,11,6,-24,4,-23,-20,-26,10,-25,8,-22,2,-21, signs 11011000111011011101100110
candidate -1,2,3,-4,5,-6,7,8,-9,-10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-2,21,-12,-7,22,-5,23,-3,24,25,-8,26,10,-24,4,-23,-20,1,-21,11,-26,9,-25,-22,6,-19,14,17,-18,15, signs 10001001110111011100100110
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,-11,12,13,-14,-15,16,-17,18,-16,-13,-6,19,20,-9,21,22,-12,23,24,-1,25,-3,-10,26,-22,7,-19,5,14,17,-18,15,4,-20,8,-21,-26,11,-23,-25,2,-24, signs 11010010111011011101011100
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-16,19,20,21,-14,-1,22,-3,-12,23,24,25,-6,-9,26,-7,8,-26,-25,5,10,-24,-19,17,-18,-20,-23,11,4,-22,2,13,-21,15, signs 00110111010011011101010111
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,19,20,21,-14,-1,22,-3,-12,23,24,-5,-10,25,26,-7,8,-26,6,9,-25,-24,-19,17,-18,-20,-23,11,4,-22,2,13,-21,15, signs 00111011100011011101010111
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,-14,15,16,-17,18,-16,-9,19,-1,20,-11,21,22,23,-15,-8,24,-6,25,-4,26,2,13,-22,17,-18,-23,14,7,-24,5,-25,3,-26,-19,10,-21,12,-20, signs 01011001110010111100101010
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,-10,20,21,-1,22,-11,23,-13,24,-3,25,-5,26,-7,8,-26,6,9,-19,-23,12,-24,14,17,-18,15,4,-25,-20,-22,2,-21, signs 00100011110011011100011011
candidate 1,-2,3,4,-5,-6,7,8,-9,10,-11,-12,-13,14,-15,-16,17,-7,18,-3,19,-1,-4,20,-8,-17,21,22,-14,23,24,25,-10,26,12,-24,16,-21,6,-18,-20,9,-25,11,-26,13,-23,15,-22,5,2,-19, signs 00100010110110001001001101
candidate 1,-2,3,4,5,6,-7,-8,9,-10,-11,-12,13,-14,15,-16,-17,18,19,-5,20,-3,21,-1,-4,22,-6,-15,23,-13,24,25,26,-9,10,-26,8,11,-25,7,-18,17,12,-24,14,-23,16,-19,-22,-20,2,-21, signs 00101000111100110011000111
candidate -1,2,-3,-4,5,6,7,-8,9,-10,-11,-12,13,14,-15,16,-17,-13,18,-5,19,20,-2,21,-6,22,-14,23,-16,24,25,-7,26,-9,10,3,-20,1,-21,-26,8,-25,-22,-18,12,17,-23,15,-24,11,4,-19, signs 10001011000110011100101010
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,15,-16,-17,18,-8,19,-4,20,-2,21,22,23,-6,-9,24,-11,25,-13,26,-15,16,-26,14,-25,12,17,-18,-24,10,7,-23,1,-21,3,-20,5,-19,-22, signs 10011001001100110010100101
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,15,-16,-17,18,-8,19,-4,20,-2,21,22,23,-6,-9,24,-11,25,-15,26,-13,14,-26,16,-25,12,17,-18,-24,10,7,-23,1,-21,3,-20,5,-19,-22, signs 10011001001111000010100101
candidate -1,2,-3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,15,-16,17,18,-10,19,20,-5,21,22,-2,-7,23,-11,24,-13,25,-17,26,-15,16,-26,-18,9,-19,-23,12,-24,14,-25,8,3,-22,1,6,-20,4,-21, signs 10001100010110110101001011
candidate 1,-2,-3,4,5,6,7,-8,9,-10,-11,-12,13,-14,15,-16,-17,18,-6,19,-4,20,21,-1,22,-5,23,-15,24,-13,25,-7,26,-9,10,-26,8,11,-18,17,12,-25,14,-24,16,-23,-19,3,-20,-22,2,-21, signs 00010100111011001110010101
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,11,-12,-13,14,15,-16,-17,-7,-4,18,19,-1,20,-5,-14,21,22,-11,23,-9,24,25,26,-15,16,-26,-21,13,8,-24,10,-23,12,-22,-25,17,6,3,-18,-20,2,-19, signs 00010011001100110001010101
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,-13,14,15,-16,-17,-7,18,-3,19,-1,-4,20,-14,21,22,-11,23,-9,24,25,26,-15,16,-26,-21,13,8,-24,10,-23,12,-22,-25,17,6,-18,-20,5,2,-19, signs 00100011001100110001010101
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,-12,13,14,-15,16,-17,-13,18,19,-6,20,-4,-9,21,22,-16,23,-14,24,25,-7,26,-1,2,-26,8,-25,-19,11,-22,15,-23,17,12,-18,-24,-21,10,5,-20,3, signs 00100111001011100010101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,18,-16,19,-6,20,21,-3,22,-13,23,24,-10,-1,-8,25,26,-15,-19,17,-18,-26,14,5,-20,7,-25,-23,12,-22,4,-21,2,11,-24,9, signs 11000110011000111100010111
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,18,-16,19,20,-13,21,22,-10,-1,-8,23,-6,24,25,-3,26,-15,-18,17,-19,-26,14,-20,12,-21,4,-25,2,11,-22,5,-24,7,-23,9, signs 00111001100011010011000110
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,11,12,-13,-14,-15,16,-17,18,-16,19,-12,20,-8,21,22,-3,23,-1,-4,24,25,-9,26,-11,-19,13,-20,-26,10,-25,-21,7,14,17,-18,15,6,-22,-24,5,2,-23, signs 11011100110101011101011010
candidate 1,-2,-3,4,5,-6,-7,8,9,-10,11,12,-13,-14,-15,16,-17,18,-16,19,-12,20,-8,21,-4,22,23,-1,24,-5,25,-9,26,-11,-19,13,-20,-26,10,-25,-21,7,14,17,-18,15,6,3,-22,-24,2,-23, signs 11101100110101011101011010
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,-11,12,-13,14,15,-16,-17,18,19,-15,-8,20,-6,21,22,-3,23,-1,24,-5,-14,25,-12,26,10,17,-18,11,-26,9,16,-19,-25,13,-20,7,-21,-24,4,-22,2,-23, signs 11001011110100111111001100
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,-11,12,-13,14,15,-16,-17,18,19,-15,-8,20,-6,-3,21,-1,22,-5,23,24,-14,25,-12,26,10,17,-18,11,-26,9,16,-19,-25,13,-24,7,-20,-23,4,-22,2,-21, signs 11011001110100111110101100
candidate -1,2,3,4,-5,-6,7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,-7,20,21,-4,22,-2,23,-12,24,25,-9,26,-3,-22,5,-21,-26,10,-25,8,-20,6,1,-23,11,-24,-19,14,17,-18,15, signs 10111001000111011100101001
candidate -1,2,-3,-4,5,-6,-7,8,-9,10,11,-12,13,-14,15,16,-17,18,-16,19,20,-15,-8,21,22,-5,23,24,-2,25,-10,-13,26,-11,12,-26,-25,9,14,1,-24,3,-21,7,-19,17,-18,-20,6,-22,4,-23, signs 00101100011101111101010111
candidate -1,2,-3,-4,5,-6,-7,8,9,-10,11,-12,-13,14,15,16,-17,18,-16,19,20,-15,-8,21,22,-5,23,24,-2,-9,-14,25,26,-11,12,-26,10,13,-25,1,-24,3,-21,7,-19,17,-18,-20,6,-22,4,-23, signs 00101100101110111101010111
candidate -1,2,-3,4,-5,-6,7,-8,-9,-10,11,12,13,-14,15,16,-17,18,-16,19,-12,20,21,-7,22,23,-4,24,-2,-13,25,-15,26,-11,10,-26,-19,17,-18,-25,14,3,-24,5,-23,9,-20,1,6,-22,8,-21, signs 00011100011100111100011010
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,-11,12,-13,14,15,-16,-17,18,19,-15,20,-7,21,-3,22,-1,-4,23,-6,24,-14,25,-12,26,10,17,-18,11,-26,9,16,-19,-25,13,8,-20,-24,5,-23,-21,2,-22, signs 11010011110100111111011000
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,-11,12,-13,14,15,-16,-17,18,19,-15,-8,20,-4,21,22,-1,23,-5,24,-7,-14,25,-12,26,10,17,-18,11,-26,9,16,-19,-25,13,6,-24,-20,3,-21,-23,2,-22, signs 11101001110100111110110100
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,-11,12,-13,14,15,-16,-17,18,19,-15,20,-7,21,-3,22,-1,-4,23,-6,24,-14,25,-12,26,10,17,-18,11,-26,9,16,-19,-25,13,-24,-20,8,-21,-23,5,2,-22, signs 11011010110100111110110100
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,-11,12,-13,14,15,-16,-17,18,19,-15,-8,20,-4,21,22,-1,23,-5,24,-7,-14,25,-12,26,10,17,-18,11,-26,3,-21,-23,6,-24,-20,9,16,-19,-25,13,2,-22, signs 11101001110100111110110100
candidate -1,2,-3,-4,5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,-9,19,-5,20,21,-2,22,-6,23,-8,24,25,-13,26,-11,12,-26,10,-25,14,17,-18,15,-24,3,-21,1,-22,7,-23,-19,4,-20, signs 01110100101101011101101011
candidate -1,2,3,-4,5,-6,-7,8,-9,-10,11,-12,-13,14,15,16,-17,18,-16,19,20,-15,-8,21,-2,-11,22,23,-14,24,25,-3,26,-5,6,-26,4,7,-21,1,10,-22,12,-25,-19,17,-18,-20,-24,13,-23,9, signs 01001110101100111101101011
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,-3,20,-1,-4,21,-12,22,23,-9,24,25,-6,26,8,-24,10,-23,14,17,-18,15,-22,11,-25,7,-26,-19,-21,5,2,-20, signs 11011010110011011111001010
candidate 1,-2,-3,4,5,6,-7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,-13,-4,19,20,-1,21,-5,-12,22,23,-9,24,25,-6,26,8,-24,10,-23,14,17,-18,15,-22,11,-25,7,-26,3,-19,-21,2,-20, signs 11101010110011011111001010
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-16,-9,19,-7,20,21,-4,22,23,24,-12,25,-14,-1,26,-3,-22,5,-21,-26,2,-23,10,17,-18,11,-24,13,-25,15,8,-19,6,-20, signs 00111100110011011101100101
candidate -1,2,-3,4,-5,-6,-7,8,-9,10,-11,12,13,-14,15,16,-17,18,-16,19,20,21,-12,22,-10,23,-8,-13,24,-15,-2,25,-4,26,6,11,-22,9,-23,7,-26,5,-25,3,14,-24,-21,1,-19,17,-18,-20, signs 00011101100101111101101010
candidate -1,-2,3,-4,5,6,-7,8,9,-10,-11,12,-13,-14,15,16,-17,18,-16,-9,19,-5,20,-3,-12,21,22,-15,-8,23,-6,24,25,26,2,-20,4,11,-21,13,-26,1,-24,7,-23,-19,10,17,-18,-22,14,-25, signs 11100001111000111100110100
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,-11,12,-13,14,15,-16,-17,18,19,-15,20,-5,21,-3,22,-1,-6,23,-8,24,-14,25,-12,26,10,17,-18,11,-26,9,16,-19,-25,13,-24,7,-23,-20,4,-21,2,-22, signs 11001011110100111111010100
candidate 1,-2,3,-4,5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,-5,19,-3,20,-1,21,22,-6,23,-8,-13,24,25,-10,26,12,-24,14,7,-23,9,-26,11,-25,17,-18,15,-22,-19,4,-21,2,-20, signs 11011011011100011111000110
candidate -1,2,3,-4,5,-6,-7,8,-9,-10,11,12,-13,-14,15,16,-17,18,-16,-11,19,20,-8,21,-2,-15,22,23,-12,24,25,-3,26,-5,6,-26,4,7,-21,1,10,-19,-24,13,-23,17,-18,-22,14,-25,-20,9, signs 01001110101110011101101011
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,-11,12,-13,14,15,-16,-17,18,19,-15,-8,20,-6,21,22,-1,23,-3,24,-5,-14,25,-12,26,10,17,-18,11,-26,9,16,-19,-25,13,-20,7,-21,-24,4,-23,2,-22, signs 11001011110100111111010100
candidate -1,2,-3,-4,-5,6,7,-8,9,-10,11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,22,23,-2,24,25,-11,-6,-9,26,-7,8,-26,10,5,-21,1,-23,3,-24,-19,14,17,-18,15,-20,-25,4,-22, signs 00100000111111011101001010
candidate -1,2,-3,-4,-5,6,7,-8,9,-10,11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,22,23,-2,24,25,-11,-6,-9,26,-7,8,-26,10,5,-21,1,-23,3,-24,13,-19,17,-18,-20,14,-25,4,-22, signs 00100000111110111101001010
candidate -1,2,-3,4,5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,-4,19,-2,20,21,22,23,-5,-10,24,-8,25,-6,26,-22,1,-20,3,-19,-23,-26,7,-25,9,-24,11,14,17,-18,15,12,-21, signs 10010110011011011101001010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,21,22,23,24,-8,-1,-10,25,-12,-5,26,-3,4,-26,6,-23,14,-21,-19,17,-18,-20,-22,13,-25,11,2,7,-24,9, signs 00001111000110111101010010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,21,22,-13,23,24,-8,-1,-10,25,-12,-5,26,-3,4,-26,6,-23,-21,15,-19,17,-18,-20,14,-22,-25,11,2,7,-24,9, signs 00001111000111011101010010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,21,22,23,24,-8,-1,-10,25,-12,-3,26,-5,6,-26,4,-23,14,-21,-19,17,-18,-20,-22,13,-25,11,2,7,-24,9, signs 00110011000110111101010010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,21,22,-13,23,24,-8,-1,-10,25,-12,-3,26,-5,6,-26,4,-23,-21,15,-19,17,-18,-20,14,-22,-25,11,2,7,-24,9, signs 00110011000111011101010010
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,16,-17,18,-16,19,20,-9,-4,21,-2,22,23,24,-6,-11,25,-13,26,-15,-18,17,-19,-26,14,-25,12,7,-24,1,-22,3,-21,5,10,-20,8,-23, signs 10011000110011010011010010
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,15,-16,17,18,-14,19,20,-9,-4,21,-2,22,23,24,-6,-11,25,-15,26,-17,16,-26,-18,13,-19,-25,12,7,-24,1,-22,3,-21,5,10,-20,8,-23, signs 10011000110001011101010010
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,11,12,-13,14,-15,-16,-17,18,19,-11,20,-7,-4,21,22,-1,23,-5,-8,24,-12,25,-14,26,16,-19,10,-20,-24,13,-25,15,-26,17,-18,9,6,3,-21,-23,2,-22, signs 00010010001011011110001101
candidate 1,-2,3,4,-5,-6,7,8,-9,-10,11,12,-13,14,-15,-16,-17,18,19,-11,20,-7,21,-3,22,-1,-4,23,-8,24,-12,25,-14,26,16,-19,10,-20,-24,13,-25,15,-26,17,-18,9,6,-21,-23,5,2,-22, signs 00100010001011011110001101
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,11,12,-13,14,-15,-16,-17,18,19,-11,20,21,-6,-3,22,-1,-4,-7,23,24,-12,25,-14,26,16,-19,10,-20,-24,13,-25,15,-26,17,-18,9,-21,-23,8,5,2,-22, signs 00100100001011011110001101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,18,-16,19,20,-15,-6,21,22,-3,23,-13,24,25,-10,-1,-8,26,-19,17,-18,-20,14,5,-21,7,-26,-24,12,-23,4,-22,2,11,-25,9, signs 11000110011000111101001011
candidate -1,2,-3,4,-5,-6,-7,8,9,-10,11,-12,13,-14,15,16,-17,18,-16,19,20,-15,21,22,23,-13,-8,24,-2,25,-4,-11,26,-9,-24,1,6,-21,-19,17,-18,-20,-22,5,-25,3,10,-26,12,-23,14,7, signs 10011010001110111101010010
candidate 1,-2,3,-4,5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,-10,19,20,-5,21,-3,22,-9,23,-7,24,-1,25,26,8,-23,-19,11,14,17,-18,15,12,-22,-26,-24,6,-20,4,-21,2,-25, signs 10110000111011011100110011
candidate -1,2,-3,4,-5,6,7,-8,-9,-10,-11,12,-13,14,15,16,-17,18,-16,19,20,-15,21,22,-6,23,-4,24,-2,-7,-14,25,-12,26,10,-21,-19,17,-18,-20,-22,5,-23,3,-24,1,8,13,-25,11,-26,9, signs 01100101001001111101010101
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,-11,12,-13,14,15,-16,-17,18,19,-15,-8,20,21,-5,22,-3,23,-1,-6,24,-14,25,-12,26,10,17,-18,11,-26,9,16,-19,-25,13,-20,7,-24,-21,4,-22,2,-23, signs 11001011110100111111101000
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,-11,12,-13,14,15,-16,-17,18,19,-15,-8,-5,20,-3,21,-1,22,23,-6,24,-14,25,-12,26,10,17,-18,11,-26,9,16,-19,-25,13,-24,7,-23,-20,4,-22,2,-21, signs 11011001110100111111100100
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,16,-17,18,-16,19,20,-13,21,-9,-4,22,-2,23,24,25,-6,-11,26,-15,-18,17,-19,-26,14,-20,12,7,-25,1,-23,3,-22,5,10,-21,8,-24, signs 10011000110011010011101000
candidate -1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,15,16,-17,18,-16,19,20,-15,21,22,-14,-7,23,-5,24,-11,25,-9,26,-3,2,-26,10,-25,12,-24,4,1,8,-21,-19,17,-18,-20,-22,13,6,-23, signs 11100011110001111101010010
candidate 1,-2,3,4,-5,6,-7,8,9,-10,-11,-12,13,-14,-15,16,-17,18,-16,-13,19,-9,20,-3,21,-1,-8,22,23,24,-4,25,-6,26,-22,-19,10,-20,2,-21,-25,5,-24,11,14,17,-18,15,12,-23,-26,7, signs 00111000101011011101010101
candidate 1,-2,3,4,5,-6,-7,8,-9,-10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,-5,21,-3,22,-1,-4,23,24,25,-8,26,10,-24,6,-19,14,17,-18,15,-20,7,-25,9,-26,11,-23,-21,2,-22, signs 00101100100111011101100010
candidate 1,-2,3,4,5,-6,-7,8,-9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,-5,21,-3,22,-1,-4,23,24,25,-8,26,10,-24,6,13,-19,17,-18,-20,14,7,-25,9,-26,11,-23,-21,2,-22, signs 00101100100110111101100010
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,-11,12,-13,14,15,-16,-17,18,19,-15,20,-7,-4,21,22,-1,23,-3,-6,24,-14,25,-12,26,10,17,-18,11,-26,9,16,-19,-25,13,8,-20,-24,5,-21,-23,2,-22, signs 11010011110100111111110000
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,-11,12,-13,14,15,-16,-17,18,19,-15,-8,20,21,-5,22,-1,23,-3,-6,24,-14,25,-12,26,10,17,-18,11,-26,9,16,-19,-25,13,-20,7,-24,-21,4,-23,2,-22, signs 11001011110100111111110000
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,-11,12,-13,14,15,-16,-17,18,19,-15,-8,-5,20,21,22,-1,23,24,-4,-7,-14,25,-12,26,10,17,-18,11,-26,9,16,-19,-25,13,6,-20,-24,3,-21,-23,2,-22, signs 11101001110100111111110000
candidate -1,2,-3,-4,5,-6,7,-8,9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-10,21,22,23,-2,-9,24,-7,25,-5,-12,26,-19,17,-18,-20,14,-24,8,3,-23,1,-21,11,-26,13,6,-25,4,-22, signs 01110010011000111101011001
candidate 1,-2,3,4,-5,6,7,8,-9,-10,11,-12,-13,-14,-15,16,-17,18,-16,19,20,-11,-4,21,-6,22,-8,23,24,-1,25,-3,26,-7,-22,9,-23,-26,-21,5,12,-20,14,17,-18,15,-19,13,10,-25,2,-24, signs 00111001001101011101001010
candidate 1,-2,3,4,-5,6,7,8,-9,-10,-11,-12,13,-14,-15,16,-17,18,-16,-13,19,20,-4,21,-6,22,-8,23,24,-1,25,-3,26,-7,-22,9,-23,-26,-21,5,-20,11,14,17,-18,15,12,-19,10,-25,2,-24, signs 00111001001011011101001010
candidate 1,-2,3,4,-5,6,7,8,-9,-10,11,-12,-13,-14,-15,16,-17,18,-16,19,20,-11,-4,21,-6,22,-8,23,24,-3,25,-1,26,-7,-22,9,-23,-26,-21,5,12,-20,14,17,-18,15,-19,13,10,-24,2,-25, signs 00111001001101011101001100
candidate 1,-2,3,4,-5,6,7,8,-9,-10,-11,-12,13,-14,-15,16,-17,18,-16,-13,19,20,-4,21,-6,22,-8,23,24,-3,25,-1,26,-7,-22,9,-23,-26,-21,5,-20,11,14,17,-18,15,12,-19,10,-24,2,-25, signs 00111001001011011101001100
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,-11,12,-13,14,15,-16,-17,18,19,-15,20,-5,21,-1,22,-3,-6,23,-8,24,-14,25,-12,26,10,17,-18,11,-26,9,16,-19,-25,13,-24,7,-23,-20,4,-22,2,-21, signs 11001011110100111111100100
candidate -1,2,3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-16,19,20,-9,21,22,-2,-7,-14,23,-12,-5,24,-3,25,26,10,15,-19,17,-18,-20,8,1,-22,-25,4,-24,6,13,-23,11,-26,-21, signs 11001100110110011101101010
candidate -1,2,-3,-4,5,-6,7,-8,9,10,-11,12,-13,-14,15,16,-17,18,-16,19,-10,20,21,22,-2,-9,23,-7,24,-5,-12,25,26,-15,-19,17,-18,-26,14,-23,8,3,-22,1,-20,11,-25,13,6,-24,4,-21, signs 01110010011000111100110011
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,18,19,-15,20,21,-10,-1,-8,22,-6,23,24,-3,25,-13,-16,26,-18,17,-26,-19,14,-25,12,-20,4,-24,2,11,-21,5,-23,7,-22,9, signs 11000110011100101111110000
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,-13,14,15,-16,17,-15,18,19,20,21,-10,-1,-8,22,-6,23,24,-3,25,26,-14,-17,16,-18,-26,13,-19,-25,12,-20,4,-24,2,11,-21,5,-23,7,-22,9, signs 11000110011110100111110000
candidate 1,-2,-3,4,5,-6,7,-8,9,10,-11,-12,-13,14,-15,16,-17,18,-16,-1,19,20,-4,21,-14,-9,22,-7,23,-5,24,25,-10,26,12,-24,6,-23,-20,3,-21,13,-26,11,-25,-22,8,-19,2,17,-18,15, signs 11100010011101011100100110
candidate -1,2,-3,4,5,-6,7,8,-9,10,-11,12,-13,-14,-15,16,-17,18,-16,-5,19,-7,-12,20,-10,21,-8,22,23,24,-2,25,-4,26,14,17,-18,15,-26,13,6,-19,-25,3,-24,1,-22,9,-21,11,-20,-23, signs 01101001100111011110101100
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,-12,13,-14,15,16,-17,18,-16,19,-4,20,-6,21,22,-15,23,-13,24,25,-10,-1,26,-3,12,-24,14,-23,-19,5,-20,7,-21,17,-18,-22,8,-26,2,11,-25,9, signs 11010010011100111101010110
candidate 1,-2,3,-4,5,-6,7,8,-9,-10,-11,12,-13,14,-15,16,-17,18,-16,19,-8,20,21,22,-12,23,-14,-5,24,-3,25,-1,26,-7,-20,9,-19,-26,2,-25,4,-24,6,-21,10,17,-18,11,-22,13,-23,15, signs 00110011110011011110010101
candidate -1,-2,-3,4,-5,6,7,-8,-9,10,11,-12,13,-14,15,16,-17,18,-16,-7,19,20,-10,21,22,-15,-6,23,-4,-13,24,-11,25,26,2,-19,8,17,-18,-22,14,5,-23,3,-26,1,-20,9,-21,-24,12,-25, signs 00100111101000111100110011
candidate -1,2,-3,4,-5,6,7,-8,-9,-10,11,-12,13,-14,15,16,-17,18,-16,-7,19,20,21,-11,22,-15,-6,23,-4,24,-2,25,26,-13,12,-21,10,-22,14,1,-25,3,-24,5,-23,-19,8,17,-18,9,-20,-26, signs 01100111010000111101010101
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,-13,14,-15,16,-17,18,-16,-3,19,-5,-14,-1,20,21,22,-11,23,24,-8,25,-6,26,12,-22,10,-23,-26,13,-21,9,-24,7,-25,-19,4,17,-18,15,2,-20, signs 10110001110001011101001100
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,20,-7,21,-9,-14,22,23,-1,24,-3,25,-5,26,-11,12,-26,10,13,4,-25,-19,17,-18,-20,6,-21,8,15,-22,-24,2,-23, signs 11011011010001011101011000
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,21,-4,22,-6,23,-8,-1,24,-3,25,-13,26,-11,12,-26,10,-25,-21,15,-19,17,-18,-20,14,5,-22,-24,2,9,-23,7, signs 11010001101101011101011011
candidate 1,-2,3,-4,5,-6,7,8,-9,10,-11,-12,-13,14,-15,16,-17,18,-16,19,-8,20,-10,21,22,23,-14,-1,24,-7,25,-5,26,-3,-19,9,-20,11,-21,17,-18,-22,12,-24,6,-25,4,-26,2,15,-23,13, signs 11001101001001111101011010
candidate 1,-2,3,-4,-5,-6,7,-8,9,-10,-11,12,-13,14,15,-16,17,18,-14,19,20,-1,21,-3,22,23,24,-7,-12,-17,25,-15,26,-9,10,-26,8,11,16,-25,-18,13,6,-24,-19,5,-23,-20,4,-22,2,-21, signs 10011110111001110111100011
candidate 1,2,-3,-4,5,-6,-7,-8,9,10,-11,12,-13,-14,15,16,-17,18,-16,-1,-10,19,-12,20,21,-15,22,23,24,-9,-2,25,26,-5,6,-26,4,7,-25,3,8,-24,-19,11,-20,13,-23,17,-18,-22,14,-21, signs 10001111100110011110101011
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,-1,-10,19,-12,20,21,-15,22,23,24,-3,-8,25,26,-5,6,-26,4,7,-25,9,2,-24,-19,11,-20,13,-23,17,-18,-22,14,-21, signs 11101110000110011110101011
candidate -1,2,-3,-4,5,6,-7,8,-9,-10,-11,12,13,-14,15,-16,17,18,19,-13,-6,20,-8,-15,21,-17,22,23,-12,-5,24,25,-2,26,10,-22,-18,-21,16,9,-26,3,-25,1,-20,7,14,-19,-23,11,4,-24, signs 10001110010111001010101001
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,11,12,-13,14,-15,16,-17,18,-12,-1,19,-3,20,21,-14,22,-16,23,-4,-11,24,25,26,-7,8,-26,6,9,-25,17,-22,15,-21,13,-18,-24,10,5,-23,-20,2,-19, signs 10011011100110011110011011
candidate 1,-2,3,4,5,-6,7,-8,-9,10,-11,-12,13,-14,15,-16,-17,18,-4,19,20,-1,21,-3,22,-15,23,-13,24,-5,-10,25,26,-7,8,-26,6,9,-25,11,-18,17,12,-24,14,-23,16,-22,-19,-21,2,-20, signs 11010100011011001111001000
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,15,-16,17,18,-14,19,20,-1,-12,21,22,-17,23,-15,24,-9,-4,25,-6,26,8,-24,16,-23,-18,-22,10,3,-25,5,-26,7,-19,13,-21,11,2,-20, signs 11100111100011110111001010
candidate -1,2,3,-4,5,-6,-7,8,-9,-10,-11,12,-13,14,15,-16,17,18,-14,19,-2,20,21,22,-12,23,24,-17,25,-15,-8,-3,26,-5,6,-26,4,7,-19,13,-23,11,-22,1,-20,9,16,-25,-18,-24,10,-21, signs 01001111100011110110110011
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-12,19,20,-1,-10,21,-16,22,23,-13,24,25,-8,-3,26,-5,6,-26,4,7,2,9,-21,11,-19,-24,14,-23,-18,17,-22,15,-25,-20, signs 10001111100111001101101011
candidate -1,2,-3,-4,5,-6,-7,8,9,10,-11,12,-13,-14,15,-16,17,18,-10,19,20,21,-2,-9,22,-17,23,-15,-8,24,25,-5,-12,26,14,7,-24,3,-21,1,-19,11,-18,-22,16,-23,-26,13,6,-25,4,-20, signs 01110001011000110101101001
candidate 1,2,-3,-4,-5,6,-7,8,-9,10,11,-12,-13,14,-15,16,-17,-11,18,-1,-10,19,-16,20,-14,21,22,23,-2,24,-8,25,-6,26,4,-22,12,17,-19,15,-20,13,-21,9,-24,7,-25,5,-26,3,-23,-18, signs 11110110001101100101011010
candidate -1,2,-3,4,5,-6,7,-8,-9,-10,-11,12,-13,14,15,-16,17,18,-14,19,-2,20,21,22,-12,23,24,-17,25,-15,-4,-7,26,-5,6,-26,8,3,-19,13,-23,11,-22,1,-20,9,16,-25,-18,-24,10,-21, signs 01111100100011110110110011
candidate -1,2,-3,4,5,-6,7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,-12,19,-2,-9,20,21,-16,22,23,-13,24,25,-4,-7,26,-5,6,-26,-25,3,8,-20,10,1,-19,-24,14,-23,-18,17,-22,15,-21,11, signs 11011101000111001101101011
candidate -1,2,3,-4,5,-6,-7,8,9,-10,-11,12,13,-14,-15,16,-17,18,-12,19,-2,-9,20,21,-16,22,23,-13,24,-3,-8,25,26,-5,6,-26,4,7,-25,-20,10,1,-19,-24,14,-23,-18,17,-22,15,-21,11, signs 11101110000111001101101011
candidate 1,2,-3,-4,5,-6,-7,8,-9,-10,11,-12,13,14,-15,16,-17,-13,18,-1,19,-11,20,21,-16,22,-14,23,-2,24,-8,25,26,-5,6,-26,4,7,-25,15,-22,17,-21,9,-24,3,-23,-18,12,-20,10,-19, signs 11101110000111100110011011
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,-16,17,18,19,20,-14,21,22,-1,23,-13,24,-11,-4,25,-6,26,-8,-17,-18,9,-26,7,16,-19,10,5,-25,15,-20,-24,12,3,-21,-23,2,-22, signs 11101110001001110111110000
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,-1,19,-15,20,21,-12,22,-6,23,-8,24,-10,25,-4,26,2,11,-22,13,-21,17,-18,-20,14,5,-23,7,-24,9,-25,3,-26,-19, signs 11011001100110011110101010
candidate 1,-2,-3,4,5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,-1,19,-9,20,21,-6,22,-4,23,-14,24,25,-11,26,-5,-22,7,-21,-26,12,-25,10,-20,8,3,-23,13,-24,-19,2,17,-18,15, signs 11101110010001011100101001
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,-17,18,19,20,-8,-1,-6,21,-4,22,-2,23,24,-11,25,-15,26,-13,14,-26,16,-25,12,17,-18,-24,10,-19,-23,9,-20,3,-22,5,-21,7, signs 10011001110000111111100010
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,12,-13,14,-15,16,-17,18,-12,-1,19,-11,20,21,-8,-3,22,23,-14,24,-16,25,26,-5,6,-26,4,7,-25,-22,2,9,-21,17,-24,15,-23,13,-18,-20,10,-19, signs 10001111100110011110100111
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,-17,18,19,20,-8,-1,-6,21,-4,22,-2,23,24,-11,25,-13,26,-15,16,-26,14,-25,12,17,-18,-24,10,-19,-23,9,-20,3,-22,5,-21,7, signs 10011001110011001111100010
candidate -1,-2,3,-4,-5,6,-7,8,-9,10,11,12,-13,14,-15,16,-17,18,-16,19,20,21,22,-3,-14,23,-12,24,-10,25,-8,26,-6,-11,-24,13,-23,15,2,-22,4,9,-25,7,-26,5,-21,1,-19,17,-18,-20, signs 01101001101110011101101010
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,-14,15,16,-17,18,-16,-1,19,-15,20,21,22,23,-8,24,-6,25,-4,-11,26,-9,-24,7,-25,5,10,-26,-23,3,12,-22,2,13,-21,17,-18,-20,14,-19, signs 10010011110110011110111101
candidate -1,-2,3,4,-5,6,7,-8,9,-10,11,12,-13,-14,-15,16,-17,18,-16,19,20,-3,-12,21,22,-7,23,-9,24,-11,-4,25,-6,26,10,-24,-21,13,2,-20,-25,5,-26,-23,8,-22,-19,1,14,17,-18,15, signs 01100111011001011110110010
candidate 1,2,-3,-4,5,-6,7,-8,-9,10,-11,-12,13,14,-15,16,-17,18,-16,-1,-14,19,20,-7,21,22,-10,23,24,-13,-2,25,26,-5,-22,9,-23,11,4,-26,6,-21,8,-20,-25,3,12,-24,-19,17,-18,15, signs 10011011100110011111001010
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,20,-1,-14,21,22,-3,23,-5,24,-7,25,-9,26,-11,12,-26,10,-23,4,-22,2,13,8,-25,6,-24,-21,15,-19,17,-18,-20, signs 10110110001110011101110011
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,20,-1,-14,21,22,-3,23,-5,24,-7,25,-11,26,-9,10,-26,12,-23,4,-22,2,13,8,-25,6,-24,-21,15,-19,17,-18,-20, signs 10110110110010011101110011
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,-1,19,-15,20,21,22,-3,-12,23,24,-5,-10,25,-8,26,6,-24,4,11,-25,9,-26,7,-23,-22,2,13,-21,17,-18,-20,14,-19, signs 10101111001010011110111101
candidate 1,2,-3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,18,-16,-1,19,-15,20,21,-2,-13,22,23,24,-5,-10,25,-8,26,6,-24,4,11,-25,9,-26,7,-23,3,12,-22,-21,17,-18,-20,14,-19, signs 11001111001100011110111101
candidate -1,2,-3,4,-5,6,7,-8,9,-10,-11,12,13,-14,15,-16,-17,18,19,20,-2,21,-4,-15,22,23,-6,-13,24,-7,-12,25,26,-9,10,-26,8,11,-25,-24,-23,17,-18,1,-20,3,-21,5,14,-22,16,-19, signs 11001001000110111110100000
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,15,-16,-17,18,19,20,-2,21,-4,-15,22,23,-6,-13,24,25,-8,-11,26,-9,10,-26,-25,7,12,-24,-23,17,-18,1,-20,3,-21,5,14,-22,16,-19, signs 11001010001010111110100000
candidate -1,2,-3,4,-5,-6,7,8,9,-10,11,12,-13,-14,15,-16,-17,18,19,20,-2,21,-4,-15,22,23,24,-7,-12,25,-8,-11,26,-9,10,-26,-25,-24,6,13,-23,17,-18,1,-20,3,-21,5,14,-22,16,-19, signs 11001100001100111110100000
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,12,13,-14,-15,16,-17,-1,18,-3,-16,19,20,-5,21,-13,22,23,-6,24,-12,25,-10,26,8,-22,14,-21,-24,11,-25,9,-26,7,-23,-20,4,15,-19,17,2,-18, signs 10010000100111011100100101
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,13,-14,15,-16,-17,18,19,20,21,-1,22,23,-4,-15,24,-13,25,-11,-6,-9,26,-7,8,-26,10,5,-18,17,12,-25,14,-24,16,-19,-23,3,-20,-22,2,-21, signs 11100000111100110011100010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,12,-13,-14,-15,16,-17,-1,18,-3,-16,19,20,21,-12,22,-10,23,-8,24,25,-5,26,-11,-22,9,-23,7,-24,13,-21,-26,6,-25,14,-20,4,15,-19,17,2,-18, signs 10011110010000011100010110
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,-13,14,15,-16,17,18,19,-3,20,-5,21,-17,22,-15,-8,-1,23,24,-14,25,26,-11,12,-26,10,-23,2,7,16,-22,-18,-21,6,-20,4,-19,-24,13,-25,9, signs 00110011001110001010101011
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,12,-13,14,-15,16,-17,-9,18,-11,-16,19,-14,20,-12,21,-4,22,-2,23,24,25,-6,26,8,17,10,-18,-26,7,-25,1,-23,3,-22,5,-21,13,-20,15,-19,-24, signs 01100111100110011101010110
candidate 1,-2,-3,4,-5,6,-7,-8,9,10,-11,-12,13,-14,15,16,-17,18,-4,19,-6,20,-16,-13,21,22,-10,23,24,-1,25,-9,26,-15,14,-21,12,17,-20,7,-19,5,-18,11,-22,-26,8,3,-23,-25,2,-24, signs 11111000011001111101011100
candidate 1,-2,-3,-4,5,-6,7,8,-9,10,11,-12,-13,14,-15,16,-17,18,19,-11,20,21,-14,22,-16,-1,-10,23,-8,24,25,-5,26,-7,-24,3,-21,13,-18,17,-22,15,2,9,-23,-26,6,-25,4,-20,12,-19, signs 01001100011110011110010110
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,18,-6,19,-8,-17,20,21,22,-1,23,-3,-10,-15,24,25,-12,26,14,-24,-21,5,-19,7,-18,-20,16,9,4,-23,2,11,-26,13,-25,-22, signs 00110110001000111101001001
candidate 1,2,3,-4,-5,6,-7,8,9,-10,-11,12,-13,-14,15,-16,-17,-3,18,19,-6,20,-8,21,-2,22,23,-15,24,25,-12,-1,26,-9,-20,7,-19,5,16,-23,14,-24,10,-26,-21,-18,4,17,-22,13,-25,11, signs 10111001000111000001100110
candidate 1,-2,-3,-4,5,6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,18,-8,19,-10,20,-16,-5,21,22,23,-1,24,25,-6,-13,26,-15,14,-26,12,7,-25,-21,4,17,-20,11,-19,9,-18,3,-22,-24,2,-23, signs 11100111100001111101011010
candidate 1,-2,-3,-4,5,6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,18,-8,19,-10,20,-16,-5,21,22,23,-1,24,25,-6,-15,26,-13,12,-26,14,7,-25,-21,4,17,-20,11,-19,9,-18,3,-22,-24,2,-23, signs 11100111100110011101011010
candidate 1,-2,3,4,-5,6,7,-8,-9,10,-11,-12,-13,14,15,-16,-17,-7,18,19,-10,-15,20,21,-6,22,-4,23,24,-1,25,-3,-14,26,12,-18,8,17,-21,5,-22,13,-26,11,-19,9,16,-20,-23,-25,2,-24, signs 00100111100010100001100011
candidate 1,-2,3,-4,-5,6,-7,8,9,10,-11,12,-13,-14,15,-16,-17,18,-10,19,-12,20,21,-15,-8,22,-6,-1,23,-3,24,25,26,-9,16,-21,14,-24,4,-23,2,7,-22,-26,-19,11,-18,17,-20,13,-25,5, signs 00111001011000111101101001
candidate -1,-2,-3,4,-5,6,-7,8,-9,-10,11,12,13,-14,15,-16,17,-13,18,-15,19,-17,-12,20,-6,21,-4,-11,22,23,-8,24,25,26,2,9,-23,7,-24,1,-26,3,10,-22,-20,-18,14,-19,16,5,-21,-25, signs 10011010001111001010100110
candidate 1,-2,3,4,-5,6,7,-8,-9,10,-11,-12,-13,14,15,-16,-17,-7,18,19,-10,-15,20,21,-6,22,23,-3,24,-1,-4,25,-14,26,12,-18,8,17,-21,5,-22,13,-26,11,-19,9,16,-20,-25,-23,2,-24, signs 00100111100010100001101001
candidate -1,-2,-3,4,-5,-6,7,8,-9,10,-11,12,13,-14,15,-16,17,-13,18,-15,19,-17,-12,-7,20,21,-4,22,-10,23,-8,24,25,26,2,9,-23,-18,14,-19,16,11,6,-20,-24,1,-26,3,-22,5,-21,-25, signs 01100011100111001010011001
candidate -1,2,-3,-4,5,6,-7,-8,9,-10,11,12,-13,14,15,-16,-17,-9,18,-11,19,-15,-6,20,21,22,-12,23,-14,-5,24,25,-2,26,4,-24,-20,7,16,-19,-23,13,-26,3,-25,1,-22,-18,10,17,8,-21, signs 10001110110001110010101001
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,12,-13,-14,15,16,-17,18,-4,19,-6,20,-16,21,22,-1,23,-15,24,25,-12,-9,26,-11,10,-26,8,13,-25,7,-19,5,-18,17,-20,-24,14,3,-21,-23,2,-22, signs 11111000011110011101110010
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,-14,15,16,-17,18,-4,19,-6,20,-16,21,22,-1,23,-15,24,25,-12,-7,26,-9,10,-26,8,11,-25,13,-19,5,-18,17,-20,-24,14,3,-21,-23,2,-22, signs 11111000111100011101110001
candidate -1,2,3,-4,5,-6,-7,-8,-9,10,-11,12,13,-14,15,16,-17,18,-10,19,-12,20,-16,21,22,23,-2,-15,24,-13,25,-3,26,-5,6,-26,4,7,-23,1,-21,9,-19,11,-18,17,-20,-24,14,-25,8,-22, signs 01001111011010011101011011
candidate 1,2,-3,-4,5,-6,7,-8,9,10,-11,12,-13,14,-15,-16,-17,-7,18,-9,19,20,-14,-1,-12,21,-10,22,23,-5,24,25,-2,26,-22,-18,8,17,6,-23,4,-24,16,-19,-21,11,-26,3,-25,15,-20,13, signs 11110011010001110011010110
candidate 1,2,-3,-4,5,-6,7,-8,9,10,-11,12,-13,14,-15,-16,-17,-7,18,-9,19,20,-14,-1,-12,21,-10,22,23,-5,24,25,-2,26,4,-24,16,-19,-21,11,-22,-18,8,17,6,-23,-26,3,-25,15,-20,13, signs 11110011010001110011010110
candidate -1,2,-3,-4,-5,6,-7,8,9,-10,11,-12,13,-14,15,16,-17,18,-6,19,-8,20,-16,21,22,23,-2,-15,24,-9,25,-11,26,-13,14,-26,12,3,-23,1,-21,17,-18,5,-19,7,-20,-24,10,-25,4,-22, signs 01110110100011011101011011
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,16,-17,18,-4,19,-6,20,-16,21,22,-1,23,-15,24,25,-8,-13,26,-11,10,-26,12,9,-25,7,-19,5,-18,17,-20,-24,14,3,-21,-23,2,-22, signs 11111001111000011101110010
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,-14,15,16,-17,18,-4,19,-6,20,-16,21,22,-1,23,-15,24,25,-8,-11,26,-9,10,-26,12,7,-25,13,-19,5,-18,17,-20,-24,14,3,-21,-23,2,-22, signs 11111011110000011101110001
candidate -1,2,-3,-4,-5,6,-7,8,9,-10,11,-12,13,-14,15,16,-17,18,-6,19,-8,20,-16,21,22,23,-2,-15,24,-9,25,-13,26,-11,12,-26,14,3,-23,1,-21,17,-18,5,-19,7,-20,-24,10,-25,4,-22, signs 01110110101100011101011011
candidate 1,-2,3,-4,5,-6,7,8,-9,-10,-11,12,-13,14,-15,16,-17,18,19,-1,20,-3,21,-5,22,-7,-16,23,-8,24,-14,25,-12,26,10,15,-24,13,-25,11,-26,9,-23,-22,6,17,-18,-21,4,-20,2,-19, signs 11001100001001110010100101
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,19,-1,20,-3,21,-5,22,-7,-16,23,-14,24,-12,25,-10,26,8,13,-24,11,-25,9,-26,15,-23,-22,6,17,-18,-21,4,-20,2,-19, signs 11001100100110010010100101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,15,-16,-17,18,19,-1,20,-3,21,-5,22,23,-8,24,-14,25,-12,26,-10,-15,-24,13,-25,11,-26,9,-23,7,16,-22,6,17,-18,-21,4,-20,2,-19, signs 11001110011001000010100101
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,16,-17,18,-6,19,-8,20,-10,21,-12,22,-16,23,24,-1,25,26,-4,-15,14,5,-26,3,-23,17,-22,13,-19,7,-20,9,-21,11,-18,-25,2,-24, signs 00011110011000011101010011
candidate 1,-2,-3,4,5,-6,7,-8,-9,-10,11,-12,13,-14,-15,16,17,18,19,-1,20,21,-4,-7,-16,22,23,-13,24,-11,25,-17,26,-5,6,-26,-21,3,8,15,-22,-25,-18,-20,2,9,14,-23,12,-24,10,-19, signs 11100010010011101110011000
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,13,14,-15,-16,-17,18,19,-1,20,-3,21,-5,22,23,-14,24,-12,25,-10,26,-8,-13,-24,11,-25,9,-26,15,-23,7,16,-22,6,17,-18,-21,4,-20,2,-19, signs 11001111100100000010100101
candidate -1,2,3,4,-5,-6,-7,8,-9,10,11,-12,13,-14,15,-16,-17,18,-2,-15,19,-13,20,-3,21,-11,22,23,-4,24,-10,25,-8,26,6,-22,12,-21,-24,9,-25,7,-26,5,-23,-20,14,-19,16,1,-18,17, signs 11000010011111000010100101
candidate 1,-2,-3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,17,18,19,-1,-10,20,21,-7,22,-5,23,-17,24,-11,-16,25,26,-13,14,-26,12,15,-25,-24,-18,3,8,-21,6,-22,4,-23,-20,9,2,-19, signs 11010011000100011010101000
candidate 1,-2,-3,-4,5,-6,7,-8,-9,10,-11,12,13,-14,15,-16,17,18,19,-1,-10,20,21,-7,22,-5,23,-17,24,25,-12,-15,26,-13,14,-26,-25,11,16,-24,-18,3,8,-21,6,-22,4,-23,-20,9,2,-19, signs 11010011001000101010101000
candidate -1,2,-3,-4,-5,6,-7,8,-9,10,11,-12,13,-14,15,-16,17,18,-10,-15,19,-13,20,-11,21,-17,22,23,-2,24,-8,25,-6,26,4,9,-24,7,-25,5,-26,3,-23,1,-18,-21,12,-20,14,-19,16,-22, signs 10001001110011001010100101
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,12,-13,-14,15,-16,-17,-3,-10,18,19,-7,20,-5,21,22,23,-11,24,-1,-12,25,26,-15,16,-21,6,-20,8,-19,-22,-26,14,17,4,9,-18,-23,-25,13,2,-24, signs 00100011101000111110100011
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,16,-17,-9,18,-15,19,-13,20,-11,-16,21,-6,22,-4,23,-2,24,25,26,8,-18,14,-19,12,-20,10,17,-26,7,-21,1,-24,3,-23,5,-22,-25, signs 10011000110011010010010101
candidate -1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,15,-16,17,18,-10,-15,19,-13,20,-11,21,-17,22,23,-8,24,-6,25,-4,26,2,7,-24,5,-25,3,-26,9,-23,1,-18,-21,12,-20,14,-19,16,-22, signs 10100110010011001010100101
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,16,-17,-9,18,-15,19,-13,20,-11,-16,21,-4,22,-2,23,24,25,-6,26,8,-18,14,-19,12,-20,10,17,-26,7,-25,1,-23,3,-22,5,-21,-24, signs 10011000110011010010101001
candidate 1,-2,-3,4,5,6,-7,-8,-9,10,-11,12,-13,-14,15,-16,17,18,-4,19,-12,20,-10,-5,21,-17,22,-1,23,-15,24,25,-6,26,8,13,-19,11,-20,9,-26,7,-25,-21,-18,3,14,-24,16,-23,2,-22, signs 11010111011001001101010110
candidate -1,2,3,4,-5,6,-7,8,9,-10,11,-12,-13,-14,15,-16,-17,18,19,-3,-8,20,-6,21,-4,22,23,24,25,-15,-2,-11,26,-9,10,-26,-20,7,-21,5,-22,-19,16,-25,14,1,12,-23,-18,17,-24,13, signs 01101100110100111110100111
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,-17,18,19,-1,-6,20,-4,21,-2,22,-8,23,24,-11,25,-15,26,-13,14,-26,16,-25,12,17,-18,-24,10,-19,-23,9,-22,3,-21,5,-20,7, signs 10011001110000111111010010
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,-17,18,19,-1,-6,20,-4,21,-2,22,-8,23,24,-11,25,-13,26,-15,16,-26,14,-25,12,17,-18,-24,10,-19,-23,9,-22,3,-21,5,-20,7, signs 10011001110011001111010010
candidate -1,2,3,-4,-5,6,-7,8,9,10,-11,-12,13,-14,15,-16,-17,18,-2,-15,19,-13,20,21,-10,22,-8,23,-6,24,25,-3,26,-9,-22,7,-23,5,-24,11,-21,-26,4,-25,12,-20,14,-19,16,1,-18,17, signs 11111001000011000010010110
candidate 1,2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,-17,-1,18,19,-14,-9,20,-7,21,22,-2,23,-4,24,-6,25,26,-11,12,-26,10,13,-25,-20,8,15,-19,5,-24,-21,16,-18,-23,3,-22,17, signs 11101101110000000001110000
candidate 1,2,-3,-4,5,6,-7,-8,-9,10,-11,12,13,-14,-15,-16,17,-1,18,-17,-2,19,20,-5,21,-13,22,23,-6,24,-12,25,-10,26,8,-22,14,-21,-24,11,-25,9,-26,7,-23,-20,4,15,-19,3,16,-18, signs 11110000100111000100100101
candidate -1,2,3,-4,5,6,-7,-8,-9,10,-11,12,13,-14,15,-16,-17,18,-2,-15,19,-3,20,-5,21,-13,22,23,-6,24,-12,25,-10,26,8,-22,14,-21,-24,11,-25,9,-26,7,-23,-20,4,-19,16,1,-18,17, signs 11110000100111000010100101
candidate 1,2,-3,-4,5,-6,-7,8,-9,10,11,12,-13,-14,-15,-16,17,-1,18,-17,-2,19,20,21,-12,22,-10,23,-8,24,25,-5,26,-11,-22,9,-23,7,-24,13,-21,-26,6,-25,14,-20,4,15,-19,3,16,-18, signs 11111110010000000100010110
candidate -1,2,3,-4,5,-6,-7,8,-9,10,11,12,-13,-14,15,-16,-17,18,-2,-15,19,-3,20,21,-12,22,-10,23,-8,24,25,-5,26,-11,-22,9,-23,7,-24,13,-21,-26,6,-25,14,-20,4,-19,16,1,-18,17, signs 11111110010000000010010110
N=26 triple 8,9,9 closed 4387799 reduced 845847 tested 845847 hits 340


==> anc/enumeration/pruned26/out_5_26.txt <==
candidate 1,2,-3,-4,5,-6,-7,-8,9,-10,-11,-12,13,14,-15,16,17,-18,19,-17,20,-1,-16,21,-2,22,-14,-5,23,-13,24,25,26,-9,10,-26,8,11,-25,7,12,-24,6,-23,4,15,-22,3,-21,-20,18,-19, signs 00000111000011111110010000
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,-12,13,14,15,-16,17,-18,19,-17,20,-1,21,-15,-4,22,-14,23,-6,-13,24,25,26,-9,10,-26,8,11,-25,7,12,-24,-23,5,-22,3,16,-21,2,-20,18,-19, signs 00001011000011111110100000
candidate -1,-2,3,-4,5,6,-7,-8,9,-10,-11,-12,13,14,15,16,-17,-18,19,20,-16,-3,21,-15,22,-5,-14,23,-6,-13,24,25,26,-9,10,-26,8,11,-25,7,12,-24,-23,-22,4,-21,2,17,-20,1,18,-19, signs 00010011000011111111000000
candidate -1,2,3,4,-5,-6,7,-8,-9,-10,11,12,13,-14,-15,-16,17,-18,19,-17,20,21,-2,-13,22,-3,-12,23,-4,-11,24,25,26,-7,8,-26,6,9,-25,5,10,-24,-23,-22,14,1,16,-20,18,-19,-21,15, signs 00001100001111101110100000
candidate -1,2,3,4,-5,-6,7,-8,-9,-10,11,12,13,-14,-15,-16,17,-18,19,-17,20,21,-2,-13,22,-3,-12,23,-4,-11,24,25,26,-7,8,-26,6,9,-25,5,10,-24,-23,-22,14,1,-21,15,18,-19,16,-20, signs 00001100001111101110100000
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-1,-14,-3,-12,23,-4,-11,24,25,26,-7,8,-26,6,9,-25,5,10,-24,-23,13,2,-22,16,-20,18,-19,-21,15, signs 00001100001111101110100000
candidate 1,2,-3,4,-5,-6,7,-8,-9,-10,11,12,-13,-14,15,-16,17,-18,19,-17,20,-1,21,-15,-2,22,-12,23,-4,-11,24,25,26,-7,8,-26,6,9,-25,5,10,-24,-23,13,-22,3,14,-21,16,-20,18,-19, signs 00001100001111101110010000
candidate 1,2,-3,4,-5,-6,7,-8,-9,-10,11,12,-13,-14,15,-16,17,-18,19,-17,20,-1,21,-15,-2,22,-12,23,-4,-11,24,25,26,-7,8,-26,6,9,-25,5,10,-24,-23,13,-22,3,14,-21,18,-19,16,-20, signs 00001100001111101110010000
candidate 1,2,-3,4,-5,-6,7,-8,-9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,20,21,22,-1,-14,23,-2,-13,-4,-11,24,25,26,-7,8,-26,6,9,-25,5,10,-24,12,3,-23,-22,16,-20,18,-19,-21,15, signs 00001100001111101110100000
candidate 1,2,3,-4,-5,-6,7,-8,-9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,-1,-16,21,-2,22,-14,-3,23,-11,24,25,26,-7,8,-26,6,9,-25,5,10,-24,12,-23,4,13,-22,15,-21,-20,18,-19, signs 00001100001111011110001000
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,13,-14,-15,16,17,-18,19,-17,20,-1,-16,21,22,-3,23,-13,-6,24,-12,25,26,-9,10,-26,8,11,-25,7,-24,5,14,-23,4,-22,2,15,-21,-20,18,-19, signs 01000011000111011110001000
candidate -1,2,3,-4,-5,6,-7,-8,9,-10,-11,12,13,-14,15,-16,17,-18,19,-17,20,21,-2,-15,22,-3,23,-13,-6,24,-12,25,26,-9,10,-26,8,11,-25,7,-24,5,14,-23,4,-22,-21,1,16,-20,18,-19, signs 10000011000111101110001000
candidate -1,2,3,-4,-5,6,-7,-8,9,-10,-11,12,13,-14,15,-16,17,-18,19,-17,20,21,-2,-15,22,-3,23,-13,-6,24,-12,25,26,-9,10,-26,8,11,-25,7,-24,5,14,-23,4,-22,-21,1,18,-19,16,-20, signs 10000011000111101110001000
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,15,-16,17,-18,19,-17,20,-1,21,-15,-4,22,-14,23,24,-7,-12,25,26,-9,10,-26,8,11,-25,-24,6,13,-23,5,-22,3,16,-21,2,-20,18,-19, signs 00001101000101111110100000
candidate -1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,15,16,-17,-18,19,20,-16,-3,21,-15,22,-5,-14,23,24,-7,-12,25,26,-9,10,-26,8,11,-25,-24,6,13,-23,-22,4,-21,2,17,-20,1,18,-19, signs 00010101000101111111000000
candidate -1,2,3,-4,5,-6,7,-8,-9,10,-11,12,13,-14,-15,-16,17,-18,19,-17,20,21,-2,-13,22,-3,-12,23,24,-5,-10,25,26,-7,8,-26,6,9,-25,-24,4,11,-23,-22,14,1,16,-20,18,-19,-21,15, signs 00010100010111101110100000
candidate -1,2,3,-4,5,-6,7,-8,-9,10,-11,12,13,-14,-15,-16,17,-18,19,-17,20,21,-2,-13,22,-3,-12,23,24,-5,-10,25,26,-7,8,-26,6,9,-25,-24,4,11,-23,-22,14,1,-21,15,18,-19,16,-20, signs 00010100010111101110100000
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-1,-14,-3,-12,23,24,-5,-10,25,26,-7,8,-26,6,9,-25,-24,4,11,-23,13,2,-22,16,-20,18,-19,-21,15, signs 00010100010111101110100000
candidate 1,2,-3,-4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-1,21,-15,-2,22,-12,23,24,-5,-10,25,26,-7,8,-26,6,9,-25,-24,4,11,-23,13,-22,3,14,-21,16,-20,18,-19, signs 00010100010111101110010000
candidate 1,2,-3,-4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-1,21,-15,-2,22,-12,23,24,-5,-10,25,26,-7,8,-26,6,9,-25,-24,4,11,-23,13,-22,3,14,-21,18,-19,16,-20, signs 00010100010111101110010000
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,-11,12,13,14,-15,-16,17,-18,19,-17,20,21,-2,22,-14,-5,23,-13,24,-7,-12,25,26,-9,10,-26,8,11,-25,-24,6,-23,4,15,-22,3,-21,1,16,-20,18,-19, signs 10000101000111101110010000
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,-11,12,13,14,-15,-16,17,-18,19,-17,20,21,-2,22,-14,-5,23,-13,24,-7,-12,25,26,-9,10,-26,8,11,-25,-24,6,-23,4,15,-22,3,-21,1,18,-19,16,-20, signs 10000101000111101110010000
candidate -1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,13,-14,15,16,-17,-18,19,20,-16,-3,21,-15,22,23,-6,-13,24,-7,-12,25,26,-9,10,-26,8,11,-25,-24,-23,5,14,-22,4,-21,2,17,-20,1,18,-19, signs 00011001000110111111000000
candidate -1,2,-3,4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,-2,-13,22,23,-4,-11,24,-5,-10,25,26,-7,8,-26,6,9,-25,-24,-23,3,12,-22,14,1,16,-20,18,-19,-21,15, signs 00100100011011101110100000
candidate -1,2,-3,4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,-2,-13,22,23,-4,-11,24,-5,-10,25,26,-7,8,-26,6,9,-25,-24,-23,3,12,-22,14,1,-21,15,18,-19,16,-20, signs 00100100011011101110100000
candidate -1,2,-3,4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,22,23,-2,-13,-4,-11,24,-5,-10,25,26,-7,8,-26,6,9,-25,-24,12,3,-23,1,14,-22,16,-20,18,-19,-21,15, signs 10000100011110101110100000
candidate -1,2,-3,4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,22,23,-2,-13,-4,-11,24,-5,-10,25,26,-7,8,-26,6,9,-25,-24,12,3,-23,1,-21,15,18,-19,16,-20,14,-22, signs 10000100011110101110100000
candidate -1,2,3,-4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-2,22,-14,-3,23,-11,24,-5,-10,25,26,-7,8,-26,6,9,-25,-24,12,-23,4,13,-22,15,-21,1,16,-20,18,-19, signs 10000100011111001110001000
candidate -1,2,3,-4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-2,22,-14,-3,23,-11,24,-5,-10,25,26,-7,8,-26,6,9,-25,-24,12,-23,4,13,-22,15,-21,1,18,-19,16,-20, signs 10000100011111001110001000
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-1,-14,23,24,-3,-12,-5,-10,25,26,-7,8,-26,6,9,-25,11,4,-24,2,13,-23,-22,16,-20,18,-19,-21,15, signs 01000100011101101110100000
candidate -1,2,3,-4,5,-6,7,-8,-9,10,-11,12,13,-14,-15,-16,17,-18,19,-17,20,21,22,23,-2,-13,24,-3,-12,-5,-10,25,26,-7,8,-26,6,9,-25,11,4,-24,-23,1,14,-22,16,-20,18,-19,-21,15, signs 10000100011110101110100000
candidate -1,2,3,-4,5,-6,7,-8,-9,10,-11,12,13,-14,-15,-16,17,-18,19,-17,20,21,22,23,-2,-13,24,-3,-12,-5,-10,25,26,-7,8,-26,6,9,-25,11,4,-24,-23,1,-21,15,18,-19,16,-20,14,-22, signs 10000100011110101110100000
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,-1,-16,21,22,-3,23,-13,-4,24,-10,25,26,-7,8,-26,6,9,-25,11,-24,5,12,-23,14,-22,2,15,-21,-20,18,-19, signs 01000100011110011110000100
candidate -1,2,3,4,-5,-6,7,-8,-9,10,-11,-12,13,-14,15,-16,17,-18,19,-17,20,21,-2,-15,22,-3,23,-13,-4,24,-10,25,26,-7,8,-26,6,9,-25,11,-24,5,12,-23,14,-22,-21,1,16,-20,18,-19, signs 10000100011110101110000100
candidate -1,2,3,4,-5,-6,7,-8,-9,10,-11,-12,13,-14,15,-16,17,-18,19,-17,20,21,-2,-15,22,-3,23,-13,-4,24,-10,25,26,-7,8,-26,6,9,-25,11,-24,5,12,-23,14,-22,-21,1,18,-19,16,-20, signs 10000100011110101110000100
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,-14,-15,16,17,-18,19,-17,20,-1,-16,21,22,23,-4,24,-12,-7,25,-11,26,-9,10,-26,8,-25,6,13,-24,5,-23,3,14,-22,2,15,-21,-20,18,-19, signs 01100001001110011110000100
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,-14,15,-16,17,-18,19,-17,20,21,-2,-15,22,23,-4,24,-12,-7,25,-11,26,-9,10,-26,8,-25,6,13,-24,5,-23,3,14,-22,-21,1,16,-20,18,-19, signs 10100001001110101110000100
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,-14,15,-16,17,-18,19,-17,20,21,-2,-15,22,23,-4,24,-12,-7,25,-11,26,-9,10,-26,8,-25,6,13,-24,5,-23,3,14,-22,-21,1,18,-19,16,-20, signs 10100001001110101110000100
candidate -1,-2,3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-3,-14,23,-4,24,-12,-7,25,-11,26,-9,10,-26,8,-25,6,13,-24,5,-23,-22,2,15,-21,1,16,-20,18,-19, signs 11000001001111001110000100
candidate -1,-2,3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-3,-14,23,-4,24,-12,-7,25,-11,26,-9,10,-26,8,-25,6,13,-24,5,-23,-22,2,15,-21,1,18,-19,16,-20, signs 11000001001111001110000100
candidate 1,-2,-3,4,-5,-6,-7,8,9,-10,11,-12,-13,14,15,-16,17,-18,19,-17,20,-1,21,-15,-4,22,-14,23,24,25,-8,-11,26,-9,10,-26,-25,7,12,-24,6,13,-23,5,-22,3,16,-21,2,-20,18,-19, signs 00001110001001111110100000
candidate -1,-2,3,-4,5,-6,-7,8,9,-10,11,-12,-13,14,15,16,-17,-18,19,20,-16,-3,21,-15,22,-5,-14,23,24,25,-8,-11,26,-9,10,-26,-25,7,12,-24,6,13,-23,-22,4,-21,2,17,-20,1,18,-19, signs 00010110001001111111000000
candidate -1,2,3,-4,-5,6,7,-8,9,-10,-11,12,13,-14,-15,-16,17,-18,19,-17,20,21,-2,-13,22,-3,-12,23,24,25,-6,-9,26,-7,8,-26,-25,5,10,-24,4,11,-23,-22,14,1,16,-20,18,-19,-21,15, signs 00011000100111101110100000
candidate -1,2,3,-4,-5,6,7,-8,9,-10,-11,12,13,-14,-15,-16,17,-18,19,-17,20,21,-2,-13,22,-3,-12,23,24,25,-6,-9,26,-7,8,-26,-25,5,10,-24,4,11,-23,-22,14,1,-21,15,18,-19,16,-20, signs 00011000100111101110100000
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-1,-14,-3,-12,23,24,25,-6,-9,26,-7,8,-26,-25,5,10,-24,4,11,-23,13,2,-22,16,-20,18,-19,-21,15, signs 00011000100111101110100000
candidate 1,2,-3,-4,-5,6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-1,21,-15,-2,22,-12,23,24,25,-6,-9,26,-7,8,-26,-25,5,10,-24,4,11,-23,13,-22,3,14,-21,16,-20,18,-19, signs 00011000100111101110010000
candidate 1,2,-3,-4,-5,6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-1,21,-15,-2,22,-12,23,24,25,-6,-9,26,-7,8,-26,-25,5,10,-24,4,11,-23,13,-22,3,14,-21,18,-19,16,-20, signs 00011000100111101110010000
candidate -1,2,-3,-4,5,-6,-7,8,9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-2,22,-14,-5,23,-13,24,25,-8,-11,26,-9,10,-26,-25,7,12,-24,6,-23,4,15,-22,3,-21,1,16,-20,18,-19, signs 10000110001011101110010000
candidate -1,2,-3,-4,5,-6,-7,8,9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-2,22,-14,-5,23,-13,24,25,-8,-11,26,-9,10,-26,-25,7,12,-24,6,-23,4,15,-22,3,-21,1,18,-19,16,-20, signs 10000110001011101110010000
candidate -1,-2,3,-4,-5,6,-7,8,9,-10,11,-12,13,-14,15,16,-17,-18,19,20,-16,-3,21,-15,22,23,-6,-13,24,25,-8,-11,26,-9,10,-26,-25,7,12,-24,-23,5,14,-22,4,-21,2,17,-20,1,18,-19, signs 00011010001010111111000000
candidate -1,2,-3,4,-5,6,7,-8,9,-10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,-2,-13,22,23,-4,-11,24,25,-6,-9,26,-7,8,-26,-25,5,10,-24,-23,3,12,-22,14,1,16,-20,18,-19,-21,15, signs 00101000101011101110100000
candidate -1,2,-3,4,-5,6,7,-8,9,-10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,-2,-13,22,23,-4,-11,24,25,-6,-9,26,-7,8,-26,-25,5,10,-24,-23,3,12,-22,14,1,-21,15,18,-19,16,-20, signs 00101000101011101110100000
candidate -1,2,-3,4,-5,6,7,-8,9,-10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,22,23,-2,-13,-4,-11,24,25,-6,-9,26,-7,8,-26,-25,5,10,-24,12,3,-23,1,14,-22,16,-20,18,-19,-21,15, signs 10001000101110101110100000
candidate -1,2,-3,4,-5,6,7,-8,9,-10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,22,23,-2,-13,-4,-11,24,25,-6,-9,26,-7,8,-26,-25,5,10,-24,12,3,-23,1,-21,15,18,-19,16,-20,14,-22, signs 10001000101110101110100000
candidate -1,2,3,-4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-2,22,-14,-3,23,-11,24,25,-6,-9,26,-7,8,-26,-25,5,10,-24,12,-23,4,13,-22,15,-21,1,16,-20,18,-19, signs 10001000101111001110001000
candidate -1,2,3,-4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-2,22,-14,-3,23,-11,24,25,-6,-9,26,-7,8,-26,-25,5,10,-24,12,-23,4,13,-22,15,-21,1,18,-19,16,-20, signs 10001000101111001110001000
candidate -1,-2,3,-4,-5,6,-7,8,9,-10,11,12,13,-14,-15,-16,17,-18,19,-17,20,21,22,-3,23,-13,-6,24,-12,25,-8,-11,26,-9,10,-26,-25,7,-24,5,14,-23,4,-22,2,15,-21,1,16,-20,18,-19, signs 11000010001111001110001000
candidate -1,-2,3,-4,-5,6,-7,8,9,-10,11,12,13,-14,-15,-16,17,-18,19,-17,20,21,22,-3,23,-13,-6,24,-12,25,-8,-11,26,-9,10,-26,-25,7,-24,5,14,-23,4,-22,2,15,-21,1,18,-19,16,-20, signs 11000010001111001110001000
candidate -1,-2,3,-4,-5,-6,7,8,9,-10,11,12,-13,-14,15,16,-17,-18,19,20,-16,-3,21,-15,22,23,24,-7,-12,25,-8,-11,26,-9,10,-26,-25,-24,6,13,-23,5,14,-22,4,-21,2,17,-20,1,18,-19, signs 00011100001100111111000000
candidate -1,2,-3,-4,5,6,7,-8,9,10,-11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,-2,-13,22,23,24,-5,-10,25,-6,-9,26,-7,8,-26,-25,-24,4,11,-23,3,12,-22,14,1,16,-20,18,-19,-21,15, signs 00110000110011101110100000
candidate -1,2,-3,-4,5,6,7,-8,9,10,-11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,-2,-13,22,23,24,-5,-10,25,-6,-9,26,-7,8,-26,-25,-24,4,11,-23,3,12,-22,14,1,-21,15,18,-19,16,-20, signs 00110000110011101110100000
candidate -1,-2,3,-4,5,6,7,-8,9,10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,22,23,24,-3,-12,-5,-10,25,-6,-9,26,-7,8,-26,-25,11,4,-24,2,13,-23,1,14,-22,16,-20,18,-19,-21,15, signs 11000000111100101110100000
candidate -1,-2,3,-4,5,6,7,-8,9,10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,22,23,24,-3,-12,-5,-10,25,-6,-9,26,-7,8,-26,-25,11,4,-24,2,13,-23,1,-21,15,18,-19,16,-20,14,-22, signs 11000000111100101110100000
candidate -1,-2,3,4,-5,6,7,-8,9,10,-11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,22,-3,23,-13,-4,24,-10,25,-6,-9,26,-7,8,-26,-25,11,-24,5,12,-23,14,-22,2,15,-21,1,16,-20,18,-19, signs 11000000111110001110000100
candidate -1,-2,3,4,-5,6,7,-8,9,10,-11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,22,-3,23,-13,-4,24,-10,25,-6,-9,26,-7,8,-26,-25,11,-24,5,12,-23,14,-22,2,15,-21,1,18,-19,16,-20, signs 11000000111110001110000100
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-1,-14,23,24,25,-4,-11,-6,-9,26,-7,8,-26,10,5,-25,3,12,-24,2,13,-23,-22,16,-20,18,-19,-21,15, signs 01100000111001101110100000
candidate -1,2,-3,4,-5,6,7,-8,9,-10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,22,23,-2,-13,24,25,-4,-11,-6,-9,26,-7,8,-26,10,5,-25,3,12,-24,-23,1,14,-22,16,-20,18,-19,-21,15, signs 10100000111010101110100000
candidate -1,2,-3,4,-5,6,7,-8,9,-10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,22,23,-2,-13,24,25,-4,-11,-6,-9,26,-7,8,-26,10,5,-25,3,12,-24,-23,1,-21,15,18,-19,16,-20,14,-22, signs 10100000111010101110100000
candidate -1,-2,3,4,-5,6,7,-8,9,-10,11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,22,23,24,-3,-12,25,-4,-11,-6,-9,26,-7,8,-26,10,5,-25,-24,2,13,-23,1,14,-22,16,-20,18,-19,-21,15, signs 11000000111100101110100000
candidate -1,-2,3,4,-5,6,7,-8,9,-10,11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,22,23,24,-3,-12,25,-4,-11,-6,-9,26,-7,8,-26,10,5,-25,-24,2,13,-23,1,-21,15,18,-19,16,-20,14,-22, signs 11000000111100101110100000
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,-15,16,17,-18,19,-17,20,-1,-16,21,22,23,-4,24,-12,-5,25,-9,26,-7,8,-26,10,-25,6,11,-24,13,-23,3,14,-22,2,15,-21,-20,18,-19, signs 01100000111100011110000010
candidate -1,2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,21,-2,-15,22,23,-4,24,-12,-5,25,-9,26,-7,8,-26,10,-25,6,11,-24,13,-23,3,14,-22,-21,1,16,-20,18,-19, signs 10100000111100101110000010
candidate -1,2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,21,-2,-15,22,23,-4,24,-12,-5,25,-9,26,-7,8,-26,10,-25,6,11,-24,13,-23,3,14,-22,-21,1,18,-19,16,-20, signs 10100000111100101110000010
candidate -1,-2,3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-3,-14,23,-4,24,-12,-5,25,-9,26,-7,8,-26,10,-25,6,11,-24,13,-23,-22,2,15,-21,1,16,-20,18,-19, signs 11000000111101001110000010
candidate -1,-2,3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-3,-14,23,-4,24,-12,-5,25,-9,26,-7,8,-26,10,-25,6,11,-24,13,-23,-22,2,15,-21,1,18,-19,16,-20, signs 11000000111101001110000010
candidate 1,2,-3,4,-5,-6,-7,8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,20,-1,-14,21,-2,-13,22,23,-4,24,-10,25,-8,26,6,11,-24,9,-25,7,-26,5,-23,3,12,-22,-21,15,18,-19,16,-20, signs 00100010011011101110000101
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,-1,-14,21,22,-3,-12,23,-4,24,-10,25,-8,26,6,11,-24,9,-25,7,-26,5,-23,-22,2,13,-21,15,18,-19,16,-20, signs 01000010011101101110000101
candidate 1,2,-3,-4,-5,6,-7,-8,9,-10,11,-12,-13,-14,15,16,17,-18,19,-17,20,-1,-16,21,-2,-15,22,23,24,25,-6,-11,26,-9,8,-26,10,7,-25,5,12,-24,4,13,-23,3,14,-22,-21,-20,18,-19, signs 00111000011000111110000001
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,-1,-16,21,22,-3,-14,23,24,25,-6,-11,26,-9,8,-26,10,7,-25,5,12,-24,4,13,-23,-22,2,15,-21,-20,18,-19, signs 01011000011001011110000001
candidate -1,2,3,-4,-5,6,-7,-8,9,-10,11,-12,-13,14,15,-16,17,-18,19,-17,20,21,-2,-15,22,-3,-14,23,24,25,-6,-11,26,-9,8,-26,10,7,-25,5,12,-24,4,13,-23,-22,-21,1,16,-20,18,-19, signs 10011000011001101110000001
candidate -1,2,3,-4,-5,6,-7,-8,9,-10,11,-12,-13,14,15,-16,17,-18,19,-17,20,21,-2,-15,22,-3,-14,23,24,25,-6,-11,26,-9,8,-26,10,7,-25,5,12,-24,4,13,-23,-22,-21,1,18,-19,16,-20, signs 10011000011001101110000001
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,-1,-16,21,22,23,-4,-13,24,25,-6,-11,26,-9,8,-26,10,7,-25,5,12,-24,-23,3,14,-22,2,15,-21,-20,18,-19, signs 01101000011010011110000001
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,21,-2,-15,22,23,-4,-13,24,25,-6,-11,26,-9,8,-26,10,7,-25,5,12,-24,-23,3,14,-22,-21,1,16,-20,18,-19, signs 10101000011010101110000001
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,21,-2,-15,22,23,-4,-13,24,25,-6,-11,26,-9,8,-26,10,7,-25,5,12,-24,-23,3,14,-22,-21,1,18,-19,16,-20, signs 10101000011010101110000001
candidate -1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,20,21,22,-3,-14,23,-4,-13,24,25,-6,-11,26,-9,8,-26,10,7,-25,5,12,-24,-23,-22,2,15,-21,1,16,-20,18,-19, signs 11001000011011001110000001
candidate -1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,20,21,22,-3,-14,23,-4,-13,24,25,-6,-11,26,-9,8,-26,10,7,-25,5,12,-24,-23,-22,2,15,-21,1,18,-19,16,-20, signs 11001000011011001110000001
candidate 1,-2,-3,-4,5,6,-7,-8,9,-10,11,12,-13,-14,-15,16,17,-18,19,-17,20,-1,-16,21,22,23,24,-5,-12,25,-6,-11,26,-9,8,-26,10,7,-25,-24,4,13,-23,3,14,-22,2,15,-21,-20,18,-19, signs 01110000011100011110000001
candidate -1,2,-3,-4,5,6,-7,-8,9,-10,11,12,-13,-14,15,-16,17,-18,19,-17,20,21,-2,-15,22,23,24,-5,-12,25,-6,-11,26,-9,8,-26,10,7,-25,-24,4,13,-23,3,14,-22,-21,1,16,-20,18,-19, signs 10110000011100101110000001
candidate -1,2,-3,-4,5,6,-7,-8,9,-10,11,12,-13,-14,15,-16,17,-18,19,-17,20,21,-2,-15,22,23,24,-5,-12,25,-6,-11,26,-9,8,-26,10,7,-25,-24,4,13,-23,3,14,-22,-21,1,18,-19,16,-20, signs 10110000011100101110000001
candidate -1,-2,3,-4,5,6,-7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-3,-14,23,24,-5,-12,25,-6,-11,26,-9,8,-26,10,7,-25,-24,4,13,-23,-22,2,15,-21,1,16,-20,18,-19, signs 11010000011101001110000001
candidate -1,-2,3,-4,5,6,-7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-3,-14,23,24,-5,-12,25,-6,-11,26,-9,8,-26,10,7,-25,-24,4,13,-23,-22,2,15,-21,1,18,-19,16,-20, signs 11010000011101001110000001
candidate -1,-2,-3,4,5,6,-7,-8,9,-10,11,12,13,-14,-15,-16,17,-18,19,-17,20,21,22,23,-4,-13,24,-5,-12,25,-6,-11,26,-9,8,-26,10,7,-25,-24,-23,3,14,-22,2,15,-21,1,16,-20,18,-19, signs 11100000011110001110000001
candidate -1,-2,-3,4,5,6,-7,-8,9,-10,11,12,13,-14,-15,-16,17,-18,19,-17,20,21,22,23,-4,-13,24,-5,-12,25,-6,-11,26,-9,8,-26,10,7,-25,-24,-23,3,14,-22,2,15,-21,1,18,-19,16,-20, signs 11100000011110001110000001
candidate 1,2,3,-4,5,-6,-7,-8,9,-10,-11,-12,-13,14,-15,16,17,-18,19,-17,20,-1,-16,21,-2,22,-14,-3,23,-5,24,25,26,-9,10,-26,8,11,-25,7,12,-24,6,-23,4,13,-22,15,-21,-20,18,-19, signs 00001111000011011110001000
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,-1,-16,21,22,-3,23,-13,-4,24,-6,25,26,-9,10,-26,8,11,-25,7,-24,5,12,-23,14,-22,2,15,-21,-20,18,-19, signs 01000111000110011110000100
candidate -1,2,3,4,-5,6,-7,-8,9,-10,-11,-12,13,-14,15,-16,17,-18,19,-17,20,21,-2,-15,22,-3,23,-13,-4,24,-6,25,26,-9,10,-26,8,11,-25,7,-24,5,12,-23,14,-22,-21,1,16,-20,18,-19, signs 10000111000110101110000100
candidate -1,2,3,4,-5,6,-7,-8,9,-10,-11,-12,13,-14,15,-16,17,-18,19,-17,20,21,-2,-15,22,-3,23,-13,-4,24,-6,25,26,-9,10,-26,8,11,-25,7,-24,5,12,-23,14,-22,-21,1,18,-19,16,-20, signs 10000111000110101110000100
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,-15,16,17,-18,19,-17,20,-1,-16,21,22,23,-4,24,-12,-5,25,-7,26,-9,10,-26,8,-25,6,11,-24,13,-23,3,14,-22,2,15,-21,-20,18,-19, signs 01100011001100011110000010
candidate -1,2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,21,-2,-15,22,23,-4,24,-12,-5,25,-7,26,-9,10,-26,8,-25,6,11,-24,13,-23,3,14,-22,-21,1,16,-20,18,-19, signs 10100011001100101110000010
candidate -1,2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,21,-2,-15,22,23,-4,24,-12,-5,25,-7,26,-9,10,-26,8,-25,6,11,-24,13,-23,3,14,-22,-21,1,18,-19,16,-20, signs 10100011001100101110000010
candidate -1,-2,3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-3,-14,23,-4,24,-12,-5,25,-7,26,-9,10,-26,8,-25,6,11,-24,13,-23,-22,2,15,-21,1,16,-20,18,-19, signs 11000011001101001110000010
candidate -1,-2,3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-3,-14,23,-4,24,-12,-5,25,-7,26,-9,10,-26,8,-25,6,11,-24,13,-23,-22,2,15,-21,1,18,-19,16,-20, signs 11000011001101001110000010
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,12,-13,-14,15,16,17,-18,19,-17,-2,20,-16,21,-4,-15,22,23,-12,24,-10,25,26,-7,8,-26,6,13,-23,11,-24,9,-25,5,14,-22,-21,3,-20,1,18,-19, signs 00101100011000111110000100
candidate -1,2,-3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,17,-18,19,-17,-2,20,-16,21,22,-5,-14,23,-12,24,-10,25,26,-7,8,-26,6,13,-23,11,-24,9,-25,-22,4,15,-21,3,-20,1,18,-19, signs 00110100011001011110000100
candidate 1,2,-3,-4,-5,6,-7,8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,20,-1,-14,21,-2,-13,22,23,-10,24,-8,25,-6,26,4,9,-24,7,-25,5,-26,11,-23,3,12,-22,-21,15,18,-19,16,-20, signs 00101001100011101110000101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,-1,-14,21,22,-3,-12,23,-10,24,-8,25,-6,26,4,9,-24,7,-25,5,-26,11,-23,-22,2,13,-21,15,18,-19,16,-20, signs 01001001100101101110000101
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,-1,-14,21,22,23,-4,24,-10,25,-8,26,-6,-11,-24,9,-25,7,-26,5,-23,3,12,-22,2,13,-21,15,18,-19,16,-20, signs 01100110010001101110000101
candidate 1,2,-3,4,-5,-6,7,-8,-9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,20,21,22,-1,-14,23,-2,-13,24,-11,-4,25,26,-7,8,-26,6,9,-25,5,10,3,12,-24,-23,-22,16,-20,18,-19,-21,15, signs 00111100000011101110100000
candidate 1,2,-3,-4,5,-6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,20,21,22,-1,-14,23,-2,-13,24,25,-10,-5,26,-7,8,-26,6,9,4,11,-25,3,12,-24,-23,-22,16,-20,18,-19,-21,15, signs 00111100000011101110100000
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-1,-14,23,24,-3,-12,25,-10,-5,26,-7,8,-26,6,9,4,11,-25,-24,2,13,-23,-22,16,-20,18,-19,-21,15, signs 01011100000101101110100000
candidate -1,2,3,-4,5,-6,7,-8,-9,10,-11,12,13,-14,-15,-16,17,-18,19,-17,20,21,22,23,-2,-13,24,-3,-12,25,-10,-5,26,-7,8,-26,6,9,4,11,-25,-24,-23,1,14,-22,16,-20,18,-19,-21,15, signs 10011100000110101110100000
candidate -1,2,3,-4,5,-6,7,-8,-9,10,-11,12,13,-14,-15,-16,17,-18,19,-17,20,21,22,23,-2,-13,24,-3,-12,25,-10,-5,26,-7,8,-26,6,9,4,11,-25,-24,-23,1,-21,15,18,-19,16,-20,14,-22, signs 10011100000110101110100000
candidate 1,2,-3,-4,-5,-6,7,-8,9,10,-11,-12,-13,-14,15,16,17,-18,19,-17,20,-1,-16,21,-2,-15,22,23,24,25,-10,-7,26,-9,8,-26,6,11,-25,5,12,-24,4,13,-23,3,14,-22,-21,-20,18,-19, signs 00111110000000111110000001
candidate 1,-2,3,-4,-5,-6,7,-8,9,10,-11,-12,-13,14,-15,16,17,-18,19,-17,20,-1,-16,21,22,-3,-14,23,24,25,-10,-7,26,-9,8,-26,6,11,-25,5,12,-24,4,13,-23,-22,2,15,-21,-20,18,-19, signs 01011110000001011110000001
candidate -1,2,3,-4,-5,-6,7,-8,9,10,-11,-12,-13,14,15,-16,17,-18,19,-17,20,21,-2,-15,22,-3,-14,23,24,25,-10,-7,26,-9,8,-26,6,11,-25,5,12,-24,4,13,-23,-22,-21,1,16,-20,18,-19, signs 10011110000001101110000001
candidate -1,2,3,-4,-5,-6,7,-8,9,10,-11,-12,-13,14,15,-16,17,-18,19,-17,20,21,-2,-15,22,-3,-14,23,24,25,-10,-7,26,-9,8,-26,6,11,-25,5,12,-24,4,13,-23,-22,-21,1,18,-19,16,-20, signs 10011110000001101110000001
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,-1,-16,21,22,23,-4,-13,24,25,-10,-7,26,-9,8,-26,6,11,-25,5,12,-24,-23,3,14,-22,2,15,-21,-20,18,-19, signs 01101110000010011110000001
candidate -1,2,-3,4,-5,-6,7,-8,9,10,-11,-12,13,-14,15,-16,17,-18,19,-17,20,21,-2,-15,22,23,-4,-13,24,25,-10,-7,26,-9,8,-26,6,11,-25,5,12,-24,-23,3,14,-22,-21,1,16,-20,18,-19, signs 10101110000010101110000001
candidate -1,2,-3,4,-5,-6,7,-8,9,10,-11,-12,13,-14,15,-16,17,-18,19,-17,20,21,-2,-15,22,23,-4,-13,24,25,-10,-7,26,-9,8,-26,6,11,-25,5,12,-24,-23,3,14,-22,-21,1,18,-19,16,-20, signs 10101110000010101110000001
candidate -1,-2,3,4,-5,-6,7,-8,9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,20,21,22,-3,-14,23,-4,-13,24,25,-10,-7,26,-9,8,-26,6,11,-25,5,12,-24,-23,-22,2,15,-21,1,16,-20,18,-19, signs 11001110000011001110000001
candidate -1,-2,3,4,-5,-6,7,-8,9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,20,21,22,-3,-14,23,-4,-13,24,25,-10,-7,26,-9,8,-26,6,11,-25,5,12,-24,-23,-22,2,15,-21,1,18,-19,16,-20, signs 11001110000011001110000001
candidate 1,-2,-3,-4,5,-6,7,-8,9,10,-11,12,-13,-14,-15,16,17,-18,19,-17,20,-1,-16,21,22,23,24,-5,-12,25,-10,-7,26,-9,8,-26,6,11,-25,-24,4,13,-23,3,14,-22,2,15,-21,-20,18,-19, signs 01110110000100011110000001
candidate -1,2,-3,-4,5,-6,7,-8,9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,21,-2,-15,22,23,24,-5,-12,25,-10,-7,26,-9,8,-26,6,11,-25,-24,4,13,-23,3,14,-22,-21,1,16,-20,18,-19, signs 10110110000100101110000001
candidate -1,2,-3,-4,5,-6,7,-8,9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,21,-2,-15,22,23,24,-5,-12,25,-10,-7,26,-9,8,-26,6,11,-25,-24,4,13,-23,3,14,-22,-21,1,18,-19,16,-20, signs 10110110000100101110000001
candidate -1,-2,3,-4,5,-6,7,-8,9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-3,-14,23,24,-5,-12,25,-10,-7,26,-9,8,-26,6,11,-25,-24,4,13,-23,-22,2,15,-21,1,16,-20,18,-19, signs 11010110000101001110000001
candidate -1,-2,3,-4,5,-6,7,-8,9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-3,-14,23,24,-5,-12,25,-10,-7,26,-9,8,-26,6,11,-25,-24,4,13,-23,-22,2,15,-21,1,18,-19,16,-20, signs 11010110000101001110000001
candidate -1,-2,-3,4,5,-6,7,-8,9,10,-11,12,13,-14,-15,-16,17,-18,19,-17,20,21,22,23,-4,-13,24,-5,-12,25,-10,-7,26,-9,8,-26,6,11,-25,-24,-23,3,14,-22,2,15,-21,1,16,-20,18,-19, signs 11100110000110001110000001
candidate -1,-2,-3,4,5,-6,7,-8,9,10,-11,12,13,-14,-15,-16,17,-18,19,-17,20,21,22,23,-4,-13,24,-5,-12,25,-10,-7,26,-9,8,-26,6,11,-25,-24,-23,3,14,-22,2,15,-21,1,18,-19,16,-20, signs 11100110000110001110000001
candidate 1,2,-3,4,-5,6,-7,-8,9,-10,-11,-12,13,-14,15,-16,17,-18,19,-17,20,-1,21,-15,-2,22,-4,23,-6,-13,24,25,26,-9,10,-26,8,11,-25,7,12,-24,-23,5,-22,3,14,-21,16,-20,18,-19, signs 00011011000011101110010000
candidate 1,2,-3,4,-5,6,-7,-8,9,-10,-11,-12,13,-14,15,-16,17,-18,19,-17,20,-1,21,-15,-2,22,-4,23,-6,-13,24,25,26,-9,10,-26,8,11,-25,7,12,-24,-23,5,-22,3,14,-21,18,-19,16,-20, signs 00011011000011101110010000
candidate 1,2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-1,21,-15,-2,22,-4,23,24,-7,-12,25,26,-9,10,-26,8,11,-25,-24,6,13,-23,5,-22,3,14,-21,16,-20,18,-19, signs 00011101000101101110010000
candidate 1,2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-1,21,-15,-2,22,-4,23,24,-7,-12,25,26,-9,10,-26,8,11,-25,-24,6,13,-23,5,-22,3,14,-21,18,-19,16,-20, signs 00011101000101101110010000
candidate -1,2,3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-2,22,-14,-3,23,-5,24,-7,-12,25,26,-9,10,-26,8,11,-25,-24,6,-23,4,13,-22,15,-21,1,16,-20,18,-19, signs 10001101000111001110001000
candidate -1,2,3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-2,22,-14,-3,23,-5,24,-7,-12,25,26,-9,10,-26,8,11,-25,-24,6,-23,4,13,-22,15,-21,1,18,-19,16,-20, signs 10001101000111001110001000
candidate 1,2,-3,4,-5,-6,-7,8,9,-10,11,-12,-13,-14,15,-16,17,-18,19,-17,20,-1,21,-15,-2,22,-4,23,24,25,-8,-11,26,-9,10,-26,-25,7,12,-24,6,13,-23,5,-22,3,14,-21,16,-20,18,-19, signs 00011110001001101110010000
candidate 1,2,-3,4,-5,-6,-7,8,9,-10,11,-12,-13,-14,15,-16,17,-18,19,-17,20,-1,21,-15,-2,22,-4,23,24,25,-8,-11,26,-9,10,-26,-25,7,12,-24,6,13,-23,5,-22,3,14,-21,18,-19,16,-20, signs 00011110001001101110010000
candidate -1,2,3,-4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-2,22,-14,-3,23,-5,24,25,-8,-11,26,-9,10,-26,-25,7,12,-24,6,-23,4,13,-22,15,-21,1,16,-20,18,-19, signs 10001110001011001110001000
candidate -1,2,3,-4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-2,22,-14,-3,23,-5,24,25,-8,-11,26,-9,10,-26,-25,7,12,-24,6,-23,4,13,-22,15,-21,1,18,-19,16,-20, signs 10001110001011001110001000
candidate -1,-2,3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,22,-3,23,-13,-4,24,-6,25,-8,-11,26,-9,10,-26,-25,7,-24,5,12,-23,14,-22,2,15,-21,1,16,-20,18,-19, signs 11000110001110001110000100
candidate -1,-2,3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,22,-3,23,-13,-4,24,-6,25,-8,-11,26,-9,10,-26,-25,7,-24,5,12,-23,14,-22,2,15,-21,1,18,-19,16,-20, signs 11000110001110001110000100
candidate 1,2,-3,4,-5,-6,-7,-8,9,-10,-11,-12,13,-14,15,16,17,-18,19,-17,20,-1,-16,21,-2,22,-4,-15,23,-13,24,25,26,-9,10,-26,8,11,-25,7,12,-24,6,-23,14,5,-22,3,-21,-20,18,-19, signs 00011111000010011110010000
candidate 1,2,-3,4,-5,-6,7,-8,-9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,-1,-16,21,-2,22,-4,-13,23,-11,24,25,26,-7,8,-26,6,9,-25,5,10,-24,12,-23,14,3,-22,15,-21,-20,18,-19, signs 00111100001100011110001000
candidate 1,-2,3,-4,5,-6,-7,-8,9,-10,-11,12,-13,14,-15,16,17,-18,19,-17,20,-1,-16,21,22,-3,23,-5,-14,24,-12,25,26,-9,10,-26,8,11,-25,7,-24,13,6,-23,4,-22,2,15,-21,-20,18,-19, signs 01001111000100011110001000
candidate -1,2,3,-4,5,-6,-7,-8,9,-10,-11,12,-13,14,15,-16,17,-18,19,-17,20,21,-2,-15,22,-3,23,-5,-14,24,-12,25,26,-9,10,-26,8,11,-25,7,-24,13,6,-23,4,-22,-21,1,16,-20,18,-19, signs 10001111000100101110001000
candidate -1,2,3,-4,5,-6,-7,-8,9,-10,-11,12,-13,14,15,-16,17,-18,19,-17,20,21,-2,-15,22,-3,23,-5,-14,24,-12,25,26,-9,10,-26,8,11,-25,7,-24,13,6,-23,4,-22,-21,1,18,-19,16,-20, signs 10001111000100101110001000
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,-14,-15,16,17,-18,19,-17,20,-1,-16,21,22,-3,23,-5,-12,24,-10,25,26,-7,8,-26,6,9,-25,11,-24,13,4,-23,14,-22,2,15,-21,-20,18,-19, signs 01011100011000011110000100
candidate -1,2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,21,-2,-15,22,-3,23,-5,-12,24,-10,25,26,-7,8,-26,6,9,-25,11,-24,13,4,-23,14,-22,-21,1,16,-20,18,-19, signs 10011100011000101110000100
candidate -1,2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,21,-2,-15,22,-3,23,-5,-12,24,-10,25,26,-7,8,-26,6,9,-25,11,-24,13,4,-23,14,-22,-21,1,18,-19,16,-20, signs 10011100011000101110000100
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,-1,-16,21,22,23,-4,24,-6,-13,25,-11,26,-9,10,-26,8,-25,12,7,-24,5,-23,3,14,-22,2,15,-21,-20,18,-19, signs 01100111001000011110000100
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,21,-2,-15,22,23,-4,24,-6,-13,25,-11,26,-9,10,-26,8,-25,12,7,-24,5,-23,3,14,-22,-21,1,16,-20,18,-19, signs 10100111001000101110000100
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,21,-2,-15,22,23,-4,24,-6,-13,25,-11,26,-9,10,-26,8,-25,12,7,-24,5,-23,3,14,-22,-21,1,18,-19,16,-20, signs 10100111001000101110000100
candidate -1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,20,21,22,-3,-14,23,-4,24,-6,-13,25,-11,26,-9,10,-26,8,-25,12,7,-24,5,-23,-22,2,15,-21,1,16,-20,18,-19, signs 11000111001001001110000100
candidate -1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,20,21,22,-3,-14,23,-4,24,-6,-13,25,-11,26,-9,10,-26,8,-25,12,7,-24,5,-23,-22,2,15,-21,1,18,-19,16,-20, signs 11000111001001001110000100
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,-14,-15,16,17,-18,19,-17,20,-1,-16,21,22,23,-4,24,-6,-11,25,-9,26,-7,8,-26,10,-25,12,5,-24,13,-23,3,14,-22,2,15,-21,-20,18,-19, signs 01101100110000011110000010
candidate -1,2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,-14,15,-16,17,-18,19,-17,20,21,-2,-15,22,23,-4,24,-6,-11,25,-9,26,-7,8,-26,10,-25,12,5,-24,13,-23,3,14,-22,-21,1,16,-20,18,-19, signs 10101100110000101110000010
candidate -1,2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,-14,15,-16,17,-18,19,-17,20,21,-2,-15,22,23,-4,24,-6,-11,25,-9,26,-7,8,-26,10,-25,12,5,-24,13,-23,3,14,-22,-21,1,18,-19,16,-20, signs 10101100110000101110000010
candidate -1,-2,3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-3,-14,23,-4,24,-6,-11,25,-9,26,-7,8,-26,10,-25,12,5,-24,13,-23,-22,2,15,-21,1,16,-20,18,-19, signs 11001100110001001110000010
candidate -1,-2,3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-3,-14,23,-4,24,-6,-11,25,-9,26,-7,8,-26,10,-25,12,5,-24,13,-23,-22,2,15,-21,1,18,-19,16,-20, signs 11001100110001001110000010
candidate 1,2,-3,4,5,-6,-7,-8,9,-10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,-1,-16,21,-2,22,-4,-13,23,-5,24,25,26,-9,10,-26,8,11,-25,7,12,-24,6,-23,14,3,-22,15,-21,-20,18,-19, signs 00111111000000011110001000
candidate 1,-2,3,-4,5,6,-7,-8,9,-10,-11,12,-13,-14,-15,16,17,-18,19,-17,20,-1,-16,21,22,-3,23,-5,-12,24,-6,25,26,-9,10,-26,8,11,-25,7,-24,13,4,-23,14,-22,2,15,-21,-20,18,-19, signs 01011111000000011110000100
candidate -1,2,3,-4,5,6,-7,-8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,21,-2,-15,22,-3,23,-5,-12,24,-6,25,26,-9,10,-26,8,11,-25,7,-24,13,4,-23,14,-22,-21,1,16,-20,18,-19, signs 10011111000000101110000100
candidate -1,2,3,-4,5,6,-7,-8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,21,-2,-15,22,-3,23,-5,-12,24,-6,25,26,-9,10,-26,8,11,-25,7,-24,13,4,-23,14,-22,-21,1,18,-19,16,-20, signs 10011111000000101110000100
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,-14,-15,16,17,-18,19,-17,20,-1,-16,21,22,23,-4,24,-6,-11,25,-7,26,-9,10,-26,8,-25,12,5,-24,13,-23,3,14,-22,2,15,-21,-20,18,-19, signs 01101111000000011110000010
candidate -1,2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,-14,15,-16,17,-18,19,-17,20,21,-2,-15,22,23,-4,24,-6,-11,25,-7,26,-9,10,-26,8,-25,12,5,-24,13,-23,3,14,-22,-21,1,16,-20,18,-19, signs 10101111000000101110000010
candidate -1,2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,-14,15,-16,17,-18,19,-17,20,21,-2,-15,22,23,-4,24,-6,-11,25,-7,26,-9,10,-26,8,-25,12,5,-24,13,-23,3,14,-22,-21,1,18,-19,16,-20, signs 10101111000000101110000010
candidate -1,-2,3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-3,-14,23,-4,24,-6,-11,25,-7,26,-9,10,-26,8,-25,12,5,-24,13,-23,-22,2,15,-21,1,16,-20,18,-19, signs 11001111000001001110000010
candidate -1,-2,3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-3,-14,23,-4,24,-6,-11,25,-7,26,-9,10,-26,8,-25,12,5,-24,13,-23,-22,2,15,-21,1,18,-19,16,-20, signs 11001111000001001110000010
candidate 1,-2,3,-4,-5,-6,7,-8,-9,-10,11,12,-13,14,-15,16,17,-18,19,-17,20,-1,-16,21,-14,22,-12,-3,23,-11,24,25,26,-7,8,-26,6,9,-25,5,10,-24,4,-23,2,13,-22,15,-21,-20,18,-19, signs 00011100001110011110010000
candidate 1,-2,-3,4,-5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,17,-18,19,-17,20,-1,-16,21,22,-13,23,-11,-4,24,-10,25,26,-7,8,-26,6,9,-25,5,-24,3,12,-23,14,-22,2,15,-21,-20,18,-19, signs 01001100011100011110001000
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,11,-12,13,-14,15,-16,17,-18,19,-17,20,21,-2,-15,22,-13,23,-11,-4,24,-10,25,26,-7,8,-26,6,9,-25,5,-24,3,12,-23,14,-22,-21,1,16,-20,18,-19, signs 10001100011100101110001000
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,11,-12,13,-14,15,-16,17,-18,19,-17,20,21,-2,-15,22,-13,23,-11,-4,24,-10,25,26,-7,8,-26,6,9,-25,5,-24,3,12,-23,14,-22,-21,1,18,-19,16,-20, signs 10001100011100101110001000
candidate 1,-2,-3,-4,5,-6,7,-8,9,10,-11,12,-13,-14,-15,16,17,-18,19,-17,20,-1,-16,21,22,23,-12,24,-10,-5,25,-9,26,-7,8,-26,6,-25,4,11,-24,13,-23,3,14,-22,2,15,-21,-20,18,-19, signs 01100100111000011110000100
candidate -1,2,-3,-4,5,-6,7,-8,9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,21,-2,-15,22,23,-12,24,-10,-5,25,-9,26,-7,8,-26,6,-25,4,11,-24,13,-23,3,14,-22,-21,1,16,-20,18,-19, signs 10100100111000101110000100
candidate -1,2,-3,-4,5,-6,7,-8,9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,21,-2,-15,22,23,-12,24,-10,-5,25,-9,26,-7,8,-26,6,-25,4,11,-24,13,-23,3,14,-22,-21,1,18,-19,16,-20, signs 10100100111000101110000100
candidate -1,-2,3,-4,5,-6,7,-8,9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-3,-14,23,-12,24,-10,-5,25,-9,26,-7,8,-26,6,-25,4,11,-24,13,-23,-22,2,15,-21,1,16,-20,18,-19, signs 11000100111001001110000100
candidate -1,-2,3,-4,5,-6,7,-8,9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-3,-14,23,-12,24,-10,-5,25,-9,26,-7,8,-26,6,-25,4,11,-24,13,-23,-22,2,15,-21,1,18,-19,16,-20, signs 11000100111001001110000100
candidate -1,2,-3,-4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,17,-18,19,-17,-2,20,-16,21,22,23,-10,24,-8,25,-6,-13,26,-11,12,-26,-23,9,-24,7,-25,5,14,-22,4,15,-21,3,-20,1,18,-19, signs 00111001100010011110000100
candidate 1,-2,-3,4,-5,6,-7,8,9,10,-11,-12,-13,14,-15,-16,17,-18,19,-17,20,-1,-14,21,22,23,-10,24,-8,25,-6,26,-4,-9,-24,7,-25,5,-26,11,-23,3,12,-22,2,13,-21,15,18,-19,16,-20, signs 01111001000001101110000101
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-1,-14,23,-12,-3,24,-5,-10,25,26,-7,8,-26,6,9,-25,-24,4,11,2,13,-23,-22,16,-20,18,-19,-21,15, signs 01110100010001101110100000
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-1,-14,23,-12,-3,24,25,-6,-9,26,-7,8,-26,-25,5,10,-24,4,11,2,13,-23,-22,16,-20,18,-19,-21,15, signs 01111000100001101110100000
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-1,-14,23,24,-11,-4,25,-6,-9,26,-7,8,-26,-25,5,10,3,12,-24,2,13,-23,-22,16,-20,18,-19,-21,15, signs 01111000100001101110100000
candidate -1,2,-3,4,-5,6,7,-8,9,-10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,22,23,-2,-13,24,-11,-4,25,-6,-9,26,-7,8,-26,-25,5,10,3,12,-24,-23,1,14,-22,16,-20,18,-19,-21,15, signs 10111000100010101110100000
candidate -1,2,-3,4,-5,6,7,-8,9,-10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,22,23,-2,-13,24,-11,-4,25,-6,-9,26,-7,8,-26,-25,5,10,3,12,-24,-23,1,-21,15,18,-19,16,-20,14,-22, signs 10111000100010101110100000
candidate 1,2,-3,-4,-5,-6,7,-8,-9,-10,11,-12,13,14,-15,16,17,-18,19,-17,20,-1,-16,21,-14,22,-2,-13,23,-11,24,25,26,-7,8,-26,6,9,-25,5,10,-24,4,-23,12,3,-22,15,-21,-20,18,-19, signs 01111100001000011110010000
candidate 1,-2,3,-4,-5,-6,7,-8,-9,10,-11,12,13,-14,-15,16,17,-18,19,-17,20,-1,-16,21,22,-13,23,-3,-12,24,-10,25,26,-7,8,-26,6,9,-25,5,-24,11,4,-23,14,-22,2,15,-21,-20,18,-19, signs 01111100010000011110001000
candidate -1,2,3,-4,-5,-6,7,-8,-9,10,-11,12,13,-14,15,-16,17,-18,19,-17,20,21,-2,-15,22,-13,23,-3,-12,24,-10,25,26,-7,8,-26,6,9,-25,5,-24,11,4,-23,14,-22,-21,1,16,-20,18,-19, signs 10111100010000101110001000
candidate -1,2,3,-4,-5,-6,7,-8,-9,10,-11,12,13,-14,15,-16,17,-18,19,-17,20,21,-2,-15,22,-13,23,-3,-12,24,-10,25,26,-7,8,-26,6,9,-25,5,-24,11,4,-23,14,-22,-21,1,18,-19,16,-20, signs 10111100010000101110001000
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,-14,-15,16,17,-18,19,-17,20,-1,-16,21,22,23,-12,24,-4,-11,25,-9,26,-7,8,-26,6,-25,10,5,-24,13,-23,3,14,-22,2,15,-21,-20,18,-19, signs 01111100100000011110000100
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,-14,15,-16,17,-18,19,-17,20,21,-2,-15,22,23,-12,24,-4,-11,25,-9,26,-7,8,-26,6,-25,10,5,-24,13,-23,3,14,-22,-21,1,16,-20,18,-19, signs 10111100100000101110000100
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,-14,15,-16,17,-18,19,-17,20,21,-2,-15,22,23,-12,24,-4,-11,25,-9,26,-7,8,-26,6,-25,10,5,-24,13,-23,3,14,-22,-21,1,18,-19,16,-20, signs 10111100100000101110000100
candidate -1,-2,3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-3,-14,23,-12,24,-4,-11,25,-9,26,-7,8,-26,6,-25,10,5,-24,13,-23,-22,2,15,-21,1,16,-20,18,-19, signs 11011100100001001110000100
candidate -1,-2,3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-3,-14,23,-12,24,-4,-11,25,-9,26,-7,8,-26,6,-25,10,5,-24,13,-23,-22,2,15,-21,1,18,-19,16,-20, signs 11011100100001001110000100
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,-11,12,13,-14,15,-16,-17,-18,-6,19,20,-1,21,-3,22,-5,-8,23,24,25,-12,-15,26,-13,14,-26,-25,11,16,-24,10,17,-23,9,18,7,-19,-22,4,-21,2,-20, signs 00110100000111011110101111
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,-18,-6,19,20,-1,21,-3,22,-5,-8,23,24,-11,-16,25,26,-13,14,-26,12,15,-25,-24,10,17,-23,9,18,7,-19,-22,4,-21,2,-20, signs 00110100001011101110101111
candidate 1,-2,3,-4,5,6,-7,8,-9,10,-11,-12,13,-14,-15,-16,17,-18,-6,19,20,-1,21,-3,22,-5,-8,23,-10,-17,24,25,26,-13,14,-26,12,15,-25,11,16,-24,-23,9,18,7,-19,-22,4,-21,2,-20, signs 00110100010011110110101111
candidate 1,-2,3,-4,5,6,7,-8,-9,-10,11,-12,-13,-14,-15,16,-17,18,-6,19,20,-1,21,-3,22,-5,-18,-7,-16,23,24,25,26,-11,12,-26,10,13,-25,9,14,-24,8,15,-23,17,-19,-22,4,-21,2,-20, signs 00110110001111100010101111
candidate 1,-2,-3,4,5,6,-7,8,-9,-10,11,-12,-13,14,-15,16,-17,-18,-14,19,-6,20,-8,21,22,-11,-4,23,24,-1,25,-5,-16,26,18,13,-19,15,-26,17,12,-22,10,3,-23,-25,-20,7,-21,9,2,-24, signs 11101001110001100001001101
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,-12,13,14,-15,16,17,-18,19,-17,20,-1,21,-3,-16,22,-14,23,-6,-13,24,25,26,-9,10,-26,8,11,-25,7,12,-24,-23,5,-22,15,4,-21,2,-20,18,-19, signs 00111011000011001110100000
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,-1,21,-3,-14,22,-12,23,-4,-11,24,25,26,-7,8,-26,6,9,-25,5,10,-24,-23,13,-22,15,2,-21,16,-20,18,-19, signs 01101100001110001110010000
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,-1,21,-3,-14,22,-12,23,-4,-11,24,25,26,-7,8,-26,6,9,-25,5,10,-24,-23,13,-22,15,2,-21,18,-19,16,-20, signs 01101100001110001110010000
candidate 1,-2,3,-4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,17,-18,19,-17,20,-1,21,-3,-16,22,-14,23,24,-7,-12,25,26,-9,10,-26,8,11,-25,-24,6,13,-23,5,-22,15,4,-21,2,-20,18,-19, signs 00111101000101001110100000
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,-1,21,-3,-14,22,-12,23,24,-5,-10,25,26,-7,8,-26,6,9,-25,-24,4,11,-23,13,-22,15,2,-21,16,-20,18,-19, signs 01110100010110001110010000
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,-1,21,-3,-14,22,-12,23,24,-5,-10,25,26,-7,8,-26,6,9,-25,-24,4,11,-23,13,-22,15,2,-21,18,-19,16,-20, signs 01110100010110001110010000
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,-11,12,13,-14,15,-16,17,-18,19,-17,20,21,-2,22,-4,-15,23,-13,24,-7,-12,25,26,-9,10,-26,8,11,-25,-24,6,-23,14,5,-22,3,-21,1,16,-20,18,-19, signs 10011101000110001110010000
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,-11,12,13,-14,15,-16,17,-18,19,-17,20,21,-2,22,-4,-15,23,-13,24,-7,-12,25,26,-9,10,-26,8,11,-25,-24,6,-23,14,5,-22,3,-21,1,18,-19,16,-20, signs 10011101000110001110010000
candidate -1,2,-3,4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,-2,22,-4,-13,23,-11,24,-5,-10,25,26,-7,8,-26,6,9,-25,-24,12,-23,14,3,-22,15,-21,1,16,-20,18,-19, signs 10110100011100001110001000
candidate -1,2,-3,4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,-2,22,-4,-13,23,-11,24,-5,-10,25,26,-7,8,-26,6,9,-25,-24,12,-23,14,3,-22,15,-21,1,18,-19,16,-20, signs 10110100011100001110001000
candidate 1,-2,3,-4,-5,-6,-7,8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,-1,21,-3,-16,22,-14,23,24,25,-8,-11,26,-9,10,-26,-25,7,12,-24,6,13,-23,5,-22,15,4,-21,2,-20,18,-19, signs 00111110001001001110100000
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,-1,21,-3,-14,22,-12,23,24,25,-6,-9,26,-7,8,-26,-25,5,10,-24,4,11,-23,13,-22,15,2,-21,16,-20,18,-19, signs 01111000100110001110010000
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,-1,21,-3,-14,22,-12,23,24,25,-6,-9,26,-7,8,-26,-25,5,10,-24,4,11,-23,13,-22,15,2,-21,18,-19,16,-20, signs 01111000100110001110010000
candidate -1,2,-3,4,-5,-6,-7,8,9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,21,-2,22,-4,-15,23,-13,24,25,-8,-11,26,-9,10,-26,-25,7,12,-24,6,-23,14,5,-22,3,-21,1,16,-20,18,-19, signs 10011110001010001110010000
candidate -1,2,-3,4,-5,-6,-7,8,9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,21,-2,22,-4,-15,23,-13,24,25,-8,-11,26,-9,10,-26,-25,7,12,-24,6,-23,14,5,-22,3,-21,1,18,-19,16,-20, signs 10011110001010001110010000
candidate -1,2,-3,4,-5,6,7,-8,9,-10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,-2,22,-4,-13,23,-11,24,25,-6,-9,26,-7,8,-26,-25,5,10,-24,12,-23,14,3,-22,15,-21,1,16,-20,18,-19, signs 10111000101100001110001000
candidate -1,2,-3,4,-5,6,7,-8,9,-10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,-2,22,-4,-13,23,-11,24,25,-6,-9,26,-7,8,-26,-25,5,10,-24,12,-23,14,3,-22,15,-21,1,18,-19,16,-20, signs 10111000101100001110001000
candidate -1,-2,3,-4,5,-6,-7,8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-3,23,-5,-14,24,-12,25,-8,-11,26,-9,10,-26,-25,7,-24,13,6,-23,4,-22,2,15,-21,1,16,-20,18,-19, signs 11001110001100001110001000
candidate -1,-2,3,-4,5,-6,-7,8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,22,-3,23,-5,-14,24,-12,25,-8,-11,26,-9,10,-26,-25,7,-24,13,6,-23,4,-22,2,15,-21,1,18,-19,16,-20, signs 11001110001100001110001000
candidate -1,-2,3,-4,5,6,7,-8,9,10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,22,-3,23,-5,-12,24,-10,25,-6,-9,26,-7,8,-26,-25,11,-24,13,4,-23,14,-22,2,15,-21,1,16,-20,18,-19, signs 11011000111000001110000100
candidate -1,-2,3,-4,5,6,7,-8,9,10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,22,-3,23,-5,-12,24,-10,25,-6,-9,26,-7,8,-26,-25,11,-24,13,4,-23,14,-22,2,15,-21,1,18,-19,16,-20, signs 11011000111000001110000100
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,-12,13,14,-15,-16,17,-18,19,-17,20,-1,21,-3,-14,22,-4,23,-6,-13,24,25,26,-9,10,-26,8,11,-25,7,12,-24,-23,5,-22,15,2,-21,16,-20,18,-19, signs 01111011000010001110010000
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,-12,13,14,-15,-16,17,-18,19,-17,20,-1,21,-3,-14,22,-4,23,-6,-13,24,25,26,-9,10,-26,8,11,-25,7,12,-24,-23,5,-22,15,2,-21,18,-19,16,-20, signs 01111011000010001110010000
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,-1,21,-3,-14,22,-4,23,24,-7,-12,25,26,-9,10,-26,8,11,-25,-24,6,13,-23,5,-22,15,2,-21,16,-20,18,-19, signs 01111101000100001110010000
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,-1,21,-3,-14,22,-4,23,24,-7,-12,25,26,-9,10,-26,8,11,-25,-24,6,13,-23,5,-22,15,2,-21,18,-19,16,-20, signs 01111101000100001110010000
candidate -1,2,-3,4,5,-6,7,-8,9,-10,-11,12,13,-14,-15,-16,17,-18,19,-17,20,21,-2,22,-4,-13,23,-5,24,-7,-12,25,26,-9,10,-26,8,11,-25,-24,6,-23,14,3,-22,15,-21,1,16,-20,18,-19, signs 10111101000100001110001000
candidate -1,2,-3,4,5,-6,7,-8,9,-10,-11,12,13,-14,-15,-16,17,-18,19,-17,20,21,-2,22,-4,-13,23,-5,24,-7,-12,25,26,-9,10,-26,8,11,-25,-24,6,-23,14,3,-22,15,-21,1,18,-19,16,-20, signs 10111101000100001110001000
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,-1,21,-3,-14,22,-4,23,24,25,-8,-11,26,-9,10,-26,-25,7,12,-24,6,13,-23,5,-22,15,2,-21,16,-20,18,-19, signs 01111110001000001110010000
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,-1,21,-3,-14,22,-4,23,24,25,-8,-11,26,-9,10,-26,-25,7,12,-24,6,13,-23,5,-22,15,2,-21,18,-19,16,-20, signs 01111110001000001110010000
candidate -1,2,-3,4,5,-6,-7,8,9,-10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,-2,22,-4,-13,23,-5,24,25,-8,-11,26,-9,10,-26,-25,7,12,-24,6,-23,14,3,-22,15,-21,1,16,-20,18,-19, signs 10111110001000001110001000
candidate -1,2,-3,4,5,-6,-7,8,9,-10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,-2,22,-4,-13,23,-5,24,25,-8,-11,26,-9,10,-26,-25,7,12,-24,6,-23,14,3,-22,15,-21,1,18,-19,16,-20, signs 10111110001000001110001000
candidate -1,-2,3,-4,5,6,-7,8,9,-10,11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,22,-3,23,-5,-12,24,-6,25,-8,-11,26,-9,10,-26,-25,7,-24,13,4,-23,14,-22,2,15,-21,1,16,-20,18,-19, signs 11011110001000001110000100
candidate -1,-2,3,-4,5,6,-7,8,9,-10,11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,22,-3,23,-5,-12,24,-6,25,-8,-11,26,-9,10,-26,-25,7,-24,13,4,-23,14,-22,2,15,-21,1,18,-19,16,-20, signs 11011110001000001110000100
candidate 1,-2,-3,-4,-5,6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-6,19,20,21,22,-1,23,24,25,-7,-18,-9,-16,-11,26,-13,14,-26,12,15,10,17,8,5,-19,-25,4,-20,-24,3,-21,-23,2,-22, signs 00000100000011111100001111
candidate 1,-2,-3,-4,5,6,-7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,19,-5,20,21,22,-1,23,24,-6,25,-18,-9,-16,-11,26,-13,14,-26,12,15,10,17,8,-19,-25,7,4,-20,-24,3,-21,-23,2,-22, signs 00001000000011111100001111
candidate 1,-2,-3,4,5,-6,-7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,19,20,-4,21,22,-1,23,-5,24,25,-18,-9,-16,-11,26,-13,14,-26,12,15,10,17,8,-19,-25,7,-20,-24,6,3,-21,-23,2,-22, signs 00010000000011111100001111
candidate 1,-2,3,4,-5,-6,-7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,19,20,21,-3,22,-1,-4,23,24,25,-18,-9,-16,-11,26,-13,14,-26,12,15,10,17,8,-19,-25,7,-20,-24,6,-21,-23,5,2,-22, signs 00100000000011111100001111
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,11,-12,13,-14,-15,16,-17,-18,19,-3,20,-1,21,-5,-16,22,-6,23,24,25,-10,-13,26,-11,12,-26,-25,9,14,-24,8,15,-23,7,-22,17,4,-21,18,-19,2,-20, signs 00100000011101111110101111
candidate 1,-2,3,4,5,-6,-7,-8,-9,10,11,-12,13,-14,-15,-16,-17,18,19,-3,20,-1,-4,21,-18,-5,22,23,24,25,-10,-13,26,-11,12,-26,-25,9,14,-24,8,15,-23,7,16,-22,6,17,-21,-19,2,-20, signs 00100000011101111110011111
candidate 1,-2,3,-4,5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,-17,-18,19,-3,20,-1,21,-5,-16,22,-6,23,24,-9,-14,25,26,-11,12,-26,10,13,-25,-24,8,15,-23,7,-22,17,4,-21,18,-19,2,-20, signs 00100000101110111110101111
candidate 1,-2,3,4,5,-6,-7,-8,9,-10,11,-12,-13,14,-15,-16,-17,18,19,-3,20,-1,-4,21,-18,-5,22,23,24,-9,-14,25,26,-11,12,-26,10,13,-25,-24,8,15,-23,7,16,-22,6,17,-21,-19,2,-20, signs 00100000101110111110011111
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,-13,-14,15,16,-17,-18,19,-3,20,-1,21,-5,-16,22,-6,23,-8,-15,24,25,26,-11,12,-26,10,13,-25,9,14,-24,-23,7,-22,17,4,-21,18,-19,2,-20, signs 00100001001111011110101111
candidate 1,-2,3,4,5,-6,-7,8,-9,-10,11,-12,-13,-14,15,-16,-17,18,19,-3,20,-1,-4,21,-18,-5,22,23,-8,-15,24,25,26,-11,12,-26,10,13,-25,9,14,-24,-23,7,16,-22,6,17,-21,-19,2,-20, signs 00100001001111011110011111
candidate 1,-2,3,4,5,-6,7,-8,-9,-10,11,-12,-13,-14,-15,16,-17,18,19,-3,20,-1,-4,21,-18,-5,22,-7,-16,23,24,25,26,-11,12,-26,10,13,-25,9,14,-24,8,15,-23,-22,6,17,-21,-19,2,-20, signs 00100010001111101110011111
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,12,13,14,-15,-16,-17,-18,19,-3,20,-1,-4,21,22,23,-14,24,-12,25,-10,26,-8,-13,-24,11,-25,9,-26,15,-23,7,16,-22,6,17,-21,5,18,-19,2,-20, signs 00100000011011111110111010
candidate 1,-2,3,-4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,-18,19,-3,20,-1,21,-5,-16,22,-14,23,24,25,-8,-11,26,-9,10,-26,-25,7,12,-24,6,13,-23,15,-22,17,4,-21,18,-19,2,-20, signs 00100001110110011110101111
candidate 1,-2,3,-4,5,-6,-7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,19,-3,20,-1,21,-5,-18,22,-16,23,24,25,-10,-13,26,-11,12,-26,-25,9,14,-24,8,15,-23,7,-22,17,6,-21,4,-19,2,-20, signs 00110000011101101110011111
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,-18,19,-3,20,-1,21,-5,-16,22,-14,23,24,-7,-12,25,26,-9,10,-26,8,11,-25,-24,6,13,-23,15,-22,17,4,-21,18,-19,2,-20, signs 00100010111010011110101111
candidate 1,-2,3,-4,5,-6,-7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,19,-3,20,-1,21,-5,-18,22,-16,23,24,-9,-14,25,26,-11,12,-26,10,13,-25,-24,8,15,-23,7,-22,17,6,-21,4,-19,2,-20, signs 00110000101110101110011111
candidate 1,-2,3,-4,5,6,-7,-8,9,-10,-11,-12,13,14,-15,16,-17,-18,19,-3,20,-1,21,-5,-16,22,-14,23,-6,-13,24,25,26,-9,10,-26,8,11,-25,7,12,-24,-23,15,-22,17,4,-21,18,-19,2,-20, signs 00100100111100011110101111
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,-13,-14,15,16,-17,18,19,-3,20,-1,21,-5,-18,22,-16,23,-8,-15,24,25,26,-11,12,-26,10,13,-25,9,14,-24,-23,7,-22,17,6,-21,4,-19,2,-20, signs 00110001001111001110011111
candidate 1,-2,-3,4,-5,-6,7,-8,-9,10,-11,12,-13,-14,15,16,-17,18,19,-15,20,-1,-16,21,-18,22,-4,23,-12,24,-10,25,26,-7,8,-26,6,13,-23,11,-24,9,-25,5,14,3,-22,-19,-21,17,2,-20, signs 00111100011000100100100100
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,15,-16,-17,-18,19,-3,20,-1,-4,21,22,23,-8,24,-14,25,-12,26,-10,-15,-24,13,-25,11,-26,9,-23,7,16,-22,6,17,-21,5,18,-19,2,-20, signs 00100001100110111110111010
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,19,-3,20,-1,-4,21,22,-7,-16,23,-14,24,-12,25,-10,26,8,13,-24,11,-25,9,-26,15,-23,-22,6,17,-21,5,18,-19,2,-20, signs 00100011011001101110111010
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-3,20,-1,-4,21,-6,-17,22,23,-14,24,-12,25,-10,26,8,13,-24,11,-25,9,-26,15,-23,7,16,-22,-21,5,18,-19,2,-20, signs 00100101011001110110111010
candidate 1,-2,3,4,-5,-6,7,8,-9,-10,-11,12,-13,14,-15,16,-17,-18,19,-3,20,-1,-4,21,22,-7,-16,23,-8,24,-14,25,-12,26,10,15,-24,13,-25,11,-26,9,-23,-22,6,17,-21,5,18,-19,2,-20, signs 00100011110110001110111010
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,-16,17,-18,19,-3,20,-1,-4,21,-6,-17,22,23,-8,24,-14,25,-12,26,10,15,-24,13,-25,11,-26,9,-23,7,16,-22,-21,5,18,-19,2,-20, signs 00100101110110010110111010
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,11,-12,13,-14,-15,-16,17,-18,19,-3,20,-1,-4,21,-6,-17,22,23,24,25,-10,-13,26,-11,12,-26,-25,9,14,-24,8,15,-23,7,16,-22,18,5,-21,-19,2,-20, signs 00101100011101110010011111
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-3,20,-1,-4,21,-6,-17,22,23,24,-9,-14,25,26,-11,12,-26,10,13,-25,-24,8,15,-23,7,16,-22,18,5,-21,-19,2,-20, signs 00101100101110110010011111
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,-13,-14,15,-16,17,-18,19,-3,20,-1,-4,21,-6,-17,22,23,-8,-15,24,25,26,-11,12,-26,10,13,-25,9,14,-24,-23,7,16,-22,18,5,-21,-19,2,-20, signs 00101101001111010010011111
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,11,-12,-13,-14,-15,16,17,-18,19,-3,20,-1,-4,21,-6,-17,22,-7,-16,23,24,25,26,-11,12,-26,10,13,-25,9,14,-24,8,15,-23,-22,18,5,-21,-19,2,-20, signs 00101110001111100010011111
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,-16,-17,18,19,-3,20,-1,-18,21,22,23,-14,24,-6,-13,25,-11,26,-9,10,-26,8,-25,12,7,-24,15,-23,5,16,-22,4,17,-21,-19,2,-20, signs 00100000110111111010111011
candidate 1,-2,3,-4,5,-6,-7,-8,9,-10,-11,12,-13,14,15,-16,-17,18,19,-3,20,-1,-18,21,22,-15,23,-5,-14,24,-12,25,26,-9,10,-26,8,11,-25,7,-24,13,6,-23,16,-22,4,17,-21,-19,2,-20, signs 00100000111011111010110111
candidate 1,-2,3,4,-5,-6,-7,-8,9,-10,-11,-12,13,-14,15,16,-17,18,19,-3,20,-1,-18,21,-16,22,-4,-15,23,-13,24,25,26,-9,10,-26,8,11,-25,7,12,-24,6,-23,14,5,-22,17,-21,-19,2,-20, signs 00100000111101111010101111
candidate 1,-2,-3,4,-5,-6,7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-7,20,21,-4,-17,22,23,-14,24,-12,25,-10,-1,-8,26,18,5,-21,3,16,-22,-26,-19,6,-20,2,11,-25,13,-24,15,-23,9, signs 11100010011001110010011010
candidate 1,-2,3,-4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,-17,18,19,-3,20,-1,-18,21,22,23,-14,24,-12,-7,25,-11,26,-9,10,-26,8,-25,6,13,-24,15,-23,5,16,-22,4,17,-21,-19,2,-20, signs 00100110110001111010111011
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,13,-14,15,-16,-17,18,19,-3,20,-1,-18,21,22,-15,23,-13,-6,24,-12,25,26,-9,10,-26,8,11,-25,7,-24,5,14,-23,16,-22,4,17,-21,-19,2,-20, signs 00101100111000111010110111
candidate 1,-2,3,-4,5,-6,-7,-8,9,-10,-11,-12,13,14,-15,16,-17,18,19,-3,20,-1,-18,21,-16,22,-14,-5,23,-13,24,25,26,-9,10,-26,8,11,-25,7,12,-24,6,-23,4,15,-22,17,-21,-19,2,-20, signs 00111000111100011010101111
candidate 1,-2,-3,4,-5,-6,7,8,-9,10,-11,12,-13,-14,-15,16,17,-18,-10,19,-8,-17,20,21,-12,-7,22,-1,23,24,-4,25,-16,26,14,5,-24,3,-25,15,-26,-20,18,9,-19,11,-21,13,6,-23,2,-22, signs 00011100011100100001001101
candidate 1,-2,3,-4,-5,-6,7,-8,-9,-10,-11,12,-13,14,15,-16,17,18,-12,-3,19,-17,20,-15,21,-1,-14,22,-18,23,24,25,26,-7,8,-26,6,9,-25,5,10,-24,4,11,-23,-19,16,-20,-22,13,2,-21, signs 11000011111100110101101111
candidate 1,-2,3,-4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,-16,-17,18,19,-3,20,-1,-18,21,22,23,-6,24,-8,-13,25,-9,26,-11,12,-26,10,-25,14,7,-24,15,-23,5,16,-22,4,17,-21,-19,2,-20, signs 00100100001111111010111101
candidate 1,-2,3,-4,5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,-17,18,19,-3,20,-1,-18,21,22,-5,23,-7,-14,24,-8,25,26,-11,12,-26,10,13,-25,9,-24,15,6,-23,16,-22,4,17,-21,-19,2,-20, signs 00101000001111111010111011
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,11,-12,-13,-14,15,-16,-17,18,19,-3,20,-1,-18,21,-4,22,-6,-15,23,-7,24,25,26,-11,12,-26,10,13,-25,9,14,-24,8,-23,16,5,-22,17,-21,-19,2,-20, signs 00110000001111111010110111
candidate 1,-2,3,-4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,-16,-17,18,19,-3,20,-1,-18,21,22,23,-6,24,-8,-13,25,-11,26,-9,10,-26,12,-25,14,7,-24,15,-23,5,16,-22,4,17,-21,-19,2,-20, signs 00100100110011111010111101
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,-17,18,19,-3,20,-1,-18,21,22,23,-6,24,-8,-15,25,-13,26,-11,12,-26,10,-25,14,9,-24,7,-23,5,16,-22,4,17,-21,-19,2,-20, signs 00100110001101111010111011
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,-17,18,19,-3,20,-1,-18,21,22,-5,23,-7,-14,24,-12,25,26,-9,10,-26,8,11,-25,13,-24,15,6,-23,16,-22,4,17,-21,-19,2,-20, signs 00101000111001111010111011
candidate 1,-2,3,-4,5,-6,7,-8,-9,-10,11,-12,-13,14,-15,16,-17,18,19,-3,20,-1,-18,21,22,-5,23,-7,-16,24,-14,25,26,-11,12,-26,10,13,-25,9,-24,15,8,-23,6,-22,4,17,-21,-19,2,-20, signs 00101100001110111010110111
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,-12,13,-14,15,-16,-17,18,19,-3,20,-1,-18,21,-4,22,-6,-15,23,-13,24,25,26,-9,10,-26,8,11,-25,7,12,-24,14,-23,16,5,-22,17,-21,-19,2,-20, signs 00110000111100111010110111
candidate 1,-2,3,4,-5,6,-7,-8,-9,-10,11,-12,-13,-14,15,-16,17,18,19,-3,20,-1,-18,21,-4,22,-6,-17,23,-15,24,25,26,-11,12,-26,10,13,-25,9,14,-24,8,-23,16,7,-22,5,-21,-19,2,-20, signs 00111000001111011010101111
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,11,-12,13,-14,-15,-16,17,-18,19,-3,20,-1,21,-17,-4,22,-6,23,24,25,-10,-13,26,-11,12,-26,-25,9,14,-24,8,15,-23,7,-22,5,16,-21,18,-19,2,-20, signs 00111000011101100110101111
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-3,20,-1,21,-17,-4,22,-6,23,24,-9,-14,25,26,-11,12,-26,10,13,-25,-24,8,15,-23,7,-22,5,16,-21,18,-19,2,-20, signs 00111000101110100110101111
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,-13,-14,15,-16,17,-18,19,-3,20,-1,21,-17,-4,22,-6,23,-8,-15,24,25,26,-11,12,-26,10,13,-25,9,14,-24,-23,7,-22,5,16,-21,18,-19,2,-20, signs 00111001001111000110101111
candidate 1,-2,3,-4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,-17,18,19,-3,20,-1,-18,21,22,23,24,-7,-14,25,-12,-9,26,-11,10,-26,8,13,-25,-24,6,15,-23,5,16,-22,4,17,-21,-19,2,-20, signs 00100010011110111010111110
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,12,-13,-14,15,-16,-17,18,19,-3,20,-1,-18,21,22,23,-6,-15,24,25,-12,-9,26,-11,10,-26,8,13,-25,7,14,-24,-23,5,16,-22,4,17,-21,-19,2,-20, signs 00100100011111011010111110
candidate 1,-2,3,-4,5,-6,-7,-8,9,-10,11,12,-13,-14,-15,16,-17,18,19,-3,20,-1,-18,21,22,-5,-16,23,24,25,-12,-9,26,-11,10,-26,8,13,-25,7,14,-24,6,15,-23,-22,4,17,-21,-19,2,-20, signs 00101000011111101010111110
candidate 1,-2,3,4,-5,-6,-7,-8,9,-10,11,12,-13,-14,-15,-16,17,18,19,-3,20,-1,-18,21,-4,-17,22,23,24,25,-12,-9,26,-11,10,-26,8,13,-25,7,14,-24,6,15,-23,5,16,-22,-21,-19,2,-20, signs 00110000011111110010111110
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,-17,18,19,-3,20,-1,-18,21,22,23,-6,24,-14,-7,25,-9,26,-11,12,-26,10,-25,8,13,-24,15,-23,5,16,-22,4,17,-21,-19,2,-20, signs 00100111001100111010111101
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,-13,-14,15,-16,-17,18,19,-3,20,-1,-18,21,22,-5,23,-15,-6,24,-8,25,26,-11,12,-26,10,13,-25,9,-24,7,14,-23,16,-22,4,17,-21,-19,2,-20, signs 00101110001110011010111011
candidate 1,-2,3,4,5,-6,7,-8,-9,-10,11,-12,-13,-14,-15,16,-17,18,19,-3,20,-1,-18,21,-4,22,-16,-5,23,-7,24,25,26,-11,12,-26,10,13,-25,9,14,-24,8,-23,6,15,-22,17,-21,-19,2,-20, signs 00111100001111001010110111
candidate 1,-2,3,-4,-5,-6,7,8,-9,-10,11,-12,13,14,-15,-16,-17,18,19,-3,20,-1,-18,21,22,23,24,-7,-14,25,-8,-13,26,-11,10,-26,12,9,-25,-24,6,15,-23,5,16,-22,4,17,-21,-19,2,-20, signs 00100011111000111010111110
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,-17,18,19,-3,20,-1,-18,21,22,23,-6,-15,24,25,-8,-13,26,-11,10,-26,12,9,-25,7,14,-24,-23,5,16,-22,4,17,-21,-19,2,-20, signs 00100101111001011010111110
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,19,-3,20,-1,-18,21,22,-5,-16,23,24,25,-8,-13,26,-11,10,-26,12,9,-25,7,14,-24,6,15,-23,-22,4,17,-21,-19,2,-20, signs 00101001111001101010111110
candidate 1,-2,3,4,-5,-6,-7,8,-9,-10,11,-12,13,-14,-15,-16,17,18,19,-3,20,-1,-18,21,-4,-17,22,23,24,25,-8,-13,26,-11,10,-26,12,9,-25,7,14,-24,6,15,-23,5,16,-22,-21,-19,2,-20, signs 00110001111001110010111110
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,-17,18,19,-3,20,-1,-18,21,22,23,-6,24,-14,-7,25,-11,26,-9,10,-26,12,-25,8,13,-24,15,-23,5,16,-22,4,17,-21,-19,2,-20, signs 00100111110000111010111101
candidate 1,-2,-3,-4,-5,6,-7,8,-9,10,11,-12,13,-14,15,-16,17,-18,-6,19,20,21,22,-1,23,24,25,-17,-8,-15,-10,-13,26,-11,12,-26,14,9,16,7,18,5,-19,-25,4,-20,-24,3,-21,-23,2,-22, signs 00000111111100000000001111
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-3,20,-1,21,-17,-4,22,-14,23,24,25,-8,-11,26,-9,10,-26,-25,7,12,-24,6,13,-23,15,-22,5,16,-21,18,-19,2,-20, signs 00111001110110000110101111
candidate 1,-2,3,-4,-5,6,-7,-8,-9,10,11,-12,13,-14,-15,16,17,-18,19,-3,20,-1,21,-17,-6,22,-16,23,24,25,-10,-13,26,-11,12,-26,-25,9,14,-24,8,15,-23,7,-22,5,18,-21,4,-19,2,-20, signs 00111100011101100010011111
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,-16,-17,18,19,-3,20,-1,-18,21,22,23,-6,24,-14,-9,25,-13,26,-11,12,-26,10,-25,8,15,-24,7,-23,5,16,-22,4,17,-21,-19,2,-20, signs 00100111101100011010111011
candidate 1,-2,3,-4,5,6,-7,-8,9,-10,-11,12,-13,-14,15,-16,-17,18,19,-3,20,-1,-18,21,22,-5,23,-15,-6,24,-12,25,26,-9,10,-26,8,11,-25,13,-24,7,14,-23,16,-22,4,17,-21,-19,2,-20, signs 00101110111000011010111011
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-3,20,-1,21,-17,-4,22,-14,23,24,-7,-12,25,26,-9,10,-26,8,11,-25,-24,6,13,-23,15,-22,5,16,-21,18,-19,2,-20, signs 00111010111010000110101111
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-3,20,-1,21,-17,-6,22,-16,23,24,-9,-14,25,26,-11,12,-26,10,13,-25,-24,8,15,-23,7,-22,5,18,-21,4,-19,2,-20, signs 00111100101110100010011111
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,-13,14,15,-16,-17,18,19,-3,20,-1,-18,21,22,-5,23,-15,-8,24,-14,25,26,-11,12,-26,10,13,-25,9,-24,7,16,-23,6,-22,4,17,-21,-19,2,-20, signs 00101111001110001010110111
candidate 1,-2,3,4,5,-6,-7,-8,9,-10,-11,-12,13,-14,-15,16,-17,18,19,-3,20,-1,-18,21,-4,22,-16,-5,23,-13,24,25,26,-9,10,-26,8,11,-25,7,12,-24,14,-23,6,15,-22,17,-21,-19,2,-20, signs 00111100111100001010110111
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,-12,13,14,-15,-16,17,-18,19,-3,20,-1,21,-17,-4,22,-14,23,-6,-13,24,25,26,-9,10,-26,8,11,-25,7,12,-24,-23,15,-22,5,16,-21,18,-19,2,-20, signs 00111100111100000110101111
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,-13,-14,15,16,17,-18,19,-3,20,-1,21,-17,-6,22,-16,23,-8,-15,24,25,26,-11,12,-26,10,13,-25,9,14,-24,-23,7,-22,5,18,-21,4,-19,2,-20, signs 00111101001111000010011111
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,11,-12,-13,-14,15,16,-17,18,19,-3,20,-1,-18,21,-4,22,-16,-7,23,-15,24,25,26,-11,12,-26,10,13,-25,9,14,-24,8,-23,6,17,-22,5,-21,-19,2,-20, signs 00111110001111000010101111
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,-12,13,14,-15,-16,17,-18,19,-17,-4,20,21,-1,22,-3,-14,23,-6,-13,24,25,26,-9,10,-26,8,11,-25,7,12,-24,-23,15,18,-19,16,5,-20,-22,2,-21, signs 00101011000011101110010000
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-4,20,21,-1,22,-3,-14,23,24,-7,-12,25,26,-9,10,-26,8,11,-25,-24,6,13,-23,15,18,-19,16,5,-20,-22,2,-21, signs 00101101000101101110010000
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-4,20,21,-1,22,-3,-14,23,24,25,-8,-11,26,-9,10,-26,-25,7,12,-24,6,13,-23,15,18,-19,16,5,-20,-22,2,-21, signs 00101110001001101110010000
candidate -1,2,-3,4,-5,-6,7,8,9,-10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,22,-7,-2,23,-4,-13,24,25,-8,-11,26,-9,10,-26,-25,-22,16,-20,18,-19,-21,15,6,1,-23,3,12,-24,14,5, signs 10011100001011101110101000
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,-13,-14,15,-16,17,-18,19,-17,-4,20,21,-1,22,-3,-6,23,-8,-15,24,25,26,-11,12,-26,10,13,-25,9,14,-24,-23,7,18,-19,16,5,-20,-22,2,-21, signs 00101110110000101110010000
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-4,20,21,-1,22,-3,-6,23,24,-9,-14,25,26,-11,12,-26,10,13,-25,-24,8,15,-23,7,18,-19,16,5,-20,-22,2,-21, signs 00101111010001001110010000
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,11,-12,13,-14,-15,-16,17,-18,19,-17,-4,20,21,-1,22,-3,-6,23,24,25,-10,-13,26,-11,12,-26,-25,9,14,-24,8,15,-23,7,18,-19,16,5,-20,-22,2,-21, signs 00101111100010001110010000
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,-16,-17,-18,-10,19,-4,20,21,-1,22,-3,-12,23,24,-15,-6,25,-8,26,16,-24,14,5,-19,11,18,9,-25,7,-26,17,-23,13,-20,-22,2,-21, signs 00100110011000111000011101
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,-11,12,13,-14,15,-16,-17,-18,-6,19,-4,-1,20,-3,21,-7,22,23,24,25,-12,-15,26,-13,14,-26,-25,11,16,-24,10,17,-23,9,18,-22,8,5,-19,-21,2,-20, signs 01100100000111011100111111
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,11,-12,13,-14,-15,16,-17,-18,-6,19,-4,-1,20,-3,21,-7,22,23,24,-11,-16,25,26,-13,14,-26,12,15,-25,-24,10,17,-23,9,18,-22,8,5,-19,-21,2,-20, signs 01100100001011101100111111
candidate 1,-2,3,4,-5,6,7,-8,-9,10,-11,-12,13,-14,-15,-16,17,-18,-6,19,-4,-1,20,-3,21,-7,22,23,-10,-17,24,25,26,-13,14,-26,12,15,-25,11,16,-24,-23,9,18,-22,8,5,-19,-21,2,-20, signs 01100100010011110100111111
candidate 1,-2,3,4,-5,6,7,-8,9,-10,-11,-12,13,-14,-15,-16,-17,18,-6,19,-4,-1,20,-3,21,-7,22,-9,-18,23,24,25,26,-13,14,-26,12,15,-25,11,16,-24,10,17,-23,-22,8,5,-19,-21,2,-20, signs 01100100100011111000111111
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,11,-12,13,-14,-15,-16,17,-18,-6,19,-4,-1,20,-3,21,-17,22,23,24,25,-10,-13,26,-11,12,-26,-25,9,14,-24,8,15,-23,7,16,-22,18,5,-19,-21,2,-20, signs 01100100011101110000111111
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,-6,19,-4,-1,20,-3,21,-17,22,23,24,-9,-14,25,26,-11,12,-26,10,13,-25,-24,8,15,-23,7,16,-22,18,5,-19,-21,2,-20, signs 01100100101110110000111111
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,-13,-14,15,-16,17,-18,-6,19,-4,-1,20,-3,21,-17,22,23,-8,-15,24,25,26,-11,12,-26,10,13,-25,9,14,-24,-23,7,16,-22,18,5,-19,-21,2,-20, signs 01100101001111010000111111
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,11,-12,-13,-14,-15,16,17,-18,-6,19,-4,-1,20,-3,21,-17,22,-7,-16,23,24,25,26,-11,12,-26,10,13,-25,9,14,-24,8,15,-23,-22,18,5,-19,-21,2,-20, signs 01100110001111100000111111
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-4,23,-6,24,-8,-1,-10,25,26,-13,-22,15,-21,-26,12,3,-23,5,16,-20,-25,11,2,7,-24,-19,18,9, signs 11100100111100001000011100
candidate 1,-2,-3,-4,5,6,7,-8,9,10,-11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-1,22,23,24,-5,-10,25,-6,-9,26,-7,8,-26,-25,-24,4,11,-23,3,12,-22,2,15,-21,-19,18,-20,16,13, signs 00001111001110011001011111
candidate 1,-2,-3,-4,5,6,7,-8,9,10,-11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-1,22,23,24,-5,-10,25,-6,-9,26,-7,8,-26,-25,-24,4,11,-23,3,12,-22,2,-20,16,-19,18,15,-21,13, signs 00001111001110011001011111
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-1,22,23,-4,-11,24,25,-6,-9,26,-7,8,-26,-25,5,10,-24,-23,3,12,-22,2,15,-21,-19,18,-20,16,13, signs 00010111010110011001011111
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-1,22,23,-4,-11,24,25,-6,-9,26,-7,8,-26,-25,5,10,-24,-23,3,12,-22,2,-20,16,-19,18,15,-21,13, signs 00010111010110011001011111
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-1,22,-3,-12,23,24,25,-6,-9,26,-7,8,-26,-25,5,10,-24,4,11,-23,-22,2,15,-21,-19,18,-20,16,13, signs 00100111011010011001011111
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-1,22,-3,-12,23,24,25,-6,-9,26,-7,8,-26,-25,5,10,-24,4,11,-23,-22,2,-20,16,-19,18,15,-21,13, signs 00100111011010011001011111
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-1,22,23,-4,-11,24,-5,-10,25,26,-7,8,-26,6,9,-25,-24,-23,3,12,-22,2,15,-21,-19,18,-20,16,13, signs 00011011100110011001011111
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-1,22,23,-4,-11,24,-5,-10,25,26,-7,8,-26,6,9,-25,-24,-23,3,12,-22,2,-20,16,-19,18,15,-21,13, signs 00011011100110011001011111
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-1,22,-3,-12,23,24,-5,-10,25,26,-7,8,-26,6,9,-25,-24,4,11,-23,-22,2,15,-21,-19,18,-20,16,13, signs 00101011101010011001011111
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-1,22,-3,-12,23,24,-5,-10,25,26,-7,8,-26,6,9,-25,-24,4,11,-23,-22,2,-20,16,-19,18,15,-21,13, signs 00101011101010011001011111
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-1,22,-3,-12,23,-4,-11,24,25,26,-7,8,-26,6,9,-25,5,10,-24,-23,-22,2,15,-21,-19,18,-20,16,13, signs 00110011110010011001011111
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-1,22,-3,-12,23,-4,-11,24,25,26,-7,8,-26,6,9,-25,5,10,-24,-23,-22,2,-20,16,-19,18,15,-21,13, signs 00110011110010011001011111
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-13,24,25,-12,-9,-6,-1,26,-3,4,-26,2,7,10,-24,-22,15,-21,-19,18,-20,16,-23,-25,11,8,5, signs 00111001001000011001010101
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-13,24,25,-12,-9,-6,-1,26,-3,4,-26,2,7,10,-24,-22,-20,16,-19,18,15,-21,-23,-25,11,8,5, signs 00111001001000011001010101
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-13,-10,24,25,-9,-6,-1,26,-3,4,-26,2,7,-24,11,-22,15,-21,-19,18,-20,16,-23,12,-25,8,5, signs 00111001000100011001010101
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-13,-10,24,25,-9,-6,-1,26,-3,4,-26,2,7,-24,11,-22,-20,16,-19,18,15,-21,-23,12,-25,8,5, signs 00111001000100011001010101
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,23,-10,24,25,-9,-6,-1,26,-3,4,-26,2,7,-24,-22,12,15,-21,-19,18,-20,16,13,-23,-25,8,5, signs 00111001000010011001010101
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,23,-10,24,25,-9,-6,-1,26,-3,4,-26,2,7,-24,-22,12,-20,16,-19,18,15,-21,13,-23,-25,8,5, signs 00111001000010011001010101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-13,-10,-7,24,25,-6,-1,26,-3,4,-26,2,-24,8,11,-22,15,-21,-19,18,-20,16,-23,12,9,-25,5, signs 00111000100100011001010101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-13,-10,-7,24,25,-6,-1,26,-3,4,-26,2,-24,8,11,-22,-20,16,-19,18,15,-21,-23,12,9,-25,5, signs 00111000100100011001010101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,23,-10,-7,24,25,-6,-1,26,-3,4,-26,2,-24,8,-22,12,15,-21,-19,18,-20,16,13,-23,9,-25,5, signs 00111000100010011001010101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,23,-10,-7,24,25,-6,-1,26,-3,4,-26,2,-24,8,-22,12,-20,16,-19,18,15,-21,13,-23,9,-25,5, signs 00111000100010011001010101
candidate 1,-2,3,-4,-5,6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,-8,22,23,-7,24,25,-6,-1,26,-3,4,-26,2,-24,-22,9,12,15,-21,-19,18,-20,16,13,10,-23,-25,5, signs 00111000010010011001010101
candidate 1,-2,3,-4,-5,6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,-8,22,23,-7,24,25,-6,-1,26,-3,4,-26,2,-24,-22,9,12,-20,16,-19,18,15,-21,13,10,-23,-25,5, signs 00111000010010011001010101
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-13,24,25,-12,-9,-6,-3,26,-1,4,7,10,-24,-22,15,-21,-19,18,-20,16,-23,-25,11,8,5,2,-26, signs 11001001001000011001010101
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-13,24,25,-12,-9,-6,-3,26,-1,4,7,10,-24,-22,-20,16,-19,18,15,-21,-23,-25,11,8,5,2,-26, signs 11001001001000011001010101
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-13,-10,24,25,-9,-6,-3,26,-1,4,7,-24,11,-22,15,-21,-19,18,-20,16,-23,12,-25,8,5,2,-26, signs 11001001000100011001010101
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-13,-10,24,25,-9,-6,-3,26,-1,4,7,-24,11,-22,-20,16,-19,18,15,-21,-23,12,-25,8,5,2,-26, signs 11001001000100011001010101
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,23,-10,24,25,-9,-6,-3,26,-1,4,7,-24,-22,12,15,-21,-19,18,-20,16,13,-23,-25,8,5,2,-26, signs 11001001000010011001010101
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,23,-10,24,25,-9,-6,-3,26,-1,4,7,-24,-22,12,-20,16,-19,18,15,-21,13,-23,-25,8,5,2,-26, signs 11001001000010011001010101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-13,-10,-7,24,25,-6,-3,26,-1,4,-24,8,11,-22,15,-21,-19,18,-20,16,-23,12,9,-25,5,2,-26, signs 11001000100100011001010101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-13,-10,-7,24,25,-6,-3,26,-1,4,-24,8,11,-22,-20,16,-19,18,15,-21,-23,12,9,-25,5,2,-26, signs 11001000100100011001010101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,23,-10,-7,24,25,-6,-3,26,-1,4,-24,8,-22,12,15,-21,-19,18,-20,16,13,-23,9,-25,5,2,-26, signs 11001000100010011001010101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,23,-10,-7,24,25,-6,-3,26,-1,4,-24,8,-22,12,-20,16,-19,18,15,-21,13,-23,9,-25,5,2,-26, signs 11001000100010011001010101
candidate 1,-2,3,-4,-5,6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,-8,22,23,-7,24,25,-6,-3,26,-1,4,-24,-22,9,12,15,-21,-19,18,-20,16,13,10,-23,-25,5,2,-26, signs 11001000010010011001010101
candidate 1,-2,3,-4,-5,6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,-8,22,23,-7,24,25,-6,-3,26,-1,4,-24,-22,9,12,-20,16,-19,18,15,-21,13,10,-23,-25,5,2,-26, signs 11001000010010011001010101
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-13,-10,-7,-4,24,25,-3,26,-1,-24,5,8,11,-22,15,-21,-19,18,-20,16,-23,12,9,6,-25,2,-26, signs 11000100100100011001010101
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-13,-10,-7,-4,24,25,-3,26,-1,-24,5,8,11,-22,-20,16,-19,18,15,-21,-23,12,9,6,-25,2,-26, signs 11000100100100011001010101
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,23,-10,-7,-4,24,25,-3,26,-1,-24,5,8,-22,12,15,-21,-19,18,-20,16,13,-23,9,6,-25,2,-26, signs 11000100100010011001010101
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,23,-10,-7,-4,24,25,-3,26,-1,-24,5,8,-22,12,-20,16,-19,18,15,-21,13,-23,9,6,-25,2,-26, signs 11000100100010011001010101
candidate 1,-2,3,4,-5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,-8,22,23,-7,-4,24,25,-3,26,-1,-24,5,-22,9,12,15,-21,-19,18,-20,16,13,10,-23,6,-25,2,-26, signs 11000100010010011001010101
candidate 1,-2,3,4,-5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,-8,22,23,-7,-4,24,25,-3,26,-1,-24,5,-22,9,12,-20,16,-19,18,15,-21,13,10,-23,6,-25,2,-26, signs 11000100010010011001010101
candidate 1,-2,3,4,5,-6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,-8,-5,22,23,-4,24,25,-3,26,-1,-24,-22,6,9,12,15,-21,-19,18,-20,16,13,10,7,-23,-25,2,-26, signs 11000010010010011001010101
candidate 1,-2,3,4,5,-6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,-8,-5,22,23,-4,24,25,-3,26,-1,-24,-22,6,9,12,-20,16,-19,18,15,-21,13,10,7,-23,-25,2,-26, signs 11000010010010011001010101
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-13,24,25,-12,-9,-6,-3,26,-1,2,-26,4,7,10,-24,-22,15,-21,-19,18,-20,16,-23,-25,11,8,5, signs 11001001001000011001010101
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-13,24,25,-12,-9,-6,-3,26,-1,2,-26,4,7,10,-24,-22,-20,16,-19,18,15,-21,-23,-25,11,8,5, signs 11001001001000011001010101
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-13,-10,24,25,-9,-6,-3,26,-1,2,-26,4,7,-24,11,-22,15,-21,-19,18,-20,16,-23,12,-25,8,5, signs 11001001000100011001010101
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-13,-10,24,25,-9,-6,-3,26,-1,2,-26,4,7,-24,11,-22,-20,16,-19,18,15,-21,-23,12,-25,8,5, signs 11001001000100011001010101
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,23,-10,24,25,-9,-6,-3,26,-1,2,-26,4,7,-24,-22,12,15,-21,-19,18,-20,16,13,-23,-25,8,5, signs 11001001000010011001010101
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,23,-10,24,25,-9,-6,-3,26,-1,2,-26,4,7,-24,-22,12,-20,16,-19,18,15,-21,13,-23,-25,8,5, signs 11001001000010011001010101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-13,-10,-7,24,25,-6,-3,26,-1,2,-26,4,-24,8,11,-22,15,-21,-19,18,-20,16,-23,12,9,-25,5, signs 11001000100100011001010101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-13,-10,-7,24,25,-6,-3,26,-1,2,-26,4,-24,8,11,-22,-20,16,-19,18,15,-21,-23,12,9,-25,5, signs 11001000100100011001010101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,23,-10,-7,24,25,-6,-3,26,-1,2,-26,4,-24,8,-22,12,15,-21,-19,18,-20,16,13,-23,9,-25,5, signs 11001000100010011001010101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,23,-10,-7,24,25,-6,-3,26,-1,2,-26,4,-24,8,-22,12,-20,16,-19,18,15,-21,13,-23,9,-25,5, signs 11001000100010011001010101
candidate 1,-2,3,-4,-5,6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,-8,22,23,-7,24,25,-6,-3,26,-1,2,-26,4,-24,-22,9,12,15,-21,-19,18,-20,16,13,10,-23,-25,5, signs 11001000010010011001010101
candidate 1,-2,3,-4,-5,6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,-8,22,23,-7,24,25,-6,-3,26,-1,2,-26,4,-24,-22,9,12,-20,16,-19,18,15,-21,13,10,-23,-25,5, signs 11001000010010011001010101
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-13,-10,-7,-4,24,25,-3,26,-1,2,-26,-24,5,8,11,-22,15,-21,-19,18,-20,16,-23,12,9,6,-25, signs 11000100100100011001010101
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-13,-10,-7,-4,24,25,-3,26,-1,2,-26,-24,5,8,11,-22,-20,16,-19,18,15,-21,-23,12,9,6,-25, signs 11000100100100011001010101
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,23,-10,-7,-4,24,25,-3,26,-1,2,-26,-24,5,8,-22,12,15,-21,-19,18,-20,16,13,-23,9,6,-25, signs 11000100100010011001010101
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,23,-10,-7,-4,24,25,-3,26,-1,2,-26,-24,5,8,-22,12,-20,16,-19,18,15,-21,13,-23,9,6,-25, signs 11000100100010011001010101
candidate 1,-2,3,4,-5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,-8,22,23,-7,-4,24,25,-3,26,-1,2,-26,-24,5,-22,9,12,15,-21,-19,18,-20,16,13,10,-23,6,-25, signs 11000100010010011001010101
candidate 1,-2,3,4,-5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,-8,22,23,-7,-4,24,25,-3,26,-1,2,-26,-24,5,-22,9,12,-20,16,-19,18,15,-21,13,10,-23,6,-25, signs 11000100010010011001010101
candidate 1,-2,3,4,5,-6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,-8,-5,22,23,-4,24,25,-3,26,-1,2,-26,-24,-22,6,9,12,15,-21,-19,18,-20,16,13,10,7,-23,-25, signs 11000010010010011001010101
candidate 1,-2,3,4,5,-6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,-8,-5,22,23,-4,24,25,-3,26,-1,2,-26,-24,-22,6,9,12,-20,16,-19,18,15,-21,13,10,7,-23,-25, signs 11000010010010011001010101
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-13,-10,-7,-4,24,25,-1,26,-3,-24,5,8,11,-22,15,-21,-19,18,-20,16,-23,12,9,6,-26,2,-25, signs 11000100100100011001010110
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-13,-10,-7,-4,24,25,-1,26,-3,-24,5,8,11,-22,-20,16,-19,18,15,-21,-23,12,9,6,-26,2,-25, signs 11000100100100011001010110
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,23,-10,-7,-4,24,25,-1,26,-3,-24,5,8,-22,12,15,-21,-19,18,-20,16,13,-23,9,6,-26,2,-25, signs 11000100100010011001010110
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,23,-10,-7,-4,24,25,-1,26,-3,-24,5,8,-22,12,-20,16,-19,18,15,-21,13,-23,9,6,-26,2,-25, signs 11000100100010011001010110
candidate 1,-2,3,4,-5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,-8,22,23,-7,-4,24,25,-1,26,-3,-24,5,-22,9,12,15,-21,-19,18,-20,16,13,10,-23,6,-26,2,-25, signs 11000100010010011001010110
candidate 1,-2,3,4,-5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,-8,22,23,-7,-4,24,25,-1,26,-3,-24,5,-22,9,12,-20,16,-19,18,15,-21,13,10,-23,6,-26,2,-25, signs 11000100010010011001010110
candidate 1,-2,3,4,5,-6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,-8,-5,22,23,-4,24,25,-1,26,-3,-24,-22,6,9,12,15,-21,-19,18,-20,16,13,10,7,-23,-26,2,-25, signs 11000010010010011001010110
candidate 1,-2,3,4,5,-6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,-8,-5,22,23,-4,24,25,-1,26,-3,-24,-22,6,9,12,-20,16,-19,18,15,-21,13,10,7,-23,-26,2,-25, signs 11000010010010011001010110
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,23,-6,-3,24,-1,-4,-7,25,26,12,15,-21,-19,18,-20,16,13,10,-22,-26,9,-23,-25,8,5,2,-24, signs 11011011110010011001011100
candidate 1,-2,3,4,-5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,-7,23,-3,24,-1,-4,25,-8,26,12,15,-21,-19,18,-20,16,13,10,-22,-26,9,6,-23,-25,5,2,-24, signs 11011101110010011001011100
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,-7,-4,23,24,-1,25,-5,-8,26,12,15,-21,-19,18,-20,16,13,10,-22,-26,9,6,3,-23,-25,2,-24, signs 11101101110010011001011100
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,-8,22,23,-3,24,-1,-4,25,26,-9,12,15,-21,-19,18,-20,16,13,10,7,-22,-26,6,-23,-25,5,2,-24, signs 11011110110010011001011100
candidate 1,-2,-3,4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,-8,22,-4,23,24,-1,25,-5,26,-9,12,15,-21,-19,18,-20,16,13,10,7,-22,-26,6,3,-23,-25,2,-24, signs 11101110110010011001011100
candidate 1,-2,-3,-4,5,6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,-8,-5,22,23,24,-1,25,26,-6,-9,12,15,-21,-19,18,-20,16,13,10,7,4,-22,-26,3,-23,-25,2,-24, signs 11110110110010011001011100
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,23,-6,-3,24,-1,-4,-7,25,26,12,-20,16,-19,18,15,-21,13,10,-22,-26,9,-23,-25,8,5,2,-24, signs 11011011110010011001011100
candidate 1,-2,3,4,-5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,-7,23,-3,24,-1,-4,25,-8,26,12,-20,16,-19,18,15,-21,13,10,-22,-26,9,6,-23,-25,5,2,-24, signs 11011101110010011001011100
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,-7,-4,23,24,-1,25,-5,-8,26,12,-20,16,-19,18,15,-21,13,10,-22,-26,9,6,3,-23,-25,2,-24, signs 11101101110010011001011100
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,-8,22,23,-3,24,-1,-4,25,26,-9,12,-20,16,-19,18,15,-21,13,10,7,-22,-26,6,-23,-25,5,2,-24, signs 11011110110010011001011100
candidate 1,-2,-3,4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,-8,22,-4,23,24,-1,25,-5,26,-9,12,-20,16,-19,18,15,-21,13,10,7,-22,-26,6,3,-23,-25,2,-24, signs 11101110110010011001011100
candidate 1,-2,-3,-4,5,6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,-8,-5,22,23,24,-1,25,26,-6,-9,12,-20,16,-19,18,15,-21,13,10,7,4,-22,-26,3,-23,-25,2,-24, signs 11110110110010011001011100
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,23,-6,-3,24,-1,-4,-7,25,26,10,-22,12,15,-21,-19,18,-20,16,13,-26,9,-23,-25,8,5,2,-24, signs 11011011110010011001011100
candidate 1,-2,3,4,-5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,-7,23,-3,24,-1,-4,25,-8,26,10,-22,12,15,-21,-19,18,-20,16,13,-26,9,6,-23,-25,5,2,-24, signs 11011101110010011001011100
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,-7,-4,23,24,-1,25,-5,-8,26,10,-22,12,15,-21,-19,18,-20,16,13,-26,9,6,3,-23,-25,2,-24, signs 11101101110010011001011100
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,23,-6,-3,24,-1,-4,-7,25,26,10,-22,12,-20,16,-19,18,15,-21,13,-26,9,-23,-25,8,5,2,-24, signs 11011011110010011001011100
candidate 1,-2,3,4,-5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,-7,23,-3,24,-1,-4,25,-8,26,10,-22,12,-20,16,-19,18,15,-21,13,-26,9,6,-23,-25,5,2,-24, signs 11011101110010011001011100
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,-7,-4,23,24,-1,25,-5,-8,26,10,-22,12,-20,16,-19,18,15,-21,13,-26,9,6,3,-23,-25,2,-24, signs 11101101110010011001011100
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,12,-13,14,-15,16,-17,-18,-14,19,-12,20,21,-9,-4,22,23,-1,-6,24,25,-11,-16,26,18,13,-19,15,-26,17,-20,-25,10,-21,8,3,-22,5,-24,7,2,-23, signs 11100111001001100000011011
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,16,-17,-18,-14,19,20,-11,-6,21,22,-3,23,-1,-4,24,-8,25,-16,26,18,13,-19,15,-26,17,12,-20,10,5,-21,7,-25,9,-24,-22,2,-23, signs 11011001110001100000101101
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,-18,-14,19,20,-11,-8,21,-4,22,23,-1,-6,24,25,-9,-16,26,18,13,-19,15,-26,17,12,-20,10,-25,-21,3,-22,5,-24,7,2,-23, signs 11100110110001100000011011
candidate 1,-2,-3,4,-5,6,-7,-8,9,10,11,-12,-13,14,-15,16,-17,-18,-14,19,20,-11,21,-9,-4,22,23,-1,-6,24,-10,25,-16,26,18,13,-19,15,-26,17,12,-20,-25,-21,8,3,-22,5,-24,7,2,-23, signs 11100111010001100000011011
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-6,-3,23,-1,-4,-7,24,25,26,-11,12,-26,10,13,16,-20,18,-19,-21,15,-25,9,-22,-24,8,5,2,-23, signs 11011011110000101110111000
candidate 1,-2,3,4,-5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-7,22,-3,23,-1,-4,24,-8,25,26,-11,12,-26,10,13,16,-20,18,-19,-21,15,-25,9,6,-22,-24,5,2,-23, signs 11011101110000101110111000
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-7,-4,22,23,-1,24,-5,-8,25,26,-11,12,-26,10,13,16,-20,18,-19,-21,15,-25,9,6,3,-22,-24,2,-23, signs 11101101110000101110111000
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-6,-3,23,-1,-4,-7,24,25,26,-11,12,-26,10,13,-21,15,18,-19,16,-20,-25,9,-22,-24,8,5,2,-23, signs 11011011110000101110111000
candidate 1,-2,3,4,-5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-7,22,-3,23,-1,-4,24,-8,25,26,-11,12,-26,10,13,-21,15,18,-19,16,-20,-25,9,6,-22,-24,5,2,-23, signs 11011101110000101110111000
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-7,-4,22,23,-1,24,-5,-8,25,26,-11,12,-26,10,13,-21,15,18,-19,16,-20,-25,9,6,3,-22,-24,2,-23, signs 11101101110000101110111000
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,16,-17,-18,-14,19,20,-11,-6,21,-4,22,23,-1,24,-3,-8,25,-16,26,18,13,-19,15,-26,17,12,-20,10,5,-21,7,-25,9,-22,-24,2,-23, signs 11011001110001100000111001
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-3,22,-1,-12,23,-4,-11,24,25,26,-7,8,-26,6,9,-25,5,10,-24,-23,15,-21,-19,18,-20,16,13,2,-22, signs 11001100001110011001010000
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-3,22,-1,-12,23,-4,-11,24,25,26,-7,8,-26,6,9,-25,5,10,-24,-23,-20,16,-19,18,15,-21,13,2,-22, signs 11001100001110011001010000
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-3,22,-1,-12,23,24,-5,-10,25,26,-7,8,-26,6,9,-25,-24,4,11,-23,15,-21,-19,18,-20,16,13,2,-22, signs 11010100010110011001010000
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-3,22,-1,-12,23,24,-5,-10,25,26,-7,8,-26,6,9,-25,-24,4,11,-23,-20,16,-19,18,15,-21,13,2,-22, signs 11010100010110011001010000
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-3,22,-1,-12,23,24,25,-6,-9,26,-7,8,-26,-25,5,10,-24,4,11,-23,15,-21,-19,18,-20,16,13,2,-22, signs 11011000100110011001010000
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-3,22,-1,-12,23,24,25,-6,-9,26,-7,8,-26,-25,5,10,-24,4,11,-23,-20,16,-19,18,15,-21,13,2,-22, signs 11011000100110011001010000
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,16,-17,-18,-14,19,-6,20,21,-3,22,-1,-4,23,-8,24,25,-11,-16,26,18,13,-19,15,-26,17,12,-25,10,5,-20,7,-24,9,-23,-21,2,-22, signs 11011001110001100001011001
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,-18,-14,19,-8,20,-4,21,22,-1,-6,23,24,-9,25,-11,-16,26,18,13,-19,15,-26,17,12,-25,10,-24,-20,3,-21,5,-23,7,2,-22, signs 11100110110001100000110101
candidate 1,-2,3,-4,5,6,-7,8,9,-10,-11,-12,13,-14,-15,-16,-17,18,-8,19,-6,-3,20,-1,21,-5,22,-9,-18,23,24,25,26,-13,14,-26,12,15,-25,11,16,-24,10,17,-23,7,-19,-22,4,-21,2,-20, signs 11011001011100000101010000
candidate 1,-2,3,-4,5,6,-7,8,-9,10,-11,-12,13,-14,-15,-16,17,-18,-8,19,-6,-3,20,-1,21,-5,22,23,-10,-17,24,25,26,-13,14,-26,12,15,-25,11,16,-24,-23,9,18,7,-19,-22,4,-21,2,-20, signs 11011001101100001001010000
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,-18,-8,19,-6,-3,20,-1,21,-5,22,23,24,-11,-16,25,26,-13,14,-26,12,15,-25,-24,10,17,-23,9,18,7,-19,-22,4,-21,2,-20, signs 11011001110100010001010000
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,-11,12,13,-14,15,-16,-17,-18,-8,19,-6,-3,20,-1,21,-5,22,23,24,25,-12,-15,26,-13,14,-26,-25,11,16,-24,10,17,-23,9,18,7,-19,-22,4,-21,2,-20, signs 11011001111000100001010000
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,12,-13,-14,-15,16,-17,18,19,-11,20,-9,-4,21,22,-1,-6,23,-12,24,-18,25,-16,26,14,-19,-24,17,-25,15,-26,13,10,-20,8,3,-21,5,-23,7,2,-22, signs 11100111001000100100110101
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,12,-13,14,-15,16,-17,-18,-14,19,-12,20,-4,21,22,-1,-6,23,24,-9,25,-11,-16,26,18,13,-19,15,-26,17,-20,-25,10,-24,8,3,-21,5,-23,7,2,-22, signs 11100111001001100000110011
candidate -1,-2,3,4,5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,23,24,-3,-8,25,-4,-7,26,-5,6,-26,-25,-24,2,9,-23,1,12,15,-21,-19,18,-20,16,13,10,-22, signs 00111100110010011001011111
candidate -1,-2,3,4,5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,23,24,-3,-8,25,-4,-7,26,-5,6,-26,-25,-24,2,9,-23,1,12,-20,16,-19,18,15,-21,13,10,-22, signs 00111100110010011001011111
candidate -1,-2,3,4,5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,23,24,-3,-8,25,-4,-7,26,-5,6,-26,-25,-24,2,9,-23,1,10,-22,12,15,-21,-19,18,-20,16,13, signs 00111100110010011001011111
candidate -1,-2,3,4,5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,23,24,-3,-8,25,-4,-7,26,-5,6,-26,-25,-24,2,9,-23,1,10,-22,12,-20,16,-19,18,15,-21,13, signs 00111100110010011001011111
candidate -1,2,-3,4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,23,-2,-9,24,25,-4,-7,26,-5,6,-26,-25,3,8,-24,-23,1,12,15,-21,-19,18,-20,16,13,10,-22, signs 01011101010010011001011111
candidate -1,2,-3,4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,23,-2,-9,24,25,-4,-7,26,-5,6,-26,-25,3,8,-24,-23,1,12,-20,16,-19,18,15,-21,13,10,-22, signs 01011101010010011001011111
candidate -1,2,-3,4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,23,-2,-9,24,25,-4,-7,26,-5,6,-26,-25,3,8,-24,-23,1,10,-22,12,15,-21,-19,18,-20,16,13, signs 01011101010010011001011111
candidate -1,2,-3,4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,23,-2,-9,24,25,-4,-7,26,-5,6,-26,-25,3,8,-24,-23,1,10,-22,12,-20,16,-19,18,15,-21,13, signs 01011101010010011001011111
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,-1,-10,23,24,25,-4,-7,26,-5,6,-26,-25,3,8,-24,2,9,-23,-22,12,15,-21,-19,18,-20,16,13, signs 10011101100010011001011111
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,-1,-10,23,24,25,-4,-7,26,-5,6,-26,-25,3,8,-24,2,9,-23,-22,12,-20,16,-19,18,15,-21,13, signs 10011101100010011001011111
candidate -1,2,3,-4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,23,-2,-9,24,-3,-8,25,26,-5,6,-26,4,7,-25,-24,-23,1,12,15,-21,-19,18,-20,16,13,10,-22, signs 01101110010010011001011111
candidate -1,2,3,-4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,23,-2,-9,24,-3,-8,25,26,-5,6,-26,4,7,-25,-24,-23,1,12,-20,16,-19,18,15,-21,13,10,-22, signs 01101110010010011001011111
candidate -1,2,3,-4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,23,-2,-9,24,-3,-8,25,26,-5,6,-26,4,7,-25,-24,-23,1,10,-22,12,15,-21,-19,18,-20,16,13, signs 01101110010010011001011111
candidate -1,2,3,-4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,23,-2,-9,24,-3,-8,25,26,-5,6,-26,4,7,-25,-24,-23,1,10,-22,12,-20,16,-19,18,15,-21,13, signs 01101110010010011001011111
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,-1,-10,23,24,-3,-8,25,26,-5,6,-26,4,7,-25,-24,2,9,-23,-22,12,15,-21,-19,18,-20,16,13, signs 10101110100010011001011111
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,-1,-10,23,24,-3,-8,25,26,-5,6,-26,4,7,-25,-24,2,9,-23,-22,12,-20,16,-19,18,15,-21,13, signs 10101110100010011001011111
candidate 1,2,-3,-4,5,-6,-7,-8,9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,-1,-10,23,-2,-9,24,25,26,-5,6,-26,4,7,-25,3,8,-24,-23,-22,12,15,-21,-19,18,-20,16,13, signs 11001111000010011001011111
candidate 1,2,-3,-4,5,-6,-7,-8,9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-11,22,-1,-10,23,-2,-9,24,25,26,-5,6,-26,4,7,-25,3,8,-24,-23,-22,12,-20,16,-19,18,15,-21,13, signs 11001111000010011001011111
candidate -1,2,-3,4,-5,-6,7,-8,-9,-10,11,12,13,-14,15,-16,17,-18,19,-17,20,-15,21,-13,-2,22,-12,23,-4,-11,24,25,26,-7,8,-26,6,9,-25,5,10,-24,-23,3,-22,1,16,-20,18,-19,14,-21, signs 00101100001111001110100000
candidate -1,2,-3,4,-5,-6,7,-8,-9,-10,11,12,13,-14,15,-16,17,-18,19,-17,20,-15,21,-13,-2,22,-12,23,-4,-11,24,25,26,-7,8,-26,6,9,-25,5,10,-24,-23,3,-22,1,18,-19,16,-20,14,-21, signs 00101100001111001110100000
candidate -1,2,-3,4,-5,-6,7,-8,-9,-10,11,12,13,-14,15,-16,17,-18,19,-17,20,-15,21,-13,-2,22,-12,23,-4,-11,24,25,26,-7,8,-26,6,9,-25,5,10,-24,-23,3,-22,1,14,-21,16,-20,18,-19, signs 00101100001111001110100000
candidate -1,2,-3,4,-5,-6,7,-8,-9,-10,11,12,13,-14,15,-16,17,-18,19,-17,20,-15,21,-13,-2,22,-12,23,-4,-11,24,25,26,-7,8,-26,6,9,-25,5,10,-24,-23,3,-22,1,14,-21,18,-19,16,-20, signs 00101100001111001110100000
candidate 1,2,-3,-4,5,-6,-7,-8,9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,-1,-10,23,-2,-9,24,25,26,-5,6,-26,4,7,-25,3,8,-24,-23,11,-22,13,16,-20,18,-19,14,-21, signs 00110000111101001110100000
candidate 1,2,-3,-4,5,-6,-7,-8,9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,-1,-10,23,-2,-9,24,25,26,-5,6,-26,4,7,-25,3,8,-24,-23,11,-22,13,18,-19,16,-20,14,-21, signs 00110000111101001110100000
candidate 1,2,-3,-4,5,-6,-7,-8,9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,-1,-10,23,-2,-9,24,25,26,-5,6,-26,4,7,-25,3,8,-24,-23,11,14,-21,16,-20,18,-19,-22,13, signs 00110000111101001110100000
candidate 1,2,-3,-4,5,-6,-7,-8,9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,-1,-10,23,-2,-9,24,25,26,-5,6,-26,4,7,-25,3,8,-24,-23,11,14,-21,18,-19,16,-20,-22,13, signs 00110000111101001110100000
candidate -1,2,-3,-4,5,-6,7,-8,-9,10,-11,12,13,-14,15,-16,17,-18,19,-17,20,-15,21,-13,-2,22,-12,23,24,-5,-10,25,26,-7,8,-26,6,9,-25,-24,4,11,-23,3,-22,1,16,-20,18,-19,14,-21, signs 00110100010111001110100000
candidate -1,2,-3,-4,5,-6,7,-8,-9,10,-11,12,13,-14,15,-16,17,-18,19,-17,20,-15,21,-13,-2,22,-12,23,24,-5,-10,25,26,-7,8,-26,6,9,-25,-24,4,11,-23,3,-22,1,18,-19,16,-20,14,-21, signs 00110100010111001110100000
candidate -1,2,-3,-4,5,-6,7,-8,-9,10,-11,12,13,-14,15,-16,17,-18,19,-17,20,-15,21,-13,-2,22,-12,23,24,-5,-10,25,26,-7,8,-26,6,9,-25,-24,4,11,-23,3,-22,1,14,-21,16,-20,18,-19, signs 00110100010111001110100000
candidate -1,2,-3,-4,5,-6,7,-8,-9,10,-11,12,13,-14,15,-16,17,-18,19,-17,20,-15,21,-13,-2,22,-12,23,24,-5,-10,25,26,-7,8,-26,6,9,-25,-24,4,11,-23,3,-22,1,14,-21,18,-19,16,-20, signs 00110100010111001110100000
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,-1,-10,23,24,-3,-8,25,26,-5,6,-26,4,7,-25,-24,2,9,-23,11,-22,13,16,-20,18,-19,14,-21, signs 01010001011101001110100000
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,-1,-10,23,24,-3,-8,25,26,-5,6,-26,4,7,-25,-24,2,9,-23,11,-22,13,18,-19,16,-20,14,-21, signs 01010001011101001110100000
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,-1,-10,23,24,-3,-8,25,26,-5,6,-26,4,7,-25,-24,2,9,-23,11,14,-21,16,-20,18,-19,-22,13, signs 01010001011101001110100000
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,-1,-10,23,24,-3,-8,25,26,-5,6,-26,4,7,-25,-24,2,9,-23,11,14,-21,18,-19,16,-20,-22,13, signs 01010001011101001110100000
candidate -1,-2,3,-4,5,-6,7,-8,-9,10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,-3,23,-11,24,-5,-10,25,26,-7,8,-26,6,9,-25,-24,4,-23,2,13,-22,15,-21,1,16,-20,18,-19, signs 10010100011110001110010000
candidate -1,-2,3,-4,5,-6,7,-8,-9,10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,-3,23,-11,24,-5,-10,25,26,-7,8,-26,6,9,-25,-24,4,-23,2,13,-22,15,-21,1,18,-19,16,-20, signs 10010100011110001110010000
candidate -1,2,-3,-4,-5,6,7,-8,9,-10,-11,12,13,-14,15,-16,17,-18,19,-17,20,-15,21,-13,-2,22,-12,23,24,25,-6,-9,26,-7,8,-26,-25,5,10,-24,4,11,-23,3,-22,1,16,-20,18,-19,14,-21, signs 00111000100111001110100000
candidate -1,2,-3,-4,-5,6,7,-8,9,-10,-11,12,13,-14,15,-16,17,-18,19,-17,20,-15,21,-13,-2,22,-12,23,24,25,-6,-9,26,-7,8,-26,-25,5,10,-24,4,11,-23,3,-22,1,18,-19,16,-20,14,-21, signs 00111000100111001110100000
candidate -1,2,-3,-4,-5,6,7,-8,9,-10,-11,12,13,-14,15,-16,17,-18,19,-17,20,-15,21,-13,-2,22,-12,23,24,25,-6,-9,26,-7,8,-26,-25,5,10,-24,4,11,-23,3,-22,1,14,-21,16,-20,18,-19, signs 00111000100111001110100000
candidate -1,2,-3,-4,-5,6,7,-8,9,-10,-11,12,13,-14,15,-16,17,-18,19,-17,20,-15,21,-13,-2,22,-12,23,24,25,-6,-9,26,-7,8,-26,-25,5,10,-24,4,11,-23,3,-22,1,14,-21,18,-19,16,-20, signs 00111000100111001110100000
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,-1,-10,23,24,25,-4,-7,26,-5,6,-26,-25,3,8,-24,2,9,-23,11,-22,13,16,-20,18,-19,14,-21, signs 01100010011101001110100000
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,-1,-10,23,24,25,-4,-7,26,-5,6,-26,-25,3,8,-24,2,9,-23,11,-22,13,18,-19,16,-20,14,-21, signs 01100010011101001110100000
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,-1,-10,23,24,25,-4,-7,26,-5,6,-26,-25,3,8,-24,2,9,-23,11,14,-21,16,-20,18,-19,-22,13, signs 01100010011101001110100000
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,-1,-10,23,24,25,-4,-7,26,-5,6,-26,-25,3,8,-24,2,9,-23,11,14,-21,18,-19,16,-20,-22,13, signs 01100010011101001110100000
candidate -1,-2,3,-4,-5,6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,-3,23,-11,24,25,-6,-9,26,-7,8,-26,-25,5,10,-24,4,-23,2,13,-22,15,-21,1,16,-20,18,-19, signs 10011000101110001110010000
candidate -1,-2,3,-4,-5,6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,-3,23,-11,24,25,-6,-9,26,-7,8,-26,-25,5,10,-24,4,-23,2,13,-22,15,-21,1,18,-19,16,-20, signs 10011000101110001110010000
candidate -1,-2,-3,4,-5,6,7,-8,9,10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,22,-13,23,-11,-4,24,-10,25,-6,-9,26,-7,8,-26,-25,5,-24,3,12,-23,14,-22,2,15,-21,1,16,-20,18,-19, signs 11001000111100001110001000
candidate -1,-2,-3,4,-5,6,7,-8,9,10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,22,-13,23,-11,-4,24,-10,25,-6,-9,26,-7,8,-26,-25,5,-24,3,12,-23,14,-22,2,15,-21,1,18,-19,16,-20, signs 11001000111100001110001000
candidate 1,-2,3,-4,5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,-17,-18,19,-11,20,-9,21,22,-6,23,24,-1,-14,25,-16,-5,26,-3,4,-26,-23,7,-22,17,-25,15,2,-24,12,-19,10,-20,8,-21,18,13, signs 00001111001100011110110010
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,12,13,-14,-15,16,-17,-18,-12,19,20,21,-6,22,-4,23,-2,-13,24,25,-16,-9,26,-11,18,-24,14,3,-23,5,-22,7,-21,1,-19,-26,10,17,-25,15,8,-20, signs 10011000110100011110010110
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,17,-18,19,-17,-12,20,-4,21,22,-1,-6,23,24,-9,-14,25,-16,26,18,-19,-26,11,-20,13,-25,15,10,-24,8,3,-21,5,-23,7,2,-22, signs 00011000111001101111001100
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-3,22,-1,-4,23,24,25,-8,-11,26,-9,10,-26,-25,7,12,-24,6,13,-23,5,16,-20,18,-19,-21,15,2,-22, signs 00100001110110101110101111
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-3,22,-1,-4,23,24,25,-8,-11,26,-9,10,-26,-25,7,12,-24,6,13,-23,5,-21,15,18,-19,16,-20,2,-22, signs 00100001110110101110101111
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-3,22,-1,-4,23,24,-7,-12,25,26,-9,10,-26,8,11,-25,-24,6,13,-23,5,16,-20,18,-19,-21,15,2,-22, signs 00100010111010101110101111
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-3,22,-1,-4,23,24,-7,-12,25,26,-9,10,-26,8,11,-25,-24,6,13,-23,5,-21,15,18,-19,16,-20,2,-22, signs 00100010111010101110101111
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-14,-3,22,-1,-4,23,-6,-13,24,25,26,-9,10,-26,8,11,-25,7,12,-24,-23,5,16,-20,18,-19,-21,15,2,-22, signs 00100100111100101110101111
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-14,-3,22,-1,-4,23,-6,-13,24,25,26,-9,10,-26,8,11,-25,7,12,-24,-23,5,-21,15,18,-19,16,-20,2,-22, signs 00100100111100101110101111
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-3,22,-1,-12,23,24,25,-6,-9,26,-7,8,-26,-25,5,10,-24,4,11,-23,13,16,-20,18,-19,-21,15,2,-22, signs 00100111011000101110101111
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-3,22,-1,-12,23,24,25,-6,-9,26,-7,8,-26,-25,5,10,-24,4,11,-23,13,-21,15,18,-19,16,-20,2,-22, signs 00100111011000101110101111
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-3,22,-1,-12,23,24,-5,-10,25,26,-7,8,-26,6,9,-25,-24,4,11,-23,13,16,-20,18,-19,-21,15,2,-22, signs 00101011101000101110101111
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-3,22,-1,-12,23,24,-5,-10,25,26,-7,8,-26,6,9,-25,-24,4,11,-23,13,-21,15,18,-19,16,-20,2,-22, signs 00101011101000101110101111
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-3,22,-1,-12,23,-4,-11,24,25,26,-7,8,-26,6,9,-25,5,10,-24,-23,13,16,-20,18,-19,-21,15,2,-22, signs 00110011110000101110101111
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-3,22,-1,-12,23,-4,-11,24,25,26,-7,8,-26,6,9,-25,5,10,-24,-23,13,-21,15,18,-19,16,-20,2,-22, signs 00110011110000101110101111
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,-18,-14,19,20,-11,21,-9,-4,22,23,-1,-6,24,-8,25,-16,26,18,13,-19,15,-26,17,12,-20,10,-21,-25,3,-22,5,-24,7,2,-23, signs 11100110110001100000111001
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,17,-18,19,-17,-12,20,21,-9,-4,22,23,-1,-6,24,-14,25,-16,26,18,-19,-26,11,-20,13,-25,15,10,-21,8,3,-22,5,-24,7,2,-23, signs 00011000111001101111100100
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-7,-4,22,23,-1,24,-5,-8,25,26,-11,12,-26,10,15,-21,-19,18,-20,16,13,-25,9,6,3,-22,-24,2,-23, signs 00010010001110011001000111
candidate 1,-2,3,4,-5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-7,22,-3,23,-1,-4,24,-8,25,26,-11,12,-26,10,15,-21,-19,18,-20,16,13,-25,9,6,-22,-24,5,2,-23, signs 00100010001110011001000111
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-6,-3,23,-1,-4,-7,24,25,26,-11,12,-26,10,15,-21,-19,18,-20,16,13,-25,9,-22,-24,8,5,2,-23, signs 00100100001110011001000111
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-7,-4,22,23,-1,24,-5,-8,25,26,-11,12,-26,10,-20,16,-19,18,15,-21,13,-25,9,6,3,-22,-24,2,-23, signs 00010010001110011001000111
candidate 1,-2,3,4,-5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-7,22,-3,23,-1,-4,24,-8,25,26,-11,12,-26,10,-20,16,-19,18,15,-21,13,-25,9,6,-22,-24,5,2,-23, signs 00100010001110011001000111
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-6,-3,23,-1,-4,-7,24,25,26,-11,12,-26,10,-20,16,-19,18,15,-21,13,-25,9,-22,-24,8,5,2,-23, signs 00100100001110011001000111
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,-7,-4,24,25,-1,26,-3,-24,5,8,11,-22,13,16,-20,18,-19,14,-21,-23,9,6,-26,2,-25, signs 00111011011101001110101001
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,-7,-4,24,25,-1,26,-3,-24,5,8,11,-22,13,18,-19,16,-20,14,-21,-23,9,6,-26,2,-25, signs 00111011011101001110101001
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,-7,-4,24,25,-1,26,-3,-24,5,8,11,14,-21,16,-20,18,-19,-22,13,-23,9,6,-26,2,-25, signs 00111011011101001110101001
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,-7,-4,24,25,-1,26,-3,-24,5,8,11,14,-21,18,-19,16,-20,-22,13,-23,9,6,-26,2,-25, signs 00111011011101001110101001
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,-7,-4,24,25,-3,26,-1,2,-26,-24,5,8,11,-22,13,16,-20,18,-19,14,-21,-23,9,6,-25, signs 00111011011101001110101010
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,-7,-4,24,25,-3,26,-1,2,-26,-24,5,8,11,-22,13,18,-19,16,-20,14,-21,-23,9,6,-25, signs 00111011011101001110101010
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,-7,-4,24,25,-3,26,-1,2,-26,-24,5,8,11,14,-21,16,-20,18,-19,-22,13,-23,9,6,-25, signs 00111011011101001110101010
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,-7,-4,24,25,-3,26,-1,2,-26,-24,5,8,11,14,-21,18,-19,16,-20,-22,13,-23,9,6,-25, signs 00111011011101001110101010
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,-7,24,25,-6,-3,26,-1,2,-26,4,-24,8,11,-22,13,16,-20,18,-19,14,-21,-23,9,-25,5, signs 00110111011101001110101010
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,-7,24,25,-6,-3,26,-1,2,-26,4,-24,8,11,-22,13,18,-19,16,-20,14,-21,-23,9,-25,5, signs 00110111011101001110101010
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,-7,24,25,-6,-3,26,-1,2,-26,4,-24,8,11,14,-21,16,-20,18,-19,-22,13,-23,9,-25,5, signs 00110111011101001110101010
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,-7,24,25,-6,-3,26,-1,2,-26,4,-24,8,11,14,-21,18,-19,16,-20,-22,13,-23,9,-25,5, signs 00110111011101001110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,24,25,-9,-6,-3,26,-1,2,-26,4,7,-24,11,-22,13,16,-20,18,-19,14,-21,-23,-25,8,5, signs 00110110111101001110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,24,25,-9,-6,-3,26,-1,2,-26,4,7,-24,11,-22,13,18,-19,16,-20,14,-21,-23,-25,8,5, signs 00110110111101001110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,24,25,-9,-6,-3,26,-1,2,-26,4,7,-24,11,14,-21,16,-20,18,-19,-22,13,-23,-25,8,5, signs 00110110111101001110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,24,25,-9,-6,-3,26,-1,2,-26,4,7,-24,11,14,-21,18,-19,16,-20,-22,13,-23,-25,8,5, signs 00110110111101001110101010
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,-7,-4,24,25,-3,26,-1,-24,5,8,11,-22,13,16,-20,18,-19,14,-21,-23,9,6,-25,2,-26, signs 00111011011101001110101010
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,-7,-4,24,25,-3,26,-1,-24,5,8,11,-22,13,18,-19,16,-20,14,-21,-23,9,6,-25,2,-26, signs 00111011011101001110101010
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,-7,-4,24,25,-3,26,-1,-24,5,8,11,14,-21,16,-20,18,-19,-22,13,-23,9,6,-25,2,-26, signs 00111011011101001110101010
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,-7,-4,24,25,-3,26,-1,-24,5,8,11,14,-21,18,-19,16,-20,-22,13,-23,9,6,-25,2,-26, signs 00111011011101001110101010
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,-7,24,25,-6,-3,26,-1,4,-24,8,11,-22,13,16,-20,18,-19,14,-21,-23,9,-25,5,2,-26, signs 00110111011101001110101010
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,-7,24,25,-6,-3,26,-1,4,-24,8,11,-22,13,18,-19,16,-20,14,-21,-23,9,-25,5,2,-26, signs 00110111011101001110101010
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,-7,24,25,-6,-3,26,-1,4,-24,8,11,14,-21,16,-20,18,-19,-22,13,-23,9,-25,5,2,-26, signs 00110111011101001110101010
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,-7,24,25,-6,-3,26,-1,4,-24,8,11,14,-21,18,-19,16,-20,-22,13,-23,9,-25,5,2,-26, signs 00110111011101001110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,24,25,-9,-6,-3,26,-1,4,7,-24,11,-22,13,16,-20,18,-19,14,-21,-23,-25,8,5,2,-26, signs 00110110111101001110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,24,25,-9,-6,-3,26,-1,4,7,-24,11,-22,13,18,-19,16,-20,14,-21,-23,-25,8,5,2,-26, signs 00110110111101001110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,24,25,-9,-6,-3,26,-1,4,7,-24,11,14,-21,16,-20,18,-19,-22,13,-23,-25,8,5,2,-26, signs 00110110111101001110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,24,25,-9,-6,-3,26,-1,4,7,-24,11,14,-21,18,-19,16,-20,-22,13,-23,-25,8,5,2,-26, signs 00110110111101001110101010
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,-7,24,25,-6,-1,26,-3,4,-26,2,-24,8,11,-22,13,16,-20,18,-19,14,-21,-23,9,-25,5, signs 11000111011101001110101010
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,-7,24,25,-6,-1,26,-3,4,-26,2,-24,8,11,-22,13,18,-19,16,-20,14,-21,-23,9,-25,5, signs 11000111011101001110101010
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,-7,24,25,-6,-1,26,-3,4,-26,2,-24,8,11,14,-21,16,-20,18,-19,-22,13,-23,9,-25,5, signs 11000111011101001110101010
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,-7,24,25,-6,-1,26,-3,4,-26,2,-24,8,11,14,-21,18,-19,16,-20,-22,13,-23,9,-25,5, signs 11000111011101001110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,24,25,-9,-6,-1,26,-3,4,-26,2,7,-24,11,-22,13,16,-20,18,-19,14,-21,-23,-25,8,5, signs 11000110111101001110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,24,25,-9,-6,-1,26,-3,4,-26,2,7,-24,11,-22,13,18,-19,16,-20,14,-21,-23,-25,8,5, signs 11000110111101001110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,24,25,-9,-6,-1,26,-3,4,-26,2,7,-24,11,14,-21,16,-20,18,-19,-22,13,-23,-25,8,5, signs 11000110111101001110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,24,25,-9,-6,-1,26,-3,4,-26,2,7,-24,11,14,-21,18,-19,16,-20,-22,13,-23,-25,8,5, signs 11000110111101001110101010
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,-15,16,-17,-18,-14,19,-6,20,-4,21,22,-1,23,-3,-8,24,25,-11,-16,26,18,13,-19,15,-26,17,12,-25,10,5,-20,7,-24,9,-21,-23,2,-22, signs 11011001110001100001110001
candidate -1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,17,-18,19,-17,20,21,-12,22,23,-9,-16,24,-14,-3,25,-5,26,-7,2,13,-21,11,-22,1,8,-26,6,-25,4,15,-24,-20,18,-19,10,-23, signs 10001100111000011110011010
candidate 1,-2,3,4,-5,6,7,-8,9,-10,-11,-12,13,-14,-15,-16,-17,18,19,-7,20,-3,21,-1,-4,22,-6,-9,-18,23,24,25,26,-13,14,-26,12,15,-25,11,16,-24,10,17,-23,-19,8,-20,-22,5,2,-21, signs 11011010011100000101100000
candidate 1,-2,3,4,-5,6,7,-8,-9,10,-11,-12,13,-14,-15,-16,17,-18,19,-7,20,-3,21,-1,-4,22,-6,23,-10,-17,24,25,26,-13,14,-26,12,15,-25,11,16,-24,-23,9,18,-19,8,-20,-22,5,2,-21, signs 11011010101100001001100000
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,11,-12,13,-14,-15,16,-17,-18,19,-7,20,-3,21,-1,-4,22,-6,23,24,-11,-16,25,26,-13,14,-26,12,15,-25,-24,10,17,-23,9,18,-19,8,-20,-22,5,2,-21, signs 11011010110100010001100000
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,-11,12,13,-14,15,-16,-17,-18,19,-7,20,-3,21,-1,-4,22,-6,23,24,25,-12,-15,26,-13,14,-26,-25,11,16,-24,10,17,-23,9,18,-19,8,-20,-22,5,2,-21, signs 11011010111000100001100000
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,12,-13,-14,-15,16,-17,18,19,-11,-4,20,21,-1,-6,22,23,-9,-12,24,-18,25,-16,26,14,-19,-24,17,-25,15,-26,13,10,-23,8,3,-20,5,-22,7,2,-21, signs 11100111001000100101100101
candidate 1,-2,-3,4,-5,6,7,8,-9,-10,11,-12,-13,14,-15,16,-17,-18,-14,19,20,-7,21,-1,-8,22,23,-11,-4,24,-6,25,-16,26,18,13,-19,15,-26,17,12,-23,10,3,-24,5,-25,-20,-22,9,2,-21, signs 11100101110001100001100101
candidate -1,-2,3,-4,-5,6,-7,-8,9,10,11,-12,13,14,-15,-16,17,-18,19,-17,-6,20,21,-3,22,23,24,-9,-14,25,-10,-13,26,-11,12,-26,-25,-24,8,15,-23,1,-20,5,18,-19,4,-21,2,-22,16,7, signs 10110010111100101110101111
candidate -1,-2,3,-4,-5,6,-7,8,-9,10,11,-12,13,-14,15,-16,17,-18,19,-17,-6,20,21,-3,22,23,-8,-15,24,25,-10,-13,26,-11,12,-26,-25,9,14,-24,-23,1,-20,5,18,-19,4,-21,2,-22,16,7, signs 10110011011101001110101111
candidate -1,-2,3,-4,-5,6,-7,8,9,-10,11,-12,-13,14,15,-16,17,-18,19,-17,-6,20,21,-3,22,23,-8,-15,24,-9,-14,25,26,-11,12,-26,10,13,-25,-24,-23,1,-20,5,18,-19,4,-21,2,-22,16,7, signs 10110011101110001110101111
candidate 1,-2,3,-4,5,6,7,-8,-9,-10,11,-12,-13,-14,-15,16,-17,18,19,-5,20,-3,21,-1,-6,22,-18,-7,-16,23,24,25,26,-11,12,-26,10,13,-25,9,14,-24,8,15,-23,17,-22,-19,4,-20,2,-21, signs 11001001110000011110100000
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,-18,19,-11,20,-9,21,-7,-14,22,-16,-1,23,-3,24,25,-6,26,4,-24,18,13,8,-21,10,-20,12,-19,-25,5,-26,-23,2,17,-22,15, signs 11010111001100011110110010
candidate 1,-2,3,-4,5,6,-7,8,-9,10,-11,-12,13,-14,-15,-16,17,-18,19,-5,20,-3,21,-1,-6,22,-8,23,-10,-17,24,25,26,-13,14,-26,12,15,-25,11,16,-24,-23,9,18,7,-22,-19,4,-20,2,-21, signs 11001011101100001010100000
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,-18,19,-5,20,-3,21,-1,-6,22,-8,23,24,-11,-16,25,26,-13,14,-26,12,15,-25,-24,10,17,-23,9,18,7,-22,-19,4,-20,2,-21, signs 11001011110100010010100000
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,-11,12,13,-14,15,-16,-17,-18,19,-5,20,-3,21,-1,-6,22,-8,23,24,25,-12,-15,26,-13,14,-26,-25,11,16,-24,10,17,-23,9,18,7,-22,-19,4,-20,2,-21, signs 11001011111000100010100000
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,-13,-14,15,16,-17,18,19,-5,20,-3,21,-1,-18,22,-16,23,-8,-15,24,25,26,-11,12,-26,10,13,-25,9,14,-24,-23,7,-22,17,6,-19,4,-20,2,-21, signs 11001110110000110010100000
candidate 1,-2,3,-4,5,-6,-7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,19,-5,20,-3,21,-1,-18,22,-16,23,24,-9,-14,25,26,-11,12,-26,10,13,-25,-24,8,15,-23,7,-22,17,6,-19,4,-20,2,-21, signs 11001111010001010010100000
candidate 1,-2,3,-4,5,-6,-7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,19,-5,20,-3,21,-1,-18,22,-16,23,24,25,-10,-13,26,-11,12,-26,-25,9,14,-24,8,15,-23,7,-22,17,6,-19,4,-20,2,-21, signs 11001111100010010010100000
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-1,22,-3,-12,23,-4,-11,24,25,26,-7,8,-26,6,9,-25,5,10,-24,-23,-22,2,13,16,-20,18,-19,-21,15, signs 11001100001100101110100000
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-1,22,-3,-12,23,-4,-11,24,25,26,-7,8,-26,6,9,-25,5,10,-24,-23,-22,2,13,-21,15,18,-19,16,-20, signs 11001100001100101110100000
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-1,22,-3,-12,23,24,-5,-10,25,26,-7,8,-26,6,9,-25,-24,4,11,-23,-22,2,13,16,-20,18,-19,-21,15, signs 11010100010100101110100000
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-1,22,-3,-12,23,24,-5,-10,25,26,-7,8,-26,6,9,-25,-24,4,11,-23,-22,2,13,-21,15,18,-19,16,-20, signs 11010100010100101110100000
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-1,22,23,-4,-11,24,-5,-10,25,26,-7,8,-26,6,9,-25,-24,-23,3,12,-22,2,13,16,-20,18,-19,-21,15, signs 11100100011000101110100000
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-1,22,23,-4,-11,24,-5,-10,25,26,-7,8,-26,6,9,-25,-24,-23,3,12,-22,2,13,-21,15,18,-19,16,-20, signs 11100100011000101110100000
candidate -1,2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-2,23,-4,-11,24,-5,-10,25,26,-7,8,-26,6,9,-25,-24,-23,3,12,1,-22,13,16,-20,18,-19,14,-21, signs 11100100011001001110100000
candidate -1,2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-2,23,-4,-11,24,-5,-10,25,26,-7,8,-26,6,9,-25,-24,-23,3,12,1,-22,13,18,-19,16,-20,14,-21, signs 11100100011001001110100000
candidate -1,2,-3,4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,22,-13,-2,23,-4,-11,24,-5,-10,25,26,-7,8,-26,6,9,-25,-24,-23,3,12,1,14,-22,16,-20,18,-19,-21,15, signs 11100100011000101110100000
candidate -1,2,-3,4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,22,-13,-2,23,-4,-11,24,-5,-10,25,26,-7,8,-26,6,9,-25,-24,-23,3,12,1,-21,15,18,-19,16,-20,14,-22, signs 11100100011000101110100000
candidate -1,2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-2,23,-4,-11,24,-5,-10,25,26,-7,8,-26,6,9,-25,-24,-23,3,12,1,14,-21,16,-20,18,-19,-22,13, signs 11100100011001001110100000
candidate -1,2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-2,23,-4,-11,24,-5,-10,25,26,-7,8,-26,6,9,-25,-24,-23,3,12,1,14,-21,18,-19,16,-20,-22,13, signs 11100100011001001110100000
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-1,22,-3,-12,23,24,25,-6,-9,26,-7,8,-26,-25,5,10,-24,4,11,-23,-22,2,13,16,-20,18,-19,-21,15, signs 11011000100100101110100000
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-1,22,-3,-12,23,24,25,-6,-9,26,-7,8,-26,-25,5,10,-24,4,11,-23,-22,2,13,-21,15,18,-19,16,-20, signs 11011000100100101110100000
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-1,22,23,-4,-11,24,25,-6,-9,26,-7,8,-26,-25,5,10,-24,-23,3,12,-22,2,13,16,-20,18,-19,-21,15, signs 11101000101000101110100000
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-1,22,23,-4,-11,24,25,-6,-9,26,-7,8,-26,-25,5,10,-24,-23,3,12,-22,2,13,-21,15,18,-19,16,-20, signs 11101000101000101110100000
candidate -1,2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-2,23,-4,-11,24,25,-6,-9,26,-7,8,-26,-25,5,10,-24,-23,3,12,1,-22,13,16,-20,18,-19,14,-21, signs 11101000101001001110100000
candidate -1,2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-2,23,-4,-11,24,25,-6,-9,26,-7,8,-26,-25,5,10,-24,-23,3,12,1,-22,13,18,-19,16,-20,14,-21, signs 11101000101001001110100000
candidate -1,2,-3,4,-5,6,7,-8,9,-10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,22,-13,-2,23,-4,-11,24,25,-6,-9,26,-7,8,-26,-25,5,10,-24,-23,3,12,1,14,-22,16,-20,18,-19,-21,15, signs 11101000101000101110100000
candidate -1,2,-3,4,-5,6,7,-8,9,-10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,22,-13,-2,23,-4,-11,24,25,-6,-9,26,-7,8,-26,-25,5,10,-24,-23,3,12,1,-21,15,18,-19,16,-20,14,-22, signs 11101000101000101110100000
candidate -1,2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-2,23,-4,-11,24,25,-6,-9,26,-7,8,-26,-25,5,10,-24,-23,3,12,1,14,-21,16,-20,18,-19,-22,13, signs 11101000101001001110100000
candidate -1,2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-2,23,-4,-11,24,25,-6,-9,26,-7,8,-26,-25,5,10,-24,-23,3,12,1,14,-21,18,-19,16,-20,-22,13, signs 11101000101001001110100000
candidate 1,-2,-3,-4,5,6,7,-8,9,10,-11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-1,22,23,24,-5,-10,25,-6,-9,26,-7,8,-26,-25,-24,4,11,-23,3,12,-22,2,13,16,-20,18,-19,-21,15, signs 11110000110000101110100000
candidate 1,-2,-3,-4,5,6,7,-8,9,10,-11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,-1,22,23,24,-5,-10,25,-6,-9,26,-7,8,-26,-25,-24,4,11,-23,3,12,-22,2,13,-21,15,18,-19,16,-20, signs 11110000110000101110100000
candidate -1,2,-3,-4,5,6,7,-8,9,10,-11,-12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-2,23,24,-5,-10,25,-6,-9,26,-7,8,-26,-25,-24,4,11,-23,3,12,1,-22,13,16,-20,18,-19,14,-21, signs 11110000110001001110100000
candidate -1,2,-3,-4,5,6,7,-8,9,10,-11,-12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-2,23,24,-5,-10,25,-6,-9,26,-7,8,-26,-25,-24,4,11,-23,3,12,1,-22,13,18,-19,16,-20,14,-21, signs 11110000110001001110100000
candidate -1,2,-3,-4,5,6,7,-8,9,10,-11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,22,-13,-2,23,24,-5,-10,25,-6,-9,26,-7,8,-26,-25,-24,4,11,-23,3,12,1,14,-22,16,-20,18,-19,-21,15, signs 11110000110000101110100000
candidate -1,2,-3,-4,5,6,7,-8,9,10,-11,-12,13,-14,-15,-16,17,-18,19,-17,20,21,22,-13,-2,23,24,-5,-10,25,-6,-9,26,-7,8,-26,-25,-24,4,11,-23,3,12,1,-21,15,18,-19,16,-20,14,-22, signs 11110000110000101110100000
candidate -1,2,-3,-4,5,6,7,-8,9,10,-11,-12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-2,23,24,-5,-10,25,-6,-9,26,-7,8,-26,-25,-24,4,11,-23,3,12,1,14,-21,16,-20,18,-19,-22,13, signs 11110000110001001110100000
candidate -1,2,-3,-4,5,6,7,-8,9,10,-11,-12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-2,23,24,-5,-10,25,-6,-9,26,-7,8,-26,-25,-24,4,11,-23,3,12,1,14,-21,18,-19,16,-20,-22,13, signs 11110000110001001110100000
candidate -1,-2,3,-4,5,6,7,-8,9,10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,22,23,-12,-3,24,-5,-10,25,-6,-9,26,-7,8,-26,-25,-24,4,11,2,13,-23,1,14,-22,16,-20,18,-19,-21,15, signs 11110000110000101110100000
candidate -1,-2,3,-4,5,6,7,-8,9,10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,22,23,-12,-3,24,-5,-10,25,-6,-9,26,-7,8,-26,-25,-24,4,11,2,13,-23,1,-21,15,18,-19,16,-20,14,-22, signs 11110000110000101110100000
candidate 1,-2,-3,4,-5,-6,7,-8,-9,-10,11,12,-13,14,15,-16,17,-18,19,-17,20,-15,21,-1,-14,22,-12,23,-4,-11,24,25,26,-7,8,-26,6,9,-25,5,10,-24,-23,3,-22,13,2,-21,16,-20,18,-19, signs 11101100001100001110100000
candidate 1,-2,-3,4,-5,-6,7,-8,-9,-10,11,12,-13,14,15,-16,17,-18,19,-17,20,-15,21,-1,-14,22,-12,23,-4,-11,24,25,26,-7,8,-26,6,9,-25,5,10,-24,-23,3,-22,13,2,-21,18,-19,16,-20, signs 11101100001100001110100000
candidate 1,-2,-3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,15,-16,17,-18,19,-17,20,-15,21,-1,-14,22,-12,23,24,-5,-10,25,26,-7,8,-26,6,9,-25,-24,4,11,-23,3,-22,13,2,-21,16,-20,18,-19, signs 11110100010100001110100000
candidate 1,-2,-3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,15,-16,17,-18,19,-17,20,-15,21,-1,-14,22,-12,23,24,-5,-10,25,26,-7,8,-26,6,9,-25,-24,4,11,-23,3,-22,13,2,-21,18,-19,16,-20, signs 11110100010100001110100000
candidate -1,2,-3,-4,5,-6,7,-8,-9,10,11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-2,-13,23,-11,24,-5,-10,25,26,-7,8,-26,6,9,-25,-24,4,-23,12,3,-22,15,-21,1,16,-20,18,-19, signs 11110100011000001110010000
candidate -1,2,-3,-4,5,-6,7,-8,-9,10,11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-2,-13,23,-11,24,-5,-10,25,26,-7,8,-26,6,9,-25,-24,4,-23,12,3,-22,15,-21,1,18,-19,16,-20, signs 11110100011000001110010000
candidate 1,-2,-3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,15,-16,17,-18,19,-17,20,-15,21,-1,-14,22,-12,23,24,25,-6,-9,26,-7,8,-26,-25,5,10,-24,4,11,-23,3,-22,13,2,-21,16,-20,18,-19, signs 11111000100100001110100000
candidate 1,-2,-3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,15,-16,17,-18,19,-17,20,-15,21,-1,-14,22,-12,23,24,25,-6,-9,26,-7,8,-26,-25,5,10,-24,4,11,-23,3,-22,13,2,-21,18,-19,16,-20, signs 11111000100100001110100000
candidate -1,2,-3,-4,-5,6,7,-8,9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-2,-13,23,-11,24,25,-6,-9,26,-7,8,-26,-25,5,10,-24,4,-23,12,3,-22,15,-21,1,16,-20,18,-19, signs 11111000101000001110010000
candidate -1,2,-3,-4,-5,6,7,-8,9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-2,-13,23,-11,24,25,-6,-9,26,-7,8,-26,-25,5,10,-24,4,-23,12,3,-22,15,-21,1,18,-19,16,-20, signs 11111000101000001110010000
candidate -1,-2,3,-4,-5,6,7,-8,9,10,-11,12,13,-14,-15,-16,17,-18,19,-17,20,21,22,-13,23,-3,-12,24,-10,25,-6,-9,26,-7,8,-26,-25,5,-24,11,4,-23,14,-22,2,15,-21,1,16,-20,18,-19, signs 11111000110000001110001000
candidate -1,-2,3,-4,-5,6,7,-8,9,10,-11,12,13,-14,-15,-16,17,-18,19,-17,20,21,22,-13,23,-3,-12,24,-10,25,-6,-9,26,-7,8,-26,-25,5,-24,11,4,-23,14,-22,2,15,-21,1,18,-19,16,-20, signs 11111000110000001110001000
candidate -1,-2,3,-4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,21,-16,-3,22,-5,-14,23,24,25,-8,-11,26,-9,10,-26,-25,7,12,-24,2,-20,18,-19,-21,1,-23,13,6,-22,4,15, signs 10001101110100111110110111
candidate -1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,17,-18,19,-17,20,21,-16,-3,22,-5,-14,23,24,-7,-12,25,26,-9,10,-26,8,11,-25,-24,2,-20,18,-19,-21,1,-23,13,6,-22,4,15, signs 10001110111000111110110111
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,-12,13,14,-15,-16,17,-18,19,-17,20,-3,21,-1,-4,22,-14,23,-6,-13,24,25,26,-9,10,-26,8,11,-25,7,12,-24,-23,15,18,-19,16,5,-22,-20,2,-21, signs 00101011000011101111000000
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,-3,21,-1,-4,22,-14,23,24,-7,-12,25,26,-9,10,-26,8,11,-25,-24,6,13,-23,15,18,-19,16,5,-22,-20,2,-21, signs 00101101000101101111000000
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,-3,21,-1,-4,22,-14,23,24,25,-8,-11,26,-9,10,-26,-25,7,12,-24,6,13,-23,15,18,-19,16,5,-22,-20,2,-21, signs 00101110001001101111000000
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,-13,-14,15,-16,17,-18,19,-17,20,-3,21,-1,-4,22,-6,23,-8,-15,24,25,26,-11,12,-26,10,13,-25,9,14,-24,-23,7,18,-19,16,5,-22,-20,2,-21, signs 00101110110000101111000000
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,-3,21,-1,-4,22,-6,23,24,-9,-14,25,26,-11,12,-26,10,13,-25,-24,8,15,-23,7,18,-19,16,5,-22,-20,2,-21, signs 00101111010001001111000000
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,11,-12,13,-14,-15,-16,17,-18,19,-17,20,-3,21,-1,-4,22,-6,23,24,25,-10,-13,26,-11,12,-26,-25,9,14,-24,8,15,-23,7,18,-19,16,5,-22,-20,2,-21, signs 00101111100010001111000000
candidate 1,-2,-3,-4,5,6,-7,8,9,-10,-11,-12,13,-14,15,16,-17,-18,-8,-5,19,20,21,-1,22,23,-6,-9,24,25,-16,-13,26,-15,14,-26,12,17,-25,11,18,-24,10,7,4,-19,-23,3,-20,-22,2,-21, signs 00001001000001111100011110
candidate 1,-2,-3,4,5,-6,-7,8,9,-10,-11,-12,13,-14,15,16,-17,-18,-8,19,-4,20,21,-1,22,-5,23,-9,24,25,-16,-13,26,-15,14,-26,12,17,-25,11,18,-24,10,7,-19,-23,6,3,-20,-22,2,-21, signs 00010001000001111100011110
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,-11,-12,13,-14,15,16,-17,-18,-8,19,20,-3,21,-1,-4,22,23,-9,24,25,-16,-13,26,-15,14,-26,12,17,-25,11,18,-24,10,7,-19,-23,6,-20,-22,5,2,-21, signs 00100001000001111100011110
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,-11,-12,13,-14,15,16,-17,-18,19,-7,-4,20,21,-1,22,-5,-8,23,24,25,-16,-13,26,-15,14,-26,12,17,-25,11,18,-24,10,-19,-23,9,6,3,-20,-22,2,-21, signs 00010010000001111100011110
candidate 1,-2,3,4,-5,-6,7,8,-9,-10,-11,-12,13,-14,15,16,-17,-18,19,-7,20,-3,21,-1,-4,22,-8,23,24,25,-16,-13,26,-15,14,-26,12,17,-25,11,18,-24,10,-19,-23,9,6,-20,-22,5,2,-21, signs 00100010000001111100011110
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,-11,-12,13,-14,15,16,-17,-18,19,20,-6,-3,21,-1,-4,-7,22,23,24,25,-16,-13,26,-15,14,-26,12,17,-25,11,18,-24,10,-19,-23,9,-20,-22,8,5,2,-21, signs 00100100000001111100011110
candidate 1,-2,-3,-4,5,6,-7,8,9,10,-11,-12,13,-14,-15,-16,17,-18,-8,-5,19,20,21,-1,22,23,-6,-9,24,-17,-10,25,26,-13,14,-26,12,15,-25,11,16,-24,18,7,4,-19,-23,3,-20,-22,2,-21, signs 00001001000011111000011011
candidate 1,-2,-3,4,5,-6,-7,8,9,10,-11,-12,13,-14,-15,-16,17,-18,-8,19,-4,20,21,-1,22,-5,23,-9,24,-17,-10,25,26,-13,14,-26,12,15,-25,11,16,-24,18,7,-19,-23,6,3,-20,-22,2,-21, signs 00010001000011111000011011
candidate 1,-2,3,4,-5,-6,-7,8,9,10,-11,-12,13,-14,-15,-16,17,-18,-8,19,20,-3,21,-1,-4,22,23,-9,24,-17,-10,25,26,-13,14,-26,12,15,-25,11,16,-24,18,7,-19,-23,6,-20,-22,5,2,-21, signs 00100001000011111000011011
candidate 1,-2,-3,4,5,-6,7,8,-9,10,-11,-12,13,-14,-15,-16,17,-18,19,-7,-4,20,21,-1,22,-5,-8,23,24,-17,-10,25,26,-13,14,-26,12,15,-25,11,16,-24,18,-19,-23,9,6,3,-20,-22,2,-21, signs 00010010000011111000011011
candidate 1,-2,3,4,-5,-6,7,8,-9,10,-11,-12,13,-14,-15,-16,17,-18,19,-7,20,-3,21,-1,-4,22,-8,23,24,-17,-10,25,26,-13,14,-26,12,15,-25,11,16,-24,18,-19,-23,9,6,-20,-22,5,2,-21, signs 00100010000011111000011011
candidate 1,-2,3,4,-5,6,7,-8,-9,10,-11,-12,13,-14,-15,-16,17,-18,19,20,-6,-3,21,-1,-4,-7,22,23,24,-17,-10,25,26,-13,14,-26,12,15,-25,11,16,-24,18,-19,-23,9,-20,-22,8,5,2,-21, signs 00100100000011111000011011
candidate 1,-2,-3,-4,5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,-18,-8,-5,19,20,21,-1,22,23,-6,24,-10,-17,25,-15,26,-13,14,-26,12,-25,16,11,-24,9,18,7,4,-19,-23,3,-20,-22,2,-21, signs 00001001100011011000011011
candidate 1,-2,-3,4,5,-6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,-18,-8,19,-4,20,21,-1,22,-5,23,24,-10,-17,25,-15,26,-13,14,-26,12,-25,16,11,-24,9,18,7,-19,-23,6,3,-20,-22,2,-21, signs 00010001100011011000011011
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,-18,-8,19,20,-3,21,-1,-4,22,23,24,-10,-17,25,-15,26,-13,14,-26,12,-25,16,11,-24,9,18,7,-19,-23,6,-20,-22,5,2,-21, signs 00100001100011011000011011
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,-16,-17,-18,-10,19,20,-3,21,-1,-4,22,-12,23,24,-15,-6,25,-8,26,16,-24,14,5,-19,11,18,9,-25,7,-26,17,-23,13,-22,-20,2,-21, signs 00100110011000111001001101
candidate 1,-2,-3,-4,5,6,-7,8,9,-10,-11,12,-13,-14,15,-16,17,-18,-8,-5,19,20,21,-1,22,23,-6,-9,24,25,-12,-17,26,-15,14,-26,16,13,-25,11,18,-24,10,7,4,-19,-23,3,-20,-22,2,-21, signs 00001001000111100100011110
candidate 1,-2,-3,4,5,-6,-7,8,9,-10,-11,12,-13,-14,15,-16,17,-18,-8,19,-4,20,21,-1,22,-5,23,-9,24,25,-12,-17,26,-15,14,-26,16,13,-25,11,18,-24,10,7,-19,-23,6,3,-20,-22,2,-21, signs 00010001000111100100011110
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,-11,12,-13,-14,15,-16,17,-18,-8,19,20,-3,21,-1,-4,22,23,-9,24,25,-12,-17,26,-15,14,-26,16,13,-25,11,18,-24,10,7,-19,-23,6,-20,-22,5,2,-21, signs 00100001000111100100011110
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,-11,12,-13,-14,15,-16,17,-18,19,-7,-4,20,21,-1,22,-5,-8,23,24,25,-12,-17,26,-15,14,-26,16,13,-25,11,18,-24,10,-19,-23,9,6,3,-20,-22,2,-21, signs 00010010000111100100011110
candidate 1,-2,3,4,-5,-6,7,8,-9,-10,-11,12,-13,-14,15,-16,17,-18,19,-7,20,-3,21,-1,-4,22,-8,23,24,25,-12,-17,26,-15,14,-26,16,13,-25,11,18,-24,10,-19,-23,9,6,-20,-22,5,2,-21, signs 00100010000111100100011110
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,-11,12,-13,-14,15,-16,17,-18,19,20,-6,-3,21,-1,-4,-7,22,23,24,25,-12,-17,26,-15,14,-26,16,13,-25,11,18,-24,10,-19,-23,9,-20,-22,8,5,2,-21, signs 00100100000111100100011110
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,-11,12,13,-14,15,-16,-17,-18,19,20,-6,-3,21,-1,-4,-7,22,23,24,25,-12,-15,26,-13,14,-26,-25,11,16,-24,10,17,-23,9,18,-19,8,-22,-20,5,2,-21, signs 00100101000111011111001111
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,-11,12,13,-14,15,-16,-17,-18,-6,19,20,-3,21,-1,22,-5,-8,23,24,25,-12,-15,26,-13,14,-26,-25,11,16,-24,10,17,-23,9,18,7,-19,-22,4,-20,2,-21, signs 00110100000111011111001111
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,-11,12,13,-14,15,-16,-17,-18,-6,-3,19,-1,20,21,-4,-7,22,23,24,25,-12,-15,26,-13,14,-26,-25,11,16,-24,10,17,-23,9,18,-22,8,5,-21,-19,2,-20, signs 01100100000111011110011111
candidate 1,-2,-3,-4,5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,-18,-8,-5,19,20,21,-1,22,23,-6,-9,24,-11,-16,25,26,-13,14,-26,12,15,-25,17,10,-24,18,7,4,-19,-23,3,-20,-22,2,-21, signs 00001001011011100000011011
candidate 1,-2,-3,4,5,-6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,-18,-8,19,-4,20,21,-1,22,-5,23,-9,24,-11,-16,25,26,-13,14,-26,12,15,-25,17,10,-24,18,7,-19,-23,6,3,-20,-22,2,-21, signs 00010001011011100000011011
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,-18,-8,19,20,-3,21,-1,-4,22,23,-9,24,-11,-16,25,26,-13,14,-26,12,15,-25,17,10,-24,18,7,-19,-23,6,-20,-22,5,2,-21, signs 00100001011011100000011011
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,11,-12,13,-14,-15,16,-17,-18,19,-7,-4,20,21,-1,22,-5,-8,23,24,-11,-16,25,26,-13,14,-26,12,15,-25,17,10,-24,18,-19,-23,9,6,3,-20,-22,2,-21, signs 00010010011011100000011011
candidate 1,-2,3,4,-5,-6,7,8,-9,-10,11,-12,13,-14,-15,16,-17,-18,19,-7,20,-3,21,-1,-4,22,-8,23,24,-11,-16,25,26,-13,14,-26,12,15,-25,17,10,-24,18,-19,-23,9,6,-20,-22,5,2,-21, signs 00100010011011100000011011
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,11,-12,13,-14,-15,16,-17,-18,19,20,-6,-3,21,-1,-4,-7,22,23,24,-11,-16,25,26,-13,14,-26,12,15,-25,17,10,-24,18,-19,-23,9,-20,-22,8,5,2,-21, signs 00100100011011100000011011
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,11,-12,13,-14,-15,16,-17,-18,19,20,-6,-3,21,-1,-4,-7,22,23,24,-11,-16,25,26,-13,14,-26,12,15,-25,-24,10,17,-23,9,18,-19,8,-22,-20,5,2,-21, signs 00100101001011101111001111
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,-18,-6,19,20,-3,21,-1,22,-5,-8,23,24,-11,-16,25,26,-13,14,-26,12,15,-25,-24,10,17,-23,9,18,7,-19,-22,4,-20,2,-21, signs 00110100001011101111001111
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,11,-12,13,-14,-15,16,-17,-18,-6,-3,19,-1,20,21,-4,-7,22,23,24,-11,-16,25,26,-13,14,-26,12,15,-25,-24,10,17,-23,9,18,-22,8,5,-21,-19,2,-20, signs 01100100001011101110011111
candidate 1,-2,3,4,-5,6,7,-8,-9,10,-11,-12,13,-14,-15,-16,17,-18,19,20,-6,-3,21,-1,-4,-7,22,23,-10,-17,24,25,26,-13,14,-26,12,15,-25,11,16,-24,-23,9,18,-19,8,-22,-20,5,2,-21, signs 00100101010011110111001111
candidate 1,-2,3,-4,5,6,-7,8,-9,10,-11,-12,13,-14,-15,-16,17,-18,-6,19,20,-3,21,-1,22,-5,-8,23,-10,-17,24,25,26,-13,14,-26,12,15,-25,11,16,-24,-23,9,18,7,-19,-22,4,-20,2,-21, signs 00110100010011110111001111
candidate 1,-2,3,4,-5,6,7,-8,-9,10,-11,-12,13,-14,-15,-16,17,-18,-6,-3,19,-1,20,21,-4,-7,22,23,-10,-17,24,25,26,-13,14,-26,12,15,-25,11,16,-24,-23,9,18,-22,8,5,-21,-19,2,-20, signs 01100100010011110110011111
candidate 1,-2,3,4,-5,6,7,-8,9,-10,-11,-12,13,-14,-15,-16,-17,18,19,20,-6,-3,21,-1,-4,-7,22,-9,-18,23,24,25,26,-13,14,-26,12,15,-25,11,16,-24,10,17,-23,-19,8,-22,-20,5,2,-21, signs 00100101100011111011001111
candidate 1,-2,3,4,-5,6,7,-8,9,-10,-11,-12,13,-14,-15,-16,-17,18,-6,-3,19,-1,20,21,-4,-7,22,-9,-18,23,24,25,26,-13,14,-26,12,15,-25,11,16,-24,10,17,-23,-22,8,5,-21,-19,2,-20, signs 01100100100011111010011111
candidate 1,-2,-3,-4,5,6,-7,8,-9,-10,11,-12,13,14,-15,-16,17,-18,-8,-5,19,20,21,-1,22,23,-6,-17,24,25,-14,-11,26,-13,12,-26,10,15,-25,9,16,-24,18,7,4,-19,-23,3,-20,-22,2,-21, signs 00001001000111110000011110
candidate 1,-2,-3,4,5,-6,-7,8,-9,-10,11,-12,13,14,-15,-16,17,-18,-8,19,-4,20,21,-1,22,-5,23,-17,24,25,-14,-11,26,-13,12,-26,10,15,-25,9,16,-24,18,7,-19,-23,6,3,-20,-22,2,-21, signs 00010001000111110000011110
candidate 1,-2,3,4,-5,-6,-7,8,-9,-10,11,-12,13,14,-15,-16,17,-18,-8,19,20,-3,21,-1,-4,22,23,-17,24,25,-14,-11,26,-13,12,-26,10,15,-25,9,16,-24,18,7,-19,-23,6,-20,-22,5,2,-21, signs 00100001000111110000011110
candidate 1,-2,3,4,5,-6,-7,-8,9,-10,11,-12,-13,14,-15,-16,-17,18,19,-5,20,-3,21,-1,-4,22,-18,23,24,25,-14,-9,26,-11,12,-26,10,13,8,15,-25,7,16,-24,6,17,-23,-19,-22,-20,2,-21, signs 00101000001111111011001111
candidate 1,-2,3,4,5,-6,-7,8,-9,-10,11,-12,-13,-14,15,-16,-17,18,19,-5,20,-3,21,-1,-4,22,-18,23,24,-15,-8,25,26,-11,12,-26,10,13,-25,9,14,7,16,-24,6,17,-23,-19,-22,-20,2,-21, signs 00101000001111111011001111
candidate 1,-2,3,4,5,-6,7,-8,-9,-10,11,-12,-13,-14,-15,16,-17,18,19,-5,20,-3,21,-1,-4,22,-18,23,-16,-7,24,25,26,-11,12,-26,10,13,-25,9,14,-24,8,15,6,17,-23,-19,-22,-20,2,-21, signs 00101000001111111011001111
candidate -1,-2,3,4,-5,-6,-7,8,9,-10,-11,12,-13,-14,15,16,-17,18,19,-15,-8,20,21,22,-4,23,-12,24,-18,25,-16,-9,26,-3,2,-26,10,17,-25,-19,14,7,-20,1,-22,5,-23,11,-24,13,6,-21, signs 01101001111000111010010110
candidate 1,-2,-3,-4,5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,-18,-8,-5,19,20,21,-1,22,23,-6,-17,24,25,-10,-15,26,-13,12,-26,14,11,-25,9,16,-24,18,7,4,-19,-23,3,-20,-22,2,-21, signs 00001001011110010000011110
candidate 1,-2,-3,4,5,-6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,-18,-8,19,-4,20,21,-1,22,-5,23,-17,24,25,-10,-15,26,-13,12,-26,14,11,-25,9,16,-24,18,7,-19,-23,6,3,-20,-22,2,-21, signs 00010001011110010000011110
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,-18,-8,19,20,-3,21,-1,-4,22,23,-17,24,25,-10,-15,26,-13,12,-26,14,11,-25,9,16,-24,18,7,-19,-23,6,-20,-22,5,2,-21, signs 00100001011110010000011110
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,11,-12,13,-14,-15,-16,17,-18,-6,-3,19,-1,20,21,-4,-17,22,23,24,25,-10,-13,26,-11,12,-26,-25,9,14,-24,8,15,-23,7,16,-22,18,5,-21,-19,2,-20, signs 01100100011101110010011111
candidate 1,-2,-3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,15,16,-17,-18,-8,-5,19,20,21,-1,22,23,-6,24,-16,-11,25,-15,26,-13,14,-26,12,-25,10,17,-24,9,18,7,4,-19,-23,3,-20,-22,2,-21, signs 00001001111011000000011011
candidate 1,-2,-3,4,5,-6,-7,8,-9,-10,11,-12,13,-14,15,16,-17,-18,-8,19,-4,20,21,-1,22,-5,23,24,-16,-11,25,-15,26,-13,14,-26,12,-25,10,17,-24,9,18,7,-19,-23,6,3,-20,-22,2,-21, signs 00010001111011000000011011
candidate 1,-2,3,4,-5,-6,-7,8,-9,-10,11,-12,13,-14,15,16,-17,-18,-8,19,20,-3,21,-1,-4,22,23,24,-16,-11,25,-15,26,-13,14,-26,12,-25,10,17,-24,9,18,7,-19,-23,6,-20,-22,5,2,-21, signs 00100001111011000000011011
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,-6,-3,19,-1,20,21,-4,-17,22,23,24,-9,-14,25,26,-11,12,-26,10,13,-25,-24,8,15,-23,7,16,-22,18,5,-21,-19,2,-20, signs 01100100101110110010011111
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,-13,-14,15,-16,17,-18,-6,-3,19,-1,20,21,-4,-17,22,23,-8,-15,24,25,26,-11,12,-26,10,13,-25,9,14,-24,-23,7,16,-22,18,5,-21,-19,2,-20, signs 01100101001111010010011111
candidate 1,-2,3,4,5,-6,7,-8,-9,-10,11,-12,-13,-14,-15,16,-17,18,19,-5,20,-3,21,-1,-4,22,-18,-7,-16,23,24,25,26,-11,12,-26,10,13,-25,9,14,-24,8,15,-23,17,6,-19,-22,-20,2,-21, signs 00101110001111100011001111
candidate 1,-2,3,-4,5,6,7,-8,-9,-10,11,-12,-13,-14,-15,16,-17,18,-6,19,20,-3,21,-1,22,-5,-18,-7,-16,23,24,25,26,-11,12,-26,10,13,-25,9,14,-24,8,15,-23,17,-19,-22,4,-20,2,-21, signs 00110110001111100011001111
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,11,-12,-13,-14,-15,16,17,-18,-6,-3,19,-1,20,21,-4,-17,22,-7,-16,23,24,25,26,-11,12,-26,10,13,-25,9,14,-24,8,15,-23,-22,18,5,-21,-19,2,-20, signs 01100110001111100010011111
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,-6,20,21,-3,22,-15,23,24,-12,-1,-10,25,26,-7,8,-26,18,-19,16,5,-20,9,-25,-23,14,-22,4,-21,2,13,-24,11, signs 11000111100110001110010111
candidate 1,2,-3,-4,5,-6,-7,-8,9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,-1,-10,23,-2,-9,24,25,26,-5,6,-26,4,7,-25,3,8,-24,-23,13,-22,-20,18,-19,16,-21,14,11, signs 00110000111001101110100000
candidate 1,2,-3,-4,5,-6,-7,-8,9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,22,-1,-10,23,-2,-9,24,25,26,-5,6,-26,4,7,-25,3,8,-24,-23,13,-20,15,18,-19,16,-21,12,-22, signs 00110000110101101110100000
candidate 1,2,-3,-4,5,-6,-7,-8,9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,-1,-10,23,-2,-9,24,25,26,-5,6,-26,4,7,-25,3,8,-24,-23,-21,14,-20,18,-19,16,13,-22,11, signs 00110000111001101110100000
candidate 1,2,-3,-4,5,-6,-7,-8,9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,22,-1,-10,23,-2,-9,24,25,26,-5,6,-26,4,7,-25,3,8,-24,-23,-21,12,15,18,-19,16,13,-20,-22, signs 00110000110101101110100000
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,-1,-10,23,24,-3,-8,25,26,-5,6,-26,4,7,-25,-24,2,9,-23,13,-22,-20,18,-19,16,-21,14,11, signs 01010001011001101110100000
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,22,-1,-10,23,24,-3,-8,25,26,-5,6,-26,4,7,-25,-24,2,9,-23,13,-20,15,18,-19,16,-21,12,-22, signs 01010001010101101110100000
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,-1,-10,23,24,-3,-8,25,26,-5,6,-26,4,7,-25,-24,2,9,-23,-21,14,-20,18,-19,16,13,-22,11, signs 01010001011001101110100000
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,22,-1,-10,23,24,-3,-8,25,26,-5,6,-26,4,7,-25,-24,2,9,-23,-21,12,15,18,-19,16,13,-20,-22, signs 01010001010101101110100000
candidate -1,2,3,-4,5,-6,-7,8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-2,-9,24,-3,-8,25,26,-5,6,-26,4,7,-25,-24,-23,1,10,13,-22,-20,18,-19,16,-21,14,11, signs 10010001101001101110100000
candidate -1,2,3,-4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,22,23,-2,-9,24,-3,-8,25,26,-5,6,-26,4,7,-25,-24,-23,1,10,13,-20,15,18,-19,16,-21,12,-22, signs 10010001100101101110100000
candidate -1,2,3,-4,5,-6,-7,8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-2,-9,24,-3,-8,25,26,-5,6,-26,4,7,-25,-24,-23,1,10,-21,14,-20,18,-19,16,13,-22,11, signs 10010001101001101110100000
candidate -1,2,3,-4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,22,23,-2,-9,24,-3,-8,25,26,-5,6,-26,4,7,-25,-24,-23,1,10,-21,12,15,18,-19,16,13,-20,-22, signs 10010001100101101110100000
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,-1,-10,23,24,25,-4,-7,26,-5,6,-26,-25,3,8,-24,2,9,-23,13,-22,-20,18,-19,16,-21,14,11, signs 01100010011001101110100000
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,22,-1,-10,23,24,25,-4,-7,26,-5,6,-26,-25,3,8,-24,2,9,-23,13,-20,15,18,-19,16,-21,12,-22, signs 01100010010101101110100000
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,-1,-10,23,24,25,-4,-7,26,-5,6,-26,-25,3,8,-24,2,9,-23,-21,14,-20,18,-19,16,13,-22,11, signs 01100010011001101110100000
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,22,-1,-10,23,24,25,-4,-7,26,-5,6,-26,-25,3,8,-24,2,9,-23,-21,12,15,18,-19,16,13,-20,-22, signs 01100010010101101110100000
candidate -1,2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-2,-9,24,25,-4,-7,26,-5,6,-26,-25,3,8,-24,-23,1,10,13,-22,-20,18,-19,16,-21,14,11, signs 10100010101001101110100000
candidate -1,2,-3,4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,22,23,-2,-9,24,25,-4,-7,26,-5,6,-26,-25,3,8,-24,-23,1,10,13,-20,15,18,-19,16,-21,12,-22, signs 10100010100101101110100000
candidate -1,2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-2,-9,24,25,-4,-7,26,-5,6,-26,-25,3,8,-24,-23,1,10,-21,14,-20,18,-19,16,13,-22,11, signs 10100010101001101110100000
candidate -1,2,-3,4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,22,23,-2,-9,24,25,-4,-7,26,-5,6,-26,-25,3,8,-24,-23,1,10,-21,12,15,18,-19,16,13,-20,-22, signs 10100010100101101110100000
candidate -1,-2,3,4,5,-6,7,8,-9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,24,-3,-8,25,-4,-7,26,-5,6,-26,-25,-24,2,9,-23,1,10,13,-22,-20,18,-19,16,-21,14,11, signs 11000011001001101110100000
candidate -1,-2,3,4,5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,22,23,24,-3,-8,25,-4,-7,26,-5,6,-26,-25,-24,2,9,-23,1,10,13,-20,15,18,-19,16,-21,12,-22, signs 11000011000101101110100000
candidate -1,-2,3,4,5,-6,7,8,-9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,24,-3,-8,25,-4,-7,26,-5,6,-26,-25,-24,2,9,-23,1,10,-21,14,-20,18,-19,16,13,-22,11, signs 11000011001001101110100000
candidate -1,-2,3,4,5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,22,23,24,-3,-8,25,-4,-7,26,-5,6,-26,-25,-24,2,9,-23,1,10,-21,12,15,18,-19,16,13,-20,-22, signs 11000011000101101110100000
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,-13,-14,15,-16,17,-18,19,-17,-6,20,-4,-1,21,-3,22,23,-8,-15,24,25,26,-11,12,-26,10,13,-25,9,14,-24,-23,7,18,-19,16,5,-20,-22,2,-21, signs 01100110110000101110010000
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-6,20,-4,-1,21,-3,22,23,24,-9,-14,25,26,-11,12,-26,10,13,-25,-24,8,15,-23,7,18,-19,16,5,-20,-22,2,-21, signs 01100111010001001110010000
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,11,-12,13,-14,-15,-16,17,-18,19,-17,-6,20,-4,-1,21,-3,22,23,24,25,-10,-13,26,-11,12,-26,-25,9,14,-24,8,15,-23,7,18,-19,16,5,-20,-22,2,-21, signs 01100111100010001110010000
candidate 1,-2,3,4,-5,6,7,-8,9,-10,-11,-12,13,-14,-15,-16,-17,18,19,-9,-6,20,-4,-1,21,-3,22,-7,-18,23,24,25,26,-13,14,-26,12,15,-25,11,16,-24,10,17,-23,-19,8,5,-20,-22,2,-21, signs 01100100100011111010011111
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,17,-18,-16,19,-12,20,21,-9,-4,22,23,-1,-6,24,-14,25,26,-17,18,-26,-19,11,-20,13,-25,15,10,-21,8,3,-22,5,-24,7,2,-23, signs 11100111000110010010011010
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,12,-13,14,-15,16,-17,-18,-14,19,20,-11,21,-9,-4,22,23,-1,-6,24,-12,25,-16,26,18,13,-19,15,-26,17,-25,-20,10,-21,8,3,-22,5,-24,7,2,-23, signs 11100111001001100001011001
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,-7,-4,23,24,-1,25,-5,-8,26,10,13,-22,-20,18,-19,16,-21,14,11,-26,9,6,3,-23,-25,2,-24, signs 00010010001001101110100011
candidate 1,-2,3,4,-5,-6,7,8,-9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,-7,23,-3,24,-1,-4,25,-8,26,10,13,-22,-20,18,-19,16,-21,14,11,-26,9,6,-23,-25,5,2,-24, signs 00100010001001101110100011
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-6,-3,24,-1,-4,-7,25,26,10,13,-22,-20,18,-19,16,-21,14,11,-26,9,-23,-25,8,5,2,-24, signs 00100100001001101110100011
candidate 1,-2,-3,-4,5,6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,-8,-5,22,23,24,-1,25,26,-6,-9,10,13,-20,15,18,-19,16,-21,12,7,4,-22,-26,3,-23,-25,2,-24, signs 00001001000101101110100011
candidate 1,-2,-3,4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,-8,22,-4,23,24,-1,25,-5,26,-9,10,13,-20,15,18,-19,16,-21,12,7,-22,-26,6,3,-23,-25,2,-24, signs 00010001000101101110100011
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,-8,22,23,-3,24,-1,-4,25,26,-9,10,13,-20,15,18,-19,16,-21,12,7,-22,-26,6,-23,-25,5,2,-24, signs 00100001000101101110100011
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,22,-7,-4,23,24,-1,25,-5,-8,26,10,13,-20,15,18,-19,16,-21,12,-22,-26,9,6,3,-23,-25,2,-24, signs 00010010000101101110100011
candidate 1,-2,3,4,-5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,22,-7,23,-3,24,-1,-4,25,-8,26,10,13,-20,15,18,-19,16,-21,12,-22,-26,9,6,-23,-25,5,2,-24, signs 00100010000101101110100011
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,22,23,-6,-3,24,-1,-4,-7,25,26,10,13,-20,15,18,-19,16,-21,12,-22,-26,9,-23,-25,8,5,2,-24, signs 00100100000101101110100011
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,-7,-4,23,24,-1,25,-5,-8,26,10,-21,14,-20,18,-19,16,13,-22,11,-26,9,6,3,-23,-25,2,-24, signs 00010010001001101110100011
candidate 1,-2,3,4,-5,-6,7,8,-9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,-7,23,-3,24,-1,-4,25,-8,26,10,-21,14,-20,18,-19,16,13,-22,11,-26,9,6,-23,-25,5,2,-24, signs 00100010001001101110100011
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-6,-3,24,-1,-4,-7,25,26,10,-21,14,-20,18,-19,16,13,-22,11,-26,9,-23,-25,8,5,2,-24, signs 00100100001001101110100011
candidate 1,-2,-3,-4,5,6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,-8,-5,22,23,24,-1,25,26,-6,-9,10,-21,12,15,18,-19,16,13,-20,7,4,-22,-26,3,-23,-25,2,-24, signs 00001001000101101110100011
candidate 1,-2,-3,4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,-8,22,-4,23,24,-1,25,-5,26,-9,10,-21,12,15,18,-19,16,13,-20,7,-22,-26,6,3,-23,-25,2,-24, signs 00010001000101101110100011
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,-8,22,23,-3,24,-1,-4,25,26,-9,10,-21,12,15,18,-19,16,13,-20,7,-22,-26,6,-23,-25,5,2,-24, signs 00100001000101101110100011
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,22,-7,-4,23,24,-1,25,-5,-8,26,10,-21,12,15,18,-19,16,13,-20,-22,-26,9,6,3,-23,-25,2,-24, signs 00010010000101101110100011
candidate 1,-2,3,4,-5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,22,-7,23,-3,24,-1,-4,25,-8,26,10,-21,12,15,18,-19,16,13,-20,-22,-26,9,6,-23,-25,5,2,-24, signs 00100010000101101110100011
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-11,22,23,-6,-3,24,-1,-4,-7,25,26,10,-21,12,15,18,-19,16,13,-20,-22,-26,9,-23,-25,8,5,2,-24, signs 00100100000101101110100011
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,-4,24,25,-1,26,-3,-24,5,8,-22,10,13,-20,15,18,-19,16,11,-21,-23,6,-26,2,-25, signs 00111011101001101110101001
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,-4,24,25,-1,26,-3,-24,5,8,-22,10,15,18,-19,16,13,-20,11,-21,-23,6,-26,2,-25, signs 00111011101001101110101001
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,-7,-4,24,25,-1,26,-3,-24,5,8,13,-22,-20,18,-19,16,-21,14,11,-23,9,6,-26,2,-25, signs 00111011011001101110101001
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,-7,-4,24,25,-1,26,-3,-24,5,8,-21,14,-20,18,-19,16,13,-22,11,-23,9,6,-26,2,-25, signs 00111011011001101110101001
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,-7,-4,24,25,-1,26,-3,-24,5,8,11,-23,13,-22,-20,18,-19,16,-21,14,9,6,-26,2,-25, signs 00111011011001101110101001
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,-4,24,25,-1,26,-3,-24,5,8,11,-21,13,-20,15,18,-19,16,-22,10,-23,6,-26,2,-25, signs 00111011101001101110101001
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,-4,24,25,-1,26,-3,-24,5,8,11,-21,15,18,-19,16,13,-20,-22,10,-23,6,-26,2,-25, signs 00111011101001101110101001
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,-7,-4,24,25,-1,26,-3,-24,5,8,11,-23,-21,14,-20,18,-19,16,13,-22,9,6,-26,2,-25, signs 00111011011001101110101001
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,-4,24,25,-3,26,-1,2,-26,-24,5,8,-22,10,13,-20,15,18,-19,16,11,-21,-23,6,-25, signs 00111011101001101110101010
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,-4,24,25,-3,26,-1,2,-26,-24,5,8,-22,10,15,18,-19,16,13,-20,11,-21,-23,6,-25, signs 00111011101001101110101010
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,-7,-4,24,25,-3,26,-1,2,-26,-24,5,8,13,-22,-20,18,-19,16,-21,14,11,-23,9,6,-25, signs 00111011011001101110101010
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,-7,-4,24,25,-3,26,-1,2,-26,-24,5,8,-21,14,-20,18,-19,16,13,-22,11,-23,9,6,-25, signs 00111011011001101110101010
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,-7,-4,24,25,-3,26,-1,2,-26,-24,5,8,11,-23,13,-22,-20,18,-19,16,-21,14,9,6,-25, signs 00111011011001101110101010
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,-4,24,25,-3,26,-1,2,-26,-24,5,8,11,-21,13,-20,15,18,-19,16,-22,10,-23,6,-25, signs 00111011101001101110101010
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,-4,24,25,-3,26,-1,2,-26,-24,5,8,11,-21,15,18,-19,16,13,-20,-22,10,-23,6,-25, signs 00111011101001101110101010
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,-7,-4,24,25,-3,26,-1,2,-26,-24,5,8,11,-23,-21,14,-20,18,-19,16,13,-22,9,6,-25, signs 00111011011001101110101010
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,24,25,-6,-3,26,-1,2,-26,4,-24,8,-22,10,13,-20,15,18,-19,16,11,-21,-23,-25,5, signs 00110111101001101110101010
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,24,25,-6,-3,26,-1,2,-26,4,-24,8,-22,10,15,18,-19,16,13,-20,11,-21,-23,-25,5, signs 00110111101001101110101010
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,-7,24,25,-6,-3,26,-1,2,-26,4,-24,8,13,-22,-20,18,-19,16,-21,14,11,-23,9,-25,5, signs 00110111011001101110101010
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,-7,24,25,-6,-3,26,-1,2,-26,4,-24,8,-21,14,-20,18,-19,16,13,-22,11,-23,9,-25,5, signs 00110111011001101110101010
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,-7,24,25,-6,-3,26,-1,2,-26,4,-24,8,11,-23,13,-22,-20,18,-19,16,-21,14,9,-25,5, signs 00110111011001101110101010
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,24,25,-6,-3,26,-1,2,-26,4,-24,8,11,-21,13,-20,15,18,-19,16,-22,10,-23,-25,5, signs 00110111101001101110101010
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,24,25,-6,-3,26,-1,2,-26,4,-24,8,11,-21,15,18,-19,16,13,-20,-22,10,-23,-25,5, signs 00110111101001101110101010
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,-7,24,25,-6,-3,26,-1,2,-26,4,-24,8,11,-23,-21,14,-20,18,-19,16,13,-22,9,-25,5, signs 00110111011001101110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,24,25,-9,-6,-3,26,-1,2,-26,4,7,-24,13,-22,-20,18,-19,16,-21,14,11,-23,-25,8,5, signs 00110110111001101110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,24,25,-9,-6,-3,26,-1,2,-26,4,7,-24,-21,14,-20,18,-19,16,13,-22,11,-23,-25,8,5, signs 00110110111001101110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,24,25,-9,-6,-3,26,-1,2,-26,4,7,-24,11,-23,13,-22,-20,18,-19,16,-21,14,-25,8,5, signs 00110110111001101110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,24,25,-9,-6,-3,26,-1,2,-26,4,7,-24,11,-23,-21,14,-20,18,-19,16,13,-22,-25,8,5, signs 00110110111001101110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,21,-16,22,-14,23,24,-11,25,-9,-6,-3,26,-1,2,-26,4,7,10,-24,12,15,-22,-20,18,-19,-21,13,-23,-25,8,5, signs 00110110111010011110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,21,-16,22,-14,23,24,-11,25,-9,-6,-3,26,-1,2,-26,4,7,10,-24,12,-20,18,-19,-21,15,-22,13,-23,-25,8,5, signs 00110110111010011110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,21,-16,22,-14,23,24,-11,25,-9,-6,-3,26,-1,2,-26,4,7,10,13,-23,15,-22,-20,18,-19,-21,-24,12,-25,8,5, signs 00110110111010011110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,21,-16,22,-14,23,24,-11,25,-9,-6,-3,26,-1,2,-26,4,7,10,13,-23,-20,18,-19,-21,15,-22,-24,12,-25,8,5, signs 00110110111010011110101010
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,-4,24,25,-3,26,-1,-24,5,8,-22,10,13,-20,15,18,-19,16,11,-21,-23,6,-25,2,-26, signs 00111011101001101110101010
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,-4,24,25,-3,26,-1,-24,5,8,-22,10,15,18,-19,16,13,-20,11,-21,-23,6,-25,2,-26, signs 00111011101001101110101010
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,-7,-4,24,25,-3,26,-1,-24,5,8,13,-22,-20,18,-19,16,-21,14,11,-23,9,6,-25,2,-26, signs 00111011011001101110101010
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,-7,-4,24,25,-3,26,-1,-24,5,8,-21,14,-20,18,-19,16,13,-22,11,-23,9,6,-25,2,-26, signs 00111011011001101110101010
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,-7,-4,24,25,-3,26,-1,-24,5,8,11,-23,13,-22,-20,18,-19,16,-21,14,9,6,-25,2,-26, signs 00111011011001101110101010
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,-4,24,25,-3,26,-1,-24,5,8,11,-21,13,-20,15,18,-19,16,-22,10,-23,6,-25,2,-26, signs 00111011101001101110101010
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,-4,24,25,-3,26,-1,-24,5,8,11,-21,15,18,-19,16,13,-20,-22,10,-23,6,-25,2,-26, signs 00111011101001101110101010
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,-7,-4,24,25,-3,26,-1,-24,5,8,11,-23,-21,14,-20,18,-19,16,13,-22,9,6,-25,2,-26, signs 00111011011001101110101010
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,24,25,-6,-3,26,-1,4,-24,8,-22,10,13,-20,15,18,-19,16,11,-21,-23,-25,5,2,-26, signs 00110111101001101110101010
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,24,25,-6,-3,26,-1,4,-24,8,-22,10,15,18,-19,16,13,-20,11,-21,-23,-25,5,2,-26, signs 00110111101001101110101010
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,-7,24,25,-6,-3,26,-1,4,-24,8,13,-22,-20,18,-19,16,-21,14,11,-23,9,-25,5,2,-26, signs 00110111011001101110101010
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,-7,24,25,-6,-3,26,-1,4,-24,8,-21,14,-20,18,-19,16,13,-22,11,-23,9,-25,5,2,-26, signs 00110111011001101110101010
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,-7,24,25,-6,-3,26,-1,4,-24,8,11,-23,13,-22,-20,18,-19,16,-21,14,9,-25,5,2,-26, signs 00110111011001101110101010
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,24,25,-6,-3,26,-1,4,-24,8,11,-21,13,-20,15,18,-19,16,-22,10,-23,-25,5,2,-26, signs 00110111101001101110101010
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,24,25,-6,-3,26,-1,4,-24,8,11,-21,15,18,-19,16,13,-20,-22,10,-23,-25,5,2,-26, signs 00110111101001101110101010
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,-7,24,25,-6,-3,26,-1,4,-24,8,11,-23,-21,14,-20,18,-19,16,13,-22,9,-25,5,2,-26, signs 00110111011001101110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,24,25,-9,-6,-3,26,-1,4,7,-24,13,-22,-20,18,-19,16,-21,14,11,-23,-25,8,5,2,-26, signs 00110110111001101110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,24,25,-9,-6,-3,26,-1,4,7,-24,-21,14,-20,18,-19,16,13,-22,11,-23,-25,8,5,2,-26, signs 00110110111001101110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,24,25,-9,-6,-3,26,-1,4,7,-24,11,-23,13,-22,-20,18,-19,16,-21,14,-25,8,5,2,-26, signs 00110110111001101110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,24,25,-9,-6,-3,26,-1,4,7,-24,11,-23,-21,14,-20,18,-19,16,13,-22,-25,8,5,2,-26, signs 00110110111001101110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,21,-16,22,-14,23,24,-11,25,-9,-6,-3,26,-1,4,7,10,-24,12,15,-22,-20,18,-19,-21,13,-23,-25,8,5,2,-26, signs 00110110111010011110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,21,-16,22,-14,23,24,-11,25,-9,-6,-3,26,-1,4,7,10,-24,12,-20,18,-19,-21,15,-22,13,-23,-25,8,5,2,-26, signs 00110110111010011110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,21,-16,22,-14,23,24,-11,25,-9,-6,-3,26,-1,4,7,10,13,-23,15,-22,-20,18,-19,-21,-24,12,-25,8,5,2,-26, signs 00110110111010011110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,21,-16,22,-14,23,24,-11,25,-9,-6,-3,26,-1,4,7,10,13,-23,-20,18,-19,-21,15,-22,-24,12,-25,8,5,2,-26, signs 00110110111010011110101010
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,24,25,-6,-1,26,-3,4,-26,2,-24,8,-22,10,13,-20,15,18,-19,16,11,-21,-23,-25,5, signs 11000111101001101110101010
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,24,25,-6,-1,26,-3,4,-26,2,-24,8,-22,10,15,18,-19,16,13,-20,11,-21,-23,-25,5, signs 11000111101001101110101010
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,-7,24,25,-6,-1,26,-3,4,-26,2,-24,8,13,-22,-20,18,-19,16,-21,14,11,-23,9,-25,5, signs 11000111011001101110101010
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,-7,24,25,-6,-1,26,-3,4,-26,2,-24,8,-21,14,-20,18,-19,16,13,-22,11,-23,9,-25,5, signs 11000111011001101110101010
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,-7,24,25,-6,-1,26,-3,4,-26,2,-24,8,11,-23,13,-22,-20,18,-19,16,-21,14,9,-25,5, signs 11000111011001101110101010
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,24,25,-6,-1,26,-3,4,-26,2,-24,8,11,-21,13,-20,15,18,-19,16,-22,10,-23,-25,5, signs 11000111101001101110101010
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,24,25,-6,-1,26,-3,4,-26,2,-24,8,11,-21,15,18,-19,16,13,-20,-22,10,-23,-25,5, signs 11000111101001101110101010
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,-7,24,25,-6,-1,26,-3,4,-26,2,-24,8,11,-23,-21,14,-20,18,-19,16,13,-22,9,-25,5, signs 11000111011001101110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,24,25,-9,-6,-1,26,-3,4,-26,2,7,-24,13,-22,-20,18,-19,16,-21,14,11,-23,-25,8,5, signs 11000110111001101110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,24,25,-9,-6,-1,26,-3,4,-26,2,7,-24,-21,14,-20,18,-19,16,13,-22,11,-23,-25,8,5, signs 11000110111001101110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,24,25,-9,-6,-1,26,-3,4,-26,2,7,-24,11,-23,13,-22,-20,18,-19,16,-21,14,-25,8,5, signs 11000110111001101110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,22,-12,23,-10,24,25,-9,-6,-1,26,-3,4,-26,2,7,-24,11,-23,-21,14,-20,18,-19,16,13,-22,-25,8,5, signs 11000110111001101110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,21,-16,22,-14,23,24,-11,25,-9,-6,-1,26,-3,4,-26,2,7,10,-24,12,15,-22,-20,18,-19,-21,13,-23,-25,8,5, signs 11000110111010011110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,21,-16,22,-14,23,24,-11,25,-9,-6,-1,26,-3,4,-26,2,7,10,-24,12,-20,18,-19,-21,15,-22,13,-23,-25,8,5, signs 11000110111010011110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,21,-16,22,-14,23,24,-11,25,-9,-6,-1,26,-3,4,-26,2,7,10,13,-23,15,-22,-20,18,-19,-21,-24,12,-25,8,5, signs 11000110111010011110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,21,-16,22,-14,23,24,-11,25,-9,-6,-1,26,-3,4,-26,2,7,10,13,-23,-20,18,-19,-21,15,-22,-24,12,-25,8,5, signs 11000110111010011110101010
candidate -1,-2,3,4,-5,-6,7,-8,9,-10,-11,-12,-13,14,15,16,17,-18,19,-17,20,21,-16,-7,22,23,-4,-15,24,-9,25,-3,-14,26,12,1,10,-24,8,-22,6,-20,18,-19,-21,5,-23,-25,2,13,-26,11, signs 10111001001101111110101010
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,17,-18,-16,19,-12,20,-4,21,22,-1,-6,23,24,-9,-14,25,26,-17,18,-26,-19,11,-20,13,-25,15,10,-24,8,3,-21,5,-23,7,2,-22, signs 11100111000110010010110010
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,12,-13,14,-15,16,-17,-18,-14,19,20,-11,-4,21,22,-1,-6,23,24,-9,-12,25,-16,26,18,13,-19,15,-26,17,-25,-20,10,-24,8,3,-21,5,-23,7,2,-22, signs 11100111001001100001110001
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,-18,-14,19,20,-9,-4,21,22,-1,-6,23,-8,24,25,-11,-16,26,18,13,-19,15,-26,17,12,-25,10,-20,-24,3,-21,5,-23,7,2,-22, signs 11100110110001100001110001
candidate 1,-2,-3,4,-5,6,-7,-8,9,10,11,-12,-13,14,-15,16,-17,-18,-14,19,-10,20,-4,21,22,-1,-6,23,24,-9,25,-11,-16,26,18,13,-19,15,-26,17,12,-25,-20,-24,8,3,-21,5,-23,7,2,-22, signs 11100111010001100001110001
candidate 1,-2,3,-4,5,6,-7,8,9,-10,-11,-12,13,-14,-15,-16,-17,18,-8,-5,19,-3,20,-1,21,22,-6,-9,-18,23,24,25,26,-13,14,-26,12,15,-25,11,16,-24,10,17,-23,7,-22,-19,4,-21,2,-20, signs 11011001011100000111000000
candidate 1,-2,3,-4,5,6,-7,8,-9,10,-11,-12,13,-14,-15,-16,17,-18,-8,-5,19,-3,20,-1,21,22,-6,23,-10,-17,24,25,26,-13,14,-26,12,15,-25,11,16,-24,-23,9,18,7,-22,-19,4,-21,2,-20, signs 11011001101100001011000000
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,-18,-8,-5,19,-3,20,-1,21,22,-6,23,24,-11,-16,25,26,-13,14,-26,12,15,-25,-24,10,17,-23,9,18,7,-22,-19,4,-21,2,-20, signs 11011001110100010011000000
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,-11,12,13,-14,15,-16,-17,-18,-8,-5,19,-3,20,-1,21,22,-6,23,24,25,-12,-15,26,-13,14,-26,-25,11,16,-24,10,17,-23,9,18,7,-22,-19,4,-21,2,-20, signs 11011001111000100011000000
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,-13,-14,15,-16,17,-18,19,-17,-6,-3,20,-1,21,22,-4,23,-8,-15,24,25,26,-11,12,-26,10,13,-25,9,14,-24,-23,7,18,-19,16,5,-22,-20,2,-21, signs 01100110110000101111000000
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-6,-3,20,-1,21,22,-4,23,24,-9,-14,25,26,-11,12,-26,10,13,-25,-24,8,15,-23,7,18,-19,16,5,-22,-20,2,-21, signs 01100111010001001111000000
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,11,-12,13,-14,-15,-16,17,-18,19,-17,-6,-3,20,-1,21,22,-4,23,24,25,-10,-13,26,-11,12,-26,-25,9,14,-24,8,15,-23,7,18,-19,16,5,-22,-20,2,-21, signs 01100111100010001111000000
candidate 1,-2,-3,-4,5,6,-7,8,-9,10,11,-12,13,-14,-15,-16,17,-18,19,-17,-8,-5,20,21,22,-1,23,24,-6,25,-10,-13,26,-11,12,-26,14,9,-25,15,18,-19,16,7,4,-20,-24,3,-21,-23,2,-22, signs 00001001000011101110001110
candidate 1,-2,-3,4,5,-6,-7,8,-9,10,11,-12,13,-14,-15,-16,17,-18,19,-17,-8,20,-4,21,22,-1,23,-5,24,25,-10,-13,26,-11,12,-26,14,9,-25,15,18,-19,16,7,-20,-24,6,3,-21,-23,2,-22, signs 00010001000011101110001110
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,11,-12,13,-14,-15,-16,17,-18,19,-17,-8,20,21,-3,22,-1,-4,23,24,25,-10,-13,26,-11,12,-26,14,9,-25,15,18,-19,16,7,-20,-24,6,-21,-23,5,2,-22, signs 00100001000011101110001110
candidate 1,-2,-3,-4,5,6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,-18,19,-17,-8,-5,20,21,22,-1,23,24,-6,25,-10,-15,26,-13,12,-26,14,11,-25,9,18,-19,16,7,4,-20,-24,3,-21,-23,2,-22, signs 00001001100001101110001101
candidate 1,-2,-3,4,5,-6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,-18,19,-17,-8,20,-4,21,22,-1,23,-5,24,25,-10,-15,26,-13,12,-26,14,11,-25,9,18,-19,16,7,-20,-24,6,3,-21,-23,2,-22, signs 00010001100001101110001101
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,-12,13,-14,15,-16,17,-18,19,-17,-8,20,21,-3,22,-1,-4,23,24,25,-10,-15,26,-13,12,-26,14,11,-25,9,18,-19,16,7,-20,-24,6,-21,-23,5,2,-22, signs 00100001100001101110001101
candidate 1,-2,3,4,-5,6,7,-8,9,-10,-11,-12,13,-14,-15,-16,-17,18,19,-9,-6,-3,20,-1,21,22,-4,-7,-18,23,24,25,26,-13,14,-26,12,15,-25,11,16,-24,10,17,-23,-19,8,5,-22,-20,2,-21, signs 01100100100011111011001111
candidate 1,-2,-3,-4,5,6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-8,-5,20,21,22,-1,23,24,-6,25,-14,-9,26,-11,12,-26,10,13,-25,15,18,-19,16,7,4,-20,-24,3,-21,-23,2,-22, signs 00001001110000101110001110
candidate 1,-2,-3,4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-8,20,-4,21,22,-1,23,-5,24,25,-14,-9,26,-11,12,-26,10,13,-25,15,18,-19,16,7,-20,-24,6,3,-21,-23,2,-22, signs 00010001110000101110001110
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-8,20,21,-3,22,-1,-4,23,24,25,-14,-9,26,-11,12,-26,10,13,-25,15,18,-19,16,7,-20,-24,6,-21,-23,5,2,-22, signs 00100001110000101110001110
candidate 1,-2,-3,-4,5,6,-7,8,-9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,-8,-5,20,21,22,-1,23,24,-6,25,-14,-11,26,-13,12,-26,10,15,-25,9,18,-19,16,7,4,-20,-24,3,-21,-23,2,-22, signs 00001001111000001110001101
candidate 1,-2,-3,4,5,-6,-7,8,-9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,-8,20,-4,21,22,-1,23,-5,24,25,-14,-11,26,-13,12,-26,10,15,-25,9,18,-19,16,7,-20,-24,6,3,-21,-23,2,-22, signs 00010001111000001110001101
candidate 1,-2,3,4,-5,-6,-7,8,-9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,-8,20,21,-3,22,-1,-4,23,24,25,-14,-11,26,-13,12,-26,10,15,-25,9,18,-19,16,7,-20,-24,6,-21,-23,5,2,-22, signs 00100001111000001110001101
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,-9,21,22,-6,23,-4,24,25,-1,26,-3,-24,5,-22,7,10,-20,12,15,18,-19,16,13,8,-21,-23,-26,2,-25, signs 00111101001101101110101001
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,-9,21,22,-6,23,-4,24,25,-1,26,-3,-24,5,-22,7,12,15,18,-19,16,13,10,-20,8,-21,-23,-26,2,-25, signs 00111101001101101110101001
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,-4,24,25,-1,26,-3,-24,5,10,-22,-20,15,18,-19,16,13,-21,11,8,-23,6,-26,2,-25, signs 00111011001101101110101001
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,-4,24,25,-1,26,-3,-24,5,-21,11,-20,15,18,-19,16,13,10,-22,8,-23,6,-26,2,-25, signs 00111011001101101110101001
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,-4,24,25,-1,26,-3,-24,5,8,-23,10,-22,-20,15,18,-19,16,13,-21,11,6,-26,2,-25, signs 00111011001101101110101001
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,-9,21,22,-6,23,-4,24,25,-1,26,-3,-24,5,8,-21,10,-20,12,15,18,-19,16,13,-22,7,-23,-26,2,-25, signs 00111101001101101110101001
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,-9,21,22,-6,23,-4,24,25,-1,26,-3,-24,5,8,-21,12,15,18,-19,16,13,10,-20,-22,7,-23,-26,2,-25, signs 00111101001101101110101001
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,-4,24,25,-1,26,-3,-24,5,8,-23,-21,11,-20,15,18,-19,16,13,10,-22,6,-26,2,-25, signs 00111011001101101110101001
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,-9,21,22,-6,23,-4,24,25,-3,26,-1,2,-26,-24,5,-22,7,10,-20,12,15,18,-19,16,13,8,-21,-23,-25, signs 00111101001101101110101010
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,-9,21,22,-6,23,-4,24,25,-3,26,-1,2,-26,-24,5,-22,7,12,15,18,-19,16,13,10,-20,8,-21,-23,-25, signs 00111101001101101110101010
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,-4,24,25,-3,26,-1,2,-26,-24,5,10,-22,-20,15,18,-19,16,13,-21,11,8,-23,6,-25, signs 00111011001101101110101010
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,-4,24,25,-3,26,-1,2,-26,-24,5,-21,11,-20,15,18,-19,16,13,10,-22,8,-23,6,-25, signs 00111011001101101110101010
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,-4,24,25,-3,26,-1,2,-26,-24,5,8,-23,10,-22,-20,15,18,-19,16,13,-21,11,6,-25, signs 00111011001101101110101010
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,-9,21,22,-6,23,-4,24,25,-3,26,-1,2,-26,-24,5,8,-21,10,-20,12,15,18,-19,16,13,-22,7,-23,-25, signs 00111101001101101110101010
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,-9,21,22,-6,23,-4,24,25,-3,26,-1,2,-26,-24,5,8,-21,12,15,18,-19,16,13,10,-20,-22,7,-23,-25, signs 00111101001101101110101010
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,-4,24,25,-3,26,-1,2,-26,-24,5,8,-23,-21,11,-20,15,18,-19,16,13,10,-22,6,-25, signs 00111011001101101110101010
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,24,25,-6,-3,26,-1,2,-26,4,-24,10,-22,-20,15,18,-19,16,13,-21,11,8,-23,-25,5, signs 00110111001101101110101010
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,24,25,-6,-3,26,-1,2,-26,4,-24,-21,11,-20,15,18,-19,16,13,10,-22,8,-23,-25,5, signs 00110111001101101110101010
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,24,25,-6,-3,26,-1,2,-26,4,-24,8,-23,10,-22,-20,15,18,-19,16,13,-21,11,-25,5, signs 00110111001101101110101010
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,24,25,-6,-3,26,-1,2,-26,4,-24,8,-23,-21,11,-20,15,18,-19,16,13,10,-22,-25,5, signs 00110111001101101110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,-11,23,24,-8,25,-6,-3,26,-1,2,-26,4,7,-24,9,12,-22,-20,15,18,-19,16,-21,10,-23,-25,5, signs 00110111010011101110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,-11,23,24,-8,25,-6,-3,26,-1,2,-26,4,7,-24,9,12,-22,14,-20,18,-19,-21,15,10,-23,-25,5, signs 00110111010011011110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,-11,23,24,-8,25,-6,-3,26,-1,2,-26,4,7,-24,9,-20,15,18,-19,16,-21,12,-22,10,-23,-25,5, signs 00110111010011101110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,-11,23,24,-8,25,-6,-3,26,-1,2,-26,4,7,-24,9,14,-20,18,-19,-21,15,12,-22,10,-23,-25,5, signs 00110111010011011110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,21,-16,22,-14,23,24,-11,25,-9,-6,-3,26,-1,2,-26,4,7,12,-24,-22,-20,18,-19,-21,15,-23,13,10,-25,8,5, signs 00110110110011011110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,21,-16,22,-14,23,24,-11,25,-9,-6,-3,26,-1,2,-26,4,7,-23,13,-22,-20,18,-19,-21,15,12,-24,10,-25,8,5, signs 00110110110011011110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,21,-16,22,-14,23,24,-11,25,-9,-6,-3,26,-1,2,-26,4,7,10,-25,12,-24,-22,-20,18,-19,-21,15,-23,13,8,5, signs 00110110110011011110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,-11,23,24,-8,25,-6,-3,26,-1,2,-26,4,7,10,-23,12,-22,-20,15,18,-19,16,-21,-24,9,-25,5, signs 00110111010011101110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,-11,23,24,-8,25,-6,-3,26,-1,2,-26,4,7,10,-23,12,-22,14,-20,18,-19,-21,15,-24,9,-25,5, signs 00110111010011011110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,-11,23,24,-8,25,-6,-3,26,-1,2,-26,4,7,10,-23,-20,15,18,-19,16,-21,12,-22,-24,9,-25,5, signs 00110111010011101110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,-11,23,24,-8,25,-6,-3,26,-1,2,-26,4,7,10,-23,14,-20,18,-19,-21,15,12,-22,-24,9,-25,5, signs 00110111010011011110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,21,-16,22,-14,23,24,-11,25,-9,-6,-3,26,-1,2,-26,4,7,10,-25,-23,13,-22,-20,18,-19,-21,15,12,-24,8,5, signs 00110110110011011110101010
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,-9,21,22,-6,23,-4,24,25,-3,26,-1,-24,5,-22,7,10,-20,12,15,18,-19,16,13,8,-21,-23,-25,2,-26, signs 00111101001101101110101010
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,-9,21,22,-6,23,-4,24,25,-3,26,-1,-24,5,-22,7,12,15,18,-19,16,13,10,-20,8,-21,-23,-25,2,-26, signs 00111101001101101110101010
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,-4,24,25,-3,26,-1,-24,5,10,-22,-20,15,18,-19,16,13,-21,11,8,-23,6,-25,2,-26, signs 00111011001101101110101010
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,-4,24,25,-3,26,-1,-24,5,-21,11,-20,15,18,-19,16,13,10,-22,8,-23,6,-25,2,-26, signs 00111011001101101110101010
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,-4,24,25,-3,26,-1,-24,5,8,-23,10,-22,-20,15,18,-19,16,13,-21,11,6,-25,2,-26, signs 00111011001101101110101010
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,-9,21,22,-6,23,-4,24,25,-3,26,-1,-24,5,8,-21,10,-20,12,15,18,-19,16,13,-22,7,-23,-25,2,-26, signs 00111101001101101110101010
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,-9,21,22,-6,23,-4,24,25,-3,26,-1,-24,5,8,-21,12,15,18,-19,16,13,10,-20,-22,7,-23,-25,2,-26, signs 00111101001101101110101010
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,-4,24,25,-3,26,-1,-24,5,8,-23,-21,11,-20,15,18,-19,16,13,10,-22,6,-25,2,-26, signs 00111011001101101110101010
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,24,25,-6,-3,26,-1,4,-24,10,-22,-20,15,18,-19,16,13,-21,11,8,-23,-25,5,2,-26, signs 00110111001101101110101010
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,24,25,-6,-3,26,-1,4,-24,-21,11,-20,15,18,-19,16,13,10,-22,8,-23,-25,5,2,-26, signs 00110111001101101110101010
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,24,25,-6,-3,26,-1,4,-24,8,-23,10,-22,-20,15,18,-19,16,13,-21,11,-25,5,2,-26, signs 00110111001101101110101010
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,24,25,-6,-3,26,-1,4,-24,8,-23,-21,11,-20,15,18,-19,16,13,10,-22,-25,5,2,-26, signs 00110111001101101110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,-11,23,24,-8,25,-6,-3,26,-1,4,7,-24,9,12,-22,-20,15,18,-19,16,-21,10,-23,-25,5,2,-26, signs 00110111010011101110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,-11,23,24,-8,25,-6,-3,26,-1,4,7,-24,9,12,-22,14,-20,18,-19,-21,15,10,-23,-25,5,2,-26, signs 00110111010011011110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,-11,23,24,-8,25,-6,-3,26,-1,4,7,-24,9,-20,15,18,-19,16,-21,12,-22,10,-23,-25,5,2,-26, signs 00110111010011101110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,-11,23,24,-8,25,-6,-3,26,-1,4,7,-24,9,14,-20,18,-19,-21,15,12,-22,10,-23,-25,5,2,-26, signs 00110111010011011110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,21,-16,22,-14,23,24,-11,25,-9,-6,-3,26,-1,4,7,12,-24,-22,-20,18,-19,-21,15,-23,13,10,-25,8,5,2,-26, signs 00110110110011011110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,21,-16,22,-14,23,24,-11,25,-9,-6,-3,26,-1,4,7,-23,13,-22,-20,18,-19,-21,15,12,-24,10,-25,8,5,2,-26, signs 00110110110011011110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,21,-16,22,-14,23,24,-11,25,-9,-6,-3,26,-1,4,7,10,-25,12,-24,-22,-20,18,-19,-21,15,-23,13,8,5,2,-26, signs 00110110110011011110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,-11,23,24,-8,25,-6,-3,26,-1,4,7,10,-23,12,-22,-20,15,18,-19,16,-21,-24,9,-25,5,2,-26, signs 00110111010011101110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,-11,23,24,-8,25,-6,-3,26,-1,4,7,10,-23,12,-22,14,-20,18,-19,-21,15,-24,9,-25,5,2,-26, signs 00110111010011011110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,-11,23,24,-8,25,-6,-3,26,-1,4,7,10,-23,-20,15,18,-19,16,-21,12,-22,-24,9,-25,5,2,-26, signs 00110111010011101110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,-11,23,24,-8,25,-6,-3,26,-1,4,7,10,-23,14,-20,18,-19,-21,15,12,-22,-24,9,-25,5,2,-26, signs 00110111010011011110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,21,-16,22,-14,23,24,-11,25,-9,-6,-3,26,-1,4,7,10,-25,-23,13,-22,-20,18,-19,-21,15,12,-24,8,5,2,-26, signs 00110110110011011110101010
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,24,25,-6,-1,26,-3,4,-26,2,-24,10,-22,-20,15,18,-19,16,13,-21,11,8,-23,-25,5, signs 11000111001101101110101010
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,24,25,-6,-1,26,-3,4,-26,2,-24,-21,11,-20,15,18,-19,16,13,10,-22,8,-23,-25,5, signs 11000111001101101110101010
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,24,25,-6,-1,26,-3,4,-26,2,-24,8,-23,10,-22,-20,15,18,-19,16,13,-21,11,-25,5, signs 11000111001101101110101010
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-14,20,-12,21,22,-9,23,-7,24,25,-6,-1,26,-3,4,-26,2,-24,8,-23,-21,11,-20,15,18,-19,16,13,10,-22,-25,5, signs 11000111001101101110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,-11,23,24,-8,25,-6,-1,26,-3,4,-26,2,7,-24,9,12,-22,-20,15,18,-19,16,-21,10,-23,-25,5, signs 11000111010011101110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,-11,23,24,-8,25,-6,-1,26,-3,4,-26,2,7,-24,9,12,-22,14,-20,18,-19,-21,15,10,-23,-25,5, signs 11000111010011011110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,-11,23,24,-8,25,-6,-1,26,-3,4,-26,2,7,-24,9,-20,15,18,-19,16,-21,12,-22,10,-23,-25,5, signs 11000111010011101110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,-11,23,24,-8,25,-6,-1,26,-3,4,-26,2,7,-24,9,14,-20,18,-19,-21,15,12,-22,10,-23,-25,5, signs 11000111010011011110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,21,-16,22,-14,23,24,-11,25,-9,-6,-1,26,-3,4,-26,2,7,12,-24,-22,-20,18,-19,-21,15,-23,13,10,-25,8,5, signs 11000110110011011110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,21,-16,22,-14,23,24,-11,25,-9,-6,-1,26,-3,4,-26,2,7,-23,13,-22,-20,18,-19,-21,15,12,-24,10,-25,8,5, signs 11000110110011011110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,21,-16,22,-14,23,24,-11,25,-9,-6,-1,26,-3,4,-26,2,7,10,-25,12,-24,-22,-20,18,-19,-21,15,-23,13,8,5, signs 11000110110011011110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,-11,23,24,-8,25,-6,-1,26,-3,4,-26,2,7,10,-23,12,-22,-20,15,18,-19,16,-21,-24,9,-25,5, signs 11000111010011101110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,-11,23,24,-8,25,-6,-1,26,-3,4,-26,2,7,10,-23,12,-22,14,-20,18,-19,-21,15,-24,9,-25,5, signs 11000111010011011110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,-11,23,24,-8,25,-6,-1,26,-3,4,-26,2,7,10,-23,-20,15,18,-19,16,-21,12,-22,-24,9,-25,5, signs 11000111010011101110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,-11,23,24,-8,25,-6,-1,26,-3,4,-26,2,7,10,-23,14,-20,18,-19,-21,15,12,-22,-24,9,-25,5, signs 11000111010011011110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,21,-16,22,-14,23,24,-11,25,-9,-6,-1,26,-3,4,-26,2,7,10,-25,-23,13,-22,-20,18,-19,-21,15,12,-24,8,5, signs 11000110110011011110101010
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,-3,21,-1,-4,22,-10,23,24,-7,25,26,-22,-20,6,-25,8,-24,12,15,18,-19,16,13,-23,9,-26,5,2,-21, signs 11011011001101101110110101
candidate -1,-2,3,-4,-5,6,-7,8,9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-6,22,23,-3,24,25,-8,-11,26,-9,10,-26,-25,1,-22,5,-20,15,18,-19,16,-21,4,-23,2,-24,12,7, signs 10110011110011101110101011
candidate -1,-2,3,-4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-6,22,23,-3,24,25,-8,-11,26,-9,10,-26,-25,1,-22,5,14,-20,18,-19,-21,15,4,-23,2,-24,12,7, signs 10110011110011011110101011
candidate 1,-2,-3,-4,5,-6,7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,23,-1,24,25,-8,-5,26,-7,6,-26,4,9,-25,3,-22,-20,12,15,18,-19,16,13,-21,-24,2,-23, signs 00000111111101101110100110
candidate 1,-2,-3,-4,5,-6,7,8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,23,-1,24,25,-8,-5,26,-7,6,-26,4,9,-25,3,-22,11,-20,15,18,-19,16,-21,12,-24,2,-23, signs 00000111111011101110100110
candidate 1,-2,-3,-4,5,-6,7,8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,23,-1,24,25,-8,-5,26,-7,6,-26,4,9,-25,3,-22,11,14,-20,18,-19,-21,15,12,-24,2,-23, signs 00000111111011011110100110
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,23,-1,24,25,-8,-3,26,-5,6,-26,4,7,-25,9,-22,-20,12,15,18,-19,16,13,-21,-24,2,-23, signs 00001111011101101110100101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,23,-1,24,25,-8,-3,26,-5,6,-26,4,7,-25,9,-22,11,-20,15,18,-19,16,-21,12,-24,2,-23, signs 00001111011011101110100101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,23,-1,24,25,-8,-3,26,-5,6,-26,4,7,-25,9,-22,11,14,-20,18,-19,-21,15,12,-24,2,-23, signs 00001111011011011110100101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,23,-1,24,25,-8,-3,26,-5,6,-26,4,7,-25,-20,12,15,18,-19,16,13,-21,9,-22,-24,2,-23, signs 00001111011101101110100101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,23,-1,24,25,-8,-3,26,-5,6,-26,4,7,-25,11,-20,15,18,-19,16,-21,12,9,-22,-24,2,-23, signs 00001111011011101110100101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,23,-1,24,25,-8,-3,26,-5,6,-26,4,7,-25,11,14,-20,18,-19,-21,15,12,9,-22,-24,2,-23, signs 00001111011011011110100101
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,23,-1,24,25,-4,-9,26,-7,6,-26,8,5,-25,3,-22,-20,12,15,18,-19,16,13,-21,-24,2,-23, signs 00011110011101101110100110
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,23,-1,24,25,-4,-9,26,-7,6,-26,8,5,-25,3,-22,11,-20,15,18,-19,16,-21,12,-24,2,-23, signs 00011110011011101110100110
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,23,-1,24,25,-4,-9,26,-7,6,-26,8,5,-25,3,-22,11,14,-20,18,-19,-21,15,12,-24,2,-23, signs 00011110011011011110100110
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,23,-1,24,25,-4,-7,26,-5,6,-26,8,3,-25,9,-22,-20,12,15,18,-19,16,13,-21,-24,2,-23, signs 00111100011101101110100101
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,23,-1,24,25,-4,-7,26,-5,6,-26,8,3,-25,9,-22,11,-20,15,18,-19,16,-21,12,-24,2,-23, signs 00111100011011101110100101
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,23,-1,24,25,-4,-7,26,-5,6,-26,8,3,-25,9,-22,11,14,-20,18,-19,-21,15,12,-24,2,-23, signs 00111100011011011110100101
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,23,-1,24,25,-4,-7,26,-5,6,-26,8,3,-25,-20,12,15,18,-19,16,13,-21,9,-22,-24,2,-23, signs 00111100011101101110100101
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,23,-1,24,25,-4,-7,26,-5,6,-26,8,3,-25,11,-20,15,18,-19,16,-21,12,9,-22,-24,2,-23, signs 00111100011011101110100101
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,23,-1,24,25,-4,-7,26,-5,6,-26,8,3,-25,11,14,-20,18,-19,-21,15,12,9,-22,-24,2,-23, signs 00111100011011011110100101
candidate -1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,23,-12,-3,24,-5,-10,25,26,-7,8,-26,2,-22,-20,15,18,-19,16,-21,-23,1,-25,9,6,-24,4,11, signs 10001111001111101110101101
candidate -1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,23,-12,-3,24,-5,-10,25,26,-7,8,-26,2,-22,14,-20,18,-19,-21,15,-23,1,-25,9,6,-24,4,11, signs 10001111001111011110101101
candidate -1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,16,17,-18,19,-17,20,21,-16,22,23,-15,-12,-3,24,-5,-10,25,26,-7,8,-26,2,13,-22,-20,18,-19,-21,-23,14,1,-25,9,6,-24,4,11, signs 10001111001110111110101101
candidate 1,-2,3,4,-5,6,7,-8,9,10,-11,-12,-13,-14,-15,-16,17,-18,19,-17,20,21,22,23,24,-9,-6,-3,25,-1,-4,-7,-10,26,12,-24,14,-22,16,-20,18,-19,-21,15,-23,13,-26,11,8,5,2,-25, signs 00100100100010101110101001
candidate 1,-2,-3,4,5,-6,7,8,-9,10,11,-12,-13,-14,-15,-16,17,-18,19,-17,20,21,22,23,-10,-7,-4,24,25,-1,26,-5,-8,-11,-23,13,-21,15,18,-19,16,-20,14,-22,12,9,6,3,-24,-26,2,-25, signs 00010010010010101110101001
candidate 1,-2,3,4,-5,-6,7,8,-9,10,11,-12,-13,-14,-15,-16,17,-18,19,-17,20,21,22,23,-10,-7,24,-3,25,-1,-4,26,-8,-11,-23,13,-21,15,18,-19,16,-20,14,-22,12,9,6,-24,-26,5,2,-25, signs 00100010010010101110101001
candidate 1,-2,3,4,-5,6,7,-8,-9,10,11,-12,-13,-14,-15,-16,17,-18,19,-17,20,21,22,23,-10,24,-6,-3,25,-1,-4,-7,26,-11,-23,13,-21,15,18,-19,16,-20,14,-22,12,9,-24,-26,8,5,2,-25, signs 00100100010010101110101001
candidate 1,-2,3,4,-5,6,7,-8,9,10,-11,-12,-13,-14,-15,-16,17,-18,19,-17,20,21,22,23,24,-9,-6,-3,25,-1,-4,-7,-10,26,-23,13,-21,15,18,-19,16,-20,14,-22,12,-24,-26,11,8,5,2,-25, signs 00100100100010101110101001
candidate 1,-2,3,4,5,-6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,-8,20,21,22,-4,23,24,-1,25,-3,26,-5,-22,7,-20,9,12,15,18,-19,16,13,10,-21,6,-26,-23,-25,2,-24, signs 00101101101101101110100011
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,-8,20,21,22,23,-5,24,-1,25,-3,-6,26,-22,7,-20,9,12,15,18,-19,16,13,10,-21,-26,-23,4,-25,2,-24, signs 00110101101101101110100011
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,-8,20,21,-5,22,23,24,-1,25,26,-4,-7,-20,9,12,15,18,-19,16,13,10,-21,6,-22,-26,3,-23,-25,2,-24, signs 00010111101101101110100011
candidate 1,-2,3,4,-5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,-8,20,21,22,-4,-1,23,-3,24,25,26,-7,-20,9,12,15,18,-19,16,13,10,-26,6,-21,-25,5,-22,-24,2,-23, signs 01100011101101101110000111
candidate 1,-2,3,4,5,6,-7,-8,9,-10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,-12,-9,-6,22,-4,23,24,-1,25,-3,26,-5,-22,7,10,13,-21,15,18,-19,16,-20,14,11,8,-26,-23,-25,2,-24, signs 00101110110110101110100011
candidate 1,-2,3,4,5,6,-7,-8,9,-10,-11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-9,-6,22,-4,23,24,-1,25,-3,26,-5,-22,7,10,-21,12,15,18,-19,16,13,-20,11,8,-26,-23,-25,2,-24, signs 00101110110101101110100011
candidate 1,-2,3,4,5,6,-7,-8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-6,22,-4,23,24,-1,25,-3,26,-5,-22,7,-21,9,12,15,18,-19,16,13,10,-20,8,-26,-23,-25,2,-24, signs 00101110101101101110100011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,-5,22,23,24,-1,25,26,-4,-7,8,-20,12,15,18,-19,16,13,-21,9,6,-22,-26,3,-23,-25,2,-24, signs 00010111011101101110100011
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,23,-5,24,-1,25,-3,-6,26,8,-20,12,15,18,-19,16,13,-21,9,-22,7,-26,-23,4,-25,2,-24, signs 00110101011101101110100011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,-5,22,23,24,-1,25,26,-4,-7,8,11,-20,15,18,-19,16,-21,12,9,6,-22,-26,3,-23,-25,2,-24, signs 00010111011011101110100011
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,23,-5,24,-1,25,-3,-6,26,8,11,-20,15,18,-19,16,-21,12,9,-22,7,-26,-23,4,-25,2,-24, signs 00110101011011101110100011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,-5,22,23,24,-1,25,26,-4,-7,8,11,14,-20,18,-19,-21,15,12,9,6,-22,-26,3,-23,-25,2,-24, signs 00010111011011011110100011
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,23,-5,24,-1,25,-3,-6,26,8,11,14,-20,18,-19,-21,15,12,9,-22,7,-26,-23,4,-25,2,-24, signs 00110101011011011110100011
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,-9,21,22,-6,23,-4,24,25,-1,26,-3,-24,7,-22,-20,12,15,18,-19,16,13,10,-21,8,5,-23,-26,2,-25, signs 00111001101101101110101001
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,-9,21,22,-6,23,-4,24,25,-1,26,-3,-24,-21,8,-20,12,15,18,-19,16,13,10,7,-22,5,-23,-26,2,-25, signs 00111001101101101110101001
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,-9,21,22,-6,23,-4,24,25,-1,26,-3,-24,5,-23,7,-22,-20,12,15,18,-19,16,13,10,-21,8,-26,2,-25, signs 00111001101101101110101001
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,-9,21,22,-6,23,-4,24,25,-1,26,-3,-24,5,-23,-21,8,-20,12,15,18,-19,16,13,10,7,-22,-26,2,-25, signs 00111001101101101110101001
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,-8,23,24,-5,25,-1,26,-3,4,-24,6,9,-22,-20,12,15,18,-19,16,13,-21,7,-23,-26,2,-25, signs 00111010011101101110101001
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,-8,23,24,-5,25,-1,26,-3,4,-24,6,9,-22,11,-20,15,18,-19,16,-21,12,7,-23,-26,2,-25, signs 00111010011011101110101001
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,-8,23,24,-5,25,-1,26,-3,4,-24,6,9,-22,11,14,-20,18,-19,-21,15,12,7,-23,-26,2,-25, signs 00111010011011011110101001
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,-8,23,24,-5,25,-1,26,-3,4,-24,6,-20,12,15,18,-19,16,13,-21,9,-22,7,-23,-26,2,-25, signs 00111010011101101110101001
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,-8,23,24,-5,25,-1,26,-3,4,-24,6,11,-20,15,18,-19,16,-21,12,9,-22,7,-23,-26,2,-25, signs 00111010011011101110101001
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,-8,23,24,-5,25,-1,26,-3,4,-24,6,11,14,-20,18,-19,-21,15,12,9,-22,7,-23,-26,2,-25, signs 00111010011011011110101001
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,-8,23,24,-5,25,-1,26,-3,4,7,-23,9,-22,-20,12,15,18,-19,16,13,-21,-24,6,-26,2,-25, signs 00111010011101101110101001
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,-8,23,24,-5,25,-1,26,-3,4,7,-23,9,-22,11,-20,15,18,-19,16,-21,12,-24,6,-26,2,-25, signs 00111010011011101110101001
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,-8,23,24,-5,25,-1,26,-3,4,7,-23,9,-22,11,14,-20,18,-19,-21,15,12,-24,6,-26,2,-25, signs 00111010011011011110101001
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,-8,23,24,-5,25,-1,26,-3,4,7,-23,-20,12,15,18,-19,16,13,-21,9,-22,-24,6,-26,2,-25, signs 00111010011101101110101001
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,-8,23,24,-5,25,-1,26,-3,4,7,-23,11,-20,15,18,-19,16,-21,12,9,-22,-24,6,-26,2,-25, signs 00111010011011101110101001
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,-8,23,24,-5,25,-1,26,-3,4,7,-23,11,14,-20,18,-19,-21,15,12,9,-22,-24,6,-26,2,-25, signs 00111010011011011110101001
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,-8,20,21,22,23,-5,24,-3,25,-1,-6,26,-22,7,-20,9,12,15,18,-19,16,13,10,-21,-26,-23,4,-24,2,-25, signs 00110101101101101110100101
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,-8,20,21,-5,22,-3,23,-1,24,25,-6,26,-20,9,12,15,18,-19,16,13,10,-21,-26,7,-25,-22,4,-24,2,-23, signs 00100111101101101110100110
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,-5,22,-3,23,-1,24,25,-6,26,8,-20,12,15,18,-19,16,13,-21,9,-26,7,-25,-22,4,-24,2,-23, signs 00100111011101101110100110
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,23,-5,24,-3,25,-1,-6,26,8,-20,12,15,18,-19,16,13,-21,9,-22,7,-26,-23,4,-24,2,-25, signs 00110101011101101110100101
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,-5,22,-3,23,-1,24,25,-6,26,8,11,-20,15,18,-19,16,-21,12,9,-26,7,-25,-22,4,-24,2,-23, signs 00100111011011101110100110
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,23,-5,24,-3,25,-1,-6,26,8,11,-20,15,18,-19,16,-21,12,9,-22,7,-26,-23,4,-24,2,-25, signs 00110101011011101110100101
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,-5,22,-3,23,-1,24,25,-6,26,8,11,14,-20,18,-19,-21,15,12,9,-26,7,-25,-22,4,-24,2,-23, signs 00100111011011011110100110
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,23,-5,24,-3,25,-1,-6,26,8,11,14,-20,18,-19,-21,15,12,9,-22,7,-26,-23,4,-24,2,-25, signs 00110101011011011110100101
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,-9,21,22,-6,23,-4,24,25,-3,26,-1,2,-26,-24,7,-22,-20,12,15,18,-19,16,13,10,-21,8,5,-23,-25, signs 00111001101101101110101010
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,-9,21,22,-6,23,-4,24,25,-3,26,-1,2,-26,-24,-21,8,-20,12,15,18,-19,16,13,10,7,-22,5,-23,-25, signs 00111001101101101110101010
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,-9,21,22,-6,23,-4,24,25,-3,26,-1,2,-26,-24,5,-23,7,-22,-20,12,15,18,-19,16,13,10,-21,8,-25, signs 00111001101101101110101010
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,-9,21,22,-6,23,-4,24,25,-3,26,-1,2,-26,-24,5,-23,-21,8,-20,12,15,18,-19,16,13,10,7,-22,-25, signs 00111001101101101110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,-8,23,24,-5,25,-3,26,-1,2,-26,4,-24,6,9,-22,-20,12,15,18,-19,16,13,-21,7,-23,-25, signs 00111010011101101110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,-8,23,24,-5,25,-3,26,-1,2,-26,4,-24,6,9,-22,11,-20,15,18,-19,16,-21,12,7,-23,-25, signs 00111010011011101110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,-8,23,24,-5,25,-3,26,-1,2,-26,4,-24,6,9,-22,11,14,-20,18,-19,-21,15,12,7,-23,-25, signs 00111010011011011110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,-8,23,24,-5,25,-3,26,-1,2,-26,4,-24,6,-20,12,15,18,-19,16,13,-21,9,-22,7,-23,-25, signs 00111010011101101110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,-8,23,24,-5,25,-3,26,-1,2,-26,4,-24,6,11,-20,15,18,-19,16,-21,12,9,-22,7,-23,-25, signs 00111010011011101110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,-8,23,24,-5,25,-3,26,-1,2,-26,4,-24,6,11,14,-20,18,-19,-21,15,12,9,-22,7,-23,-25, signs 00111010011011011110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,-11,23,24,-8,25,-6,-3,26,-1,2,-26,4,9,-24,-22,-20,15,18,-19,16,-21,12,-23,10,7,-25,5, signs 00110110011011101110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,-11,23,24,-8,25,-6,-3,26,-1,2,-26,4,9,-24,-22,14,-20,18,-19,-21,15,12,-23,10,7,-25,5, signs 00110110011011011110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,-11,23,24,-8,25,-6,-3,26,-1,2,-26,4,-23,10,-22,-20,15,18,-19,16,-21,12,9,-24,7,-25,5, signs 00110110011011101110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,-11,23,24,-8,25,-6,-3,26,-1,2,-26,4,-23,10,-22,14,-20,18,-19,-21,15,12,9,-24,7,-25,5, signs 00110110011011011110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,-11,23,24,-8,25,-6,-3,26,-1,2,-26,4,7,-25,9,-24,-22,-20,15,18,-19,16,-21,12,-23,10,5, signs 00110110011011101110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,-11,23,24,-8,25,-6,-3,26,-1,2,-26,4,7,-25,9,-24,-22,14,-20,18,-19,-21,15,12,-23,10,5, signs 00110110011011011110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,-8,23,24,-5,25,-3,26,-1,2,-26,4,7,-23,9,-22,-20,12,15,18,-19,16,13,-21,-24,6,-25, signs 00111010011101101110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,-8,23,24,-5,25,-3,26,-1,2,-26,4,7,-23,9,-22,11,-20,15,18,-19,16,-21,12,-24,6,-25, signs 00111010011011101110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,-8,23,24,-5,25,-3,26,-1,2,-26,4,7,-23,9,-22,11,14,-20,18,-19,-21,15,12,-24,6,-25, signs 00111010011011011110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,-8,23,24,-5,25,-3,26,-1,2,-26,4,7,-23,-20,12,15,18,-19,16,13,-21,9,-22,-24,6,-25, signs 00111010011101101110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,-8,23,24,-5,25,-3,26,-1,2,-26,4,7,-23,11,-20,15,18,-19,16,-21,12,9,-22,-24,6,-25, signs 00111010011011101110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,-8,23,24,-5,25,-3,26,-1,2,-26,4,7,-23,11,14,-20,18,-19,-21,15,12,9,-22,-24,6,-25, signs 00111010011011011110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,-11,23,24,-8,25,-6,-3,26,-1,2,-26,4,7,-25,-23,10,-22,-20,15,18,-19,16,-21,12,9,-24,5, signs 00110110011011101110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,-11,23,24,-8,25,-6,-3,26,-1,2,-26,4,7,-25,-23,10,-22,14,-20,18,-19,-21,15,12,9,-24,5, signs 00110110011011011110101010
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,-9,21,22,-6,23,-4,24,25,-3,26,-1,-24,7,-22,-20,12,15,18,-19,16,13,10,-21,8,5,-23,-25,2,-26, signs 00111001101101101110101010
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,-9,21,22,-6,23,-4,24,25,-3,26,-1,-24,-21,8,-20,12,15,18,-19,16,13,10,7,-22,5,-23,-25,2,-26, signs 00111001101101101110101010
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,-9,21,22,-6,23,-4,24,25,-3,26,-1,-24,5,-23,7,-22,-20,12,15,18,-19,16,13,10,-21,8,-25,2,-26, signs 00111001101101101110101010
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,-9,21,22,-6,23,-4,24,25,-3,26,-1,-24,5,-23,-21,8,-20,12,15,18,-19,16,13,10,7,-22,-25,2,-26, signs 00111001101101101110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,-8,23,24,-5,25,-3,26,-1,4,-24,6,9,-22,-20,12,15,18,-19,16,13,-21,7,-23,-25,2,-26, signs 00111010011101101110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,-8,23,24,-5,25,-3,26,-1,4,-24,6,9,-22,11,-20,15,18,-19,16,-21,12,7,-23,-25,2,-26, signs 00111010011011101110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,-8,23,24,-5,25,-3,26,-1,4,-24,6,9,-22,11,14,-20,18,-19,-21,15,12,7,-23,-25,2,-26, signs 00111010011011011110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,-8,23,24,-5,25,-3,26,-1,4,-24,6,-20,12,15,18,-19,16,13,-21,9,-22,7,-23,-25,2,-26, signs 00111010011101101110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,-8,23,24,-5,25,-3,26,-1,4,-24,6,11,-20,15,18,-19,16,-21,12,9,-22,7,-23,-25,2,-26, signs 00111010011011101110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,-8,23,24,-5,25,-3,26,-1,4,-24,6,11,14,-20,18,-19,-21,15,12,9,-22,7,-23,-25,2,-26, signs 00111010011011011110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,-11,23,24,-8,25,-6,-3,26,-1,4,9,-24,-22,-20,15,18,-19,16,-21,12,-23,10,7,-25,5,2,-26, signs 00110110011011101110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,-11,23,24,-8,25,-6,-3,26,-1,4,9,-24,-22,14,-20,18,-19,-21,15,12,-23,10,7,-25,5,2,-26, signs 00110110011011011110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,-11,23,24,-8,25,-6,-3,26,-1,4,-23,10,-22,-20,15,18,-19,16,-21,12,9,-24,7,-25,5,2,-26, signs 00110110011011101110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,-11,23,24,-8,25,-6,-3,26,-1,4,-23,10,-22,14,-20,18,-19,-21,15,12,9,-24,7,-25,5,2,-26, signs 00110110011011011110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,-11,23,24,-8,25,-6,-3,26,-1,4,7,-25,9,-24,-22,-20,15,18,-19,16,-21,12,-23,10,5,2,-26, signs 00110110011011101110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,-11,23,24,-8,25,-6,-3,26,-1,4,7,-25,9,-24,-22,14,-20,18,-19,-21,15,12,-23,10,5,2,-26, signs 00110110011011011110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,-8,23,24,-5,25,-3,26,-1,4,7,-23,9,-22,-20,12,15,18,-19,16,13,-21,-24,6,-25,2,-26, signs 00111010011101101110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,-8,23,24,-5,25,-3,26,-1,4,7,-23,9,-22,11,-20,15,18,-19,16,-21,12,-24,6,-25,2,-26, signs 00111010011011101110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,-8,23,24,-5,25,-3,26,-1,4,7,-23,9,-22,11,14,-20,18,-19,-21,15,12,-24,6,-25,2,-26, signs 00111010011011011110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,-8,23,24,-5,25,-3,26,-1,4,7,-23,-20,12,15,18,-19,16,13,-21,9,-22,-24,6,-25,2,-26, signs 00111010011101101110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,-8,23,24,-5,25,-3,26,-1,4,7,-23,11,-20,15,18,-19,16,-21,12,9,-22,-24,6,-25,2,-26, signs 00111010011011101110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,-8,23,24,-5,25,-3,26,-1,4,7,-23,11,14,-20,18,-19,-21,15,12,9,-22,-24,6,-25,2,-26, signs 00111010011011011110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,-11,23,24,-8,25,-6,-3,26,-1,4,7,-25,-23,10,-22,-20,15,18,-19,16,-21,12,9,-24,5,2,-26, signs 00110110011011101110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,-11,23,24,-8,25,-6,-3,26,-1,4,7,-25,-23,10,-22,14,-20,18,-19,-21,15,12,9,-24,5,2,-26, signs 00110110011011011110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,-8,23,24,-5,25,-1,26,-3,4,-26,2,-24,6,9,-22,-20,12,15,18,-19,16,13,-21,7,-23,-25, signs 11001010011101101110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,-8,23,24,-5,25,-1,26,-3,4,-26,2,-24,6,9,-22,11,-20,15,18,-19,16,-21,12,7,-23,-25, signs 11001010011011101110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,-8,23,24,-5,25,-1,26,-3,4,-26,2,-24,6,9,-22,11,14,-20,18,-19,-21,15,12,7,-23,-25, signs 11001010011011011110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,-8,23,24,-5,25,-1,26,-3,4,-26,2,-24,6,-20,12,15,18,-19,16,13,-21,9,-22,7,-23,-25, signs 11001010011101101110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,-8,23,24,-5,25,-1,26,-3,4,-26,2,-24,6,11,-20,15,18,-19,16,-21,12,9,-22,7,-23,-25, signs 11001010011011101110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,-8,23,24,-5,25,-1,26,-3,4,-26,2,-24,6,11,14,-20,18,-19,-21,15,12,9,-22,7,-23,-25, signs 11001010011011011110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,-11,23,24,-8,25,-6,-1,26,-3,4,-26,2,9,-24,-22,-20,15,18,-19,16,-21,12,-23,10,7,-25,5, signs 11000110011011101110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,-11,23,24,-8,25,-6,-1,26,-3,4,-26,2,9,-24,-22,14,-20,18,-19,-21,15,12,-23,10,7,-25,5, signs 11000110011011011110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,-11,23,24,-8,25,-6,-1,26,-3,4,-26,2,-23,10,-22,-20,15,18,-19,16,-21,12,9,-24,7,-25,5, signs 11000110011011101110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,-11,23,24,-8,25,-6,-1,26,-3,4,-26,2,-23,10,-22,14,-20,18,-19,-21,15,12,9,-24,7,-25,5, signs 11000110011011011110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,-11,23,24,-8,25,-6,-1,26,-3,4,-26,2,7,-25,9,-24,-22,-20,15,18,-19,16,-21,12,-23,10,5, signs 11000110011011101110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,-11,23,24,-8,25,-6,-1,26,-3,4,-26,2,7,-25,9,-24,-22,14,-20,18,-19,-21,15,12,-23,10,5, signs 11000110011011011110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,-8,23,24,-5,25,-1,26,-3,4,-26,2,7,-23,9,-22,-20,12,15,18,-19,16,13,-21,-24,6,-25, signs 11001010011101101110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,-8,23,24,-5,25,-1,26,-3,4,-26,2,7,-23,9,-22,11,-20,15,18,-19,16,-21,12,-24,6,-25, signs 11001010011011101110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,-8,23,24,-5,25,-1,26,-3,4,-26,2,7,-23,9,-22,11,14,-20,18,-19,-21,15,12,-24,6,-25, signs 11001010011011011110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,-8,23,24,-5,25,-1,26,-3,4,-26,2,7,-23,-20,12,15,18,-19,16,13,-21,9,-22,-24,6,-25, signs 11001010011101101110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,-8,23,24,-5,25,-1,26,-3,4,-26,2,7,-23,11,-20,15,18,-19,16,-21,12,9,-22,-24,6,-25, signs 11001010011011101110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,-8,23,24,-5,25,-1,26,-3,4,-26,2,7,-23,11,14,-20,18,-19,-21,15,12,9,-22,-24,6,-25, signs 11001010011011011110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,-11,23,24,-8,25,-6,-1,26,-3,4,-26,2,7,-25,-23,10,-22,-20,15,18,-19,16,-21,12,9,-24,5, signs 11000110011011101110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,-11,23,24,-8,25,-6,-1,26,-3,4,-26,2,7,-25,-23,10,-22,14,-20,18,-19,-21,15,12,9,-24,5, signs 11000110011011011110101010
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,23,-3,24,-1,-4,25,26,-7,8,-26,6,9,-22,-20,12,15,18,-19,16,13,-21,5,-25,-23,2,-24, signs 11010100011101101110100110
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,23,-3,24,-1,-4,25,26,-7,8,-26,6,9,-22,11,-20,15,18,-19,16,-21,12,5,-25,-23,2,-24, signs 11010100011011101110100110
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,23,-3,24,-1,-4,25,26,-7,8,-26,6,9,-22,11,14,-20,18,-19,-21,15,12,5,-25,-23,2,-24, signs 11010100011011011110100110
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,-3,22,-1,23,24,-4,25,26,-7,8,-26,6,-20,12,15,18,-19,16,13,-21,9,-25,5,-24,-22,2,-23, signs 10011100011101101110101100
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,23,-3,24,-1,-4,25,26,-7,8,-26,6,-20,12,15,18,-19,16,13,-21,9,-22,5,-25,-23,2,-24, signs 11010100011101101110100110
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,-3,22,-1,23,24,-4,25,26,-7,8,-26,6,11,-20,15,18,-19,16,-21,12,9,-25,5,-24,-22,2,-23, signs 10011100011011101110101100
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,23,-3,24,-1,-4,25,26,-7,8,-26,6,11,-20,15,18,-19,16,-21,12,9,-22,5,-25,-23,2,-24, signs 11010100011011101110100110
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,-3,22,-1,23,24,-4,25,26,-7,8,-26,6,11,14,-20,18,-19,-21,15,12,9,-25,5,-24,-22,2,-23, signs 10011100011011011110101100
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,23,-3,24,-1,-4,25,26,-7,8,-26,6,11,14,-20,18,-19,-21,15,12,9,-22,5,-25,-23,2,-24, signs 11010100011011011110100110
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,-8,20,-4,21,22,-1,23,-5,24,-7,25,26,-20,-24,6,-23,-21,3,-26,9,12,15,18,-19,16,13,10,-25,2,-22, signs 11001101101101101111011001
candidate -1,-2,3,-4,5,-6,7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,23,24,-8,-3,25,-7,26,-5,6,-26,4,-25,2,9,-24,1,-22,-20,12,15,18,-19,16,13,-21,-23, signs 00010011111101101110101100
candidate -1,-2,3,-4,5,-6,7,8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,23,24,-8,-3,25,-7,26,-5,6,-26,4,-25,2,9,-24,1,-22,11,-20,15,18,-19,16,-21,12,-23, signs 00010011111011101110101100
candidate -1,-2,3,-4,5,-6,7,8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,23,24,-8,-3,25,-7,26,-5,6,-26,4,-25,2,9,-24,1,-22,11,14,-20,18,-19,-21,15,12,-23, signs 00010011111011011110101100
candidate -1,-2,3,-4,5,-6,7,8,-9,-10,-11,12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,23,-12,24,-8,-3,25,-7,26,-5,6,-26,4,-25,2,9,-24,1,10,-22,-20,15,18,-19,16,-21,-23,11, signs 00010011110111101110101100
candidate -1,-2,3,-4,5,-6,7,8,-9,-10,-11,12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,23,-12,24,-8,-3,25,-7,26,-5,6,-26,4,-25,2,9,-24,1,10,-22,14,-20,18,-19,-21,15,-23,11, signs 00010011110111011110101100
candidate -1,-2,3,-4,5,-6,7,8,-9,-10,-11,12,-13,-14,15,16,17,-18,19,-17,20,21,-16,22,23,-15,-12,24,-8,-3,25,-7,26,-5,6,-26,4,-25,2,9,-24,1,10,13,-22,-20,18,-19,-21,-23,14,11, signs 00010011110110111110101100
candidate -1,2,3,-4,5,-6,-7,-8,9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,23,-9,24,25,-2,-5,26,-3,4,-26,6,1,8,-24,-22,-20,12,15,18,-19,16,13,-21,-23,-25,7, signs 00001110111101101110101010
candidate -1,2,3,-4,5,-6,-7,-8,9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,23,-9,24,25,-2,-5,26,-3,4,-26,6,1,8,-24,-22,11,-20,15,18,-19,16,-21,12,-23,-25,7, signs 00001110111011101110101010
candidate -1,2,3,-4,5,-6,-7,-8,9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,23,-9,24,25,-2,-5,26,-3,4,-26,6,1,8,-24,-22,11,14,-20,18,-19,-21,15,12,-23,-25,7, signs 00001110111011011110101010
candidate -1,2,3,-4,5,-6,-7,-8,9,-10,-11,12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,23,-12,-9,24,25,-2,-5,26,-3,4,-26,6,1,8,-24,10,-22,-20,15,18,-19,16,-21,-23,11,-25,7, signs 00001110110111101110101010
candidate -1,2,3,-4,5,-6,-7,-8,9,-10,-11,12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,23,-12,-9,24,25,-2,-5,26,-3,4,-26,6,1,8,-24,10,-22,14,-20,18,-19,-21,15,-23,11,-25,7, signs 00001110110111011110101010
candidate -1,2,3,-4,5,-6,-7,-8,9,-10,-11,12,-13,-14,15,16,17,-18,19,-17,20,21,-16,22,23,-15,-12,-9,24,25,-2,-5,26,-3,4,-26,6,1,8,-24,10,13,-22,-20,18,-19,-21,-23,14,11,-25,7, signs 00001110110110111110101010
candidate -1,2,3,-4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,23,24,25,-7,-2,-5,26,-3,4,-26,6,1,-24,9,-22,-20,12,15,18,-19,16,13,-21,-23,8,-25, signs 00001111011101101110101010
candidate -1,2,3,-4,5,-6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,23,24,25,-7,-2,-5,26,-3,4,-26,6,1,-24,9,-22,11,-20,15,18,-19,16,-21,12,-23,8,-25, signs 00001111011011101110101010
candidate -1,2,3,-4,5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,23,24,25,-7,-2,-5,26,-3,4,-26,6,1,-24,9,-22,11,14,-20,18,-19,-21,15,12,-23,8,-25, signs 00001111011011011110101010
candidate -1,2,3,-4,5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,22,23,-8,24,25,-7,-2,-5,26,-3,4,-26,6,1,-24,-22,10,-20,12,15,18,-19,16,13,-21,9,-23,-25, signs 00001111101101101110101010
candidate -1,2,3,-4,5,-6,7,8,9,-10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,-12,-9,22,23,-8,24,25,-7,-2,-5,26,-3,4,-26,6,1,-24,-22,10,13,-21,15,18,-19,16,-20,14,11,-23,-25, signs 00001111110110101110101010
candidate -1,2,3,-4,5,-6,7,8,9,-10,-11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-9,22,23,-8,24,25,-7,-2,-5,26,-3,4,-26,6,1,-24,-22,10,-21,12,15,18,-19,16,13,-20,11,-23,-25, signs 00001111110101101110101010
candidate -1,2,3,-4,5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,22,23,-11,-8,24,25,-7,-2,-5,26,-3,4,-26,6,1,-24,9,-22,13,-20,15,18,-19,16,-21,12,-23,10,-25, signs 00001111101101101110101010
candidate -1,2,3,-4,5,-6,7,8,-9,-10,11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,-12,22,23,-11,-8,24,25,-7,-2,-5,26,-3,4,-26,6,1,-24,9,-22,13,-21,15,18,-19,16,-20,14,-23,10,-25, signs 00001111101110101110101010
candidate -1,2,3,-4,5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,22,23,-14,-11,-8,24,25,-7,-2,-5,26,-3,4,-26,6,1,-24,9,12,-22,16,-20,18,-19,-21,15,-23,13,10,-25, signs 00001111101101101110101010
candidate -1,2,3,-4,5,-6,7,8,-9,-10,11,-12,-13,-14,-15,16,17,-18,19,-17,20,21,-16,22,23,-11,-8,24,25,-7,-2,-5,26,-3,4,-26,6,1,-24,9,12,-23,14,-20,18,-19,-21,15,-22,13,10,-25, signs 00001111101101011110101010
candidate -1,2,3,-4,5,-6,7,8,-9,-10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,23,-8,24,25,-7,-2,-5,26,-3,4,-26,6,1,-24,9,-23,11,-20,15,18,-19,16,-21,12,-22,10,-25, signs 00001111101011101110101010
candidate -1,2,3,-4,5,-6,7,8,-9,-10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,23,-8,24,25,-7,-2,-5,26,-3,4,-26,6,1,-24,9,-23,11,14,-20,18,-19,-21,15,12,-22,10,-25, signs 00001111101011011110101010
candidate -1,2,3,-4,5,-6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,23,24,25,-10,-7,-2,-5,26,-3,4,-26,6,1,8,-24,12,-22,-20,15,18,-19,16,-21,-23,11,-25,9, signs 00001111011011101110101010
candidate -1,2,3,-4,5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,23,24,25,-10,-7,-2,-5,26,-3,4,-26,6,1,8,-24,12,-22,14,-20,18,-19,-21,15,-23,11,-25,9, signs 00001111011011011110101010
candidate -1,2,3,-4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,22,23,-11,24,25,-10,-7,-2,-5,26,-3,4,-26,6,1,8,-24,-22,13,-20,15,18,-19,16,-21,12,-23,-25,9, signs 00001111011101101110101010
candidate -1,2,3,-4,5,-6,7,-8,-9,10,11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,-12,22,23,-11,24,25,-10,-7,-2,-5,26,-3,4,-26,6,1,8,-24,-22,13,-21,15,18,-19,16,-20,14,-23,-25,9, signs 00001111011110101110101010
candidate -1,2,3,-4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,22,23,-14,-11,24,25,-10,-7,-2,-5,26,-3,4,-26,6,1,8,-24,12,-22,16,-20,18,-19,-21,15,-23,13,-25,9, signs 00001111011101101110101010
candidate -1,2,3,-4,5,-6,7,-8,-9,10,11,-12,-13,-14,-15,16,17,-18,19,-17,20,21,-16,22,23,-11,24,25,-10,-7,-2,-5,26,-3,4,-26,6,1,8,-24,12,-23,14,-20,18,-19,-21,15,-22,13,-25,9, signs 00001111011101011110101010
candidate -1,2,3,-4,5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,22,23,24,25,-13,-10,-7,-2,-5,26,-3,4,-26,6,1,8,11,-24,15,-22,-20,18,-19,-21,-23,14,-25,12,9, signs 00001111011011011110101010
candidate -1,2,3,-4,5,-6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,20,21,22,23,-14,24,25,-13,-10,-7,-2,-5,26,-3,4,-26,6,1,8,11,-24,-22,16,-20,18,-19,-21,15,-23,-25,12,9, signs 00001111011011101110101010
candidate -1,2,3,-4,5,-6,7,-8,-9,10,-11,-12,-13,-14,15,16,17,-18,19,-17,20,21,-16,22,23,-15,24,25,-10,-7,-2,-5,26,-3,4,-26,6,1,8,11,-25,13,-22,-20,18,-19,-21,-23,14,-24,12,9, signs 00001111011010111110101010
candidate -1,2,3,-4,5,-6,7,-8,-9,-10,-11,12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,23,-12,24,25,-7,-2,-5,26,-3,4,-26,6,1,8,-25,10,-22,-20,15,18,-19,16,-21,-23,11,-24,9, signs 00001111010111101110101010
candidate -1,2,3,-4,5,-6,7,-8,-9,-10,-11,12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,23,-12,24,25,-7,-2,-5,26,-3,4,-26,6,1,8,-25,10,-22,14,-20,18,-19,-21,15,-23,11,-24,9, signs 00001111010111011110101010
candidate -1,2,3,-4,5,-6,7,-8,-9,-10,-11,12,-13,-14,15,16,17,-18,19,-17,20,21,-16,22,23,-15,-12,24,25,-7,-2,-5,26,-3,4,-26,6,1,8,-25,10,13,-22,-20,18,-19,-21,-23,14,11,-24,9, signs 00001111010110111110101010
candidate -1,2,3,-4,5,-6,-7,-8,9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,23,-9,24,25,-2,-5,26,-3,4,-26,6,1,-25,7,-22,-20,12,15,18,-19,16,13,-21,-23,8,-24, signs 00001110111101101110101010
candidate -1,2,3,-4,5,-6,-7,-8,9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,23,-9,24,25,-2,-5,26,-3,4,-26,6,1,-25,7,-22,11,-20,15,18,-19,16,-21,12,-23,8,-24, signs 00001110111011101110101010
candidate -1,2,3,-4,5,-6,-7,-8,9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,23,-9,24,25,-2,-5,26,-3,4,-26,6,1,-25,7,-22,11,14,-20,18,-19,-21,15,12,-23,8,-24, signs 00001110111011011110101010
candidate -1,2,3,-4,5,-6,-7,-8,9,-10,-11,12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,23,-12,-9,24,25,-2,-5,26,-3,4,-26,6,1,-25,7,10,-22,-20,15,18,-19,16,-21,-23,11,8,-24, signs 00001110110111101110101010
candidate -1,2,3,-4,5,-6,-7,-8,9,-10,-11,12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,23,-12,-9,24,25,-2,-5,26,-3,4,-26,6,1,-25,7,10,-22,14,-20,18,-19,-21,15,-23,11,8,-24, signs 00001110110111011110101010
candidate -1,2,3,-4,5,-6,-7,-8,9,-10,-11,12,-13,-14,15,16,17,-18,19,-17,20,21,-16,22,23,-15,-12,-9,24,25,-2,-5,26,-3,4,-26,6,1,-25,7,10,13,-22,-20,18,-19,-21,-23,14,11,8,-24, signs 00001110110110111110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,-8,23,24,-1,25,-5,26,-3,4,-26,6,-25,2,-24,-22,-20,12,15,18,-19,16,13,-21,9,-23,7, signs 00001111011101101110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,-8,23,24,-1,25,-5,26,-3,4,-26,6,-25,2,-24,-22,11,-20,15,18,-19,16,-21,12,9,-23,7, signs 00001111011011101110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,-8,23,24,-1,25,-5,26,-3,4,-26,6,-25,2,-24,-22,11,14,-20,18,-19,-21,15,12,9,-23,7, signs 00001111011011011110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,23,24,-8,-1,25,-5,26,-3,4,-26,6,-25,2,7,-24,9,-22,-20,12,15,18,-19,16,13,-21,-23, signs 00001111011101101110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,23,24,-8,-1,25,-5,26,-3,4,-26,6,-25,2,7,-24,9,-22,11,-20,15,18,-19,16,-21,12,-23, signs 00001111011011101110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,23,24,-8,-1,25,-5,26,-3,4,-26,6,-25,2,7,-24,9,-22,11,14,-20,18,-19,-21,15,12,-23, signs 00001111011011011110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,-11,12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,23,-12,24,-8,-1,25,-5,26,-3,4,-26,6,-25,2,7,10,-22,-20,15,18,-19,16,-21,-23,11,-24,9, signs 00001111010111101110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,-11,12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,23,-12,24,-8,-1,25,-5,26,-3,4,-26,6,-25,2,7,10,-22,14,-20,18,-19,-21,15,-23,11,-24,9, signs 00001111010111011110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,-11,12,-13,-14,15,16,17,-18,19,-17,20,21,-16,22,23,-15,-12,24,-8,-1,25,-5,26,-3,4,-26,6,-25,2,7,10,13,-22,-20,18,-19,-21,-23,14,11,-24,9, signs 00001111010110111110101010
candidate -1,2,-3,-4,5,-6,7,-8,9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,23,-9,24,25,-2,-7,26,-5,4,-26,6,3,-25,1,8,-24,-22,-20,12,15,18,-19,16,13,-21,-23, signs 10000110111101101110101001
candidate -1,2,-3,-4,5,-6,7,-8,9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,23,-9,24,25,-2,-7,26,-5,4,-26,6,3,-25,1,8,-24,-22,11,-20,15,18,-19,16,-21,12,-23, signs 10000110111011101110101001
candidate -1,2,-3,-4,5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,23,-9,24,25,-2,-7,26,-5,4,-26,6,3,-25,1,8,-24,-22,11,14,-20,18,-19,-21,15,12,-23, signs 10000110111011011110101001
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,-11,12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,23,-12,-9,24,25,-2,-7,26,-5,4,-26,6,3,-25,1,8,-24,10,-22,-20,15,18,-19,16,-21,-23,11, signs 10000110110111101110101001
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,-11,12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,23,-12,-9,24,25,-2,-7,26,-5,4,-26,6,3,-25,1,8,-24,10,-22,14,-20,18,-19,-21,15,-23,11, signs 10000110110111011110101001
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,16,17,-18,19,-17,20,21,-16,22,23,-15,-12,-9,24,25,-2,-7,26,-5,4,-26,6,3,-25,1,8,-24,10,13,-22,-20,18,-19,-21,-23,14,11, signs 10000110110110111110101001
candidate -1,2,-3,-4,5,-6,7,-8,9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,23,-9,24,25,-2,-7,26,-5,4,-26,6,3,-25,1,-22,-20,12,15,18,-19,16,13,-21,-23,8,-24, signs 10000110111101101110101001
candidate -1,2,-3,-4,5,-6,7,-8,9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,23,-9,24,25,-2,-7,26,-5,4,-26,6,3,-25,1,-22,11,-20,15,18,-19,16,-21,12,-23,8,-24, signs 10000110111011101110101001
candidate -1,2,-3,-4,5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,23,-9,24,25,-2,-7,26,-5,4,-26,6,3,-25,1,-22,11,14,-20,18,-19,-21,15,12,-23,8,-24, signs 10000110111011011110101001
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,-11,12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,23,-12,-9,24,25,-2,-7,26,-5,4,-26,6,3,-25,1,10,-22,-20,15,18,-19,16,-21,-23,11,8,-24, signs 10000110110111101110101001
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,-11,12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,23,-12,-9,24,25,-2,-7,26,-5,4,-26,6,3,-25,1,10,-22,14,-20,18,-19,-21,15,-23,11,8,-24, signs 10000110110111011110101001
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,16,17,-18,19,-17,20,21,-16,22,23,-15,-12,-9,24,25,-2,-7,26,-5,4,-26,6,3,-25,1,10,13,-22,-20,18,-19,-21,-23,14,11,8,-24, signs 10000110110110111110101001
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,-8,23,24,-1,25,-3,26,-5,6,-26,4,-25,2,-24,-22,-20,12,15,18,-19,16,13,-21,9,-23,7, signs 00110011011101101110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,-8,23,24,-1,25,-3,26,-5,6,-26,4,-25,2,-24,-22,11,-20,15,18,-19,16,-21,12,9,-23,7, signs 00110011011011101110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,-8,23,24,-1,25,-3,26,-5,6,-26,4,-25,2,-24,-22,11,14,-20,18,-19,-21,15,12,9,-23,7, signs 00110011011011011110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,23,24,-8,-1,25,-3,26,-5,6,-26,4,-25,2,7,-24,9,-22,-20,12,15,18,-19,16,13,-21,-23, signs 00110011011101101110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,23,24,-8,-1,25,-3,26,-5,6,-26,4,-25,2,7,-24,9,-22,11,-20,15,18,-19,16,-21,12,-23, signs 00110011011011101110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,23,24,-8,-1,25,-3,26,-5,6,-26,4,-25,2,7,-24,9,-22,11,14,-20,18,-19,-21,15,12,-23, signs 00110011011011011110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,-11,12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,23,-12,24,-8,-1,25,-3,26,-5,6,-26,4,-25,2,7,10,-22,-20,15,18,-19,16,-21,-23,11,-24,9, signs 00110011010111101110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,-11,12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,23,-12,24,-8,-1,25,-3,26,-5,6,-26,4,-25,2,7,10,-22,14,-20,18,-19,-21,15,-23,11,-24,9, signs 00110011010111011110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,-11,12,-13,-14,15,16,17,-18,19,-17,20,21,-16,22,23,-15,-12,24,-8,-1,25,-3,26,-5,6,-26,4,-25,2,7,10,13,-22,-20,18,-19,-21,-23,14,11,-24,9, signs 00110011010110111110101010
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,-8,20,21,22,-6,23,24,-1,25,-3,26,-5,-22,7,-20,9,12,15,18,-19,16,13,10,-21,-23,-26,4,-25,2,-24, signs 00110101101101101110101010
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,-6,23,24,-1,25,-3,26,-5,8,-20,12,15,18,-19,16,13,-21,9,-22,7,-23,-26,4,-25,2,-24, signs 00110101011101101110101010
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,-6,23,24,-1,25,-3,26,-5,8,11,-20,15,18,-19,16,-21,12,9,-22,7,-23,-26,4,-25,2,-24, signs 00110101011011101110101010
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,-6,23,24,-1,25,-3,26,-5,8,11,14,-20,18,-19,-21,15,12,9,-22,7,-23,-26,4,-25,2,-24, signs 00110101011011011110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,-8,23,24,-1,25,-3,26,-5,-23,7,-22,-20,12,15,18,-19,16,13,-21,9,6,-26,4,-25,2,-24, signs 00110011011101101110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,-8,23,24,-1,25,-3,26,-5,-23,7,-22,11,-20,15,18,-19,16,-21,12,9,6,-26,4,-25,2,-24, signs 00110011011011101110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,-8,23,24,-1,25,-3,26,-5,-23,7,-22,11,14,-20,18,-19,-21,15,12,9,6,-26,4,-25,2,-24, signs 00110011011011011110101010
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,-8,20,21,22,-4,23,24,-1,25,-5,26,-7,-20,9,12,15,18,-19,16,13,10,-21,6,-26,-22,3,-23,-25,2,-24, signs 00010111101101101110110010
candidate 1,-2,3,4,-5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,-8,20,21,-3,22,-1,23,24,-4,25,26,-7,-20,9,12,15,18,-19,16,13,10,-26,6,-21,-25,5,-24,-22,2,-23, signs 01100011101101101110010011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,-4,23,24,-1,25,-5,26,-7,8,-20,12,15,18,-19,16,13,-21,9,6,-26,-22,3,-23,-25,2,-24, signs 00010111011101101110110010
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,-4,23,24,-1,25,-5,26,-7,8,11,-20,15,18,-19,16,-21,12,9,6,-26,-22,3,-23,-25,2,-24, signs 00010111011011101110110010
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,-4,23,24,-1,25,-5,26,-7,8,11,14,-20,18,-19,-21,15,12,9,6,-26,-22,3,-23,-25,2,-24, signs 00010111011011011110110010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,-8,23,24,-5,25,-1,26,-3,6,-24,-22,-20,12,15,18,-19,16,13,-21,9,-23,7,4,-26,2,-25, signs 00110011011101101110101001
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,-8,23,24,-5,25,-1,26,-3,6,-24,-22,11,-20,15,18,-19,16,-21,12,9,-23,7,4,-26,2,-25, signs 00110011011011101110101001
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,-8,23,24,-5,25,-1,26,-3,6,-24,-22,11,14,-20,18,-19,-21,15,12,9,-23,7,4,-26,2,-25, signs 00110011011011011110101001
candidate 1,-2,3,4,-5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,-8,20,21,-7,22,23,-4,24,25,-1,26,-3,6,-22,-20,9,12,15,18,-19,16,13,10,-21,-23,5,-24,-26,2,-25, signs 00101011101101101110101001
candidate 1,-2,3,4,-5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,-8,20,21,-7,22,23,-4,-1,24,-3,25,26,6,-22,-20,9,12,15,18,-19,16,13,10,-21,-26,5,-23,-25,2,-24, signs 01100011101101101110100011
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,-7,22,23,-4,24,25,-1,26,-3,6,-22,8,-20,12,15,18,-19,16,13,-21,9,-23,5,-24,-26,2,-25, signs 00101011011101101110101001
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,-7,22,23,-4,-1,24,-3,25,26,6,-22,8,-20,12,15,18,-19,16,13,-21,9,-26,5,-23,-25,2,-24, signs 01100011011101101110100011
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,-7,22,23,-4,24,25,-1,26,-3,6,-22,8,11,-20,15,18,-19,16,-21,12,9,-23,5,-24,-26,2,-25, signs 00101011011011101110101001
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,-7,22,23,-4,-1,24,-3,25,26,6,-22,8,11,-20,15,18,-19,16,-21,12,9,-26,5,-23,-25,2,-24, signs 01100011011011101110100011
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,-7,22,23,-4,24,25,-1,26,-3,6,-22,8,11,14,-20,18,-19,-21,15,12,9,-23,5,-24,-26,2,-25, signs 00101011011011011110101001
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,-7,22,23,-4,-1,24,-3,25,26,6,-22,8,11,14,-20,18,-19,-21,15,12,9,-26,5,-23,-25,2,-24, signs 01100011011011011110100011
candidate 1,-2,3,4,-5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,-8,20,21,-7,22,23,-4,-1,24,-3,25,26,-20,9,12,15,18,-19,16,13,10,-21,6,-22,-26,5,-23,-25,2,-24, signs 01100011101101101110100011
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,-7,22,23,-4,-1,24,-3,25,26,8,-20,12,15,18,-19,16,13,-21,9,6,-22,-26,5,-23,-25,2,-24, signs 01100011011101101110100011
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,-7,22,23,-4,-1,24,-3,25,26,8,11,-20,15,18,-19,16,-21,12,9,6,-22,-26,5,-23,-25,2,-24, signs 01100011011011101110100011
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,-7,22,23,-4,-1,24,-3,25,26,8,11,14,-20,18,-19,-21,15,12,9,6,-22,-26,5,-23,-25,2,-24, signs 01100011011011011110100011
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,-8,23,24,-5,25,-1,26,-3,-23,7,-22,-20,12,15,18,-19,16,13,-21,9,6,-24,4,-26,2,-25, signs 00110011011101101110101001
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,-8,23,24,-5,25,-1,26,-3,-23,7,-22,11,-20,15,18,-19,16,-21,12,9,6,-24,4,-26,2,-25, signs 00110011011011101110101001
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,-8,23,24,-5,25,-1,26,-3,-23,7,-22,11,14,-20,18,-19,-21,15,12,9,6,-24,4,-26,2,-25, signs 00110011011011011110101001
candidate 1,-2,3,4,-5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,-8,20,21,-7,22,23,-4,24,25,-1,26,-3,-23,5,-20,9,12,15,18,-19,16,13,10,-21,6,-22,-24,-26,2,-25, signs 00101011101101101110101001
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,-7,22,23,-4,24,25,-1,26,-3,-23,5,8,-20,12,15,18,-19,16,13,-21,9,6,-22,-24,-26,2,-25, signs 00101011011101101110101001
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,-7,22,23,-4,24,25,-1,26,-3,-23,5,8,11,-20,15,18,-19,16,-21,12,9,6,-22,-24,-26,2,-25, signs 00101011011011101110101001
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,-7,22,23,-4,24,25,-1,26,-3,-23,5,8,11,14,-20,18,-19,-21,15,12,9,6,-22,-24,-26,2,-25, signs 00101011011011011110101001
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,-8,23,24,-5,25,-3,26,-1,2,-26,6,-24,-22,-20,12,15,18,-19,16,13,-21,9,-23,7,4,-25, signs 00110011011101101110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,-8,23,24,-5,25,-3,26,-1,2,-26,6,-24,-22,11,-20,15,18,-19,16,-21,12,9,-23,7,4,-25, signs 00110011011011101110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,-8,23,24,-5,25,-3,26,-1,2,-26,6,-24,-22,11,14,-20,18,-19,-21,15,12,9,-23,7,4,-25, signs 00110011011011011110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,-8,23,24,-5,25,-3,26,-1,2,-26,-23,7,-22,-20,12,15,18,-19,16,13,-21,9,6,-24,4,-25, signs 00110011011101101110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,-8,23,24,-5,25,-3,26,-1,2,-26,-23,7,-22,11,-20,15,18,-19,16,-21,12,9,6,-24,4,-25, signs 00110011011011101110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,-8,23,24,-5,25,-3,26,-1,2,-26,-23,7,-22,11,14,-20,18,-19,-21,15,12,9,6,-24,4,-25, signs 00110011011011011110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,-8,23,24,-5,25,-3,26,-1,2,-26,4,-25,6,-24,-22,-20,12,15,18,-19,16,13,-21,9,-23,7, signs 00110011011101101110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,-8,23,24,-5,25,-3,26,-1,2,-26,4,-25,6,-24,-22,11,-20,15,18,-19,16,-21,12,9,-23,7, signs 00110011011011101110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,-8,23,24,-5,25,-3,26,-1,2,-26,4,-25,6,-24,-22,11,14,-20,18,-19,-21,15,12,9,-23,7, signs 00110011011011011110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,-8,23,24,-5,25,-3,26,-1,2,-26,4,-25,-23,7,-22,-20,12,15,18,-19,16,13,-21,9,6,-24, signs 00110011011101101110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,-8,23,24,-5,25,-3,26,-1,2,-26,4,-25,-23,7,-22,11,-20,15,18,-19,16,-21,12,9,6,-24, signs 00110011011011101110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,-8,23,24,-5,25,-3,26,-1,2,-26,4,-25,-23,7,-22,11,14,-20,18,-19,-21,15,12,9,6,-24, signs 00110011011011011110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,-8,23,24,-5,25,-3,26,-1,6,-24,-22,-20,12,15,18,-19,16,13,-21,9,-23,7,4,-25,2,-26, signs 00110011011101101110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,-8,23,24,-5,25,-3,26,-1,6,-24,-22,11,-20,15,18,-19,16,-21,12,9,-23,7,4,-25,2,-26, signs 00110011011011101110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,-8,23,24,-5,25,-3,26,-1,6,-24,-22,11,14,-20,18,-19,-21,15,12,9,-23,7,4,-25,2,-26, signs 00110011011011011110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,-8,23,24,-5,25,-3,26,-1,-23,7,-22,-20,12,15,18,-19,16,13,-21,9,6,-24,4,-25,2,-26, signs 00110011011101101110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,-8,23,24,-5,25,-3,26,-1,-23,7,-22,11,-20,15,18,-19,16,-21,12,9,6,-24,4,-25,2,-26, signs 00110011011011101110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,-8,23,24,-5,25,-3,26,-1,-23,7,-22,11,14,-20,18,-19,-21,15,12,9,6,-24,4,-25,2,-26, signs 00110011011011011110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,-8,23,24,-5,25,-3,26,-1,4,-25,6,-24,-22,-20,12,15,18,-19,16,13,-21,9,-23,7,2,-26, signs 00110011011101101110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,-8,23,24,-5,25,-3,26,-1,4,-25,6,-24,-22,11,-20,15,18,-19,16,-21,12,9,-23,7,2,-26, signs 00110011011011101110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,-8,23,24,-5,25,-3,26,-1,4,-25,6,-24,-22,11,14,-20,18,-19,-21,15,12,9,-23,7,2,-26, signs 00110011011011011110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,-8,23,24,-5,25,-3,26,-1,4,-25,-23,7,-22,-20,12,15,18,-19,16,13,-21,9,6,-24,2,-26, signs 00110011011101101110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,-8,23,24,-5,25,-3,26,-1,4,-25,-23,7,-22,11,-20,15,18,-19,16,-21,12,9,6,-24,2,-26, signs 00110011011011101110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,-8,23,24,-5,25,-3,26,-1,4,-25,-23,7,-22,11,14,-20,18,-19,-21,15,12,9,6,-24,2,-26, signs 00110011011011011110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,23,-9,24,25,-6,-1,26,-3,4,-26,2,5,8,-24,-22,-20,12,15,18,-19,16,13,-21,-23,-25,7, signs 11000010111101101110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,23,-9,24,25,-6,-1,26,-3,4,-26,2,5,8,-24,-22,11,-20,15,18,-19,16,-21,12,-23,-25,7, signs 11000010111011101110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,23,-9,24,25,-6,-1,26,-3,4,-26,2,5,8,-24,-22,11,14,-20,18,-19,-21,15,12,-23,-25,7, signs 11000010111011011110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,23,-12,-9,24,25,-6,-1,26,-3,4,-26,2,5,8,-24,10,-22,-20,15,18,-19,16,-21,-23,11,-25,7, signs 11000010110111101110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,23,-12,-9,24,25,-6,-1,26,-3,4,-26,2,5,8,-24,10,-22,14,-20,18,-19,-21,15,-23,11,-25,7, signs 11000010110111011110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,-13,-14,15,16,17,-18,19,-17,20,21,-16,22,23,-15,-12,-9,24,25,-6,-1,26,-3,4,-26,2,5,8,-24,10,13,-22,-20,18,-19,-21,-23,14,11,-25,7, signs 11000010110110111110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,23,-9,24,25,-6,-1,26,-3,4,-26,2,5,-25,7,-22,-20,12,15,18,-19,16,13,-21,-23,8,-24, signs 11000010111101101110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,23,-9,24,25,-6,-1,26,-3,4,-26,2,5,-25,7,-22,11,-20,15,18,-19,16,-21,12,-23,8,-24, signs 11000010111011101110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,23,-9,24,25,-6,-1,26,-3,4,-26,2,5,-25,7,-22,11,14,-20,18,-19,-21,15,12,-23,8,-24, signs 11000010111011011110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,23,-12,-9,24,25,-6,-1,26,-3,4,-26,2,5,-25,7,10,-22,-20,15,18,-19,16,-21,-23,11,8,-24, signs 11000010110111101110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,23,-12,-9,24,25,-6,-1,26,-3,4,-26,2,5,-25,7,10,-22,14,-20,18,-19,-21,15,-23,11,8,-24, signs 11000010110111011110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,-13,-14,15,16,17,-18,19,-17,20,21,-16,22,23,-15,-12,-9,24,25,-6,-1,26,-3,4,-26,2,5,-25,7,10,13,-22,-20,18,-19,-21,-23,14,11,8,-24, signs 11000010110110111110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,-8,23,24,-5,25,-1,26,-3,4,-26,2,-25,6,-24,-22,-20,12,15,18,-19,16,13,-21,9,-23,7, signs 11000011011101101110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,-8,23,24,-5,25,-1,26,-3,4,-26,2,-25,6,-24,-22,11,-20,15,18,-19,16,-21,12,9,-23,7, signs 11000011011011101110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,-8,23,24,-5,25,-1,26,-3,4,-26,2,-25,6,-24,-22,11,14,-20,18,-19,-21,15,12,9,-23,7, signs 11000011011011011110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,-8,23,24,-5,25,-1,26,-3,4,-26,2,-25,-23,7,-22,-20,12,15,18,-19,16,13,-21,9,6,-24, signs 11000011011101101110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,-8,23,24,-5,25,-1,26,-3,4,-26,2,-25,-23,7,-22,11,-20,15,18,-19,16,-21,12,9,6,-24, signs 11000011011011101110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,-8,23,24,-5,25,-1,26,-3,4,-26,2,-25,-23,7,-22,11,14,-20,18,-19,-21,15,12,9,6,-24, signs 11000011011011011110101010
candidate -1,-2,3,-4,5,6,-7,-8,9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,23,-9,24,25,-6,-3,26,-5,4,-26,2,7,-25,1,8,-24,-22,-20,12,15,18,-19,16,13,-21,-23, signs 11100000111101101110101001
candidate -1,-2,3,-4,5,6,-7,-8,9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,23,-9,24,25,-6,-3,26,-5,4,-26,2,7,-25,1,8,-24,-22,11,-20,15,18,-19,16,-21,12,-23, signs 11100000111011101110101001
candidate -1,-2,3,-4,5,6,-7,-8,9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,23,-9,24,25,-6,-3,26,-5,4,-26,2,7,-25,1,8,-24,-22,11,14,-20,18,-19,-21,15,12,-23, signs 11100000111011011110101001
candidate -1,-2,3,-4,5,6,-7,-8,9,-10,-11,12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,23,-12,-9,24,25,-6,-3,26,-5,4,-26,2,7,-25,1,8,-24,10,-22,-20,15,18,-19,16,-21,-23,11, signs 11100000110111101110101001
candidate -1,-2,3,-4,5,6,-7,-8,9,-10,-11,12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,23,-12,-9,24,25,-6,-3,26,-5,4,-26,2,7,-25,1,8,-24,10,-22,14,-20,18,-19,-21,15,-23,11, signs 11100000110111011110101001
candidate -1,-2,3,-4,5,6,-7,-8,9,-10,-11,12,-13,-14,15,16,17,-18,19,-17,20,21,-16,22,23,-15,-12,-9,24,25,-6,-3,26,-5,4,-26,2,7,-25,1,8,-24,10,13,-22,-20,18,-19,-21,-23,14,11, signs 11100000110110111110101001
candidate -1,-2,3,-4,5,6,-7,-8,9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,23,-9,24,25,-6,-3,26,-5,4,-26,2,7,-25,1,-22,-20,12,15,18,-19,16,13,-21,-23,8,-24, signs 11100000111101101110101001
candidate -1,-2,3,-4,5,6,-7,-8,9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,23,-9,24,25,-6,-3,26,-5,4,-26,2,7,-25,1,-22,11,-20,15,18,-19,16,-21,12,-23,8,-24, signs 11100000111011101110101001
candidate -1,-2,3,-4,5,6,-7,-8,9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,23,-9,24,25,-6,-3,26,-5,4,-26,2,7,-25,1,-22,11,14,-20,18,-19,-21,15,12,-23,8,-24, signs 11100000111011011110101001
candidate -1,-2,3,-4,5,6,-7,-8,9,-10,-11,12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,23,-12,-9,24,25,-6,-3,26,-5,4,-26,2,7,-25,1,10,-22,-20,15,18,-19,16,-21,-23,11,8,-24, signs 11100000110111101110101001
candidate -1,-2,3,-4,5,6,-7,-8,9,-10,-11,12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,23,-12,-9,24,25,-6,-3,26,-5,4,-26,2,7,-25,1,10,-22,14,-20,18,-19,-21,15,-23,11,8,-24, signs 11100000110111011110101001
candidate -1,-2,3,-4,5,6,-7,-8,9,-10,-11,12,-13,-14,15,16,17,-18,19,-17,20,21,-16,22,23,-15,-12,-9,24,25,-6,-3,26,-5,4,-26,2,7,-25,1,10,13,-22,-20,18,-19,-21,-23,14,11,8,-24, signs 11100000110110111110101001
candidate 1,-2,3,4,-5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,-8,20,21,-7,22,23,24,-3,25,-1,-4,26,6,-22,-20,9,12,15,18,-19,16,13,10,-21,-23,5,-26,-24,2,-25, signs 00101011101101101110101100
candidate 1,-2,3,4,-5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,-8,20,21,-7,22,-3,23,-1,24,25,-4,26,6,-22,-20,9,12,15,18,-19,16,13,10,-21,-26,5,-25,-23,2,-24, signs 01100011101101101110101001
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,-7,22,23,24,-3,25,-1,-4,26,6,-22,8,-20,12,15,18,-19,16,13,-21,9,-23,5,-26,-24,2,-25, signs 00101011011101101110101100
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,-7,22,-3,23,-1,24,25,-4,26,6,-22,8,-20,12,15,18,-19,16,13,-21,9,-26,5,-25,-23,2,-24, signs 01100011011101101110101001
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,-7,22,23,24,-3,25,-1,-4,26,6,-22,8,11,-20,15,18,-19,16,-21,12,9,-23,5,-26,-24,2,-25, signs 00101011011011101110101100
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,-7,22,-3,23,-1,24,25,-4,26,6,-22,8,11,-20,15,18,-19,16,-21,12,9,-26,5,-25,-23,2,-24, signs 01100011011011101110101001
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,-7,22,23,24,-3,25,-1,-4,26,6,-22,8,11,14,-20,18,-19,-21,15,12,9,-23,5,-26,-24,2,-25, signs 00101011011011011110101100
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,-7,22,-3,23,-1,24,25,-4,26,6,-22,8,11,14,-20,18,-19,-21,15,12,9,-26,5,-25,-23,2,-24, signs 01100011011011011110101001
candidate 1,-2,3,4,5,-6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,-8,20,21,22,23,-5,24,-3,25,-1,-4,26,-22,7,-20,9,12,15,18,-19,16,13,10,-21,6,-23,-26,-24,2,-25, signs 00101101101101101110101100
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,-8,20,21,22,-6,23,24,-3,25,-1,26,-5,-22,7,-20,9,12,15,18,-19,16,13,10,-21,-23,-26,4,-24,2,-25, signs 00110101101101101110101100
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,-8,20,21,22,-6,-3,23,-1,24,-5,25,26,-20,9,12,15,18,-19,16,13,10,-21,-26,7,-22,-25,4,-24,2,-23, signs 00100111101101101110110100
candidate 1,-2,3,4,-5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,-8,20,21,-7,22,-3,23,-1,24,25,-4,26,-20,9,12,15,18,-19,16,13,10,-21,6,-22,-26,5,-25,-23,2,-24, signs 01100011101101101110101001
candidate 1,-2,3,4,5,6,-7,-8,9,-10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,-12,-9,-6,22,23,-5,24,-3,25,-1,-4,26,-22,7,10,13,-21,15,18,-19,16,-20,14,11,8,-23,-26,-24,2,-25, signs 00101110110110101110101100
candidate 1,-2,3,4,5,6,-7,-8,9,-10,-11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-9,-6,22,23,-5,24,-3,25,-1,-4,26,-22,7,10,-21,12,15,18,-19,16,13,-20,11,8,-23,-26,-24,2,-25, signs 00101110110101101110101100
candidate 1,-2,3,4,5,6,-7,-8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-6,22,23,-5,24,-3,25,-1,-4,26,-22,7,-21,9,12,15,18,-19,16,13,10,-20,8,-23,-26,-24,2,-25, signs 00101110101101101110101100
candidate 1,-2,3,4,5,-6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,22,23,-8,-5,24,-3,25,-1,-4,26,6,-22,10,-20,12,15,18,-19,16,13,-21,9,-23,7,-26,-24,2,-25, signs 00101101101101101110101100
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,-6,-3,23,-1,24,-5,25,26,8,-20,12,15,18,-19,16,13,-21,9,-26,7,-22,-25,4,-24,2,-23, signs 00100111011101101110110100
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,-7,22,-3,23,-1,24,25,-4,26,8,-20,12,15,18,-19,16,13,-21,9,6,-22,-26,5,-25,-23,2,-24, signs 01100011011101101110101001
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,-6,23,24,-3,25,-1,26,-5,8,-20,12,15,18,-19,16,13,-21,9,-22,7,-23,-26,4,-24,2,-25, signs 00110101011101101110101100
candidate 1,-2,3,4,5,-6,-7,8,9,-10,-11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,-12,-9,22,23,-8,-5,24,-3,25,-1,-4,26,6,-22,10,13,-21,15,18,-19,16,-20,14,11,-23,7,-26,-24,2,-25, signs 00101101110110101110101100
candidate 1,-2,3,4,5,-6,-7,8,9,-10,-11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,-9,22,23,-8,-5,24,-3,25,-1,-4,26,6,-22,10,-21,12,15,18,-19,16,13,-20,11,-23,7,-26,-24,2,-25, signs 00101101110101101110101100
candidate 1,-2,3,4,5,-6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,22,23,-11,-8,-5,24,-3,25,-1,-4,26,6,9,-22,13,-20,15,18,-19,16,-21,12,-23,10,7,-26,-24,2,-25, signs 00101101101101101110101100
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,-6,-3,23,-1,24,-5,25,26,8,11,-20,15,18,-19,16,-21,12,9,-26,7,-22,-25,4,-24,2,-23, signs 00100111011011101110110100
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,-7,22,-3,23,-1,24,25,-4,26,8,11,-20,15,18,-19,16,-21,12,9,6,-22,-26,5,-25,-23,2,-24, signs 01100011011011101110101001
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,-6,23,24,-3,25,-1,26,-5,8,11,-20,15,18,-19,16,-21,12,9,-22,7,-23,-26,4,-24,2,-25, signs 00110101011011101110101100
candidate 1,-2,3,4,5,-6,-7,8,-9,-10,11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,-12,22,23,-11,-8,-5,24,-3,25,-1,-4,26,6,9,-22,13,-21,15,18,-19,16,-20,14,-23,10,7,-26,-24,2,-25, signs 00101101101110101110101100
candidate 1,-2,3,4,5,-6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,22,23,-14,-11,-8,-5,24,-3,25,-1,-4,26,6,9,12,-22,16,-20,18,-19,-21,15,-23,13,10,7,-26,-24,2,-25, signs 00101101101101101110101100
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,-6,-3,23,-1,24,-5,25,26,8,11,14,-20,18,-19,-21,15,12,9,-26,7,-22,-25,4,-24,2,-23, signs 00100111011011011110110100
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,-7,22,-3,23,-1,24,25,-4,26,8,11,14,-20,18,-19,-21,15,12,9,6,-22,-26,5,-25,-23,2,-24, signs 01100011011011011110101001
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,-6,23,24,-3,25,-1,26,-5,8,11,14,-20,18,-19,-21,15,12,9,-22,7,-23,-26,4,-24,2,-25, signs 00110101011011011110101100
candidate 1,-2,3,4,5,-6,-7,8,-9,-10,11,-12,-13,-14,-15,16,17,-18,19,-17,20,21,-16,22,23,-11,-8,-5,24,-3,25,-1,-4,26,6,9,12,-23,14,-20,18,-19,-21,15,-22,13,10,7,-26,-24,2,-25, signs 00101101101101011110101100
candidate 1,-2,3,4,5,-6,-7,8,-9,-10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,23,-8,-5,24,-3,25,-1,-4,26,6,9,-23,11,-20,15,18,-19,16,-21,12,-22,10,7,-26,-24,2,-25, signs 00101101101011101110101100
candidate 1,-2,3,4,5,-6,-7,8,-9,-10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,23,-8,-5,24,-3,25,-1,-4,26,6,9,-23,11,14,-20,18,-19,-21,15,12,-22,10,7,-26,-24,2,-25, signs 00101101101011011110101100
candidate 1,-2,3,4,5,-6,-7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,23,-5,24,-3,25,-1,-4,26,6,-23,8,-20,12,15,18,-19,16,13,-21,9,-22,7,-26,-24,2,-25, signs 00101101011101101110101100
candidate 1,-2,3,4,5,-6,-7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,23,-5,24,-3,25,-1,-4,26,6,-23,8,11,-20,15,18,-19,16,-21,12,9,-22,7,-26,-24,2,-25, signs 00101101011011101110101100
candidate 1,-2,3,4,5,-6,-7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,23,-5,24,-3,25,-1,-4,26,6,-23,8,11,14,-20,18,-19,-21,15,12,9,-22,7,-26,-24,2,-25, signs 00101101011011011110101100
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,-8,23,24,-3,25,-1,26,-5,-23,7,-22,-20,12,15,18,-19,16,13,-21,9,6,-26,4,-24,2,-25, signs 00110011011101101110101100
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,-8,23,24,-3,25,-1,26,-5,-23,7,-22,11,-20,15,18,-19,16,-21,12,9,6,-26,4,-24,2,-25, signs 00110011011011101110101100
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,-8,23,24,-3,25,-1,26,-5,-23,7,-22,11,14,-20,18,-19,-21,15,12,9,6,-26,4,-24,2,-25, signs 00110011011011011110101100
candidate 1,-2,3,4,-5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,-8,20,21,-7,22,23,24,-3,25,-1,-4,26,-23,5,-20,9,12,15,18,-19,16,13,10,-21,6,-22,-26,-24,2,-25, signs 00101011101101101110101100
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,-7,22,23,24,-3,25,-1,-4,26,-23,5,8,-20,12,15,18,-19,16,13,-21,9,6,-22,-26,-24,2,-25, signs 00101011011101101110101100
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,-7,22,23,24,-3,25,-1,-4,26,-23,5,8,11,-20,15,18,-19,16,-21,12,9,6,-22,-26,-24,2,-25, signs 00101011011011101110101100
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,-7,22,23,24,-3,25,-1,-4,26,-23,5,8,11,14,-20,18,-19,-21,15,12,9,6,-22,-26,-24,2,-25, signs 00101011011011011110101100
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,23,-9,24,-7,25,26,-4,-1,2,5,-26,-24,-22,-20,12,15,18,-19,16,13,-21,-23,8,-25,6,3, signs 00100110111101101110101010
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,23,-9,24,-7,25,26,-4,-1,2,5,-26,-24,-22,11,-20,15,18,-19,16,-21,12,-23,8,-25,6,3, signs 00100110111011101110101010
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,23,-9,24,-7,25,26,-4,-1,2,5,-26,-24,-22,11,14,-20,18,-19,-21,15,12,-23,8,-25,6,3, signs 00100110111011011110101010
candidate 1,-2,3,-4,-5,6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,-8,20,21,-7,22,23,-6,24,25,-3,26,-1,2,5,-24,-22,-20,9,12,15,18,-19,16,13,10,-21,-23,-25,4,-26, signs 00010111101101101110101010
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,-11,12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,23,-12,-9,24,-7,25,26,-4,-1,2,5,-26,-24,10,-22,-20,15,18,-19,16,-21,-23,11,8,-25,6,3, signs 00100110110111101110101010
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,-11,12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,23,-12,-9,24,-7,25,26,-4,-1,2,5,-26,-24,10,-22,14,-20,18,-19,-21,15,-23,11,8,-25,6,3, signs 00100110110111011110101010
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,-7,22,23,-6,24,25,-3,26,-1,2,5,-24,-22,8,-20,12,15,18,-19,16,13,-21,9,-23,-25,4,-26, signs 00010111011101101110101010
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,15,16,17,-18,19,-17,20,21,-16,22,23,-15,-12,-9,24,-7,25,26,-4,-1,2,5,-26,-24,10,13,-22,-20,18,-19,-21,-23,14,11,8,-25,6,3, signs 00100110110110111110101010
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,-7,22,23,-6,24,25,-3,26,-1,2,5,-24,-22,8,11,-20,15,18,-19,16,-21,12,9,-23,-25,4,-26, signs 00010111011011101110101010
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,-7,22,23,-6,24,25,-3,26,-1,2,5,-24,-22,8,11,14,-20,18,-19,-21,15,12,9,-23,-25,4,-26, signs 00010111011011011110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,23,-9,-6,24,25,-3,26,-1,2,5,-24,7,-22,-20,12,15,18,-19,16,13,-21,-23,8,-25,4,-26, signs 00010110111101101110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,23,-9,-6,24,25,-3,26,-1,2,5,-24,7,-22,11,-20,15,18,-19,16,-21,12,-23,8,-25,4,-26, signs 00010110111011101110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,23,-9,-6,24,25,-3,26,-1,2,5,-24,7,-22,11,14,-20,18,-19,-21,15,12,-23,8,-25,4,-26, signs 00010110111011011110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,23,-12,-9,-6,24,25,-3,26,-1,2,5,-24,7,10,-22,-20,15,18,-19,16,-21,-23,11,8,-25,4,-26, signs 00010110110111101110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,23,-12,-9,-6,24,25,-3,26,-1,2,5,-24,7,10,-22,14,-20,18,-19,-21,15,-23,11,8,-25,4,-26, signs 00010110110111011110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,-13,-14,15,16,17,-18,19,-17,20,21,-16,22,23,-15,-12,-9,-6,24,25,-3,26,-1,2,5,-24,7,10,13,-22,-20,18,-19,-21,-23,14,11,8,-25,4,-26, signs 00010110110110111110101010
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,23,-9,24,-7,25,26,-4,-1,2,-25,6,-24,-22,-20,12,15,18,-19,16,13,-21,-23,8,5,-26,3, signs 00100110111101101110101010
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,23,-9,24,-7,25,26,-4,-1,2,-25,6,-24,-22,11,-20,15,18,-19,16,-21,12,-23,8,5,-26,3, signs 00100110111011101110101010
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,23,-9,24,-7,25,26,-4,-1,2,-25,6,-24,-22,11,14,-20,18,-19,-21,15,12,-23,8,5,-26,3, signs 00100110111011011110101010
candidate 1,-2,3,-4,-5,6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,-8,20,21,-7,22,23,-6,24,25,-3,26,-1,2,-25,4,-22,-20,9,12,15,18,-19,16,13,10,-21,-23,5,-24,-26, signs 00010111101101101110101010
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,-11,12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,23,-12,-9,24,-7,25,26,-4,-1,2,-25,6,-24,10,-22,-20,15,18,-19,16,-21,-23,11,8,5,-26,3, signs 00100110110111101110101010
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,-11,12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,23,-12,-9,24,-7,25,26,-4,-1,2,-25,6,-24,10,-22,14,-20,18,-19,-21,15,-23,11,8,5,-26,3, signs 00100110110111011110101010
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,-7,22,23,-6,24,25,-3,26,-1,2,-25,4,-22,8,-20,12,15,18,-19,16,13,-21,9,-23,5,-24,-26, signs 00010111011101101110101010
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,15,16,17,-18,19,-17,20,21,-16,22,23,-15,-12,-9,24,-7,25,26,-4,-1,2,-25,6,-24,10,13,-22,-20,18,-19,-21,-23,14,11,8,5,-26,3, signs 00100110110110111110101010
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,-7,22,23,-6,24,25,-3,26,-1,2,-25,4,-22,8,11,-20,15,18,-19,16,-21,12,9,-23,5,-24,-26, signs 00010111011011101110101010
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,-7,22,23,-6,24,25,-3,26,-1,2,-25,4,-22,8,11,14,-20,18,-19,-21,15,12,9,-23,5,-24,-26, signs 00010111011011011110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,23,-9,-6,24,25,-3,26,-1,2,-25,4,7,-22,-20,12,15,18,-19,16,13,-21,-23,8,5,-24,-26, signs 00010110111101101110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,23,-9,-6,24,25,-3,26,-1,2,-25,4,7,-22,11,-20,15,18,-19,16,-21,12,-23,8,5,-24,-26, signs 00010110111011101110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,23,-9,-6,24,25,-3,26,-1,2,-25,4,7,-22,11,14,-20,18,-19,-21,15,12,-23,8,5,-24,-26, signs 00010110111011011110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,23,-12,-9,-6,24,25,-3,26,-1,2,-25,4,7,10,-22,-20,15,18,-19,16,-21,-23,11,8,5,-24,-26, signs 00010110110111101110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,23,-12,-9,-6,24,25,-3,26,-1,2,-25,4,7,10,-22,14,-20,18,-19,-21,15,-23,11,8,5,-24,-26, signs 00010110110111011110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,-13,-14,15,16,17,-18,19,-17,20,21,-16,22,23,-15,-12,-9,-6,24,25,-3,26,-1,2,-25,4,7,10,13,-22,-20,18,-19,-21,-23,14,11,8,5,-24,-26, signs 00010110110110111110101010
candidate 1,2,-3,-4,5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,-8,20,21,-7,22,-5,23,24,-2,25,26,-1,-25,3,-24,-22,-20,9,12,15,18,-19,16,13,10,-21,6,-23,4,-26, signs 00011011101101101110101010
candidate 1,2,-3,-4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,-7,22,-5,23,24,-2,25,26,-1,-25,3,-24,-22,8,-20,12,15,18,-19,16,13,-21,9,6,-23,4,-26, signs 00011011011101101110101010
candidate 1,2,-3,-4,5,-6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,-7,22,-5,23,24,-2,25,26,-1,-25,3,-24,-22,8,11,-20,15,18,-19,16,-21,12,9,6,-23,4,-26, signs 00011011011011101110101010
candidate 1,2,-3,-4,5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,-7,22,-5,23,24,-2,25,26,-1,-25,3,-24,-22,8,11,14,-20,18,-19,-21,15,12,9,6,-23,4,-26, signs 00011011011011011110101010
candidate 1,2,-3,-4,5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,-8,20,21,-7,22,-5,23,24,-2,25,26,-1,-25,-23,4,-22,-20,9,12,15,18,-19,16,13,10,-21,6,3,-24,-26, signs 00011011101101101110101010
candidate 1,2,-3,-4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,-7,22,-5,23,24,-2,25,26,-1,-25,-23,4,-22,8,-20,12,15,18,-19,16,13,-21,9,6,3,-24,-26, signs 00011011011101101110101010
candidate 1,2,-3,-4,5,-6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,-7,22,-5,23,24,-2,25,26,-1,-25,-23,4,-22,8,11,-20,15,18,-19,16,-21,12,9,6,3,-24,-26, signs 00011011011011101110101010
candidate 1,2,-3,-4,5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,-7,22,-5,23,24,-2,25,26,-1,-25,-23,4,-22,8,11,14,-20,18,-19,-21,15,12,9,6,3,-24,-26, signs 00011011011011011110101010
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,-4,23,24,-1,25,-3,26,-7,8,-26,6,9,-22,-20,12,15,18,-19,16,13,-21,5,-23,-25,2,-24, signs 11010100011101101110101100
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,-4,23,24,-1,25,-3,26,-7,8,-26,6,9,-22,11,-20,15,18,-19,16,-21,12,5,-23,-25,2,-24, signs 11010100011011101110101100
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,-4,23,24,-1,25,-3,26,-7,8,-26,6,9,-22,11,14,-20,18,-19,-21,15,12,5,-23,-25,2,-24, signs 11010100011011011110101100
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,-4,-1,23,-3,24,25,26,-7,8,-26,6,-20,12,15,18,-19,16,13,-21,9,-25,5,-22,-24,2,-23, signs 10011100011101101110111000
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,-4,23,24,-1,25,-3,26,-7,8,-26,6,-20,12,15,18,-19,16,13,-21,9,-22,5,-23,-25,2,-24, signs 11010100011101101110101100
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,-4,-1,23,-3,24,25,26,-7,8,-26,6,11,-20,15,18,-19,16,-21,12,9,-25,5,-22,-24,2,-23, signs 10011100011011101110111000
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,-4,23,24,-1,25,-3,26,-7,8,-26,6,11,-20,15,18,-19,16,-21,12,9,-22,5,-23,-25,2,-24, signs 11010100011011101110101100
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,-4,-1,23,-3,24,25,26,-7,8,-26,6,11,14,-20,18,-19,-21,15,12,9,-25,5,-22,-24,2,-23, signs 10011100011011011110111000
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,-4,23,24,-1,25,-3,26,-7,8,-26,6,11,14,-20,18,-19,-21,15,12,9,-22,5,-23,-25,2,-24, signs 11010100011011011110101100
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,23,-1,24,-3,-8,25,26,-5,6,-26,4,7,-25,9,2,-24,-22,-20,12,15,18,-19,16,13,-21,-23, signs 10010001111101101110101100
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,23,-1,24,-3,-8,25,26,-5,6,-26,4,7,-25,9,2,-24,-22,11,-20,15,18,-19,16,-21,12,-23, signs 10010001111011101110101100
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,23,-1,24,-3,-8,25,26,-5,6,-26,4,7,-25,9,2,-24,-22,11,14,-20,18,-19,-21,15,12,-23, signs 10010001111011011110101100
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,-11,12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,23,-12,-1,24,-3,-8,25,26,-5,6,-26,4,7,-25,9,2,-24,10,-22,-20,15,18,-19,16,-21,-23,11, signs 10010001110111101110101100
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,-11,12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,23,-12,-1,24,-3,-8,25,26,-5,6,-26,4,7,-25,9,2,-24,10,-22,14,-20,18,-19,-21,15,-23,11, signs 10010001110111011110101100
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,-11,12,-13,-14,15,16,17,-18,19,-17,20,21,-16,22,23,-15,-12,-1,24,-3,-8,25,26,-5,6,-26,4,7,-25,9,2,-24,10,13,-22,-20,18,-19,-21,-23,14,11, signs 10010001110110111110101100
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,-11,12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,23,-12,-1,24,25,-4,-9,26,-7,6,-26,8,5,-25,3,10,-24,2,-22,-20,15,18,-19,16,-21,-23,11, signs 11100001100111101110101001
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,-11,12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,23,-12,-1,24,25,-4,-9,26,-7,6,-26,8,5,-25,3,10,-24,2,-22,14,-20,18,-19,-21,15,-23,11, signs 11100001100111011110101001
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,15,16,17,-18,19,-17,20,21,-16,22,23,-15,-12,-1,24,25,-4,-9,26,-7,6,-26,8,5,-25,3,10,-24,2,13,-22,-20,18,-19,-21,-23,14,11, signs 11100001100110111110101001
candidate -1,2,-3,-4,5,-6,7,-8,9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,23,24,-2,-9,25,-7,26,-5,6,-26,4,-25,8,3,-24,1,-22,-20,12,15,18,-19,16,13,-21,-23, signs 01110010011101101110101100
candidate -1,2,-3,-4,5,-6,7,-8,9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,23,24,-2,-9,25,-7,26,-5,6,-26,4,-25,8,3,-24,1,-22,11,-20,15,18,-19,16,-21,12,-23, signs 01110010011011101110101100
candidate -1,2,-3,-4,5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,23,24,-2,-9,25,-7,26,-5,6,-26,4,-25,8,3,-24,1,-22,11,14,-20,18,-19,-21,15,12,-23, signs 01110010011011011110101100
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,-11,12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,23,-12,24,-2,-9,25,-7,26,-5,6,-26,4,-25,8,3,-24,1,10,-22,-20,15,18,-19,16,-21,-23,11, signs 01110010010111101110101100
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,-11,12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,23,-12,24,-2,-9,25,-7,26,-5,6,-26,4,-25,8,3,-24,1,10,-22,14,-20,18,-19,-21,15,-23,11, signs 01110010010111011110101100
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,16,17,-18,19,-17,20,21,-16,22,23,-15,-12,24,-2,-9,25,-7,26,-5,6,-26,4,-25,8,3,-24,1,10,13,-22,-20,18,-19,-21,-23,14,11, signs 01110010010110111110101100
candidate -1,2,3,-4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,23,24,-2,-7,25,-5,26,-3,4,-26,6,-25,8,1,-24,9,-22,-20,12,15,18,-19,16,13,-21,-23, signs 11001100011101101110101010
candidate -1,2,3,-4,5,-6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,23,24,-2,-7,25,-5,26,-3,4,-26,6,-25,8,1,-24,9,-22,11,-20,15,18,-19,16,-21,12,-23, signs 11001100011011101110101010
candidate -1,2,3,-4,5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,23,24,-2,-7,25,-5,26,-3,4,-26,6,-25,8,1,-24,9,-22,11,14,-20,18,-19,-21,15,12,-23, signs 11001100011011011110101010
candidate -1,2,3,-4,5,-6,7,-8,-9,-10,-11,12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,23,-12,24,-2,-7,25,-5,26,-3,4,-26,6,-25,8,1,10,-22,-20,15,18,-19,16,-21,-23,11,-24,9, signs 11001100010111101110101010
candidate -1,2,3,-4,5,-6,7,-8,-9,-10,-11,12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,23,-12,24,-2,-7,25,-5,26,-3,4,-26,6,-25,8,1,10,-22,14,-20,18,-19,-21,15,-23,11,-24,9, signs 11001100010111011110101010
candidate -1,2,3,-4,5,-6,7,-8,-9,-10,-11,12,-13,-14,15,16,17,-18,19,-17,20,21,-16,22,23,-15,-12,24,-2,-7,25,-5,26,-3,4,-26,6,-25,8,1,10,13,-22,-20,18,-19,-21,-23,14,11,-24,9, signs 11001100010110111110101010
candidate 1,2,-3,-4,5,-6,-7,-8,9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,23,-1,24,-9,-2,25,26,-5,6,-26,4,7,-25,3,8,-24,-22,-20,12,15,18,-19,16,13,-21,-23, signs 11110000011101101110101100
candidate 1,2,-3,-4,5,-6,-7,-8,9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,23,-1,24,-9,-2,25,26,-5,6,-26,4,7,-25,3,8,-24,-22,11,-20,15,18,-19,16,-21,12,-23, signs 11110000011011101110101100
candidate 1,2,-3,-4,5,-6,-7,-8,9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,23,-1,24,-9,-2,25,26,-5,6,-26,4,7,-25,3,8,-24,-22,11,14,-20,18,-19,-21,15,12,-23, signs 11110000011011011110101100
candidate 1,2,-3,-4,5,-6,-7,-8,9,-10,-11,12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,23,-12,-1,24,-9,-2,25,26,-5,6,-26,4,7,-25,3,8,-24,10,-22,-20,15,18,-19,16,-21,-23,11, signs 11110000010111101110101100
candidate 1,2,-3,-4,5,-6,-7,-8,9,-10,-11,12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,23,-12,-1,24,-9,-2,25,26,-5,6,-26,4,7,-25,3,8,-24,10,-22,14,-20,18,-19,-21,15,-23,11, signs 11110000010111011110101100
candidate 1,2,-3,-4,5,-6,-7,-8,9,-10,-11,12,-13,-14,15,16,17,-18,19,-17,20,21,-16,22,23,-15,-12,-1,24,-9,-2,25,26,-5,6,-26,4,7,-25,3,8,-24,10,13,-22,-20,18,-19,-21,-23,14,11, signs 11110000010110111110101100
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,23,24,25,-10,-1,-8,-3,26,-5,6,-26,4,7,2,-24,12,-22,-20,15,18,-19,16,-21,-23,11,-25,9, signs 11110000011011101110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,23,24,25,-10,-1,-8,-3,26,-5,6,-26,4,7,2,-24,12,-22,14,-20,18,-19,-21,15,-23,11,-25,9, signs 11110000011011011110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,20,21,22,23,-11,24,25,-10,-1,-8,-3,26,-5,6,-26,4,7,2,-24,-22,13,-20,15,18,-19,16,-21,12,-23,-25,9, signs 11110000011101101110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,12,-13,-14,-15,-16,17,-18,19,-17,20,21,-12,22,23,-11,24,25,-10,-1,-8,-3,26,-5,6,-26,4,7,2,-24,-22,13,-21,15,18,-19,16,-20,14,-23,-25,9, signs 11110000011110101110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,21,22,23,-14,-11,24,25,-10,-1,-8,-3,26,-5,6,-26,4,7,2,-24,12,-22,16,-20,18,-19,-21,15,-23,13,-25,9, signs 11110000011101101110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,-13,-14,-15,16,17,-18,19,-17,20,21,-16,22,23,-11,24,25,-10,-1,-8,-3,26,-5,6,-26,4,7,2,-24,12,-23,14,-20,18,-19,-21,15,-22,13,-25,9, signs 11110000011101011110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,22,23,24,25,-13,-10,-1,-8,-3,26,-5,6,-26,4,7,2,11,-24,15,-22,-20,18,-19,-21,-23,14,-25,12,9, signs 11110000011011011110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,20,21,22,23,-14,24,25,-13,-10,-1,-8,-3,26,-5,6,-26,4,7,2,11,-24,-22,16,-20,18,-19,-21,15,-23,-25,12,9, signs 11110000011011101110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,-13,-14,15,16,17,-18,19,-17,20,21,-16,22,23,-15,24,25,-10,-1,-8,-3,26,-5,6,-26,4,7,2,11,-25,13,-22,-20,18,-19,-21,-23,14,-24,12,9, signs 11110000011010111110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,-11,12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,23,-12,24,25,-1,-8,-3,26,-5,6,-26,4,7,2,-25,10,-22,-20,15,18,-19,16,-21,-23,11,-24,9, signs 11110000010111101110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,-11,12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,23,-12,24,25,-1,-8,-3,26,-5,6,-26,4,7,2,-25,10,-22,14,-20,18,-19,-21,15,-23,11,-24,9, signs 11110000010111011110101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,-11,12,-13,-14,15,16,17,-18,19,-17,20,21,-16,22,23,-15,-12,24,25,-1,-8,-3,26,-5,6,-26,4,7,2,-25,10,13,-22,-20,18,-19,-21,-23,14,11,-24,9, signs 11110000010110111110101010
candidate -1,2,3,-4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,23,24,-2,-7,25,-3,26,-5,6,-26,4,-25,8,1,-24,9,-22,-20,12,15,18,-19,16,13,-21,-23, signs 11110000011101101110101010
candidate -1,2,3,-4,5,-6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,23,24,-2,-7,25,-3,26,-5,6,-26,4,-25,8,1,-24,9,-22,11,-20,15,18,-19,16,-21,12,-23, signs 11110000011011101110101010
candidate -1,2,3,-4,5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,23,24,-2,-7,25,-3,26,-5,6,-26,4,-25,8,1,-24,9,-22,11,14,-20,18,-19,-21,15,12,-23, signs 11110000011011011110101010
candidate -1,2,3,-4,5,-6,7,-8,-9,-10,-11,12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,23,-12,24,-2,-7,25,-3,26,-5,6,-26,4,-25,8,1,10,-22,-20,15,18,-19,16,-21,-23,11,-24,9, signs 11110000010111101110101010
candidate -1,2,3,-4,5,-6,7,-8,-9,-10,-11,12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,23,-12,24,-2,-7,25,-3,26,-5,6,-26,4,-25,8,1,10,-22,14,-20,18,-19,-21,15,-23,11,-24,9, signs 11110000010111011110101010
candidate -1,2,3,-4,5,-6,7,-8,-9,-10,-11,12,-13,-14,15,16,17,-18,19,-17,20,21,-16,22,23,-15,-12,24,-2,-7,25,-3,26,-5,6,-26,4,-25,8,1,10,13,-22,-20,18,-19,-21,-23,14,11,-24,9, signs 11110000010110111110101010
candidate 1,-2,-3,-4,5,-6,7,8,-9,-10,-11,12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,23,-12,-1,24,25,-8,-5,26,-7,6,-26,4,9,-25,3,10,-24,2,-22,-20,15,18,-19,16,-21,-23,11, signs 11111000000111101110101001
candidate 1,-2,-3,-4,5,-6,7,8,-9,-10,-11,12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,23,-12,-1,24,25,-8,-5,26,-7,6,-26,4,9,-25,3,10,-24,2,-22,14,-20,18,-19,-21,15,-23,11, signs 11111000000111011110101001
candidate 1,-2,-3,-4,5,-6,7,8,-9,-10,-11,12,-13,-14,15,16,17,-18,19,-17,20,21,-16,22,23,-15,-12,-1,24,25,-8,-5,26,-7,6,-26,4,9,-25,3,10,-24,2,13,-22,-20,18,-19,-21,-23,14,11, signs 11111000000110111110101001
candidate -1,-2,3,-4,-5,6,-7,-8,-9,10,11,-12,13,-14,15,16,17,-18,19,-17,20,21,-16,-3,22,23,-6,24,25,-15,-10,-13,26,-11,12,-26,14,9,2,-22,4,-20,18,-19,-21,-25,8,1,-23,5,-24,7, signs 00111000000011111110100110
candidate -1,2,-3,-4,5,-6,7,-8,9,10,-11,12,-13,-14,15,-16,17,-18,19,-17,-10,20,21,22,-2,-9,23,-7,24,-5,-12,25,26,-15,16,-26,14,-23,8,3,-22,1,-20,11,18,-19,-25,13,6,-24,4,-21, signs 01110010011000111110110011
candidate -1,2,3,-4,5,-6,7,-8,-9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,20,21,22,-3,23,-5,-16,24,-14,25,26,-11,-2,-7,6,-23,4,-22,12,-26,10,1,8,15,-24,-20,18,-19,-21,13,-25,9, signs 01110001001110011110110011
candidate -1,2,-3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,15,-16,17,-18,19,-17,-2,20,21,22,-6,23,-12,24,-10,25,-8,-15,26,-13,14,-26,-23,11,-24,9,-25,7,16,5,-22,1,-20,3,18,-19,4,-21, signs 01100001100111011110111011
candidate 1,-2,-3,4,5,6,-7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,-10,20,-12,21,-14,22,-6,23,-4,24,25,-1,26,-5,-23,3,-24,-26,8,15,-21,13,-20,11,18,-19,16,9,-22,7,2,-25, signs 11101101011001101110100110
candidate 1,-2,-3,4,-5,6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,-10,20,-12,21,-14,-7,22,23,-6,24,-4,25,26,-1,2,-26,-24,-22,8,15,-21,13,-20,11,18,-19,16,9,-23,5,-25,3, signs 00110111011001101110101010
candidate 1,-2,-3,4,-5,6,-7,-8,9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,-10,20,-12,21,-14,22,23,-9,-6,24,-4,25,26,-1,2,-26,-24,7,-22,15,-21,13,-20,11,18,-19,16,-23,8,5,-25,3, signs 00110110111001101110101010
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,17,-18,19,-17,20,21,-12,22,-14,23,-16,-9,-6,24,-4,25,26,-1,2,-26,-24,7,10,-20,18,-19,-23,15,-22,13,-21,11,8,5,-25,3, signs 00110110110110011110101010
candidate 1,-2,-3,4,-5,6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,-10,20,-12,21,-14,-7,22,23,-6,24,-4,25,26,-1,-25,3,-24,-22,8,15,-21,13,-20,11,18,-19,16,9,-23,5,2,-26, signs 00110111011001101110101010
candidate 1,-2,-3,4,-5,6,-7,-8,9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,-10,20,-12,21,-14,22,23,-9,-6,24,-4,25,26,-1,-25,3,-24,7,-22,15,-21,13,-20,11,18,-19,16,-23,8,5,2,-26, signs 00110110111001101110101010
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,17,-18,19,-17,20,21,-12,22,-14,23,-16,-9,-6,24,-4,25,26,-1,-25,3,-24,7,10,-20,18,-19,-23,15,-22,13,-21,11,8,5,2,-26, signs 00110110110110011110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,-10,20,-12,21,-14,22,23,24,-8,-1,-6,25,26,-3,4,-26,-24,9,-22,15,-21,13,-20,11,18,-19,16,-23,2,5,-25,7, signs 10111001011001101110101011
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-10,22,-12,23,-14,24,-8,-1,-6,25,26,-3,4,-26,-24,15,18,-19,16,-20,-23,13,-22,11,-21,9,2,5,-25,7, signs 10111001011001101110101011
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-10,22,-12,23,-14,24,-8,-1,-6,25,26,-3,4,-26,-24,15,-23,13,-22,11,16,-20,18,-19,-21,9,2,5,-25,7, signs 10111001011001101110101011
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,16,17,-18,19,-17,20,21,-12,22,-14,23,-16,24,-8,-1,-6,25,26,-3,4,-26,10,-20,18,-19,-23,15,-22,13,-21,11,-24,9,2,5,-25,7, signs 10111001010110011110101011
candidate -1,-2,3,4,-5,6,7,-8,-9,-10,-11,12,-13,14,-15,16,17,-18,19,-17,-4,20,-6,21,-12,22,-14,23,-16,-3,24,-7,25,26,10,1,-22,13,-21,-25,8,-24,-20,5,18,-19,-23,15,2,9,-26,11, signs 10111000100110011110101010
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,11,-12,-13,-14,-15,16,17,-18,-4,19,20,-1,21,-3,-6,-17,22,-7,-16,23,24,25,26,-11,12,-26,10,13,-25,9,14,-24,8,15,-23,-22,18,5,-19,-21,2,-20, signs 11010001110000011111000000
candidate 1,-2,3,-4,5,6,7,-8,-9,-10,11,-12,-13,-14,-15,16,-17,18,19,-5,20,-1,21,-3,-6,22,-18,-7,-16,23,24,25,26,-11,12,-26,10,13,-25,9,14,-24,8,15,-23,17,-22,-19,4,-21,2,-20, signs 11001001110000011111000000
candidate 1,-2,3,4,5,-6,7,-8,-9,-10,11,-12,-13,-14,-15,16,-17,18,-4,19,20,-1,21,-3,22,-5,-18,-7,-16,23,24,25,26,-11,12,-26,10,13,-25,9,14,-24,8,15,-23,17,6,-22,-19,-21,2,-20, signs 11010001110000011111000000
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,-13,-14,15,-16,17,-18,-4,19,20,-1,21,-3,-6,-17,22,23,-8,-15,24,25,26,-11,12,-26,10,13,-25,9,14,-24,-23,7,16,-22,18,5,-19,-21,2,-20, signs 11010010110000101111000000
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,-13,-14,15,-16,17,-18,-4,19,20,-1,21,-3,22,23,-6,-17,-8,-15,24,25,26,-11,12,-26,10,13,-25,9,14,-24,16,7,-23,5,18,-22,-19,-21,2,-20, signs 11011000110000111011000000
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,-4,19,20,-1,21,-3,-6,-17,22,23,24,-9,-14,25,26,-11,12,-26,10,13,-25,-24,8,15,-23,7,16,-22,18,5,-19,-21,2,-20, signs 11010011010001001111000000
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,-18,-4,19,20,-1,21,-3,22,23,24,-7,-16,-9,-14,25,26,-11,12,-26,10,13,-25,15,8,-24,6,17,-23,5,18,-22,-19,-21,2,-20, signs 11011100010001110011000000
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,11,-12,13,-14,-15,-16,17,-18,-4,19,20,-1,21,-3,-6,-17,22,23,24,25,-10,-13,26,-11,12,-26,-25,9,14,-24,8,15,-23,7,16,-22,18,5,-19,-21,2,-20, signs 11010011100010001111000000
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,11,-12,13,-14,15,-16,-17,-18,-4,19,20,-1,21,-3,22,23,24,25,-8,-15,-10,-13,26,-11,12,-26,14,9,-25,7,16,-24,6,17,-23,5,18,-22,-19,-21,2,-20, signs 11011110000011100011000000
candidate 1,-2,3,4,5,-6,7,-8,-9,-10,11,-12,-13,-14,-15,16,-17,18,-4,19,20,-1,21,-3,22,-5,-18,23,-16,-7,24,25,26,-11,12,-26,10,13,-25,9,14,-24,8,15,6,17,-23,-22,-19,-21,2,-20, signs 11010111110000000111000000
candidate 1,-2,3,4,5,-6,-7,8,-9,-10,11,-12,-13,-14,15,-16,-17,18,-4,19,20,-1,21,-3,22,-5,-18,23,24,-15,-8,25,26,-11,12,-26,10,13,-25,9,14,7,16,-24,6,17,-23,-22,-19,-21,2,-20, signs 11010111110000000111000000
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,-13,-14,15,-16,17,-18,-4,19,20,-1,21,-3,22,23,-6,-17,24,-15,-8,25,26,-11,12,-26,10,13,-25,9,14,7,16,-24,-23,5,18,-22,-19,-21,2,-20, signs 11011011110000001011000000
candidate 1,-2,3,4,5,-6,-7,-8,9,-10,11,-12,-13,14,-15,-16,-17,18,-4,19,20,-1,21,-3,22,-5,-18,23,24,25,-14,-9,26,-11,12,-26,10,13,8,15,-25,7,16,-24,6,17,-23,-22,-19,-21,2,-20, signs 11010111110000000111000000
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,-4,19,20,-1,21,-3,22,23,-6,-17,24,25,-14,-9,26,-11,12,-26,10,13,8,15,-25,7,16,-24,-23,5,18,-22,-19,-21,2,-20, signs 11011011110000001011000000
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,-18,-4,19,20,-1,21,-3,22,23,24,-7,-16,25,-14,-9,26,-11,12,-26,10,13,8,15,-25,-24,6,17,-23,5,18,-22,-19,-21,2,-20, signs 11011101110000010011000000
candidate 1,-2,3,-4,5,6,-7,8,-9,10,-11,-12,13,-14,-15,-16,17,-18,19,-5,20,-1,21,-3,-6,22,-8,23,-10,-17,24,25,26,-13,14,-26,12,15,-25,11,16,-24,-23,9,18,7,-22,-19,4,-21,2,-20, signs 11001011101100001011000000
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,-18,19,-5,20,-1,21,-3,-6,22,-8,23,24,-11,-16,25,26,-13,14,-26,12,15,-25,-24,10,17,-23,9,18,7,-22,-19,4,-21,2,-20, signs 11001011110100010011000000
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,-11,12,13,-14,15,-16,-17,-18,19,-5,20,-1,21,-3,-6,22,-8,23,24,25,-12,-15,26,-13,14,-26,-25,11,16,-24,10,17,-23,9,18,7,-22,-19,4,-21,2,-20, signs 11001011111000100011000000
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,-13,-14,15,16,-17,18,19,-5,20,-1,21,-3,-18,22,-16,23,-8,-15,24,25,26,-11,12,-26,10,13,-25,9,14,-24,-23,7,-22,17,6,-19,4,-21,2,-20, signs 11001110110000110011000000
candidate 1,-2,3,-4,5,-6,-7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,19,-5,20,-1,21,-3,-18,22,-16,23,24,-9,-14,25,26,-11,12,-26,10,13,-25,-24,8,15,-23,7,-22,17,6,-19,4,-21,2,-20, signs 11001111010001010011000000
candidate 1,-2,3,-4,5,-6,-7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,19,-5,20,-1,21,-3,-18,22,-16,23,24,25,-10,-13,26,-11,12,-26,-25,9,14,-24,8,15,-23,7,-22,17,6,-19,4,-21,2,-20, signs 11001111100010010011000000
candidate -1,2,3,-4,-5,6,-7,-8,9,-10,-11,12,-13,-14,15,16,-17,18,19,-15,-2,20,-12,21,-18,22,-16,-3,23,-9,24,25,-6,26,8,-24,10,-23,4,17,-22,-19,14,1,-20,11,-25,7,-26,5,-21,13, signs 01111101001000111010110101
candidate -1,2,-3,4,5,-6,7,8,-9,-10,-11,-12,13,-14,15,-16,17,-18,19,20,21,-13,-2,22,-8,23,24,-17,25,-15,-4,-7,26,-5,6,-26,-23,9,-22,3,14,-21,12,1,10,-19,18,-24,16,-25,-20,11, signs 01111100010011110001101011
candidate 1,-2,3,4,5,-6,7,-8,-9,-10,11,-12,-13,-14,-15,16,-17,18,-4,19,20,-1,21,-3,-18,-5,22,-7,-16,23,24,25,26,-11,12,-26,10,13,-25,9,14,-24,8,15,-23,-22,6,17,-19,-21,2,-20, signs 11011101110000010011000000
candidate 1,-2,3,4,5,-6,-7,8,-9,-10,11,-12,-13,-14,15,-16,-17,18,-4,19,20,-1,21,-3,-18,-5,22,23,-8,-15,24,25,26,-11,12,-26,10,13,-25,9,14,-24,-23,7,16,-22,6,17,-19,-21,2,-20, signs 11011110110000100011000000
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,-13,-14,15,-16,17,-18,-4,19,20,-1,21,-3,22,-17,-6,23,-8,-15,24,25,26,-11,12,-26,10,13,-25,9,14,-24,-23,7,16,5,18,-22,-19,-21,2,-20, signs 11011110110000100011000000
candidate 1,-2,3,4,5,-6,-7,-8,9,-10,11,-12,-13,14,-15,-16,-17,18,-4,19,20,-1,21,-3,-18,-5,22,23,24,-9,-14,25,26,-11,12,-26,10,13,-25,-24,8,15,-23,7,16,-22,6,17,-19,-21,2,-20, signs 11011111010001000011000000
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,-4,19,20,-1,21,-3,22,-17,-6,23,24,-9,-14,25,26,-11,12,-26,10,13,-25,-24,8,15,-23,7,16,5,18,-22,-19,-21,2,-20, signs 11011111010001000011000000
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,-18,-4,19,20,-1,21,-3,22,23,-16,-7,24,-9,-14,25,26,-11,12,-26,10,13,-25,-24,8,15,6,17,-23,5,18,-22,-19,-21,2,-20, signs 11011111010001000011000000
candidate 1,-2,3,4,5,-6,-7,-8,-9,10,11,-12,13,-14,-15,-16,-17,18,-4,19,20,-1,21,-3,-18,-5,22,23,24,25,-10,-13,26,-11,12,-26,-25,9,14,-24,8,15,-23,7,16,-22,6,17,-19,-21,2,-20, signs 11011111100010000011000000
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,11,-12,13,-14,-15,-16,17,-18,-4,19,20,-1,21,-3,22,-17,-6,23,24,25,-10,-13,26,-11,12,-26,-25,9,14,-24,8,15,-23,7,16,5,18,-22,-19,-21,2,-20, signs 11011111100010000011000000
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,-18,-4,19,20,-1,21,-3,22,23,-16,-7,24,25,-10,-13,26,-11,12,-26,-25,9,14,-24,8,15,6,17,-23,5,18,-22,-19,-21,2,-20, signs 11011111100010000011000000
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,11,-12,13,-14,15,-16,-17,-18,-4,19,20,-1,21,-3,22,23,24,-15,-8,25,-10,-13,26,-11,12,-26,-25,9,14,7,16,-24,6,17,-23,5,18,-22,-19,-21,2,-20, signs 11011111100010000011000000
candidate -1,2,-3,-4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,17,-18,19,-17,-2,20,21,22,-16,23,-10,24,-8,25,-6,-11,26,-13,14,-26,12,15,-23,9,-24,7,-25,5,-22,1,-20,3,18,-19,4,-21, signs 01100110010011101110111011
candidate -1,2,-3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,16,17,-18,19,-17,-2,20,21,22,-16,23,-14,24,-12,25,-6,-9,26,-7,8,-26,10,15,-23,13,-24,11,-25,5,-22,1,-20,3,18,-19,4,-21, signs 01100111001001101110111011
candidate -1,2,-3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,17,-18,19,-17,-2,20,21,22,-16,-5,-14,23,-12,24,-10,25,26,-7,8,-26,6,13,-23,11,-24,9,-25,15,-22,1,-20,3,18,-19,4,-21, signs 01101011100110001110111011
candidate 1,-2,3,4,5,-6,-7,-8,9,-10,-11,-12,-13,14,15,16,-17,-18,19,-1,20,-3,-16,21,-4,-15,22,-5,-14,23,24,25,26,-9,10,-26,8,11,-25,7,12,-24,6,13,-23,-22,-21,17,2,-20,18,-19, signs 10000111000001111111000000
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,11,-12,-13,-14,15,16,-17,18,19,-1,20,-3,-18,21,-4,22,-16,-7,23,-15,24,25,26,-11,12,-26,10,13,-25,9,14,-24,8,-23,6,17,-22,5,-21,-20,2,-19, signs 11000001110000111110010000
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,-12,13,-14,15,16,-17,-18,19,-1,20,-3,-16,21,-4,-15,22,23,-6,-13,24,25,26,-9,10,-26,8,11,-25,7,12,-24,-23,5,14,-22,-21,17,2,-20,18,-19, signs 10001011000010111111000000
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,-13,-14,15,16,17,-18,19,-1,20,-3,21,-17,-6,22,-16,23,-8,-15,24,25,26,-11,12,-26,10,13,-25,9,14,-24,-23,7,-22,5,18,-21,4,-20,2,-19, signs 11000010110000111110100000
candidate 1,-2,3,-4,5,6,-7,-8,9,-10,-11,-12,13,14,-15,16,-17,-18,19,-1,20,-3,-16,21,22,-5,-14,23,-6,-13,24,25,26,-9,10,-26,8,11,-25,7,12,-24,-23,-22,4,15,-21,17,2,-20,18,-19, signs 10010011000011011111000000
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,-12,13,14,-15,-16,17,-18,19,-1,20,-3,21,-17,-4,22,-14,23,-6,-13,24,25,26,-9,10,-26,8,11,-25,7,12,-24,-23,15,-22,5,16,-21,18,-20,2,-19, signs 11000011000011111010010000
candidate 1,-2,3,4,5,-6,-7,-8,9,-10,-11,-12,13,-14,-15,16,-17,18,19,-1,20,-3,-18,21,-4,22,-16,-5,23,-13,24,25,26,-9,10,-26,8,11,-25,7,12,-24,14,-23,6,15,-22,17,-21,-20,2,-19, signs 11000011000011110110001000
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,-13,14,15,-16,-17,18,19,-1,20,-3,-18,21,22,-5,23,-15,-8,24,-14,25,26,-11,12,-26,10,13,-25,9,-24,7,16,-23,6,-22,4,17,-21,-20,2,-19, signs 11010000110001110110001000
candidate 1,-2,-3,4,5,-6,-7,8,-9,-10,11,-12,-13,14,15,-16,17,-18,19,-1,20,21,-4,-17,22,-5,23,-15,-8,24,-14,25,26,-11,12,-26,10,13,-25,9,-24,7,16,-23,6,-22,-21,3,18,-20,2,-19, signs 11100000110001111010001000
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,15,16,-17,-18,19,-1,20,-3,-16,21,-4,-15,22,23,24,-7,-12,25,26,-9,10,-26,8,11,-25,-24,6,13,-23,5,14,-22,-21,17,2,-20,18,-19, signs 10001101000100111111000000
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-1,20,-3,21,-17,-6,22,-16,23,24,-9,-14,25,26,-11,12,-26,10,13,-25,-24,8,15,-23,7,-22,5,18,-21,4,-20,2,-19, signs 11000011010001011110100000
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,-18,19,-1,20,-3,-16,21,22,-5,-14,23,24,-7,-12,25,26,-9,10,-26,8,11,-25,-24,6,13,-23,-22,4,15,-21,17,2,-20,18,-19, signs 10010101000101011111000000
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-1,20,-3,21,-17,-4,22,-14,23,24,-7,-12,25,26,-9,10,-26,8,11,-25,-24,6,13,-23,15,-22,5,16,-21,18,-20,2,-19, signs 11000101000101111010010000
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,-12,-13,14,15,16,-17,-18,19,-1,20,21,-4,22,-16,-7,23,-15,24,-9,-14,25,26,-11,12,-26,10,13,-25,-24,8,-23,6,17,-22,5,-21,3,18,-20,2,-19, signs 11100001010001111010010000
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,13,-14,-15,16,-17,-18,19,-1,20,-3,-16,21,22,23,-6,-13,24,-7,-12,25,26,-9,10,-26,8,11,-25,-24,-23,5,14,-22,4,15,-21,17,2,-20,18,-19, signs 10011001000110011111000000
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,13,-14,-15,16,-17,-18,19,-1,20,21,-4,22,-16,-5,23,-13,24,-7,-12,25,26,-9,10,-26,8,11,-25,-24,14,-23,6,15,-22,17,-21,3,18,-20,2,-19, signs 11100001000111110010001000
candidate 1,-2,3,-4,5,6,-7,-8,9,-10,-11,12,-13,-14,15,-16,-17,18,19,-1,20,-3,-18,21,22,-5,23,-15,-6,24,-12,25,26,-9,10,-26,8,11,-25,13,-24,7,14,-23,16,-22,4,17,-21,-20,2,-19, signs 11010001000111100110000100
candidate 1,-2,-3,4,5,6,-7,-8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-1,20,21,-4,-17,22,-5,23,-15,-6,24,-12,25,26,-9,10,-26,8,11,-25,13,-24,7,14,-23,16,-22,-21,3,18,-20,2,-19, signs 11100001000111101010000100
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,-16,-17,18,19,-1,20,-3,-18,21,22,23,-6,24,-14,-9,25,-13,26,-11,12,-26,10,-25,8,15,-24,7,-23,5,16,-22,4,17,-21,-20,2,-19, signs 11011000010011100110000100
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,-16,17,-18,19,-1,20,21,-4,-17,22,23,-6,24,-14,-9,25,-13,26,-11,12,-26,10,-25,8,15,-24,7,-23,5,16,-22,-21,3,18,-20,2,-19, signs 11101000010011101010000100
candidate 1,-2,-3,-4,5,6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,-18,19,-1,20,21,22,-5,-16,23,-6,24,-14,-9,25,-13,26,-11,12,-26,10,-25,8,15,-24,7,-23,-22,4,17,-21,3,18,-20,2,-19, signs 11110000010011110010000100
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,11,-12,-13,-14,15,16,-17,-18,19,-1,20,-3,-16,21,-4,-15,22,23,24,25,-8,-11,26,-9,10,-26,-25,7,12,-24,6,13,-23,5,14,-22,-21,17,2,-20,18,-19, signs 10001110001000111111000000
candidate 1,-2,3,-4,-5,6,-7,-8,-9,10,11,-12,13,-14,-15,16,17,-18,19,-1,20,-3,21,-17,-6,22,-16,23,24,25,-10,-13,26,-11,12,-26,-25,9,14,-24,8,15,-23,7,-22,5,18,-21,4,-20,2,-19, signs 11000011100010011110100000
candidate 1,-2,3,-4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,-18,19,-1,20,-3,-16,21,22,-5,-14,23,24,25,-8,-11,26,-9,10,-26,-25,7,12,-24,6,13,-23,-22,4,15,-21,17,2,-20,18,-19, signs 10010110001001011111000000
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-1,20,-3,21,-17,-4,22,-14,23,24,25,-8,-11,26,-9,10,-26,-25,7,12,-24,6,13,-23,15,-22,5,16,-21,18,-20,2,-19, signs 11000110001001111010010000
candidate 1,-2,-3,4,-5,-6,7,-8,-9,10,11,-12,13,-14,15,16,-17,-18,19,-1,20,21,-4,22,-16,-7,23,-15,24,25,-10,-13,26,-11,12,-26,-25,9,14,-24,8,-23,6,17,-22,5,-21,3,18,-20,2,-19, signs 11100001100010111010010000
candidate 1,-2,3,-4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,-18,19,-1,20,-3,-16,21,22,23,-6,-13,24,25,-8,-11,26,-9,10,-26,-25,7,12,-24,-23,5,14,-22,4,15,-21,17,2,-20,18,-19, signs 10011010001010011111000000
candidate 1,-2,-3,4,5,-6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,-18,19,-1,20,21,-4,22,-16,-5,23,-13,24,25,-8,-11,26,-9,10,-26,-25,7,12,-24,14,-23,6,15,-22,17,-21,3,18,-20,2,-19, signs 11100010001011110010001000
candidate 1,-2,-3,-4,5,-6,-7,8,-9,10,11,-12,13,14,15,-16,-17,-18,19,-1,20,21,22,-5,23,-15,-8,24,-14,25,-10,-13,26,-11,12,-26,-25,9,-24,7,16,-23,6,-22,4,17,-21,3,18,-20,2,-19, signs 11110000100011110010001000
candidate 1,-2,3,-4,-5,-6,7,8,9,-10,11,12,-13,-14,-15,16,-17,-18,19,-1,20,-3,-16,21,22,23,24,-7,-12,25,-8,-11,26,-9,10,-26,-25,-24,6,13,-23,5,14,-22,4,15,-21,17,2,-20,18,-19, signs 10011100001100011111000000
candidate -1,2,-3,-4,5,6,-7,8,9,-10,11,-12,13,-14,15,-16,-17,-18,-2,19,20,-5,21,-15,22,23,-6,-13,24,25,-8,-11,26,-9,10,-26,-25,-22,-19,3,18,1,16,-21,14,-24,12,7,-23,-20,4,17, signs 01110000001110110000100100
candidate 1,-2,-3,-4,5,6,-7,8,9,-10,11,12,-13,-14,15,-16,-17,-18,19,-1,20,21,22,-5,23,-15,-6,24,-12,25,-8,-11,26,-9,10,-26,-25,13,-24,7,14,-23,16,-22,4,17,-21,3,18,-20,2,-19, signs 11110000001111100010000100
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,-17,18,19,-1,20,-3,-18,21,22,23,-6,24,-14,-7,25,-11,26,-9,10,-26,12,-25,8,13,-24,15,-23,5,16,-22,4,17,-21,-20,2,-19, signs 11011000001111000110000010
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-1,20,21,-4,-17,22,23,-6,24,-14,-7,25,-11,26,-9,10,-26,12,-25,8,13,-24,15,-23,5,16,-22,-21,3,18,-20,2,-19, signs 11101000001111001010000010
candidate 1,-2,-3,-4,5,6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,-18,19,-1,20,21,22,-5,-16,23,-6,24,-14,-7,25,-11,26,-9,10,-26,12,-25,8,13,-24,15,-23,-22,4,17,-21,3,18,-20,2,-19, signs 11110000001111010010000010
candidate 1,-2,3,4,-5,-6,-7,8,-9,-10,11,-12,13,-14,-15,-16,17,18,19,-1,20,-3,-18,21,-4,-17,22,23,24,25,-8,-13,26,-11,10,-26,12,9,-25,7,14,-24,6,15,-23,5,16,-22,-21,-20,2,-19, signs 11001110000110001110000001
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,19,-1,20,-3,-18,21,22,-5,-16,23,24,25,-8,-13,26,-11,10,-26,12,9,-25,7,14,-24,6,15,-23,-22,4,17,-21,-20,2,-19, signs 11010110000110010110000001
candidate 1,-2,-3,4,5,-6,-7,8,-9,-10,11,-12,13,-14,-15,16,17,-18,19,-1,20,21,-4,-17,22,-5,-16,23,24,25,-8,-13,26,-11,10,-26,12,9,-25,7,14,-24,6,15,-23,-22,-21,3,18,-20,2,-19, signs 11100110000110011010000001
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,-17,18,19,-1,20,-3,-18,21,22,23,-6,-15,24,25,-8,-13,26,-11,10,-26,12,9,-25,7,14,-24,-23,5,16,-22,4,17,-21,-20,2,-19, signs 11011010000110100110000001
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,-18,19,-1,20,21,-4,-17,22,23,-6,-15,24,25,-8,-13,26,-11,10,-26,12,9,-25,7,14,-24,-23,5,16,-22,-21,3,18,-20,2,-19, signs 11101010000110101010000001
candidate 1,-2,-3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,15,16,-17,-18,19,-1,20,21,22,-5,-16,23,-6,-15,24,25,-8,-13,26,-11,10,-26,12,9,-25,7,14,-24,-23,-22,4,17,-21,3,18,-20,2,-19, signs 11110010000110110010000001
candidate 1,-2,3,-4,-5,-6,7,8,-9,-10,11,-12,13,14,-15,-16,-17,18,19,-1,20,-3,-18,21,22,23,24,-7,-14,25,-8,-13,26,-11,10,-26,12,9,-25,-24,6,15,-23,5,16,-22,4,17,-21,-20,2,-19, signs 11011100000111000110000001
candidate 1,-2,-3,4,-5,-6,7,8,-9,-10,11,-12,13,14,-15,-16,17,-18,19,-1,20,21,-4,-17,22,23,24,-7,-14,25,-8,-13,26,-11,10,-26,12,9,-25,-24,6,15,-23,5,16,-22,-21,3,18,-20,2,-19, signs 11101100000111001010000001
candidate 1,-2,-3,-4,5,-6,7,8,-9,-10,11,-12,13,14,-15,16,-17,-18,19,-1,20,21,22,-5,-16,23,24,-7,-14,25,-8,-13,26,-11,10,-26,12,9,-25,-24,6,15,-23,-22,4,17,-21,3,18,-20,2,-19, signs 11110100000111010010000001
candidate 1,-2,-3,-4,-5,6,7,8,-9,-10,11,-12,13,14,15,-16,-17,-18,19,-1,20,21,22,23,-6,-15,24,-7,-14,25,-8,-13,26,-11,10,-26,12,9,-25,-24,-23,5,16,-22,4,17,-21,3,18,-20,2,-19, signs 11111000000111100010000001
candidate 1,-2,3,4,5,-6,7,-8,-9,-10,11,-12,-13,-14,-15,16,-17,18,19,-1,20,-3,-18,21,-4,22,-16,-5,23,-7,24,25,26,-11,12,-26,10,13,-25,9,14,-24,8,-23,6,15,-22,17,-21,-20,2,-19, signs 11000011110000110110001000
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,-13,-14,15,-16,-17,18,19,-1,20,-3,-18,21,22,-5,23,-15,-6,24,-8,25,26,-11,12,-26,10,13,-25,9,-24,7,14,-23,16,-22,4,17,-21,-20,2,-19, signs 11010001110001100110000100
candidate 1,-2,-3,4,5,6,-7,8,-9,-10,11,-12,-13,-14,15,-16,17,-18,19,-1,20,21,-4,-17,22,-5,23,-15,-6,24,-8,25,26,-11,12,-26,10,13,-25,9,-24,7,14,-23,16,-22,-21,3,18,-20,2,-19, signs 11100001110001101010000100
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,-17,18,19,-1,20,-3,-18,21,22,23,-6,24,-14,-7,25,-9,26,-11,12,-26,10,-25,8,13,-24,15,-23,5,16,-22,4,17,-21,-20,2,-19, signs 11011000110011000110000010
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-1,20,21,-4,-17,22,23,-6,24,-14,-7,25,-9,26,-11,12,-26,10,-25,8,13,-24,15,-23,5,16,-22,-21,3,18,-20,2,-19, signs 11101000110011001010000010
candidate 1,-2,-3,-4,5,6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,-18,19,-1,20,21,22,-5,-16,23,-6,24,-14,-7,25,-9,26,-11,12,-26,10,-25,8,13,-24,15,-23,-22,4,17,-21,3,18,-20,2,-19, signs 11110000110011010010000010
candidate 1,-2,3,4,-5,-6,-7,-8,9,-10,11,12,-13,-14,-15,-16,17,18,19,-1,20,-3,-18,21,-4,-17,22,23,24,25,-12,-9,26,-11,10,-26,8,13,-25,7,14,-24,6,15,-23,5,16,-22,-21,-20,2,-19, signs 11001111100000001110000001
candidate 1,-2,3,-4,5,-6,-7,-8,9,-10,11,12,-13,-14,-15,16,-17,18,19,-1,20,-3,-18,21,22,-5,-16,23,24,25,-12,-9,26,-11,10,-26,8,13,-25,7,14,-24,6,15,-23,-22,4,17,-21,-20,2,-19, signs 11010111100000010110000001
candidate 1,-2,-3,4,5,-6,-7,-8,9,-10,11,12,-13,-14,-15,16,17,-18,19,-1,20,21,-4,-17,22,-5,-16,23,24,25,-12,-9,26,-11,10,-26,8,13,-25,7,14,-24,6,15,-23,-22,-21,3,18,-20,2,-19, signs 11100111100000011010000001
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,12,-13,-14,15,-16,-17,18,19,-1,20,-3,-18,21,22,23,-6,-15,24,25,-12,-9,26,-11,10,-26,8,13,-25,7,14,-24,-23,5,16,-22,4,17,-21,-20,2,-19, signs 11011011100000100110000001
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,12,-13,-14,15,-16,17,-18,19,-1,20,21,-4,-17,22,23,-6,-15,24,25,-12,-9,26,-11,10,-26,8,13,-25,7,14,-24,-23,5,16,-22,-21,3,18,-20,2,-19, signs 11101011100000101010000001
candidate 1,-2,-3,-4,5,6,-7,-8,9,-10,11,12,-13,-14,15,16,-17,-18,19,-1,20,21,22,-5,-16,23,-6,-15,24,25,-12,-9,26,-11,10,-26,8,13,-25,7,14,-24,-23,-22,4,17,-21,3,18,-20,2,-19, signs 11110011100000110010000001
candidate 1,-2,3,-4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,-17,18,19,-1,20,-3,-18,21,22,23,24,-7,-14,25,-12,-9,26,-11,10,-26,8,13,-25,-24,6,15,-23,5,16,-22,4,17,-21,-20,2,-19, signs 11011101100001000110000001
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-1,20,21,-4,-17,22,23,24,-7,-14,25,-12,-9,26,-11,10,-26,8,13,-25,-24,6,15,-23,5,16,-22,-21,3,18,-20,2,-19, signs 11101101100001001010000001
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,11,12,-13,14,-15,16,-17,-18,19,-1,20,21,22,-5,-16,23,24,-7,-14,25,-12,-9,26,-11,10,-26,8,13,-25,-24,6,15,-23,-22,4,17,-21,3,18,-20,2,-19, signs 11110101100001010010000001
candidate 1,-2,-3,-4,-5,6,7,-8,9,-10,11,12,-13,14,15,-16,-17,-18,19,-1,20,21,22,23,-6,-15,24,-7,-14,25,-12,-9,26,-11,10,-26,8,13,-25,-24,-23,5,16,-22,4,17,-21,3,18,-20,2,-19, signs 11111001100001100010000001
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,-13,-14,15,-16,17,-18,19,-1,20,-3,21,-17,-4,22,-6,23,-8,-15,24,25,26,-11,12,-26,10,13,-25,9,14,-24,-23,7,-22,5,16,-21,18,-20,2,-19, signs 11000110110000111010010000
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-1,20,-3,21,-17,-4,22,-6,23,24,-9,-14,25,26,-11,12,-26,10,13,-25,-24,8,15,-23,7,-22,5,16,-21,18,-20,2,-19, signs 11000111010001011010010000
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,-18,19,-1,20,21,-4,22,-16,-5,23,-7,24,-9,-14,25,26,-11,12,-26,10,13,-25,-24,8,-23,6,15,-22,17,-21,3,18,-20,2,-19, signs 11100011010001110010001000
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,11,-12,13,-14,-15,-16,17,-18,19,-1,20,-3,21,-17,-4,22,-6,23,24,25,-10,-13,26,-11,12,-26,-25,9,14,-24,8,15,-23,7,-22,5,16,-21,18,-20,2,-19, signs 11000111100010011010010000
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,-18,19,-1,20,21,-4,22,-16,-5,23,-7,24,25,-10,-13,26,-11,12,-26,-25,9,14,-24,8,-23,6,15,-22,17,-21,3,18,-20,2,-19, signs 11100011100010110010001000
candidate 1,-2,-3,-4,5,6,-7,8,-9,10,11,-12,13,-14,15,-16,-17,-18,19,-1,20,21,22,-5,23,-15,-6,24,-8,25,-10,-13,26,-11,12,-26,-25,9,-24,7,14,-23,16,-22,4,17,-21,3,18,-20,2,-19, signs 11110001100011100010000100
candidate 1,-2,3,4,-5,6,-7,-8,-9,-10,11,-12,-13,-14,15,-16,17,18,19,-1,20,-3,-18,21,-4,22,-6,-17,23,-15,24,25,26,-11,12,-26,10,13,-25,9,14,-24,8,-23,16,7,-22,5,-21,-20,2,-19, signs 11000111110000100110010000
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,-12,13,-14,15,-16,-17,18,19,-1,20,-3,-18,21,-4,22,-6,-15,23,-13,24,25,26,-9,10,-26,8,11,-25,7,12,-24,14,-23,16,5,-22,17,-21,-20,2,-19, signs 11001111000011000110001000
candidate 1,-2,3,-4,5,-6,7,-8,-9,-10,11,-12,-13,14,-15,16,-17,18,19,-1,20,-3,-18,21,22,-5,23,-7,-16,24,-14,25,26,-11,12,-26,10,13,-25,9,-24,15,8,-23,6,-22,4,17,-21,-20,2,-19, signs 11010011110001000110001000
candidate 1,-2,-3,4,5,-6,7,-8,-9,-10,11,-12,-13,14,-15,16,17,-18,19,-1,20,21,-4,-17,22,-5,23,-7,-16,24,-14,25,26,-11,12,-26,10,13,-25,9,-24,15,8,-23,6,-22,-21,3,18,-20,2,-19, signs 11100011110001001010001000
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,-17,18,19,-1,20,-3,-18,21,22,-5,23,-7,-14,24,-12,25,26,-9,10,-26,8,11,-25,13,-24,15,6,-23,16,-22,4,17,-21,-20,2,-19, signs 11010111000110000110000100
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-1,20,21,-4,-17,22,-5,23,-7,-14,24,-12,25,26,-9,10,-26,8,11,-25,13,-24,15,6,-23,16,-22,-21,3,18,-20,2,-19, signs 11100111000110001010000100
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,-17,18,19,-1,20,-3,-18,21,22,23,-6,24,-8,-15,25,-13,26,-11,12,-26,10,-25,14,9,-24,7,-23,5,16,-22,4,17,-21,-20,2,-19, signs 11011001110010000110000100
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,-18,19,-1,20,21,-4,-17,22,23,-6,24,-8,-15,25,-13,26,-11,12,-26,10,-25,14,9,-24,7,-23,5,16,-22,-21,3,18,-20,2,-19, signs 11101001110010001010000100
candidate 1,-2,-3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,15,16,-17,-18,19,-1,20,21,22,-5,-16,23,-6,24,-8,-15,25,-13,26,-11,12,-26,10,-25,14,9,-24,7,-23,-22,4,17,-21,3,18,-20,2,-19, signs 11110001110010010010000100
candidate 1,-2,3,-4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,-16,-17,18,19,-1,20,-3,-18,21,22,23,-6,24,-8,-13,25,-11,26,-9,10,-26,12,-25,14,7,-24,15,-23,5,16,-22,4,17,-21,-20,2,-19, signs 11011011001100000110000010
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,-16,17,-18,19,-1,20,21,-4,-17,22,23,-6,24,-8,-13,25,-11,26,-9,10,-26,12,-25,14,7,-24,15,-23,5,16,-22,-21,3,18,-20,2,-19, signs 11101011001100001010000010
candidate 1,-2,-3,-4,5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,-18,19,-1,20,21,22,-5,-16,23,-6,24,-8,-13,25,-11,26,-9,10,-26,12,-25,14,7,-24,15,-23,-22,4,17,-21,3,18,-20,2,-19, signs 11110011001100010010000010
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,11,-12,-13,-14,15,-16,-17,18,19,-1,20,-3,-18,21,-4,22,-6,-15,23,-7,24,25,26,-11,12,-26,10,13,-25,9,14,-24,8,-23,16,5,-22,17,-21,-20,2,-19, signs 11001111110000000110001000
candidate 1,-2,3,-4,5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,-17,18,19,-1,20,-3,-18,21,22,-5,23,-7,-14,24,-8,25,26,-11,12,-26,10,13,-25,9,-24,15,6,-23,16,-22,4,17,-21,-20,2,-19, signs 11010111110000000110000100
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-1,20,21,-4,-17,22,-5,23,-7,-14,24,-8,25,26,-11,12,-26,10,13,-25,9,-24,15,6,-23,16,-22,-21,3,18,-20,2,-19, signs 11100111110000001010000100
candidate 1,-2,3,-4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,-16,-17,18,19,-1,20,-3,-18,21,22,23,-6,24,-8,-13,25,-9,26,-11,12,-26,10,-25,14,7,-24,15,-23,5,16,-22,4,17,-21,-20,2,-19, signs 11011011110000000110000010
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,-16,17,-18,19,-1,20,21,-4,-17,22,23,-6,24,-8,-13,25,-9,26,-11,12,-26,10,-25,14,7,-24,15,-23,5,16,-22,-21,3,18,-20,2,-19, signs 11101011110000001010000010
candidate 1,-2,-3,-4,5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,-18,19,-1,20,21,22,-5,-16,23,-6,24,-8,-13,25,-9,26,-11,12,-26,10,-25,14,7,-24,15,-23,-22,4,17,-21,3,18,-20,2,-19, signs 11110011110000010010000010
candidate 1,-2,3,-4,5,-6,-7,-8,9,-10,-11,-12,13,14,-15,16,-17,18,19,-1,20,-3,-18,21,-16,22,-14,-5,23,-13,24,25,26,-9,10,-26,8,11,-25,7,12,-24,6,-23,4,15,-22,17,-21,-20,2,-19, signs 11000111000011100110010000
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,13,-14,15,-16,-17,18,19,-1,20,-3,-18,21,22,-15,23,-13,-6,24,-12,25,26,-9,10,-26,8,11,-25,7,-24,5,14,-23,16,-22,4,17,-21,-20,2,-19, signs 11010011000111000110001000
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,12,13,-14,15,-16,17,-18,19,-1,20,21,-4,-17,22,-15,23,-13,-6,24,-12,25,26,-9,10,-26,8,11,-25,7,-24,5,14,-23,16,-22,-21,3,18,-20,2,-19, signs 11100011000111001010001000
candidate 1,-2,3,-4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,-17,18,19,-1,20,-3,-18,21,22,23,-14,24,-12,-7,25,-11,26,-9,10,-26,8,-25,6,13,-24,15,-23,5,16,-22,4,17,-21,-20,2,-19, signs 11011001001110000110000100
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,14,-15,-16,17,-18,19,-1,20,21,-4,-17,22,23,-14,24,-12,-7,25,-11,26,-9,10,-26,8,-25,6,13,-24,15,-23,5,16,-22,-21,3,18,-20,2,-19, signs 11101001001110001010000100
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,11,12,-13,14,-15,16,-17,-18,19,-1,20,21,22,-5,-16,23,-14,24,-12,-7,25,-11,26,-9,10,-26,8,-25,6,13,-24,15,-23,-22,4,17,-21,3,18,-20,2,-19, signs 11110001001110010010000100
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,12,-13,-14,15,-16,17,-18,-4,19,-6,-17,20,-15,21,22,-12,23,-2,24,-8,25,26,-11,-23,13,-22,-26,10,1,-24,7,16,-20,18,5,-19,3,14,-21,-25,9, signs 01110010001111001110110011
candidate 1,-2,3,4,-5,-6,-7,-8,9,-10,-11,-12,13,-14,15,16,-17,18,19,-1,20,-3,-18,21,-16,22,-4,-15,23,-13,24,25,26,-9,10,-26,8,11,-25,7,12,-24,6,-23,14,5,-22,17,-21,-20,2,-19, signs 11011111000010000110010000
candidate 1,-2,3,-4,5,-6,-7,-8,9,-10,-11,12,-13,14,15,-16,-17,18,19,-1,20,-3,-18,21,22,-15,23,-5,-14,24,-12,25,26,-9,10,-26,8,11,-25,7,-24,13,6,-23,16,-22,4,17,-21,-20,2,-19, signs 11011111000100000110001000
candidate 1,-2,-3,4,5,-6,-7,-8,9,-10,-11,12,-13,14,15,-16,17,-18,19,-1,20,21,-4,-17,22,-15,23,-5,-14,24,-12,25,26,-9,10,-26,8,11,-25,7,-24,13,6,-23,16,-22,-21,3,18,-20,2,-19, signs 11101111000100001010001000
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,-16,-17,18,19,-1,20,-3,-18,21,22,23,-14,24,-6,-13,25,-11,26,-9,10,-26,8,-25,12,7,-24,15,-23,5,16,-22,4,17,-21,-20,2,-19, signs 11011111001000000110000100
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,-16,17,-18,19,-1,20,21,-4,-17,22,23,-14,24,-6,-13,25,-11,26,-9,10,-26,8,-25,12,7,-24,15,-23,5,16,-22,-21,3,18,-20,2,-19, signs 11101111001000001010000100
candidate 1,-2,-3,-4,5,6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,-18,19,-1,20,21,22,-5,-16,23,-14,24,-6,-13,25,-11,26,-9,10,-26,8,-25,12,7,-24,15,-23,-22,4,17,-21,3,18,-20,2,-19, signs 11110111001000010010000100
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,-12,-9,-6,24,25,-1,26,-3,4,-26,2,5,-24,7,10,13,-23,-19,-22,17,-21,15,-20,11,8,-25, signs 00111001001001100101010101
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,-12,-9,-6,24,25,-1,26,-3,4,-26,2,5,-24,7,10,-19,-22,17,-21,15,-20,13,-23,11,8,-25, signs 00111001001001100101010101
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,23,-9,-6,24,25,-1,26,-3,4,-26,2,5,-24,7,-22,11,-21,17,-20,15,-19,13,18,-23,8,-25, signs 00111001000110011001010101
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,23,-9,-6,24,25,-1,26,-3,4,-26,2,5,-24,7,-22,17,-20,15,-19,13,18,11,-21,-23,8,-25, signs 00111001000110011001010101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,-7,22,23,-6,24,25,-1,26,-3,4,-26,2,5,-24,-22,8,11,-21,17,-20,15,-19,13,18,9,-23,-25, signs 00111000100110011001010101
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,-7,22,23,-6,24,25,-1,26,-3,4,-26,2,5,-24,-22,8,17,-20,15,-19,13,18,11,-21,9,-23,-25, signs 00111000100110011001010101
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,-12,-9,-6,24,25,-1,26,-3,4,7,10,13,-23,-19,-22,17,-21,15,-20,11,8,5,-24,-26,2,-25, signs 11001001001001100101010110
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,19,20,-14,21,-16,22,-18,23,-12,-9,-6,24,25,-1,26,-3,4,7,10,-19,-22,17,-21,15,-20,13,-23,11,8,5,-24,-26,2,-25, signs 11001001001001100101010110
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,23,-9,-6,24,25,-1,26,-3,4,7,-22,11,-21,17,-20,15,-19,13,18,-23,8,5,-24,-26,2,-25, signs 11001001000110011001010110
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,22,23,-9,-6,24,25,-1,26,-3,4,7,-22,17,-20,15,-19,13,18,11,-21,-23,8,5,-24,-26,2,-25, signs 11001001000110011001010110
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,-7,22,23,-6,24,25,-1,26,-3,4,-22,8,11,-21,17,-20,15,-19,13,18,9,-23,5,-24,-26,2,-25, signs 11001000100110011001010110
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,21,-10,-7,22,23,-6,24,25,-1,26,-3,4,-22,8,17,-20,15,-19,13,18,11,-21,9,-23,5,-24,-26,2,-25, signs 11001000100110011001010110
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,17,-18,-12,19,-14,20,-16,21,22,-9,-4,23,24,-1,-6,25,26,-17,-20,15,-19,13,18,11,-21,-26,10,-22,8,3,-23,5,-25,7,2,-24, signs 11100111000110010001001101
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,17,-18,-12,19,-14,20,-16,21,-4,22,23,-1,-6,24,25,-9,26,-17,-20,15,-19,13,18,11,-21,-26,10,-25,8,3,-22,5,-24,7,2,-23, signs 11100111000110010001011001
candidate -1,2,-3,-4,5,6,-7,8,9,-10,11,-12,13,-14,-15,-16,17,-18,-6,19,-8,-17,20,-5,21,22,-2,23,24,-13,25,-11,26,-9,16,3,-22,1,-23,15,10,-26,12,-25,14,-24,-19,7,18,-20,4,-21, signs 10001110001100101001001010
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,12,-13,14,-15,16,-17,-18,-12,19,-14,20,-16,-3,21,-1,22,23,-6,-11,24,25,-8,26,10,-24,-19,13,18,5,-23,7,-26,9,-25,-22,4,17,-20,15,2,-21, signs 00110010001110011001001001
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,-13,14,-15,-16,17,-18,-8,19,-10,20,21,-17,-6,22,-4,23,24,-1,25,-3,-14,26,12,7,18,-21,16,5,-22,13,-26,11,-19,9,-20,15,-23,-25,2,-24, signs 00100111100010001101100011
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,-13,14,-15,-16,17,-18,-8,19,-10,20,21,-17,-6,22,23,-3,24,-1,-4,25,-14,26,12,7,18,-21,16,5,-22,13,-26,11,-19,9,-20,15,-25,-23,2,-24, signs 00100111100010001101101001
candidate 1,-2,3,-4,5,-6,-7,8,-9,-10,11,-12,-13,-14,15,16,-17,18,19,-1,20,-3,21,-5,-18,22,-16,23,-8,-15,24,25,26,-11,12,-26,10,13,-25,9,14,-24,-23,7,-22,17,6,-21,4,-20,2,-19, signs 11001110110000110010100000
candidate 1,-2,3,-4,5,6,-7,-8,9,-10,-11,-12,13,14,-15,16,-17,-18,19,-1,20,-3,21,-5,-16,22,-14,23,-6,-13,24,25,26,-9,10,-26,8,11,-25,7,12,-24,-23,15,-22,17,4,-21,18,-20,2,-19, signs 11011011000011100010010000
candidate 1,-2,3,-4,5,-6,-7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,19,-1,20,-3,21,-5,-18,22,-16,23,24,-9,-14,25,26,-11,12,-26,10,13,-25,-24,8,15,-23,7,-22,17,6,-21,4,-20,2,-19, signs 11001111010001010010100000
candidate 1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,-18,19,-1,20,-3,21,-5,-16,22,-14,23,24,-7,-12,25,26,-9,10,-26,8,11,-25,-24,6,13,-23,15,-22,17,4,-21,18,-20,2,-19, signs 11011101000101100010010000
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,15,-16,17,-18,19,-1,20,21,-4,22,-6,-17,23,-15,24,-9,-14,25,26,-11,12,-26,10,13,-25,-24,8,-23,16,7,-22,5,-21,3,18,-20,2,-19, signs 11100111010001100010010000
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,12,13,-14,15,-16,-17,-18,19,-1,20,21,-4,22,-6,-15,23,-13,24,-7,-12,25,26,-9,10,-26,8,11,-25,-24,14,-23,16,5,-22,17,-21,3,18,-20,2,-19, signs 11101101000111000010001000
candidate 1,-2,3,-4,5,-6,-7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,19,-1,20,-3,21,-5,-18,22,-16,23,24,25,-10,-13,26,-11,12,-26,-25,9,14,-24,8,15,-23,7,-22,17,6,-21,4,-20,2,-19, signs 11001111100010010010100000
candidate 1,-2,3,-4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,-18,19,-1,20,-3,21,-5,-16,22,-14,23,24,25,-8,-11,26,-9,10,-26,-25,7,12,-24,6,13,-23,15,-22,17,4,-21,18,-20,2,-19, signs 11011110001001100010010000
candidate 1,-2,-3,4,-5,6,-7,-8,-9,10,11,-12,13,-14,15,-16,17,-18,19,-1,20,21,-4,22,-6,-17,23,-15,24,25,-10,-13,26,-11,12,-26,-25,9,14,-24,8,-23,16,7,-22,5,-21,3,18,-20,2,-19, signs 11100111100010100010010000
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,15,-16,-17,-18,19,-1,20,21,-4,22,-6,-15,23,-13,24,25,-8,-11,26,-9,10,-26,-25,7,12,-24,14,-23,16,5,-22,17,-21,3,18,-20,2,-19, signs 11101110001011000010001000
candidate 1,-2,-3,-4,5,-6,7,-8,-9,10,11,-12,13,14,-15,16,-17,-18,19,-1,20,21,22,-5,23,-7,-16,24,-14,25,-10,-13,26,-11,12,-26,-25,9,-24,15,8,-23,6,-22,4,17,-21,3,18,-20,2,-19, signs 11110011100011000010001000
candidate 1,-2,-3,-4,5,-6,7,8,9,-10,11,12,-13,14,-15,-16,-17,-18,19,-1,20,21,22,-5,23,-7,-14,24,-12,25,-8,-11,26,-9,10,-26,-25,13,-24,15,6,-23,16,-22,4,17,-21,3,18,-20,2,-19, signs 11110110001110000010000100
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,-13,-14,15,16,-17,-18,19,-1,20,-3,21,-5,-16,22,-6,23,-8,-15,24,25,26,-11,12,-26,10,13,-25,9,14,-24,-23,7,-22,17,4,-21,18,-20,2,-19, signs 11011110110000100010010000
candidate 1,-2,3,-4,5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,-17,-18,19,-1,20,-3,21,-5,-16,22,-6,23,24,-9,-14,25,26,-11,12,-26,10,13,-25,-24,8,15,-23,7,-22,17,4,-21,18,-20,2,-19, signs 11011111010001000010010000
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,15,-16,-17,-18,19,-1,20,21,-4,22,-6,-15,23,-7,24,-9,-14,25,26,-11,12,-26,10,13,-25,-24,8,-23,16,5,-22,17,-21,3,18,-20,2,-19, signs 11101111010001000010001000
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,11,-12,13,-14,-15,16,-17,-18,19,-1,20,-3,21,-5,-16,22,-6,23,24,25,-10,-13,26,-11,12,-26,-25,9,14,-24,8,15,-23,7,-22,17,4,-21,18,-20,2,-19, signs 11011111100010000010010000
candidate 1,-2,-3,4,-5,6,7,-8,-9,10,11,-12,13,-14,15,-16,-17,-18,19,-1,20,21,-4,22,-6,-15,23,-7,24,25,-10,-13,26,-11,12,-26,-25,9,14,-24,8,-23,16,5,-22,17,-21,3,18,-20,2,-19, signs 11101111100010000010001000
candidate 1,-2,-3,-4,5,-6,7,8,-9,10,11,-12,13,14,-15,-16,-17,-18,19,-1,20,21,22,-5,23,-7,-14,24,-8,25,-10,-13,26,-11,12,-26,-25,9,-24,15,6,-23,16,-22,4,17,-21,3,18,-20,2,-19, signs 11110111100010000010000100
candidate 1,-2,3,-4,5,-6,-7,-8,9,-10,-11,-12,-13,14,15,16,-17,18,19,-1,-18,20,-16,-3,21,-15,22,-5,-14,23,24,25,26,-9,10,-26,8,11,-25,7,12,-24,6,13,-23,-22,4,-21,2,17,-20,-19, signs 10010111000001111011000000
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,-12,13,-14,15,16,-17,18,19,-1,-18,20,-16,-3,21,-15,22,23,-6,-13,24,25,26,-9,10,-26,8,11,-25,7,12,-24,-23,5,14,-22,4,-21,2,17,-20,-19, signs 10011011000010111011000000
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,-12,13,14,15,-16,17,-18,19,-1,20,-17,21,-15,-4,22,-14,23,-6,-13,24,25,26,-9,10,-26,8,11,-25,7,12,-24,-23,5,-22,3,16,-21,18,-20,2,-19, signs 11001011000011110010100000
candidate -1,2,-3,-4,5,6,-7,-8,9,-10,-11,-12,13,14,15,-16,17,-18,19,20,-2,-17,21,-15,22,-5,-14,23,-6,-13,24,25,26,-9,10,-26,8,11,-25,7,12,-24,-23,-22,4,-21,16,3,-20,1,18,-19, signs 01110011000011100111000000
candidate 1,-2,3,-4,-5,-6,7,-8,9,-10,-11,12,-13,-14,15,16,-17,18,19,-1,-18,20,-16,-3,21,-15,22,23,24,-7,-12,25,26,-9,10,-26,8,11,-25,-24,6,13,-23,5,14,-22,4,-21,2,17,-20,-19, signs 10011101000100111011000000
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,15,-16,17,-18,19,-1,20,-17,21,-15,-4,22,-14,23,24,-7,-12,25,26,-9,10,-26,8,11,-25,-24,6,13,-23,5,-22,3,16,-21,18,-20,2,-19, signs 11001101000101110010100000
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,15,-16,17,-18,19,20,-2,-17,21,-15,22,-5,-14,23,24,-7,-12,25,26,-9,10,-26,8,11,-25,-24,6,13,-23,-22,4,-21,16,3,-20,1,18,-19, signs 01110101000101100111000000
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,-11,12,13,14,-15,16,-17,-18,19,-1,20,21,-16,22,-14,-5,23,-13,24,-7,-12,25,26,-9,10,-26,8,11,-25,-24,6,-23,4,15,-22,17,-21,3,18,-20,2,-19, signs 11100101000111100010010000
candidate -1,2,-3,-4,-5,6,7,-8,9,-10,-11,12,13,-14,15,-16,17,-18,19,20,-2,-17,21,-15,22,23,-6,-13,24,-7,-12,25,26,-9,10,-26,8,11,-25,-24,-23,5,14,-22,4,-21,16,3,-20,1,18,-19, signs 01111001000110100111000000
candidate 1,-2,3,-4,-5,-6,-7,8,9,-10,11,-12,-13,-14,15,16,-17,18,19,-1,-18,20,-16,-3,21,-15,22,23,24,25,-8,-11,26,-9,10,-26,-25,7,12,-24,6,13,-23,5,14,-22,4,-21,2,17,-20,-19, signs 10011110001000111011000000
candidate 1,-2,-3,4,-5,-6,-7,8,9,-10,11,-12,-13,14,15,-16,17,-18,19,-1,20,-17,21,-15,-4,22,-14,23,24,25,-8,-11,26,-9,10,-26,-25,7,12,-24,6,13,-23,5,-22,3,16,-21,18,-20,2,-19, signs 11001110001001110010100000
candidate -1,2,-3,-4,5,-6,-7,8,9,-10,11,-12,-13,14,15,-16,17,-18,19,20,-2,-17,21,-15,22,-5,-14,23,24,25,-8,-11,26,-9,10,-26,-25,7,12,-24,6,13,-23,-22,4,-21,16,3,-20,1,18,-19, signs 01110110001001100111000000
candidate 1,-2,-3,-4,5,-6,-7,8,9,-10,11,-12,13,14,-15,16,-17,-18,19,-1,20,21,-16,22,-14,-5,23,-13,24,25,-8,-11,26,-9,10,-26,-25,7,12,-24,6,-23,4,15,-22,17,-21,3,18,-20,2,-19, signs 11100110001011100010010000
candidate -1,2,-3,-4,-5,6,-7,8,9,-10,11,-12,13,-14,15,-16,17,-18,19,20,-2,-17,21,-15,22,23,-6,-13,24,25,-8,-11,26,-9,10,-26,-25,7,12,-24,-23,5,14,-22,4,-21,16,3,-20,1,18,-19, signs 01111010001010100111000000
candidate 1,-2,-3,-4,-5,6,-7,8,9,-10,11,12,13,-14,15,-16,-17,-18,19,-1,20,21,22,-15,23,-13,-6,24,-12,25,-8,-11,26,-9,10,-26,-25,7,-24,5,14,-23,16,-22,4,17,-21,3,18,-20,2,-19, signs 11110010001111000010001000
candidate -1,2,-3,-4,-5,-6,7,8,9,-10,11,12,-13,-14,15,-16,17,-18,19,20,-2,-17,21,-15,22,23,24,-7,-12,25,-8,-11,26,-9,10,-26,-25,-24,6,13,-23,5,14,-22,4,-21,16,3,-20,1,18,-19, signs 01111100001100100111000000
candidate 1,-2,-3,4,-5,-6,7,-8,-9,10,-11,12,-13,-14,15,16,-17,18,19,-1,-18,20,-16,21,-4,-15,22,23,-12,24,-10,25,26,-7,8,-26,6,13,-23,11,-24,9,-25,5,14,-22,-21,3,-20,17,2,-19, signs 11101100011000110010000100
candidate 1,-2,-3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,19,-1,-18,20,-16,21,22,-5,-14,23,-12,24,-10,25,26,-7,8,-26,6,13,-23,11,-24,9,-25,-22,4,15,-21,3,-20,17,2,-19, signs 11110100011001010010000100
candidate -1,2,-3,-4,-5,6,7,-8,-9,10,11,-12,13,14,-15,16,-17,-18,-2,-13,19,-11,20,21,-6,22,-16,23,-14,24,-10,25,26,-7,8,-26,-21,5,-22,15,-23,1,18,3,12,-19,-24,9,-25,-20,4,17, signs 11011000011100010110010100
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,-12,13,-14,15,-16,17,18,-4,-15,19,-13,-6,20,-18,21,22,-1,23,-17,24,25,26,-9,10,-26,8,11,-25,7,12,-24,-20,5,14,-19,16,3,-21,-23,2,-22, signs 11110000111111000110110111
candidate 1,-2,-3,-4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,18,19,-1,-18,20,-16,21,22,23,-10,24,-8,25,-6,-13,26,-11,12,-26,-23,9,-24,7,-25,5,14,-22,4,15,-21,3,-20,17,2,-19, signs 11111001100010010010000100
candidate 1,2,-3,4,5,-6,-7,-8,9,-10,-11,-12,-13,14,15,-16,17,-18,19,-1,20,-17,-2,21,-4,-15,22,-5,-14,23,24,25,26,-9,10,-26,8,11,-25,7,12,-24,6,13,-23,-22,-21,3,16,-20,18,-19, signs 11100111000001100111000000
candidate 1,2,-3,4,-5,6,-7,-8,9,-10,-11,-12,13,-14,15,-16,17,-18,19,-1,20,-17,-2,21,-4,-15,22,23,-6,-13,24,25,26,-9,10,-26,8,11,-25,7,12,-24,-23,5,14,-22,-21,3,16,-20,18,-19, signs 11101011000010100111000000
candidate 1,2,-3,-4,5,6,-7,-8,9,-10,-11,-12,13,14,-15,-16,17,-18,19,-1,20,-17,-2,21,22,-5,-14,23,-6,-13,24,25,26,-9,10,-26,8,11,-25,7,12,-24,-23,-22,4,15,-21,3,16,-20,18,-19, signs 11110011000011000111000000
candidate 1,2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,-18,19,-1,20,-17,-2,21,-4,-15,22,23,24,-7,-12,25,26,-9,10,-26,8,11,-25,-24,6,13,-23,5,14,-22,-21,3,16,-20,18,-19, signs 11101101000100100111000000
candidate 1,2,-3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-1,20,-17,-2,21,22,-5,-14,23,24,-7,-12,25,26,-9,10,-26,8,11,-25,-24,6,13,-23,-22,4,15,-21,3,16,-20,18,-19, signs 11110101000101000111000000
candidate 1,2,-3,-4,-5,6,7,-8,9,-10,-11,12,13,-14,-15,-16,17,-18,19,-1,20,-17,-2,21,22,23,-6,-13,24,-7,-12,25,26,-9,10,-26,8,11,-25,-24,-23,5,14,-22,4,15,-21,3,16,-20,18,-19, signs 11111001000110000111000000
candidate 1,2,-3,4,-5,-6,-7,8,9,-10,11,-12,-13,-14,15,-16,17,-18,19,-1,20,-17,-2,21,-4,-15,22,23,24,25,-8,-11,26,-9,10,-26,-25,7,12,-24,6,13,-23,5,14,-22,-21,3,16,-20,18,-19, signs 11101110001000100111000000
candidate 1,2,-3,-4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-1,20,-17,-2,21,22,-5,-14,23,24,25,-8,-11,26,-9,10,-26,-25,7,12,-24,6,13,-23,-22,4,15,-21,3,16,-20,18,-19, signs 11110110001001000111000000
candidate 1,2,-3,-4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,-16,17,-18,19,-1,20,-17,-2,21,22,23,-6,-13,24,25,-8,-11,26,-9,10,-26,-25,7,12,-24,-23,5,14,-22,4,15,-21,3,16,-20,18,-19, signs 11111010001010000111000000
candidate 1,2,-3,-4,-5,-6,7,8,9,-10,11,12,-13,-14,-15,-16,17,-18,19,-1,20,-17,-2,21,22,23,24,-7,-12,25,-8,-11,26,-9,10,-26,-25,-24,6,13,-23,5,14,-22,4,15,-21,3,16,-20,18,-19, signs 11111100001100000111000000
candidate 1,2,-3,-4,5,-6,-7,-8,9,-10,-11,-12,-13,14,15,-16,17,18,19,-1,-18,20,-2,-17,21,-15,22,-5,-14,23,24,25,26,-9,10,-26,8,11,-25,7,12,-24,6,13,-23,-22,4,-21,16,3,-20,-19, signs 11110111000001100011000000
candidate 1,2,-3,-4,-5,6,-7,-8,9,-10,-11,-12,13,-14,15,-16,17,18,19,-1,-18,20,-2,-17,21,-15,22,23,-6,-13,24,25,26,-9,10,-26,8,11,-25,7,12,-24,-23,5,14,-22,4,-21,16,3,-20,-19, signs 11111011000010100011000000
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,-12,13,14,-15,16,17,-18,19,-1,20,-17,21,-3,-16,22,-14,23,-6,-13,24,25,26,-9,10,-26,8,11,-25,7,12,-24,-23,5,-22,15,4,-21,18,-20,2,-19, signs 11111011000011000010100000
candidate 1,2,-3,-4,-5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,18,19,-1,-18,20,-2,-17,21,-15,22,23,24,-7,-12,25,26,-9,10,-26,8,11,-25,-24,6,13,-23,5,14,-22,4,-21,16,3,-20,-19, signs 11111101000100100011000000
candidate 1,-2,3,-4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,17,-18,19,-1,20,-17,21,-3,-16,22,-14,23,24,-7,-12,25,26,-9,10,-26,8,11,-25,-24,6,13,-23,5,-22,15,4,-21,18,-20,2,-19, signs 11111101000101000010100000
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,-11,12,13,-14,15,16,-17,-18,19,-1,20,21,-16,22,-4,-15,23,-13,24,-7,-12,25,26,-9,10,-26,8,11,-25,-24,6,-23,14,5,-22,17,-21,3,18,-20,2,-19, signs 11111101000110000010010000
candidate 1,2,-3,-4,-5,-6,-7,8,9,-10,11,-12,-13,-14,15,-16,17,18,19,-1,-18,20,-2,-17,21,-15,22,23,24,25,-8,-11,26,-9,10,-26,-25,7,12,-24,6,13,-23,5,14,-22,4,-21,16,3,-20,-19, signs 11111110001000100011000000
candidate 1,-2,3,-4,-5,-6,-7,8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-1,20,-17,21,-3,-16,22,-14,23,24,25,-8,-11,26,-9,10,-26,-25,7,12,-24,6,13,-23,5,-22,15,4,-21,18,-20,2,-19, signs 11111110001001000010100000
candidate 1,-2,-3,4,-5,-6,-7,8,9,-10,11,-12,13,-14,15,16,-17,-18,19,-1,20,21,-16,22,-4,-15,23,-13,24,25,-8,-11,26,-9,10,-26,-25,7,12,-24,6,-23,14,5,-22,17,-21,3,18,-20,2,-19, signs 11111110001010000010010000
candidate 1,-2,-3,-4,5,-6,-7,8,9,-10,11,12,-13,14,15,-16,-17,-18,19,-1,20,21,22,-15,23,-5,-14,24,-12,25,-8,-11,26,-9,10,-26,-25,7,-24,13,6,-23,16,-22,4,17,-21,3,18,-20,2,-19, signs 11111110001100000010001000
N=26 triple 8,8,10 closed 1356192 reduced 238524 tested 238524 hits 1560
candidate 1,-2,-3,-4,5,-6,-7,8,-9,10,-11,12,13,14,-15,16,-17,18,-16,-5,-12,19,-10,20,-8,-13,21,22,23,-1,24,25,-14,26,6,11,-19,9,-20,7,-26,15,-25,-21,4,17,-18,3,-22,-24,2,-23, signs 11100101100101111101011010
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,12,-13,14,-15,-16,17,18,19,-11,20,21,-4,22,-6,23,-8,-17,24,25,-14,-1,-12,26,-18,9,-23,7,-22,5,-21,3,16,-24,-26,-19,10,-20,2,15,-25,13, signs 11100110001001110110010110
candidate 1,-2,3,-4,5,-6,7,8,-9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-5,-8,21,22,23,-12,-1,24,-3,25,-15,26,-7,6,-20,4,9,-21,-26,-19,17,-18,-25,14,-22,10,-24,2,13,-23,11, signs 00110001011000111100100110
candidate -1,2,-3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,17,18,-16,19,20,-9,21,-11,22,23,-14,-5,24,25,-2,-7,26,-17,-18,-26,-19,-22,12,-21,10,-20,8,3,-25,1,6,15,-23,13,4,-24, signs 01110011001110010110100110
candidate -1,2,-3,-4,5,-6,7,8,9,-10,-11,12,-13,14,-15,16,-17,18,-8,19,20,21,-2,-9,22,23,-16,24,-14,25,-12,-5,26,-7,-18,-22,10,3,-21,1,-19,-26,6,17,-23,15,-24,13,-25,11,4,-20, signs 10001101000110011010011010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-8,19,20,-1,21,22,-10,23,-12,-3,24,-5,-14,25,-16,26,6,-24,4,13,-23,11,-22,9,-18,17,-25,15,-26,7,-19,-21,2,-20, signs 00110001100110011100101010
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,17,-9,18,-7,-16,19,20,-13,21,22,23,-1,24,25,-4,26,-10,-17,8,-18,6,15,-19,11,-26,5,14,-20,12,-21,-25,3,-22,-24,2,-23, signs 00011100100011101011000110
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,-11,12,-13,-14,15,-16,17,18,19,-9,20,21,-6,-15,22,23,-12,-3,24,-1,-10,25,26,-17,-18,-26,16,7,-21,5,14,-22,-25,-19,8,-20,4,13,-23,11,2,-24, signs 00111000100111001010011001
candidate 1,-2,-3,4,5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-10,21,22,-1,23,-9,24,25,-4,-7,26,-5,6,-26,-25,11,14,-20,-18,17,-19,15,12,-24,8,3,-21,-23,2,-22, signs 00000011100100110010001100
candidate 1,-2,-3,4,5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-10,21,22,-1,23,-9,24,25,-4,-7,26,-5,6,-26,-25,11,-19,15,-18,17,14,-20,12,-24,8,3,-21,-23,2,-22, signs 00000011100100110010001100
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-12,23,24,-7,25,-9,26,-11,-4,-1,2,5,-23,-21,14,-20,-18,17,-19,15,-22,-26,10,-25,8,-24,6,3, signs 00100100110000110010101010
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-12,23,24,-7,25,-9,26,-11,-4,-1,2,5,-23,-21,-19,15,-18,17,14,-20,-22,-26,10,-25,8,-24,6,3, signs 00100100110000110010101010
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-12,-5,23,-7,24,-9,25,26,-4,-1,2,-25,10,-24,8,-23,6,-21,14,-20,-18,17,-19,15,-22,11,-26,3, signs 00100011001000110010101010
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-12,-5,23,-7,24,-9,25,26,-4,-1,2,-25,10,-24,8,-23,6,-21,-19,15,-18,17,14,-20,-22,11,-26,3, signs 00100011001000110010101010
candidate 1,-2,-3,4,5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-10,21,22,-5,23,-7,24,-9,25,26,-4,-1,2,-25,-21,11,14,-20,-18,17,-19,15,12,-24,8,-23,6,-22,-26,3, signs 00100011000100110010101010
candidate 1,-2,-3,4,5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-10,21,22,-5,23,-7,24,-9,25,26,-4,-1,2,-25,-21,11,-19,15,-18,17,14,-20,12,-24,8,-23,6,-22,-26,3, signs 00100011000100110010101010
candidate 1,2,-3,-4,5,-6,7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-12,-5,23,-7,24,-9,-2,25,26,-1,-25,3,10,-24,8,-23,6,-21,14,-20,-18,17,-19,15,-22,11,4,-26, signs 00010011001000110010101010
candidate 1,2,-3,-4,5,-6,7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-12,-5,23,-7,24,-9,-2,25,26,-1,-25,3,10,-24,8,-23,6,-21,-19,15,-18,17,14,-20,-22,11,4,-26, signs 00010011001000110010101010
candidate 1,2,-3,-4,5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-10,21,22,-5,23,-7,24,-9,-2,25,26,-1,-25,3,-21,11,14,-20,-18,17,-19,15,12,-24,8,-23,6,-22,4,-26, signs 00010011000100110010101010
candidate 1,2,-3,-4,5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-10,21,22,-5,23,-7,24,-9,-2,25,26,-1,-25,3,-21,11,-19,15,-18,17,14,-20,12,-24,8,-23,6,-22,4,-26, signs 00010011000100110010101010
candidate 1,2,3,-4,5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-10,-3,21,-5,22,-7,23,24,-2,25,26,-1,-25,-23,8,-22,6,-21,4,11,14,-20,-18,17,-19,15,12,9,-24,-26, signs 00001100100100110010101010
candidate 1,2,3,-4,5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-10,-3,21,-5,22,-7,23,24,-2,25,26,-1,-25,-23,8,-22,6,-21,4,11,-19,15,-18,17,14,-20,12,9,-24,-26, signs 00001100100100110010101010
candidate 1,-2,3,4,-5,6,7,-8,9,-10,-11,12,-13,-14,15,-16,-17,18,19,-15,20,21,-12,22,23,-9,-6,-3,24,-1,-4,-7,25,26,-22,13,-21,17,-18,11,-26,-23,14,-20,16,-19,10,-25,8,5,2,-24, signs 11011011011000111110011100
candidate 1,-2,3,4,-5,6,7,-8,9,-10,-11,12,-13,-14,15,-16,-17,18,19,-15,20,21,-12,22,23,-9,-6,-3,24,-1,-4,-7,25,26,-22,17,-18,13,-21,11,-26,-23,16,-19,14,-20,10,-25,8,5,2,-24, signs 11011011011000111110011100
candidate -1,2,-3,-4,5,6,-7,-8,9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,21,-12,-9,22,-5,23,24,-2,25,-6,26,-10,-13,-21,15,-19,17,-18,-20,14,11,8,3,-24,1,-25,7,-26,-22,4,-23, signs 01110101011011011101001101
candidate -1,2,-3,-4,-5,6,7,-8,-9,10,11,-12,-13,14,15,16,-17,18,-16,19,-14,20,-10,21,-6,22,23,24,-2,-7,25,-11,26,-15,-19,17,-18,13,8,3,-24,1,-22,5,-21,-25,12,-26,-20,9,4,-23, signs 01110011101010111100101101
candidate -1,2,-3,4,5,-6,-7,8,9,-10,11,12,-13,-14,-15,16,-17,18,-16,-11,-8,19,-4,20,-2,21,22,23,24,-5,25,-9,-12,26,14,17,-18,15,-26,13,10,7,-23,1,-21,3,-20,-24,6,-25,-19,-22, signs 01101010110111011101011010
candidate -1,2,-3,-4,5,6,-7,8,9,-10,11,12,-13,-14,-15,16,-17,18,-16,-11,-8,19,20,-5,21,22,-2,23,-6,24,25,-9,-12,26,14,17,-18,15,-26,13,10,-25,-19,3,-22,1,-23,7,-24,-20,4,-21, signs 01110100110111011100110110
candidate -1,2,-3,-4,5,6,-7,-8,9,10,11,12,-13,-14,-15,16,-17,18,-16,-11,19,-9,20,-5,21,22,-2,23,-6,24,-10,25,-12,26,14,17,-18,15,-26,13,-25,-19,8,3,-22,1,-23,7,-24,-20,4,-21, signs 01110101010111011100110110
candidate 1,-2,3,4,5,6,-7,-8,9,-10,11,-12,-13,-14,-15,16,-17,18,-16,19,20,-9,21,-5,22,-3,23,-1,-4,24,-6,25,26,-11,12,-26,10,13,-25,-21,8,15,-19,17,-18,-20,14,7,-24,-22,2,-23, signs 11010110001111011101001111
candidate 1,-2,3,4,-5,6,7,-8,9,-10,11,-12,-13,-14,-15,16,-17,18,-16,19,20,-9,21,22,-6,-3,23,-1,-4,-7,24,25,26,-11,12,-26,10,13,-25,-21,8,15,-19,17,-18,-20,14,-24,-22,5,2,-23, signs 11011010001111011101001111
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,-11,19,20,-6,-3,21,-1,22,23,-4,-7,24,25,26,-13,14,-26,12,15,-25,-19,10,17,-18,9,-20,-24,8,5,-23,-21,2,-22, signs 10011011100011111101011011
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,-11,19,20,-6,21,22,-3,23,-1,24,-5,-8,25,26,-13,14,-26,12,15,-25,-19,10,17,-18,9,-20,7,-21,-24,4,-22,2,-23, signs 11001011100011111101001111
candidate 1,-2,3,4,-5,-6,7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,-11,19,-7,20,-3,21,-1,22,23,-4,24,-8,25,26,-13,14,-26,12,15,-25,-19,10,17,-18,9,6,-20,-24,5,-23,-21,2,-22, signs 10011101100011111101011011
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,-11,19,20,-6,-3,21,-1,22,-5,23,24,-8,25,26,-13,14,-26,12,15,-25,-19,10,17,-18,9,-24,7,-20,-23,4,-22,2,-21, signs 11011001100011111100101111
candidate 1,-2,3,4,5,6,-7,-8,9,-10,11,-12,-13,-14,-15,16,-17,18,-16,19,20,-9,21,-5,22,-3,23,-1,-4,24,-6,25,26,-11,12,-26,10,13,-25,-21,8,-20,14,17,-18,15,-19,7,-24,-22,2,-23, signs 11010110001111011101001111
candidate 1,-2,3,4,-5,6,7,-8,9,-10,11,-12,-13,-14,-15,16,-17,18,-16,19,20,-9,21,22,-6,-3,23,-1,-4,-7,24,25,26,-11,12,-26,10,13,-25,-21,8,-20,14,17,-18,15,-19,-24,-22,5,2,-23, signs 11011010001111011101001111
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-12,-3,23,-1,-4,-11,24,25,26,-7,8,-26,6,9,-25,-21,14,-20,-18,17,-19,15,-22,-24,10,5,2,-23, signs 00100100011000110010100100
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-12,-3,23,-1,-4,-11,24,25,26,-7,8,-26,6,9,-25,-21,-19,15,-18,17,14,-20,-22,-24,10,5,2,-23, signs 00100100011000110010100100
candidate 1,-2,-3,-4,5,6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-10,-5,21,22,23,-1,24,25,-6,-9,26,-7,8,-26,-25,-21,4,11,14,-20,-18,17,-19,15,12,3,-22,-24,2,-23, signs 00011000100100110010100100
candidate 1,-2,-3,-4,5,6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-10,-5,21,22,23,-1,24,25,-6,-9,26,-7,8,-26,-25,-21,4,11,-19,15,-18,17,14,-20,12,3,-22,-24,2,-23, signs 00011000100100110010100100
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-12,-7,23,-3,24,-1,-4,25,26,-9,10,-26,8,11,-25,-23,6,-21,14,-20,-18,17,-19,15,-22,5,2,-24, signs 00100111000000110010101000
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-12,-7,23,-3,24,-1,-4,25,26,-9,10,-26,8,11,-25,-23,6,-21,-19,15,-18,17,14,-20,-22,5,2,-24, signs 00100111000000110010101000
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,-11,19,20,-6,21,-4,-1,22,-3,23,-7,24,25,26,-13,14,-26,12,15,-25,-19,10,17,-18,9,-20,-24,8,5,-21,-23,2,-22, signs 10011011100011111101110011
candidate 1,-2,3,4,-5,-6,7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,-11,19,-7,20,21,-4,-1,22,-3,23,24,-8,25,26,-13,14,-26,12,15,-25,-19,10,17,-18,9,6,-20,-24,5,-21,-23,2,-22, signs 10011101100011111101110011
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,-7,19,20,-4,21,22,-1,23,-5,24,25,-14,-9,26,-11,12,-26,10,13,8,15,-25,-19,6,17,-18,-24,-20,3,-21,-23,2,-22, signs 11101000001111111100110111
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,11,-12,-13,-14,15,16,-17,18,-16,-7,19,20,-4,21,22,-1,23,-5,24,-15,-8,25,26,-11,12,-26,10,13,-25,9,14,-19,6,17,-18,-24,-20,3,-21,-23,2,-22, signs 11101000001111111100110111
candidate 1,-2,3,4,5,-6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,19,20,-5,21,-3,22,-1,-4,23,-14,24,-12,25,-10,26,8,13,-24,11,-25,9,-26,15,-23,7,-19,17,-18,-20,6,-21,2,-22, signs 11010101011001111101011010
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,19,-6,-3,20,-1,21,-5,22,23,-14,24,-12,25,-10,26,8,13,-24,11,-25,9,-26,15,-23,7,-19,17,-18,-22,4,-21,2,-20, signs 11011001011001111101011010
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,16,-17,18,-16,19,-8,20,-4,21,-2,22,23,24,-6,-15,25,-13,26,-11,12,-26,10,-25,14,9,-19,17,-18,7,-24,1,-22,3,-21,5,-20,-23, signs 01100110001101111100101111
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,-8,20,-4,21,-2,22,23,24,-6,-9,25,-11,26,-13,14,-26,12,15,10,-25,-19,17,-18,7,-24,1,-22,3,-21,5,-20,-23, signs 01100110100011111100101111
candidate 1,-2,3,4,5,-6,-7,8,-9,-10,-11,12,-13,14,-15,16,-17,18,-16,19,20,-5,21,-3,22,-1,-4,23,-8,24,-14,25,-12,26,10,15,-24,13,-25,11,-26,9,-23,7,-19,17,-18,-20,6,-21,2,-22, signs 11010101110110011101011010
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,-11,12,-13,14,-15,16,-17,18,-16,19,-6,-3,20,-1,21,-5,22,23,-8,24,-14,25,-12,26,10,15,-24,13,-25,11,-26,9,-23,7,-19,17,-18,-22,4,-21,2,-20, signs 11011001110110011101011010
candidate 1,-2,3,4,-5,-6,7,8,9,-10,11,-12,-13,-14,-15,16,-17,18,-16,19,20,21,22,-7,23,-3,24,-1,-4,25,-8,-11,26,-9,10,-26,-25,-23,6,13,-21,15,-19,17,-18,-20,14,-22,12,5,2,-24, signs 11011001110101011101010111
candidate 1,-2,3,4,-5,-6,7,8,9,-10,11,-12,-13,-14,-15,16,-17,18,-16,19,20,21,22,-7,23,-3,24,-1,-4,25,-8,-11,26,-9,10,-26,-25,-23,6,-22,12,-20,14,17,-18,15,-19,13,-21,5,2,-24, signs 11011001110101011101010111
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,-8,20,-4,21,-2,22,23,24,-6,-9,25,-13,26,-11,12,-26,10,-25,14,17,-18,15,-19,7,-24,1,-22,3,-21,5,-20,-23, signs 01100110101101011100101111
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,-7,19,20,-4,21,22,-1,23,-5,24,-9,-14,25,26,-11,12,-26,10,13,-25,15,8,-19,6,17,-18,-24,-20,3,-21,-23,2,-22, signs 11101001101110011100110111
candidate 1,-2,3,4,5,6,-7,-8,9,-10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-5,21,-3,22,-1,-4,23,-6,-13,24,25,26,-9,10,-26,8,11,-25,15,-19,17,-18,-20,14,-24,12,7,-23,-21,2,-22, signs 11010110111001011101011011
candidate 1,-2,3,4,-5,6,7,-8,9,-10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,21,-6,-3,22,-1,-4,-7,23,-13,24,25,26,-9,10,-26,8,11,-25,15,-19,17,-18,-20,14,-24,12,-23,-21,5,2,-22, signs 11011010111001011101011011
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,11,-12,-13,-14,15,16,-17,18,-16,19,-6,-3,20,-1,21,22,-4,-7,23,-15,24,25,26,-11,12,-26,10,13,-25,17,-18,-24,14,9,-19,-23,8,5,-22,-20,2,-21, signs 10011011101110011110110011
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,-13,-14,15,16,-17,18,-16,19,-6,20,21,-3,22,-1,23,-5,-8,-15,24,25,26,-11,12,-26,10,13,-25,17,-18,-24,14,9,-19,7,-20,-23,4,-21,2,-22, signs 11001011101110011110011011
candidate 1,-2,3,4,-5,-6,7,8,-9,-10,11,-12,-13,-14,15,16,-17,18,-16,-7,19,-3,20,-1,21,22,-4,23,-8,-15,24,25,26,-11,12,-26,10,13,-25,17,-18,-24,14,9,6,-19,-23,5,-22,-20,2,-21, signs 10011101101110011110110011
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,-13,-14,15,16,-17,18,-16,19,-6,-3,20,-1,21,-5,22,23,-8,-15,24,25,26,-11,12,-26,10,13,-25,17,-18,-24,14,9,-23,7,-19,-22,4,-21,2,-20, signs 11011001101110011101011011
candidate 1,-2,3,4,5,6,-7,-8,9,-10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-5,21,-3,22,-1,-4,23,-6,-13,24,25,26,-9,10,-26,8,11,-25,-20,14,17,-18,15,-19,-24,12,7,-23,-21,2,-22, signs 11010110111001011101011011
candidate 1,-2,3,4,-5,6,7,-8,9,-10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,21,-6,-3,22,-1,-4,-7,23,-13,24,25,26,-9,10,-26,8,11,-25,-20,14,17,-18,15,-19,-24,12,-23,-21,5,2,-22, signs 11011010111001011101011011
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,-11,19,20,-6,21,22,-1,23,-3,24,-5,-8,25,26,-13,14,-26,12,15,-25,-19,10,17,-18,9,-20,7,-21,-24,4,-23,2,-22, signs 11001011100011111101010111
candidate -1,-2,3,4,5,-6,7,8,9,-10,-11,12,-13,-14,15,-16,-17,18,19,-15,20,21,-12,22,23,-9,24,-3,-8,25,-4,-7,26,-5,6,-26,-25,-24,2,-23,14,-20,16,-19,10,1,-22,13,-21,17,-18,11, signs 00111100011000111110011111
candidate -1,-2,3,4,5,-6,7,8,9,-10,-11,12,-13,-14,15,-16,-17,18,19,-15,20,21,-12,22,23,-9,24,-3,-8,25,-4,-7,26,-5,6,-26,-25,-24,2,-23,16,-19,14,-20,10,1,-22,17,-18,13,-21,11, signs 00111100011000111110011111
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-8,22,23,-3,24,-1,-4,25,26,-9,10,-26,-22,7,12,-21,-25,-23,6,15,-19,17,-18,-20,14,5,2,-24, signs 11011000111101011101100111
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,-8,22,23,-3,24,-1,-4,25,26,-9,10,-26,-22,7,12,-21,-25,-23,6,-20,14,17,-18,15,-19,5,2,-24, signs 11011000111101011101100111
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,-11,19,20,-8,21,-6,-3,22,-1,23,-5,24,25,26,-13,14,-26,12,15,-25,-19,10,17,-18,9,-20,7,-21,-24,4,-23,2,-22, signs 11011001100011111101010111
candidate -1,2,-3,-4,5,6,-7,8,-9,-10,11,-12,-13,14,15,16,-17,18,-16,19,-14,20,21,-11,22,-5,23,24,-2,25,-6,26,-8,-15,-19,17,-18,13,-20,9,-26,7,-25,1,-24,3,12,-21,10,-22,4,-23, signs 11010110001110111101101010
candidate -1,2,-3,-4,5,6,-7,8,9,-10,11,12,-13,-14,-15,16,-17,18,-16,-11,19,-9,20,-5,21,22,-2,23,-6,24,-8,25,-12,26,14,17,-18,15,-26,13,10,-19,-25,3,-22,1,-23,7,-24,-20,4,-21, signs 01110100110111011110110100
candidate 1,-2,3,4,-5,6,7,-8,9,-10,11,-12,-13,-14,-15,16,-17,18,-16,19,20,-9,21,-7,22,-3,23,-1,-4,24,-6,25,26,-11,12,-26,10,13,-25,-21,8,15,-19,17,-18,-20,14,-22,-24,5,2,-23, signs 11011010001111011101011011
candidate 1,-2,3,4,-5,6,7,-8,9,-10,11,-12,-13,-14,-15,16,-17,18,-16,19,20,-9,21,-7,22,-3,23,-1,-4,24,-6,25,26,-11,12,-26,10,13,-25,-21,8,-20,14,17,-18,15,-19,-22,-24,5,2,-23, signs 11011010001111011101011011
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,16,-17,18,-16,19,-8,20,-6,21,-4,22,-2,23,24,-15,25,-13,26,-11,12,-26,10,-25,14,9,-19,17,-18,7,-20,1,-23,3,-22,5,-21,-24, signs 01100110001101111101010111
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,-8,20,-6,21,-4,22,-2,23,24,-9,25,-11,26,-13,14,-26,12,15,10,-25,-19,17,-18,7,-20,1,-23,3,-22,5,-21,-24, signs 01100110100011111101010111
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,-8,20,-6,21,-4,22,-2,23,24,-9,25,-13,26,-11,12,-26,10,-25,14,17,-18,15,-19,7,-20,1,-23,3,-22,5,-21,-24, signs 01100110101101011101010111
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,-11,19,20,21,-5,22,-3,23,-1,-6,24,-8,25,26,-13,14,-26,12,15,-25,-19,10,17,-18,9,-20,7,-24,-21,4,-22,2,-23, signs 11001011100011111101101011
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,-11,19,-5,20,-3,21,-1,22,23,-6,24,-8,25,26,-13,14,-26,12,15,-25,-19,10,17,-18,9,-24,7,-23,-20,4,-22,2,-21, signs 11011001100011111101100111
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,19,20,21,-12,22,-10,23,-8,-1,24,-3,25,-5,-14,26,-19,17,-18,-20,-26,15,6,-25,4,13,-21,11,-22,-24,2,7,-23,9, signs 11001100111001111101011010
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,-11,19,20,-8,-5,21,-3,22,-1,23,24,-6,25,26,-13,14,-26,12,15,-25,-19,10,17,-18,9,-20,7,-24,-21,4,-23,2,-22, signs 11011001100011111101110011
candidate 1,2,-3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-5,23,-7,24,-9,-2,25,26,-1,-25,3,10,-21,12,15,-19,17,-18,13,-20,-24,8,-23,6,-22,4,-26, signs 11101100111010011101010101
candidate 1,2,-3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-5,23,-7,24,-9,-2,25,26,-1,-25,3,10,-21,12,17,-18,15,-19,13,-20,-24,8,-23,6,-22,4,-26, signs 11101100111010011101010101
candidate 1,2,-3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-5,23,-7,24,-9,-2,25,26,-1,-25,3,10,13,-20,15,-19,17,-18,-21,12,-24,8,-23,6,-22,4,-26, signs 11101100111010011101010101
candidate 1,2,-3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-5,23,-7,24,-9,-2,25,26,-1,-25,3,10,13,-20,17,-18,15,-19,-21,12,-24,8,-23,6,-22,4,-26, signs 11101100111010011101010101
candidate 1,2,-3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-5,23,-7,24,-9,-2,25,26,-1,-25,3,10,-24,8,-23,6,-21,12,15,-19,17,-18,13,-20,-22,4,-26, signs 11101100111010011101010101
candidate 1,2,-3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-5,23,-7,24,-9,-2,25,26,-1,-25,3,10,-24,8,-23,6,-21,12,17,-18,15,-19,13,-20,-22,4,-26, signs 11101100111010011101010101
candidate 1,2,-3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-5,23,-7,24,-9,-2,25,26,-1,-25,3,10,-24,8,-23,6,13,-20,15,-19,17,-18,-21,12,-22,4,-26, signs 11101100111010011101010101
candidate 1,2,-3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-5,23,-7,24,-9,-2,25,26,-1,-25,3,10,-24,8,-23,6,13,-20,17,-18,15,-19,-21,12,-22,4,-26, signs 11101100111010011101010101
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-5,23,-7,24,-9,25,26,-4,-1,2,-25,10,-21,12,15,-19,17,-18,13,-20,-24,8,-23,6,-22,-26,3, signs 11011100111010011101010101
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-5,23,-7,24,-9,25,26,-4,-1,2,-25,10,-21,12,17,-18,15,-19,13,-20,-24,8,-23,6,-22,-26,3, signs 11011100111010011101010101
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-5,23,-7,24,-9,25,26,-4,-1,2,-25,10,13,-20,15,-19,17,-18,-21,12,-24,8,-23,6,-22,-26,3, signs 11011100111010011101010101
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-5,23,-7,24,-9,25,26,-4,-1,2,-25,10,13,-20,17,-18,15,-19,-21,12,-24,8,-23,6,-22,-26,3, signs 11011100111010011101010101
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-5,23,-7,24,-9,25,26,-4,-1,2,-25,10,-24,8,-23,6,-21,12,15,-19,17,-18,13,-20,-22,-26,3, signs 11011100111010011101010101
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-5,23,-7,24,-9,25,26,-4,-1,2,-25,10,-24,8,-23,6,-21,12,17,-18,15,-19,13,-20,-22,-26,3, signs 11011100111010011101010101
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-5,23,-7,24,-9,25,26,-4,-1,2,-25,10,-24,8,-23,6,13,-20,15,-19,17,-18,-21,12,-22,-26,3, signs 11011100111010011101010101
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-5,23,-7,24,-9,25,26,-4,-1,2,-25,10,-24,8,-23,6,13,-20,17,-18,15,-19,-21,12,-22,-26,3, signs 11011100111010011101010101
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,-7,19,20,-4,21,22,-1,23,-3,24,25,-14,-9,26,-11,12,-26,10,13,8,15,-25,-19,6,17,-18,5,-20,-24,-21,-23,2,-22, signs 11011000001111111101110011
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,-7,19,-5,20,21,22,-1,23,24,-4,25,-14,-9,26,-11,12,-26,10,13,8,15,-25,-19,6,17,-18,-20,-24,3,-21,-23,2,-22, signs 11101000001111111101110011
candidate 1,-2,3,4,-5,-6,7,8,-9,-10,11,-12,-13,-14,15,16,-17,18,-16,-7,19,20,-4,21,22,-1,23,-3,24,-15,-8,25,26,-11,12,-26,10,13,-25,9,14,-19,6,17,-18,5,-20,-24,-21,-23,2,-22, signs 11011000001111111101110011
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,11,-12,-13,-14,15,16,-17,18,-16,-7,19,-5,20,21,22,-1,23,24,-4,-15,-8,25,26,-11,12,-26,10,13,-25,9,14,-19,6,17,-18,-20,-24,3,-21,-23,2,-22, signs 11101000001111111101110011
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,-7,19,20,-4,21,22,-1,23,-3,24,-9,-14,25,26,-11,12,-26,10,13,-25,15,8,-19,6,17,-18,5,-20,-24,-21,-23,2,-22, signs 11011001101110011101110011
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,-7,19,-5,20,21,22,-1,23,24,-4,-9,-14,25,26,-11,12,-26,10,13,-25,15,8,-19,6,17,-18,-20,-24,3,-21,-23,2,-22, signs 11101001101110011101110011
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,11,-12,-13,-14,15,16,-17,18,-16,19,-6,20,-4,-1,21,-3,22,-7,23,-15,24,25,26,-11,12,-26,10,13,-25,17,-18,-24,14,9,-19,-23,8,5,-20,-22,2,-21, signs 10011011101110011111100011
candidate 1,-2,3,4,-5,-6,7,8,-9,-10,11,-12,-13,-14,15,16,-17,18,-16,-7,19,20,-4,-1,21,-3,22,23,-8,-15,24,25,26,-11,12,-26,10,13,-25,17,-18,-24,14,9,6,-19,-23,5,-20,-22,2,-21, signs 10011101101110011111100011
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,-11,19,20,21,-5,22,-1,23,-3,-6,24,-8,25,26,-13,14,-26,12,15,-25,-19,10,17,-18,9,-20,7,-24,-21,4,-23,2,-22, signs 11001011100011111101110011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-1,-10,23,24,25,-4,-7,26,-5,6,-26,-25,15,-19,17,-18,-20,14,-24,8,3,12,-21,-23,9,2,-22, signs 11111100001101011101110011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,21,-11,22,-1,-10,23,24,25,-4,-7,26,-5,6,-26,-25,-20,14,17,-18,15,-19,-24,8,3,12,-21,-23,9,2,-22, signs 11111100001101011101110011
candidate 1,-2,-3,-4,5,6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-16,-5,19,20,21,-1,22,23,-14,24,-6,-13,25,-11,26,-9,10,-26,8,-25,12,7,-24,15,-23,-19,4,17,-18,3,-20,-22,2,-21, signs 11100000110111111101101011
candidate 1,-2,-3,-4,5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-5,21,22,23,-1,24,-13,-6,25,-8,-11,26,-9,10,-26,-25,7,12,-21,4,15,-19,17,-18,-20,14,3,-22,-24,2,-23, signs 11100001110111011101011011
candidate 1,-2,-3,-4,5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-5,21,22,23,-1,24,-13,-6,25,-8,-11,26,-9,10,-26,-25,7,12,-21,4,-20,14,17,-18,15,-19,3,-22,-24,2,-23, signs 11100001110111011101011011
candidate 1,-2,3,4,-5,6,7,-8,9,-10,-11,-12,13,-14,-15,16,-17,18,-16,19,-6,20,-4,-13,21,22,23,-7,24,-3,25,-1,26,-9,10,-26,8,-23,-19,5,-20,-24,2,-25,12,-21,14,17,-18,15,-22,11, signs 00111000111011011101010101
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,11,12,-13,14,-15,16,-17,18,-16,-5,19,20,21,-1,22,23,-14,24,-12,-7,25,-11,26,-9,10,-26,8,-25,6,13,-24,15,-23,-19,4,17,-18,3,-20,-22,2,-21, signs 11100110110001111101101011
candidate 1,-2,-3,-4,5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,-5,19,20,21,-1,22,23,-6,24,-8,-13,25,-9,26,-11,12,-26,10,-25,14,7,-24,15,-23,-19,4,17,-18,3,-20,-22,2,-21, signs 11100100001111111101101101
candidate 1,-2,-3,-4,5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,-5,19,20,21,-1,22,23,-6,24,-8,-13,25,-11,26,-9,10,-26,12,-25,14,7,-24,15,-23,-19,4,17,-18,3,-20,-22,2,-21, signs 11100100110011111101101101
candidate 1,-2,-3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,15,16,-17,18,-16,-5,19,20,21,-1,22,23,-6,24,-8,-15,25,-13,26,-11,12,-26,10,-25,14,9,-24,7,-23,-19,4,17,-18,3,-20,-22,2,-21, signs 11100110001101111101101011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,-16,17,18,-10,19,-4,20,21,-1,22,-5,23,-7,-12,24,25,-15,26,-17,-24,13,8,-23,6,11,-18,-26,16,-25,14,9,-19,3,-20,-22,2,-21, signs 11101100011000110101100110
candidate 1,-2,-3,-4,5,-6,7,-8,9,-10,11,12,-13,14,-15,16,-17,18,-16,-5,19,20,21,-1,22,23,24,-7,-14,25,-12,-9,26,-11,10,-26,8,13,-25,-24,6,15,-23,-19,4,17,-18,3,-20,-22,2,-21, signs 11100010011110111101101110
candidate 1,-2,-3,-4,5,6,-7,-8,9,-10,11,12,-13,-14,15,16,-17,18,-16,-5,19,20,21,-1,22,23,-6,-15,24,25,-12,-9,26,-11,10,-26,8,13,-25,7,14,-24,-23,-19,4,17,-18,3,-20,-22,2,-21, signs 11100100011111011101101110
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,-4,20,21,-1,22,-5,23,-15,24,25,-12,-7,26,-9,10,-26,8,11,6,13,-25,17,-18,-24,14,-23,-19,3,-20,-22,2,-21, signs 11101000111110011101101011
candidate 1,-2,-3,4,5,6,-7,-8,9,-10,-11,-12,13,-14,15,16,-17,18,-16,19,-4,20,21,-1,22,-5,23,-15,24,-13,-6,25,26,-9,10,-26,8,11,-25,7,12,17,-18,-24,14,-23,-19,3,-20,-22,2,-21, signs 11101000111110011101101011
candidate 1,-2,3,-4,-5,6,-7,-8,-9,10,-11,12,-13,14,15,16,-17,18,-16,19,20,-3,21,-1,22,23,-6,24,-14,25,-12,26,-10,-15,-24,7,-23,5,-19,17,-18,-20,4,-22,8,13,-25,11,-26,9,2,-21, signs 11010110100110111101101010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,19,20,-3,21,-1,22,-5,-14,23,-12,24,-10,25,-8,26,6,11,-24,9,-25,7,-26,13,-23,15,-19,17,-18,-20,4,-22,2,-21, signs 11011101100110011101101010
candidate 1,-2,-3,-4,5,6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,-5,19,20,21,-1,22,23,-6,24,-14,-7,25,-9,26,-11,12,-26,10,-25,8,13,-24,15,-23,-19,4,17,-18,3,-20,-22,2,-21, signs 11100111001100111101101101
candidate 1,-2,-3,-4,5,-6,7,8,-9,-10,11,-12,13,14,-15,16,-17,18,-16,-5,19,20,21,-1,22,23,24,-7,-14,25,-8,-13,26,-11,10,-26,12,9,-25,-24,6,15,-23,-19,4,17,-18,3,-20,-22,2,-21, signs 11100011111000111101101110
candidate 1,-2,-3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,15,16,-17,18,-16,-5,19,20,21,-1,22,23,-6,-15,24,25,-8,-13,26,-11,10,-26,12,9,-25,7,14,-24,-23,-19,4,17,-18,3,-20,-22,2,-21, signs 11100101111001011101101110
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,19,20,-3,21,-1,22,-5,-14,23,-6,24,-12,25,-10,26,8,13,-24,11,-25,9,-26,7,-23,15,-19,17,-18,-20,4,-22,2,-21, signs 11011111011000011101101010
candidate 1,-2,-3,-4,5,6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,-5,19,20,21,-1,22,23,-6,24,-14,-7,25,-11,26,-9,10,-26,12,-25,8,13,-24,15,-23,-19,4,17,-18,3,-20,-22,2,-21, signs 11100111110000111101101101
candidate 1,-2,-3,-4,5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-5,21,22,23,-1,24,25,-6,-13,-8,-11,26,-9,10,-26,12,7,-25,-21,4,15,-19,17,-18,-20,14,3,-22,-24,2,-23, signs 11100111110001011101011011
candidate 1,-2,-3,-4,5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-5,21,22,23,-1,24,25,-6,-13,-8,-11,26,-9,10,-26,12,7,-25,-21,4,-20,14,17,-18,15,-19,3,-22,-24,2,-23, signs 11100111110001011101011011
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,-4,20,-2,21,22,23,-6,24,25,-13,-8,-11,26,-9,10,-26,12,-25,14,17,-18,15,-24,7,-23,1,-21,3,-20,5,-19,-22, signs 01100111110001011101011011
candidate 1,-2,-3,-4,5,-6,7,8,9,-10,11,12,-13,-14,-15,16,-17,18,-16,19,20,-5,21,22,23,-1,24,-7,-12,25,-8,-11,26,-9,10,-26,-25,13,6,-21,4,15,-19,17,-18,-20,14,3,-22,-24,2,-23, signs 11100111110001011101011011
candidate 1,-2,-3,-4,5,-6,7,8,9,-10,11,12,-13,-14,-15,16,-17,18,-16,19,20,-5,21,22,23,-1,24,-7,-12,25,-8,-11,26,-9,10,-26,-25,13,6,-21,4,-20,14,17,-18,15,-19,3,-22,-24,2,-23, signs 11100111110001011101011011
candidate 1,-2,3,4,-5,6,7,-8,9,-10,11,-12,-13,-14,-15,16,-17,18,-16,19,20,21,22,-3,23,-1,-4,-11,24,25,-6,-9,26,-7,8,-26,-25,13,-21,15,-19,17,-18,-20,14,-22,12,-24,10,5,2,-23, signs 11011111000101011101011011
candidate 1,-2,3,4,-5,6,7,-8,9,-10,11,-12,-13,-14,-15,16,-17,18,-16,19,20,21,22,-3,23,-1,-4,-11,24,25,-6,-9,26,-7,8,-26,-25,-22,12,-20,14,17,-18,15,-19,13,-21,-24,10,5,2,-23, signs 11011111000101011101011011
candidate 1,-2,-3,-4,5,6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-16,-5,19,20,21,-1,22,23,-6,24,-14,-9,25,-13,26,-11,12,-26,10,-25,8,15,-24,7,-23,-19,4,17,-18,3,-20,-22,2,-21, signs 11100111101100011101101011
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-16,19,-4,20,-2,21,22,23,-6,24,-14,-9,25,-13,26,-11,12,-26,10,-25,8,17,-18,15,-24,7,-23,1,-21,3,-20,5,-19,-22, signs 01100111101100011101011011
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,-4,20,21,-1,22,-5,23,-15,24,-7,-12,25,26,-9,10,-26,8,11,-25,13,6,17,-18,-24,14,-23,-19,3,-20,-22,2,-21, signs 11101110111000011101101011
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,12,-13,-14,-15,16,-17,18,-8,19,-6,20,-4,21,22,-11,-16,-1,23,-3,24,25,-12,26,14,-24,-21,5,-20,7,-19,9,-18,-23,2,15,-26,13,-25,-22,10,17, signs 00111001110000110101001001
candidate 1,-2,3,-4,5,6,-7,-8,9,-10,-11,12,13,14,-15,-16,-17,-9,18,19,-6,20,21,-1,22,23,-14,24,-12,-5,25,-3,26,-13,-24,15,-23,-26,4,-25,-20,7,-19,11,16,-22,2,-21,8,-18,10,17, signs 11110000111100000001100110
candidate -1,2,3,4,-5,-6,7,8,-9,10,-11,12,-13,-14,15,-16,-17,-7,18,19,-4,20,-2,-15,21,22,-8,23,-10,24,-12,25,26,-3,-20,5,-19,-26,14,-21,16,1,6,-18,-25,13,-24,11,-23,9,-22,17, signs 11000011100111000001110100
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,12,-13,-14,-15,16,-17,18,-16,19,20,21,22,-11,-4,23,-6,24,-8,-1,25,-3,-12,26,-21,15,-19,17,-18,-20,14,-22,-26,13,10,5,-23,-25,2,9,-24,7, signs 11010001110111011101011100
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,-11,12,13,-14,-15,16,-17,18,-16,19,20,21,-12,22,-4,23,-6,24,-8,-1,25,-3,26,-13,-21,15,-19,17,-18,-20,14,11,-22,-26,10,5,-23,-25,2,9,-24,7, signs 11010001111011011101011100
candidate 1,-2,3,4,-5,6,-7,8,-9,10,11,-12,-13,-14,-15,16,-17,18,-16,19,-10,20,-4,21,-6,22,-8,-1,23,-3,24,-11,25,26,14,17,-18,15,-26,13,-19,-25,12,-24,-20,5,-21,-23,2,9,-22,7, signs 11010001101111011110110100
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,-13,-14,15,16,-17,18,-16,19,-6,20,21,-1,22,-3,23,-5,-8,-15,24,25,26,-11,12,-26,10,13,-25,17,-18,-24,14,9,-19,7,-20,-23,4,-22,2,-21, signs 11001011101110011110101011
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,-11,19,-1,-6,20,-4,21,-2,22,23,24,-8,25,26,-13,14,-26,12,15,-25,-19,-22,3,-21,5,-20,-23,10,17,-18,9,-24,7, signs 10011001100011111101010111
candidate -1,-2,-3,4,5,-6,7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,21,22,-13,-4,23,-8,24,-10,25,-12,-5,26,-7,-24,9,-23,-26,6,11,-25,3,14,-22,2,15,-21,1,-19,17,-18,-20, signs 00000011101111111101111001
candidate -1,-2,3,-4,5,-6,7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,19,20,21,-14,-3,22,23,-8,24,-10,25,-12,-5,26,-7,-24,9,-23,-26,6,11,-25,-22,4,13,2,15,-21,1,-19,17,-18,-20, signs 00000011101111111101111001
candidate -1,2,-3,-4,5,-6,7,8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-2,21,22,23,-8,24,-10,25,-12,-5,26,-7,-24,9,-23,-26,6,11,-25,-22,4,13,-21,3,14,1,-19,17,-18,-20, signs 00000011101111111101111001
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,16,-17,18,-16,19,20,-15,-2,21,-4,-13,22,23,-6,-11,24,25,-8,26,10,-24,12,5,-23,7,-26,9,-25,-22,-21,3,14,1,-19,17,-18,-20, signs 00011101110001111101110110
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,17,18,19,-9,-4,20,-2,21,22,23,-6,-15,24,-13,25,-11,26,-17,-18,-26,16,7,-23,1,-21,3,-20,5,14,-24,12,-25,10,-19,8,-22, signs 10011000110011001010100101
candidate -1,2,-3,-4,5,6,-7,-8,9,10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,-9,20,-5,21,22,-2,23,-6,24,-10,25,-12,26,14,17,-18,15,-26,-19,-25,11,8,3,-22,1,-23,7,-24,-20,4,-21, signs 01110101011011011110110100
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,-13,-14,15,16,-17,18,-16,19,-8,20,-6,-3,21,-1,22,-5,23,-15,24,25,26,-11,12,-26,10,13,-25,17,-18,-24,14,9,-19,7,-20,-23,4,-22,2,-21, signs 11011001101110011110101011
candidate -1,2,-3,4,-5,6,-7,8,9,-10,-11,-12,13,-14,15,16,-17,18,-16,-9,19,20,21,22,-6,23,-4,24,-2,-13,25,-15,-8,26,-20,1,12,-25,14,7,-22,5,-23,3,-24,-21,-26,-19,10,17,-18,11, signs 10011001110100111100101010
candidate -1,2,3,-4,-5,6,-7,8,-9,-10,-11,-12,13,14,15,16,-17,18,-16,19,20,-15,-6,21,22,-3,-14,23,-8,24,-2,-13,25,26,10,1,12,-25,-23,7,-21,5,-19,17,-18,-20,4,-22,-24,9,-26,11, signs 01110010011011111101010101
candidate -1,2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,-6,21,-4,-11,22,23,24,-7,25,26,-2,-9,-23,13,-19,17,-18,15,12,-22,10,3,-26,1,8,-24,-20,5,-21,-25, signs 01111000111011011100110011
candidate 1,-2,3,4,-5,6,7,-8,9,-10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-7,21,-3,22,-1,-4,23,-6,-13,24,25,26,-9,10,-26,8,11,-25,15,-19,17,-18,-20,14,-24,12,-21,-23,5,2,-22, signs 11011010111001011101110011
candidate 1,-2,3,4,-5,6,7,-8,9,-10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-7,21,-3,22,-1,-4,23,-6,-13,24,25,26,-9,10,-26,8,11,-25,-20,14,17,-18,15,-19,-24,12,-21,-23,5,2,-22, signs 11011010111001011101110011
candidate -1,-2,-3,4,-5,6,-7,8,9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,21,22,23,-10,24,-8,25,-6,-11,26,-13,-4,-9,-24,7,-25,5,12,-26,-23,3,14,-22,2,15,-21,1,-19,17,-18,-20, signs 00000110110111111101111010
candidate -1,2,-3,4,-5,6,7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,21,-8,22,-6,23,-4,-11,24,-13,-2,25,26,-7,-22,9,-21,-26,-23,5,10,-20,-25,3,12,-24,-19,1,14,17,-18,15, signs 00010011110111011111100011
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,-13,-14,15,16,-17,18,-16,19,20,-5,21,-3,22,-1,-6,23,-8,-15,24,25,26,-11,12,-26,10,13,-25,17,-18,-24,14,9,-19,7,-23,-20,4,-21,2,-22, signs 11001011101110011111010011
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,-13,-14,15,16,-17,18,-16,-5,19,-3,20,-1,21,22,-6,23,-8,-15,24,25,26,-11,12,-26,10,13,-25,17,-18,-24,14,9,-23,7,-22,-19,4,-21,2,-20, signs 11011001101110011111001011
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,-5,19,-3,20,-1,21,22,-14,23,-12,24,-10,25,-8,26,6,11,-24,9,-25,7,-26,13,-23,17,-18,15,-22,-19,4,-21,2,-20, signs 11011101100110011111001010
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,-5,19,-3,20,-1,21,22,-14,23,-6,24,-12,25,-10,26,8,13,-24,11,-25,9,-26,7,-23,17,-18,15,-22,-19,4,-21,2,-20, signs 11011111011000011111001010
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,-6,20,-4,21,-2,22,23,24,25,-13,-8,-11,26,-9,10,-26,12,-25,14,17,-18,15,-24,7,-19,1,-22,3,-21,5,-20,-23, signs 01100111110001011110101011
candidate -1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,18,-16,19,-6,20,-4,21,-2,22,23,24,-14,-9,25,-13,26,-11,12,-26,10,-25,8,17,-18,15,-24,7,-19,1,-22,3,-21,5,-20,-23, signs 01100111101100011110101011
candidate 1,2,3,-4,5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,19,20,-10,-3,21,-5,22,-7,23,24,-2,25,26,-1,-25,-23,8,-22,6,-21,4,9,12,-19,14,17,-18,15,-20,11,-24,-26, signs 11110011001011011101010101
candidate 1,2,3,-4,5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,19,20,-10,-3,21,-5,22,-7,23,24,-2,25,26,-1,-25,-23,8,-22,6,-21,4,9,-20,11,14,17,-18,15,12,-19,-24,-26, signs 11110011001011011101010101
candidate 1,2,-3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-5,23,-7,24,-9,-2,25,26,-1,-25,3,12,-21,-19,17,-18,15,-20,13,10,-24,8,-23,6,-22,4,-26, signs 11101100110011011101010101
candidate 1,2,-3,-4,5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,19,20,-10,21,22,-5,23,-7,24,-9,-2,25,26,-1,-25,3,12,-19,14,17,-18,15,-20,11,-21,-24,8,-23,6,-22,4,-26, signs 11101100101011011101010101
candidate 1,2,-3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-5,23,-7,24,-9,-2,25,26,-1,-25,3,-20,13,-19,17,-18,15,12,-21,10,-24,8,-23,6,-22,4,-26, signs 11101100110011011101010101
candidate 1,2,-3,-4,5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,19,20,-10,21,22,-5,23,-7,24,-9,-2,25,26,-1,-25,3,-20,11,14,17,-18,15,12,-19,-21,-24,8,-23,6,-22,4,-26, signs 11101100101011011101010101
candidate 1,2,-3,-4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,21,22,-12,-5,23,-7,24,-9,-2,25,26,-1,-25,3,10,-24,8,-23,6,11,14,-21,-19,17,-18,-20,-22,13,4,-26, signs 11101100110010111101010101
candidate 1,2,-3,-4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,21,22,-12,-5,23,-7,24,-9,-2,25,26,-1,-25,3,10,-24,8,-23,6,11,-22,13,-19,17,-18,-20,14,-21,4,-26, signs 11101100110010111101010101
candidate 1,2,-3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-5,23,-7,24,-9,-2,25,26,-1,-25,3,10,-24,8,-23,6,-22,12,-21,-19,17,-18,15,-20,13,4,-26, signs 11101100110011011101010101
candidate 1,2,-3,-4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-5,23,-7,24,-9,-2,25,26,-1,-25,3,10,-24,8,-23,6,-22,-20,13,-19,17,-18,15,12,-21,4,-26, signs 11101100110011011101010101
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-5,23,-7,24,-9,25,26,-4,-1,2,-25,12,-21,-19,17,-18,15,-20,13,10,-24,8,-23,6,-22,-26,3, signs 11011100110011011101010101
candidate 1,-2,-3,4,5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,19,20,-10,21,22,-5,23,-7,24,-9,25,26,-4,-1,2,-25,12,-19,14,17,-18,15,-20,11,-21,-24,8,-23,6,-22,-26,3, signs 11011100101011011101010101
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-5,23,-7,24,-9,25,26,-4,-1,2,-25,-20,13,-19,17,-18,15,12,-21,10,-24,8,-23,6,-22,-26,3, signs 11011100110011011101010101
candidate 1,-2,-3,4,5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,19,20,-10,21,22,-5,23,-7,24,-9,25,26,-4,-1,2,-25,-20,11,14,17,-18,15,12,-19,-21,-24,8,-23,6,-22,-26,3, signs 11011100101011011101010101
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,21,22,-12,-5,23,-7,24,-9,25,26,-4,-1,2,-25,10,-24,8,-23,6,11,14,-21,-19,17,-18,-20,-22,13,-26,3, signs 11011100110010111101010101
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,21,22,-12,-5,23,-7,24,-9,25,26,-4,-1,2,-25,10,-24,8,-23,6,11,-22,13,-19,17,-18,-20,14,-21,-26,3, signs 11011100110010111101010101
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-5,23,-7,24,-9,25,26,-4,-1,2,-25,10,-24,8,-23,6,-22,12,-21,-19,17,-18,15,-20,13,-26,3, signs 11011100110011011101010101
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-5,23,-7,24,-9,25,26,-4,-1,2,-25,10,-24,8,-23,6,-22,-20,13,-19,17,-18,15,12,-21,-26,3, signs 11011100110011011101010101
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,-14,15,16,-17,18,-16,19,20,-15,21,22,-12,23,24,-7,25,-9,26,-11,-4,-1,2,5,14,-21,-19,17,-18,-20,-22,13,-23,-26,10,-25,8,-24,6,3, signs 11011011001010111101010101
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,-14,15,16,-17,18,-16,19,20,-15,21,22,-12,23,24,-7,25,-9,26,-11,-4,-1,2,5,-22,13,-19,17,-18,-20,14,-21,-23,-26,10,-25,8,-24,6,3, signs 11011011001010111101010101
candidate 1,-2,3,-4,5,-6,-7,8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,-10,-1,19,20,21,-9,22,-3,23,24,-8,25,26,-5,6,-26,4,-23,-20,11,14,17,-18,15,12,-21,-24,7,-25,-22,2,-19, signs 01010001111011011100100100
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,-13,-14,15,16,-17,18,-16,19,-8,-5,20,-3,21,-1,22,23,-6,-15,24,25,26,-11,12,-26,10,13,-25,17,-18,-24,14,9,-19,7,-23,-20,4,-22,2,-21, signs 11011001101110011111100011
candidate -1,2,-3,4,5,6,-7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,-10,-5,19,20,-2,21,22,23,-6,24,25,-9,-4,26,-20,1,-21,3,-26,-19,-23,7,-24,11,14,17,-18,15,12,-25,8,-22, signs 10011010111011011100101010
candidate -1,2,3,4,-5,6,-7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,-10,19,-4,20,-2,21,22,23,-6,24,25,-9,26,-3,-20,5,-19,-26,-21,1,-23,7,-24,11,14,17,-18,15,12,-25,8,-22, signs 00111010111011011110001011
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,-11,-12,13,14,15,16,-17,18,-16,19,20,-15,21,22,-14,-9,-4,23,24,-1,25,-7,26,-13,12,-26,8,3,-23,5,10,-21,-19,17,-18,-20,-22,11,6,-25,2,-24, signs 00011000110001111101010011
candidate 1,-2,-3,4,-5,6,-7,8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,-10,19,20,-9,21,22,-8,23,-6,24,-4,25,26,-1,-25,3,-24,7,-23,-21,-19,11,14,17,-18,15,12,-20,-22,5,2,-26, signs 11001001111011011101010101
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,-9,21,22,-8,23,-6,24,-4,25,26,-1,-25,3,-24,7,-23,-21,10,-19,14,17,-18,15,-20,11,-22,5,2,-26, signs 11001001110111011101010101
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,-9,21,22,-8,23,-6,24,-4,25,26,-1,-25,3,-24,7,-23,-21,10,13,-19,17,-18,-20,14,11,-22,5,2,-26, signs 11001001110110111101010101
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,22,-11,-8,23,-6,24,-4,25,26,-1,-25,3,-24,7,-23,9,-21,-19,14,17,-18,15,-20,-22,10,5,2,-26, signs 11001001101111011101010101
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,22,-11,-8,23,-6,24,-4,25,26,-1,-25,3,-24,7,-23,9,-21,13,-19,17,-18,-20,14,-22,10,5,2,-26, signs 11001001101110111101010101
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,15,16,-17,18,-16,19,20,-15,21,22,-14,-11,-8,23,-6,24,-4,25,26,-1,-25,3,-24,7,-23,9,12,-21,-19,17,-18,-20,-22,13,10,5,2,-26, signs 11001001101101111101010101
candidate 1,-2,-3,4,-5,6,-7,8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,-10,19,20,-9,21,22,-8,23,-6,24,-4,25,26,-1,-25,3,-24,-21,-19,11,14,17,-18,15,12,-20,-22,7,-23,5,2,-26, signs 11001001111011011101010101
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,-9,21,22,-8,23,-6,24,-4,25,26,-1,-25,3,-24,-21,10,-19,14,17,-18,15,-20,11,-22,7,-23,5,2,-26, signs 11001001110111011101010101
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,-9,21,22,-8,23,-6,24,-4,25,26,-1,-25,3,-24,-21,10,13,-19,17,-18,-20,14,11,-22,7,-23,5,2,-26, signs 11001001110110111101010101
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,22,-11,-8,23,-6,24,-4,25,26,-1,-25,3,-24,9,-21,-19,14,17,-18,15,-20,-22,10,7,-23,5,2,-26, signs 11001001101111011101010101
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,22,-11,-8,23,-6,24,-4,25,26,-1,-25,3,-24,9,-21,13,-19,17,-18,-20,14,-22,10,7,-23,5,2,-26, signs 11001001101110111101010101
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,15,16,-17,18,-16,19,20,-15,21,22,-14,-11,-8,23,-6,24,-4,25,26,-1,-25,3,-24,9,12,-21,-19,17,-18,-20,-22,13,10,7,-23,5,2,-26, signs 11001001101101111101010101
candidate 1,-2,-3,4,-5,6,-7,8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,-10,19,20,-9,21,22,-8,23,-6,24,-4,25,26,-1,2,-26,-24,7,-23,-21,-19,11,14,17,-18,15,12,-20,-22,5,-25,3, signs 11001001111011011101010101
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,-9,21,22,-8,23,-6,24,-4,25,26,-1,2,-26,-24,7,-23,-21,10,-19,14,17,-18,15,-20,11,-22,5,-25,3, signs 11001001110111011101010101
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,-9,21,22,-8,23,-6,24,-4,25,26,-1,2,-26,-24,7,-23,-21,10,13,-19,17,-18,-20,14,11,-22,5,-25,3, signs 11001001110110111101010101
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,22,-11,-8,23,-6,24,-4,25,26,-1,2,-26,-24,7,-23,9,-21,-19,14,17,-18,15,-20,-22,10,5,-25,3, signs 11001001101111011101010101
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,22,-11,-8,23,-6,24,-4,25,26,-1,2,-26,-24,7,-23,9,-21,13,-19,17,-18,-20,14,-22,10,5,-25,3, signs 11001001101110111101010101
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,15,16,-17,18,-16,19,20,-15,21,22,-14,-11,-8,23,-6,24,-4,25,26,-1,2,-26,-24,7,-23,9,12,-21,-19,17,-18,-20,-22,13,10,5,-25,3, signs 11001001101101111101010101
candidate 1,-2,-3,4,-5,6,-7,8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,-10,19,20,-9,21,22,-8,23,-6,24,-4,25,26,-1,2,-26,-24,-21,-19,11,14,17,-18,15,12,-20,-22,7,-23,5,-25,3, signs 11001001111011011101010101
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,-9,21,22,-8,23,-6,24,-4,25,26,-1,2,-26,-24,-21,10,-19,14,17,-18,15,-20,11,-22,7,-23,5,-25,3, signs 11001001110111011101010101
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,-9,21,22,-8,23,-6,24,-4,25,26,-1,2,-26,-24,-21,10,13,-19,17,-18,-20,14,11,-22,7,-23,5,-25,3, signs 11001001110110111101010101
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,22,-11,-8,23,-6,24,-4,25,26,-1,2,-26,-24,9,-21,-19,14,17,-18,15,-20,-22,10,7,-23,5,-25,3, signs 11001001101111011101010101
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,22,-11,-8,23,-6,24,-4,25,26,-1,2,-26,-24,9,-21,13,-19,17,-18,-20,14,-22,10,7,-23,5,-25,3, signs 11001001101110111101010101
candidate 1,-2,-3,4,-5,6,-7,8,-9,-10,11,-12,-13,14,15,16,-17,18,-16,19,20,-15,21,22,-14,-11,-8,23,-6,24,-4,25,26,-1,2,-26,-24,9,12,-21,-19,17,-18,-20,-22,13,10,7,-23,5,-25,3, signs 11001001101101111101010101
candidate 1,-2,3,-4,-5,6,-7,-8,-9,10,-11,12,-13,14,15,16,-17,18,-16,19,20,-15,21,22,-14,-3,23,24,-6,25,-12,-1,-10,26,8,-23,4,-21,-19,17,-18,-20,-22,5,-24,7,-26,9,2,13,-25,11, signs 11110010000111111101010110
candidate -1,2,3,-4,-5,6,-7,-8,-9,10,-11,-12,13,14,15,16,-17,18,-16,19,20,-15,21,22,-14,-3,23,24,-6,-13,-2,25,-10,26,8,-23,4,-21,-19,17,-18,-20,-22,5,-24,7,12,1,-25,9,-26,11, signs 01110010100011111101010101
candidate -1,-2,3,4,-5,6,-7,8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,-13,-8,-3,19,20,21,22,-6,23,-12,24,25,-9,-4,26,-20,1,-22,5,10,-25,14,17,-18,15,-24,11,-23,7,2,-19,-26,-21, signs 10111001110011011101101010
candidate 1,2,-3,-4,5,-6,-7,-8,9,10,-11,12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-9,22,-1,23,-5,-12,24,-10,25,-2,26,4,11,-24,13,6,-23,-26,3,-25,-22,8,-21,-19,17,-18,15,-20,7, signs 11110001111001011101010110
candidate 1,-2,3,4,-5,6,-7,8,-9,10,11,-12,-13,-14,-15,16,-17,18,-16,19,20,-11,-4,21,-6,22,-8,-1,23,-3,-10,24,25,26,14,17,-18,15,-26,13,-19,-25,12,-20,-24,5,-21,-23,2,9,-22,7, signs 11010001101111011111110000
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,12,-13,-14,-15,16,-17,18,-16,19,-12,20,-4,21,-6,22,-8,-1,23,-3,24,-11,25,26,14,17,-18,15,-26,13,-19,-25,-20,-24,10,5,-21,-23,2,9,-22,7, signs 11010001110111011111110000
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-4,21,-6,22,-8,-1,23,-3,24,25,-12,26,14,17,-18,15,-26,-19,-25,11,-20,-24,10,5,-21,-23,2,9,-22,7, signs 11010001111011011111110000
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,-13,-14,15,16,-17,18,-16,19,20,-5,21,-1,22,-3,-6,23,-8,-15,24,25,26,-11,12,-26,10,13,-25,17,-18,-24,14,9,-19,7,-23,-20,4,-22,2,-21, signs 11001011101110011111100011
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,-4,20,21,-1,22,-3,23,-15,24,25,-12,-7,26,-9,10,-26,8,11,6,13,-25,17,-18,-24,14,5,-19,-23,-20,-22,2,-21, signs 11011000111110011111100011
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,16,-17,18,-16,-5,19,20,21,-1,22,23,-4,-15,24,25,-12,-7,26,-9,10,-26,8,11,6,13,-25,17,-18,-24,14,-19,-23,3,-20,-22,2,-21, signs 11101000111110011111100011
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,-12,13,-14,15,16,-17,18,-16,19,-4,20,21,-1,22,-3,23,-15,24,-13,-6,25,26,-9,10,-26,8,11,-25,7,12,17,-18,-24,14,5,-19,-23,-20,-22,2,-21, signs 11011000111110011111100011
candidate 1,-2,-3,4,5,6,-7,-8,9,-10,-11,-12,13,-14,15,16,-17,18,-16,-5,19,20,21,-1,22,23,-4,-15,24,-13,-6,25,26,-9,10,-26,8,11,-25,7,12,17,-18,-24,14,-19,-23,3,-20,-22,2,-21, signs 11101000111110011111100011
candidate 1,-2,-3,4,-5,-6,-7,8,-9,-10,11,-12,13,-14,15,16,17,18,-16,19,20,21,-8,-1,22,23,-4,-15,24,-13,25,-11,26,-17,-18,-26,-19,5,-23,3,14,-24,12,-25,10,-20,6,-22,2,9,-21,7, signs 11100001110011010111100100
candidate 1,-2,3,-4,5,-6,7,-8,-9,-10,11,12,-13,14,-15,16,-17,18,-16,19,20,-11,21,22,23,-1,24,-7,-14,25,-12,-5,26,-3,-22,9,-19,17,-18,-20,10,-21,4,-26,6,13,-25,15,8,-24,2,-23, signs 11001100101110011101011010
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,-4,20,21,-1,22,-3,23,-15,24,-7,-12,25,26,-9,10,-26,8,11,-25,13,6,17,-18,-24,14,5,-19,-23,-20,-22,2,-21, signs 11011110111000011111100011
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,16,-17,18,-16,-5,19,20,21,-1,22,23,-4,-15,24,-7,-12,25,26,-9,10,-26,8,11,-25,13,6,17,-18,-24,14,-19,-23,3,-20,-22,2,-21, signs 11101110111000011111100011
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,21,-8,-1,-6,22,-4,23,-2,24,25,-11,26,-13,14,-26,12,15,10,-25,-19,17,-18,-20,-24,9,-21,3,-23,5,-22,7, signs 10011001100011111101110011
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,11,12,-13,-14,-15,16,-17,18,-16,19,20,-1,21,-3,22,23,-12,24,-10,25,-8,26,-6,-11,-24,9,-25,7,-26,13,-23,5,14,17,-18,15,4,-22,-19,-21,2,-20, signs 11010001101111011111001010
candidate -1,2,-3,-4,5,-6,-7,-8,9,10,-11,12,-13,14,15,16,-17,18,-16,19,-2,-9,-14,20,-12,21,-10,22,23,-15,24,25,26,-5,6,-26,4,7,-25,17,-18,-24,8,3,-19,1,-22,11,-21,13,-20,-23, signs 01101110011001011110101011
candidate 1,-2,3,-4,5,-6,7,8,-9,-10,-11,12,13,-14,-15,16,-17,18,-16,-3,19,20,-8,21,22,23,-12,-1,24,-13,25,-5,26,-7,-21,9,-20,-26,6,-22,10,-19,4,17,-18,15,2,11,-23,-25,14,-24, signs 00111100001100011100110010
candidate 1,2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,-9,19,-11,20,-13,21,-7,22,23,-4,24,-2,25,26,-1,-25,3,-23,5,8,-21,14,-20,12,-19,10,17,-18,15,6,-22,-24,-26, signs 11110100110011011101010101
candidate 1,2,-3,-4,5,-6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-9,21,-11,22,-13,-8,23,24,-5,-2,25,26,-1,-25,3,-23,7,14,17,-18,15,-19,-22,12,-21,10,-20,6,-24,4,-26, signs 11101100110011011101010101
candidate 1,2,-3,-4,5,-6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-9,21,-11,22,-13,-8,23,24,-5,-2,25,26,-1,-25,3,-23,7,14,-22,12,-21,10,15,-19,17,-18,-20,6,-24,4,-26, signs 11101100110011011101010101
candidate 1,2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,-9,19,-11,20,-13,21,-7,22,23,-4,24,-2,25,26,-1,-25,3,-23,5,14,-20,12,-19,10,17,-18,15,8,-21,6,-22,-24,-26, signs 11110100110011011101010101
candidate 1,2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,-9,19,-11,20,-13,21,-7,22,23,-4,24,-2,25,26,-1,-25,3,6,-22,8,-21,14,-20,12,-19,10,17,-18,15,-23,5,-24,-26, signs 11110100110011011101010101
candidate 1,2,-3,-4,5,-6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-9,21,-11,22,-13,-8,23,24,-5,-2,25,26,-1,-25,3,6,-24,14,17,-18,15,-19,-22,12,-21,10,-20,-23,7,4,-26, signs 11101100110011011101010101
candidate 1,2,-3,-4,5,-6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-9,21,-11,22,-13,-8,23,24,-5,-2,25,26,-1,-25,3,6,-24,14,-22,12,-21,10,15,-19,17,-18,-20,-23,7,4,-26, signs 11101100110011011101010101
candidate 1,2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,-9,19,-11,20,-13,21,-7,22,23,-4,24,-2,25,26,-1,-25,3,6,-22,14,-20,12,-19,10,17,-18,15,8,-21,-23,5,-24,-26, signs 11110100110011011101010101
candidate 1,-2,-3,4,5,-6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-9,21,-11,22,-13,-8,23,24,-5,25,26,-4,-1,2,-25,-23,7,14,17,-18,15,-19,-22,12,-21,10,-20,6,-24,-26,3, signs 11011100110011011101010101
candidate 1,-2,-3,4,5,-6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-9,21,-11,22,-13,-8,23,24,-5,25,26,-4,-1,2,-25,-23,7,14,-22,12,-21,10,15,-19,17,-18,-20,6,-24,-26,3, signs 11011100110011011101010101
candidate 1,-2,-3,4,5,-6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-9,21,-11,22,-13,-8,23,24,-5,25,26,-4,-1,2,-25,6,-24,14,17,-18,15,-19,-22,12,-21,10,-20,-23,7,-26,3, signs 11011100110011011101010101
candidate 1,-2,-3,4,5,-6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-9,21,-11,22,-13,-8,23,24,-5,25,26,-4,-1,2,-25,6,-24,14,-22,12,-21,10,15,-19,17,-18,-20,-23,7,-26,3, signs 11011100110011011101010101
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,16,-17,18,-16,19,20,-11,21,-13,22,-15,23,-9,24,25,-6,26,-4,-1,2,5,-25,7,10,-23,-19,17,-18,-22,14,-21,12,-20,8,-24,-26,3, signs 11011101001100111101010101
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,16,-17,18,-16,19,20,-11,21,-13,22,-15,23,-9,24,25,-6,26,-4,-1,2,5,-25,7,-19,17,-18,-22,14,-21,12,-20,10,-23,8,-24,-26,3, signs 11011101001100111101010101
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,16,-17,18,-16,19,20,-11,21,-13,22,-15,23,-9,24,25,-6,26,-4,-1,2,5,8,-24,10,-23,-19,17,-18,-22,14,-21,12,-20,-25,7,-26,3, signs 11011101001100111101010101
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,16,-17,18,-16,19,20,-11,21,-13,22,-15,23,-9,24,25,-6,26,-4,-1,2,5,8,-24,-19,17,-18,-22,14,-21,12,-20,10,-23,-25,7,-26,3, signs 11011101001100111101010101
candidate 1,2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,-9,19,-11,20,-13,21,-7,22,23,-4,24,-2,25,26,-1,-25,5,-23,-21,14,-20,12,-19,10,17,-18,15,8,-22,6,3,-24,-26, signs 11100110110011011101010101
candidate 1,2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,-9,19,-11,20,-13,21,-7,22,23,-4,24,-2,25,26,-1,-25,-22,6,-21,14,-20,12,-19,10,17,-18,15,8,5,-23,3,-24,-26, signs 11100110110011011101010101
candidate 1,2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,-9,19,-11,20,-13,21,-7,22,23,-4,24,-2,25,26,-1,-25,3,-24,5,-23,-21,14,-20,12,-19,10,17,-18,15,8,-22,6,-26, signs 11100110110011011101010101
candidate 1,2,-3,4,-5,-6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,-9,19,-11,20,-13,21,-7,22,23,-4,24,-2,25,26,-1,-25,3,-24,-22,6,-21,14,-20,12,-19,10,17,-18,15,8,5,-23,-26, signs 11100110110011011101010101
candidate 1,-2,3,-4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,-9,19,-11,20,-13,21,22,-8,23,-6,24,25,-3,26,-1,2,-25,4,7,-23,-21,14,-20,12,-19,10,17,-18,15,-22,5,-24,-26, signs 11101001110011011101010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,16,-17,18,-16,19,20,-11,21,-13,22,-15,-8,23,-6,24,25,-3,26,-1,2,-25,4,7,-23,9,-19,17,-18,-22,14,-21,12,-20,10,5,-24,-26, signs 11101001101100111101010101
candidate 1,-2,3,-4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,-9,19,-11,20,-13,21,22,-8,23,-6,24,25,-3,26,-1,2,-25,4,-21,14,-20,12,-19,10,17,-18,15,-22,7,-23,5,-24,-26, signs 11101001110011011101010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,16,-17,18,-16,19,20,-11,21,-13,22,-15,-8,23,-6,24,25,-3,26,-1,2,-25,4,9,-19,17,-18,-22,14,-21,12,-20,10,7,-23,5,-24,-26, signs 11101001101100111101010101
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,16,-17,18,-16,19,20,-11,21,-13,22,-15,23,-9,24,25,-6,26,-4,-1,2,7,-25,-23,-19,17,-18,-22,14,-21,12,-20,10,-24,8,5,-26,3, signs 11011001101100111101010101
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,16,-17,18,-16,19,20,-11,21,-13,22,-15,23,-9,24,25,-6,26,-4,-1,2,-24,8,-23,-19,17,-18,-22,14,-21,12,-20,10,7,-25,5,-26,3, signs 11011001101100111101010101
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,16,-17,18,-16,19,20,-11,21,-13,22,-15,23,-9,24,25,-6,26,-4,-1,2,5,-26,7,-25,-23,-19,17,-18,-22,14,-21,12,-20,10,-24,8,3, signs 11011001101100111101010101
candidate 1,-2,3,-4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,-9,19,-11,20,-13,21,22,-8,23,-6,24,25,-3,26,-1,2,5,-24,7,-23,-21,14,-20,12,-19,10,17,-18,15,-22,-25,4,-26, signs 11101001110011011101010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,16,-17,18,-16,19,20,-11,21,-13,22,-15,-8,23,-6,24,25,-3,26,-1,2,5,-24,7,-23,9,-19,17,-18,-22,14,-21,12,-20,10,-25,4,-26, signs 11101001101100111101010101
candidate 1,-2,3,-4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,-9,19,-11,20,-13,21,22,-8,23,-6,24,25,-3,26,-1,2,5,-24,-21,14,-20,12,-19,10,17,-18,15,-22,7,-23,-25,4,-26, signs 11101001110011011101010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,16,-17,18,-16,19,20,-11,21,-13,22,-15,-8,23,-6,24,25,-3,26,-1,2,5,-24,9,-19,17,-18,-22,14,-21,12,-20,10,7,-23,-25,4,-26, signs 11101001101100111101010101
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,16,-17,18,-16,19,20,-11,21,-13,22,-15,23,-9,24,25,-6,26,-4,-1,2,5,-26,-24,8,-23,-19,17,-18,-22,14,-21,12,-20,10,7,-25,3, signs 11011001101100111101010101
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,-9,19,-11,20,-13,-6,21,22,23,24,-3,25,-1,-4,26,-23,5,-21,7,14,-20,12,-19,10,17,-18,15,8,-22,-26,-24,2,-25, signs 11010110110011011101010011
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-9,21,-11,22,-13,-6,23,24,-3,25,-1,-4,26,-23,7,14,17,-18,15,-19,-22,12,-21,10,-20,8,5,-26,-24,2,-25, signs 11010110110011011101010011
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-9,21,-11,22,-13,-6,23,24,-3,25,-1,-4,26,-23,7,14,-22,12,-21,10,15,-19,17,-18,-20,8,5,-26,-24,2,-25, signs 11010110110011011101010011
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,-9,19,-11,20,-13,-6,21,22,-3,23,-1,24,25,-4,26,-21,7,14,-20,12,-19,10,17,-18,15,8,-22,-26,5,-25,-23,2,-24, signs 10011110110011011101010110
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,-9,19,-11,20,-13,-6,21,22,-3,23,-1,24,25,-4,26,-21,7,14,-20,12,5,-26,-22,2,-23,-25,-19,10,17,-18,15,8,-24, signs 11010110110011011101001101
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,-9,19,-11,20,-13,21,22,-8,-3,23,-1,24,25,-4,26,6,-21,14,-20,12,-19,10,17,-18,15,-22,7,-26,5,-25,-23,2,-24, signs 10011101110011011101010110
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,-9,19,-11,20,-13,21,22,-8,23,24,-3,25,-1,-4,26,6,-21,14,-20,12,-19,10,17,-18,15,-22,7,-23,5,-26,-24,2,-25, signs 11010101110011011101010011
candidate 1,-2,3,4,-5,-6,-7,8,-9,-10,11,-12,13,-14,15,16,-17,18,-16,19,20,-11,21,-13,22,-15,-8,-3,23,-1,24,25,-4,26,6,9,-19,17,-18,-22,14,-21,12,-20,10,7,-26,5,-25,-23,2,-24, signs 10011101101100111101010110
candidate 1,-2,3,4,-5,-6,-7,8,-9,-10,11,-12,13,-14,15,16,-17,18,-16,19,20,-11,21,-13,22,-15,-8,23,24,-3,25,-1,-4,26,6,9,-19,17,-18,-22,14,-21,12,-20,10,7,-23,5,-26,-24,2,-25, signs 11010101101100111101010011
candidate -1,-2,3,-4,5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,-9,19,-11,20,-13,21,22,-8,23,24,25,-6,-3,26,-5,4,-26,2,7,-25,1,-23,-21,14,-20,12,-19,10,17,-18,15,-22,-24, signs 00011111110011011101010110
candidate -1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,15,16,-17,18,-16,19,20,-11,21,-13,22,-15,-8,23,24,25,-6,-3,26,-5,4,-26,2,7,-25,1,-23,9,-19,17,-18,-22,14,-21,12,-20,10,-24, signs 00011111101100111101010110
candidate -1,-2,3,-4,5,6,-7,-8,-9,10,11,-12,13,-14,15,16,-17,18,-16,19,20,-11,21,-13,22,-15,23,24,-10,25,-6,-3,26,-5,4,-26,2,7,-25,1,8,-23,-19,17,-18,-22,14,-21,12,-20,-24,9, signs 00011111011100111101010110
candidate 1,-2,3,-4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,-9,19,-11,20,-13,21,22,-8,23,-6,24,25,-1,26,-3,4,-26,2,-25,-23,-21,14,-20,12,-19,10,17,-18,15,-22,7,-24,5, signs 00111101110011011101010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,16,-17,18,-16,19,20,-11,21,-13,22,-15,-8,23,-6,24,25,-1,26,-3,4,-26,2,-25,-23,9,-19,17,-18,-22,14,-21,12,-20,10,7,-24,5, signs 00111101101100111101010101
candidate 1,-2,3,-4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,-9,19,-11,20,-13,21,22,-8,23,24,25,-6,-1,26,-3,4,-26,2,5,-25,7,-23,-21,14,-20,12,-19,10,17,-18,15,-22,-24, signs 00111101110011011101010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,16,-17,18,-16,19,20,-11,21,-13,22,-15,-8,23,24,25,-6,-1,26,-3,4,-26,2,5,-25,7,-23,9,-19,17,-18,-22,14,-21,12,-20,10,-24, signs 00111101101100111101010101
candidate 1,-2,3,-4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-9,21,-11,22,-13,23,24,-8,25,-6,-1,26,-3,4,-26,2,5,-25,-23,14,17,-18,15,-19,-22,12,-21,10,-20,-24,7, signs 00111101110011011101010101
candidate 1,-2,3,-4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-9,21,-11,22,-13,23,24,-8,25,-6,-1,26,-3,4,-26,2,5,-25,-23,14,-22,12,-21,10,15,-19,17,-18,-20,-24,7, signs 00111101110011011101010101
candidate 1,-2,3,-4,-5,6,-7,-8,-9,10,11,-12,13,-14,15,16,-17,18,-16,19,20,-11,21,-13,22,-15,23,24,-10,25,-6,-1,26,-3,4,-26,2,5,8,-23,-19,17,-18,-22,14,-21,12,-20,-24,9,-25,7, signs 00111101011100111101010101
candidate 1,-2,3,-4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,-9,19,-11,20,-13,21,22,-8,23,-6,24,25,-3,26,-1,4,-25,-23,-21,14,-20,12,-19,10,17,-18,15,-22,7,-24,5,2,-26, signs 11001101110011011101010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,16,-17,18,-16,19,20,-11,21,-13,22,-15,-8,23,-6,24,25,-3,26,-1,4,-25,-23,9,-19,17,-18,-22,14,-21,12,-20,10,7,-24,5,2,-26, signs 11001101101100111101010101
candidate 1,-2,3,-4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,-9,19,-11,20,-13,21,22,-8,23,-6,24,25,-3,26,-1,-24,5,-23,-21,14,-20,12,-19,10,17,-18,15,-22,7,4,-25,2,-26, signs 11001101110011011101010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,16,-17,18,-16,19,20,-11,21,-13,22,-15,-8,23,-6,24,25,-3,26,-1,-24,5,-23,9,-19,17,-18,-22,14,-21,12,-20,10,7,4,-25,2,-26, signs 11001101101100111101010101
candidate 1,-2,3,-4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,-9,19,-11,20,-13,21,22,-8,23,-6,24,25,-3,26,-1,2,-26,4,-25,-23,-21,14,-20,12,-19,10,17,-18,15,-22,7,-24,5, signs 11001101110011011101010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,16,-17,18,-16,19,20,-11,21,-13,22,-15,-8,23,-6,24,25,-3,26,-1,2,-26,4,-25,-23,9,-19,17,-18,-22,14,-21,12,-20,10,7,-24,5, signs 11001101101100111101010101
candidate 1,-2,3,-4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,-9,19,-11,20,-13,21,22,-8,23,-6,24,25,-3,26,-1,2,-26,-24,5,-23,-21,14,-20,12,-19,10,17,-18,15,-22,7,4,-25, signs 11001101110011011101010101
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,16,-17,18,-16,19,20,-11,21,-13,22,-15,-8,23,-6,24,25,-3,26,-1,2,-26,-24,5,-23,9,-19,17,-18,-22,14,-21,12,-20,10,7,4,-25, signs 11001101101100111101010101
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,-9,19,-11,20,-13,-6,21,22,23,-4,24,25,-1,26,-3,-23,5,-21,7,14,-20,12,-19,10,17,-18,15,8,-22,-24,-26,2,-25, signs 11010110110011011101010110
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-9,21,-11,22,-13,-6,23,-4,24,25,-1,26,-3,-23,7,14,17,-18,15,-19,-22,12,-21,10,-20,8,5,-24,-26,2,-25, signs 11010110110011011101010110
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-9,21,-11,22,-13,-6,23,-4,24,25,-1,26,-3,-23,7,14,-22,12,-21,10,15,-19,17,-18,-20,8,5,-24,-26,2,-25, signs 11010110110011011101010110
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,-9,19,-11,20,-13,-6,21,22,23,-4,-1,24,-3,25,26,-21,7,14,-20,12,-19,10,17,-18,15,8,-22,-26,5,-23,-25,2,-24, signs 10011110110011011101011100
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,-9,19,-11,20,-13,21,22,-8,23,-4,-1,24,-3,25,26,6,-21,14,-20,12,-19,10,17,-18,15,-22,7,-26,5,-23,-25,2,-24, signs 10011101110011011101011100
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,-9,19,-11,20,-13,21,22,-8,23,-4,24,25,-1,26,-3,6,-21,14,-20,12,-19,10,17,-18,15,-22,7,-23,5,-24,-26,2,-25, signs 11010101110011011101010110
candidate 1,-2,3,4,-5,-6,-7,8,-9,-10,11,-12,13,-14,15,16,-17,18,-16,19,20,-11,21,-13,22,-15,-8,23,-4,-1,24,-3,25,26,6,9,-19,17,-18,-22,14,-21,12,-20,10,7,-26,5,-23,-25,2,-24, signs 10011101101100111101011100
candidate 1,-2,3,4,-5,-6,-7,8,-9,-10,11,-12,13,-14,15,16,-17,18,-16,19,20,-11,21,-13,22,-15,-8,23,-4,24,25,-1,26,-3,6,9,-19,17,-18,-22,14,-21,12,-20,10,7,-23,5,-24,-26,2,-25, signs 11010101101100111101010110
candidate 1,-2,3,-4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,-9,19,-11,20,-13,21,22,-8,23,-6,24,25,-1,26,-3,-24,5,-23,-21,14,-20,12,-19,10,17,-18,15,-22,7,4,-26,2,-25, signs 11001101110011011101010110
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,16,-17,18,-16,19,20,-11,21,-13,22,-15,-8,23,-6,24,25,-1,26,-3,-24,5,-23,9,-19,17,-18,-22,14,-21,12,-20,10,7,4,-26,2,-25, signs 11001101101100111101010110
candidate -1,2,-3,-4,5,-6,7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,-9,19,-11,20,-13,21,22,-8,23,24,25,-2,-7,26,-5,4,-26,6,3,-25,1,-23,-21,14,-20,12,-19,10,17,-18,15,-22,-24, signs 01111001110011011101010110
candidate -1,2,-3,-4,5,-6,7,8,-9,-10,11,-12,13,-14,15,16,-17,18,-16,19,20,-11,21,-13,22,-15,-8,23,24,25,-2,-7,26,-5,4,-26,6,3,-25,1,-23,9,-19,17,-18,-22,14,-21,12,-20,10,-24, signs 01111001101100111101010110
candidate -1,2,-3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,15,16,-17,18,-16,19,20,-11,21,-13,22,-15,23,24,-10,25,-2,-7,26,-5,4,-26,6,3,-25,1,8,-23,-19,17,-18,-22,14,-21,12,-20,-24,9, signs 01111001011100111101010110
candidate -1,2,-3,-4,5,-6,7,-8,-9,10,11,-12,13,-14,15,16,-17,18,-16,19,20,-11,21,-13,22,-15,23,24,-10,25,-2,-7,26,-5,4,-23,-19,17,-18,-22,14,3,6,-26,8,1,-25,-21,12,-20,-24,9, signs 11011100011100111101010101
candidate -1,2,3,-4,5,-6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,-9,19,-11,20,-13,21,22,-8,23,24,25,-2,-5,26,-3,4,-26,6,1,-25,7,-23,-21,14,-20,12,-19,10,17,-18,15,-22,-24, signs 11110001110011011101010101
candidate -1,2,3,-4,5,-6,-7,8,-9,-10,11,-12,13,-14,15,16,-17,18,-16,19,20,-11,21,-13,22,-15,-8,23,24,25,-2,-5,26,-3,4,-26,6,1,-25,7,-23,9,-19,17,-18,-22,14,-21,12,-20,10,-24, signs 11110001101100111101010101
candidate -1,2,3,-4,5,-6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-9,21,-11,22,-13,23,24,-8,25,-2,-5,26,-3,4,-26,6,1,-25,-23,14,17,-18,15,-19,-22,12,-21,10,-20,-24,7, signs 11110001110011011101010101
candidate -1,2,3,-4,5,-6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-9,21,-11,22,-13,23,24,-8,25,-2,-5,26,-3,4,-26,6,1,-25,-23,14,-22,12,-21,10,15,-19,17,-18,-20,-24,7, signs 11110001110011011101010101
candidate -1,2,3,-4,5,-6,-7,-8,-9,10,11,-12,13,-14,15,16,-17,18,-16,19,20,-11,21,-13,22,-15,23,24,-10,25,-2,-5,26,-3,4,-26,6,1,8,-23,-19,17,-18,-22,14,-21,12,-20,-24,9,-25,7, signs 11110001011100111101010101
candidate -1,2,3,-4,5,6,-7,8,-9,10,-11,-12,-13,-14,15,16,-17,18,-16,-3,19,-5,20,21,22,-15,-2,23,-10,24,-8,25,-6,26,-21,17,-18,-22,14,1,12,7,-25,9,-24,11,-23,-19,4,-20,-26,13, signs 01110001100100111101010101
candidate 1,-2,-3,4,5,-6,7,8,-9,10,-11,12,-13,-14,-15,16,-17,18,-16,19,20,-5,21,-7,22,23,-12,-1,-10,24,-8,25,-4,26,-19,17,-18,-20,-26,15,6,-21,-25,3,14,-22,-24,9,2,13,-23,11, signs 11101001000111111101111000
candidate 1,2,3,-4,5,6,-7,8,-9,10,-11,-12,-13,-14,-15,16,-17,18,-16,19,20,-3,21,-5,-10,-1,-8,22,-6,23,-2,24,25,26,14,17,-18,15,-26,13,-19,-25,12,-20,-24,11,4,-21,-23,7,-22,9, signs 10100110011111011111110000
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-1,21,-3,22,23,-6,24,-12,25,-10,26,-8,-13,-24,11,-25,9,-26,7,-23,5,14,17,-18,15,4,-22,-19,-21,2,-20, signs 11010110011011011111001010
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,19,20,-1,21,-3,22,-5,-14,23,-12,24,-10,25,-8,26,6,11,-24,9,-25,7,-26,13,-23,17,-18,15,4,-22,-19,-21,2,-20, signs 11011101100110011111001010
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,19,20,-1,21,-3,22,-5,-14,23,-6,24,-12,25,-10,26,8,13,-24,11,-25,9,-26,7,-23,17,-18,15,4,-22,-19,-21,2,-20, signs 11011111011000011111001010
candidate -1,2,-3,-4,5,-6,-7,8,-9,10,11,-12,13,-14,15,-16,17,18,19,-13,20,-5,21,22,-8,-15,23,-17,-10,24,25,26,-2,-11,-18,-23,16,9,-22,7,14,-19,12,3,-26,1,-24,-21,6,-20,4,-25, signs 10001110010011001011001100
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,11,-12,-13,14,-15,-16,17,18,-10,19,20,-1,21,22,-4,-11,23,24,-14,-7,25,-9,26,-17,-18,-26,16,-23,12,5,-22,3,-19,-25,8,15,-24,13,6,-21,2,-20, signs 11100011010001110111001100
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,18,19,20,-8,-1,-6,21,22,-17,23,24,-14,-5,25,-3,26,-11,-18,-22,16,-23,12,-26,10,-19,-21,15,-24,13,4,-25,2,9,-20,7, signs 11001001110001110111001100
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,-14,15,16,-17,18,-16,19,20,-1,21,-15,22,23,-12,24,-4,-11,25,-9,26,-7,8,-26,6,-25,10,5,-24,13,-23,17,-18,-22,14,3,-19,-21,2,-20, signs 11100011011110011111001011
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,16,-17,18,-16,19,20,21,-2,-15,22,-13,-4,23,-6,-11,24,25,-8,26,10,-24,12,5,-23,7,-26,9,-25,3,14,-22,-21,1,-19,17,-18,-20, signs 01001101110011011101110110
candidate 1,2,-3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,-1,-14,19,20,-11,21,22,-2,23,-4,-9,24,25,-6,26,8,-24,10,-21,12,-20,-25,7,-26,5,-23,3,-22,13,-19,17,-18,15, signs 10011101001110011111001101
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,21,22,-1,23,-13,24,-11,-4,25,-6,-9,26,-7,8,-26,-25,5,10,15,-19,17,-18,-20,14,-24,12,3,-21,-23,2,-22, signs 11100111011001011101110011
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,21,22,-1,23,-13,24,-11,-4,25,-6,-9,26,-7,8,-26,-25,5,10,-20,14,17,-18,15,-19,-24,12,3,-21,-23,2,-22, signs 11100111011001011101110011
candidate 1,2,-3,-4,5,-6,-7,-8,9,-10,11,-12,-13,14,15,16,-17,18,-16,19,20,-5,-14,21,22,-11,23,-9,24,-15,-2,25,26,-1,-25,3,-19,7,12,-22,10,-23,8,17,-18,-24,-21,13,6,-20,4,-26, signs 11101101001100111101010101
candidate 1,2,-3,-4,5,-6,7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,-5,-12,19,20,-9,21,-7,22,23,24,-13,-2,25,26,-1,-25,3,14,-24,-19,11,6,17,-18,-22,8,-21,10,-20,-23,15,4,-26, signs 11101100110011011101010101
candidate 1,-2,-3,4,5,-6,-7,-8,9,-10,11,-12,-13,14,15,16,-17,18,-16,19,20,-5,-14,21,22,-11,23,-9,24,-15,25,26,-4,-1,2,-25,-19,7,12,-22,10,-23,8,17,-18,-24,-21,13,6,-20,-26,3, signs 11011101001100111101010101
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,-5,-12,19,20,-9,21,-7,22,23,24,-13,25,26,-4,-1,2,-25,14,-24,-19,11,6,17,-18,-22,8,-21,10,-20,-23,15,-26,3, signs 11011100110011011101010101
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,-1,-6,21,-4,22,-2,23,-8,24,25,-11,26,-13,14,-26,12,15,10,-25,-19,17,-18,-20,-24,9,-23,3,-22,5,-21,7, signs 10011001100011111101101011
candidate 1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,-1,-6,19,-4,20,-2,21,22,23,-8,24,25,-13,26,-11,12,-26,-21,3,-20,5,-19,-22,10,-25,14,17,-18,15,-24,9,-23,7, signs 10011001101101011110101011
candidate -1,2,-3,4,5,6,-7,-8,9,-10,-11,-12,13,14,-15,16,-17,18,19,-13,-2,-9,20,21,-6,22,-4,23,-14,24,-16,25,26,-5,-22,7,-21,-26,-23,3,8,-20,-25,15,-24,-19,12,1,10,17,-18,11, signs 01001111010010111111100011
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,12,-13,-14,15,-16,17,18,-12,-1,19,20,21,22,-8,23,-6,24,-4,-15,25,-17,-10,26,-20,3,14,-25,16,9,-22,7,-23,5,-24,-21,-26,-19,2,13,-18,11, signs 11100110010111001100101010
candidate -1,2,3,-4,5,-6,7,8,-9,10,-11,12,-13,-14,-15,16,-17,18,-16,19,-2,20,-12,21,-10,22,-8,23,24,-3,25,-5,26,-7,-22,9,-23,-26,6,11,-21,13,-20,-25,4,-24,-19,1,14,17,-18,15, signs 01110010111001011110110101
candidate 1,-2,-3,-4,5,-6,7,-8,9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-1,21,-15,22,23,-12,24,-10,-5,25,-9,26,-7,8,-26,6,-25,4,11,-24,13,-23,17,-18,-22,14,3,-19,-21,2,-20, signs 11111011000110011111001011
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,-14,15,16,-17,18,-16,19,20,-1,21,-15,22,23,-4,24,-6,-11,25,-7,26,-9,10,-26,8,-25,12,5,-24,13,-23,17,-18,-22,14,3,-19,-21,2,-20, signs 11110000111110011111001101
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,-14,15,16,-17,18,-16,19,20,-1,21,-15,22,23,-4,24,-6,-11,25,-9,26,-7,8,-26,10,-25,12,5,-24,13,-23,17,-18,-22,14,3,-19,-21,2,-20, signs 11110011001110011111001101
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,16,-17,18,-16,19,20,-1,21,-15,22,23,-4,24,-6,-13,25,-11,26,-9,10,-26,8,-25,12,7,-24,5,-23,17,-18,-22,14,3,-19,-21,2,-20, signs 11111000110110011111001011
candidate -1,-2,3,-4,5,-6,7,8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,19,20,21,22,-3,-14,23,-8,24,-10,25,-12,-5,26,-7,-24,9,-23,-26,6,11,-25,13,4,-22,2,15,-21,1,-19,17,-18,-20, signs 00110011101100111101111001
candidate -1,2,3,-4,5,6,-7,8,-9,10,11,-12,-13,-14,-15,16,-17,18,-16,19,20,21,-2,-11,22,23,-6,24,-8,25,-10,-3,26,-5,-24,7,-23,-26,4,9,-25,-22,-21,1,12,-20,14,17,-18,15,-19,13, signs 01001110110101011101111001
candidate 1,-2,3,-4,5,6,-7,8,-9,10,-11,12,-13,-14,-15,16,-17,18,-16,19,20,-1,-12,21,22,23,-6,24,-8,25,-10,-3,26,-5,-24,7,-23,-26,4,9,-25,-22,2,11,-21,-20,14,17,-18,15,-19,13, signs 10001110111001011101111001
candidate 1,-2,-3,-4,5,-6,7,-8,9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-1,21,-15,22,23,24,-5,-12,25,-10,-7,26,-9,8,-26,6,11,-25,-24,4,13,-23,17,-18,-22,14,3,-19,-21,2,-20, signs 11101001111010011111001110
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,-12,13,-14,15,16,-17,18,-16,19,20,-1,21,-15,22,23,-4,-13,24,25,-10,-7,26,-9,8,-26,6,11,-25,5,12,-24,-23,17,-18,-22,14,3,-19,-21,2,-20, signs 11110001111100011111001110
candidate 1,-2,-3,4,-5,-6,-7,8,-9,10,-11,12,13,-14,15,16,-17,18,-16,19,20,-1,21,-15,22,23,-4,24,-12,25,-10,26,-8,-13,-24,5,-23,17,-18,-22,6,11,-25,9,-26,7,14,3,-19,-21,2,-20, signs 11111010011010011111001010
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-1,21,-15,22,23,-4,24,-12,-5,25,-7,26,-9,10,-26,8,-25,6,11,-24,13,-23,17,-18,-22,14,3,-19,-21,2,-20, signs 11111100110010011111001101
candidate 1,-2,-3,-4,5,6,-7,-8,9,-10,11,12,-13,-14,15,16,-17,18,-16,19,20,-1,21,-15,22,23,24,-5,-12,25,-6,-11,26,-9,8,-26,10,7,-25,-24,4,13,-23,17,-18,-22,14,3,-19,-21,2,-20, signs 11101111100010011111001110
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,-14,15,16,-17,18,-16,19,20,-1,21,-15,22,23,-4,-13,24,25,-6,-11,26,-9,8,-26,10,7,-25,5,12,-24,-23,17,-18,-22,14,3,-19,-21,2,-20, signs 11110111100100011111001110
candidate -1,2,3,-4,5,-6,-7,-8,-9,10,-11,12,-13,14,15,16,-17,18,-16,19,20,21,-2,-15,22,-3,-14,23,24,-5,-12,25,-10,26,8,13,4,-24,6,11,-25,9,-26,7,-23,-22,-21,1,-19,17,-18,-20, signs 01111011011000011101111010
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-1,21,-15,22,23,-4,24,-12,-5,25,-9,26,-7,8,-26,10,-25,6,11,-24,13,-23,17,-18,-22,14,3,-19,-21,2,-20, signs 11111111000010011111001101
candidate -1,2,3,-4,-5,6,-7,8,-9,-10,11,-12,-13,14,15,16,-17,18,-16,19,20,21,-2,-15,22,-3,-14,23,-6,-11,24,25,-8,26,10,-24,12,5,-23,7,-26,9,-25,13,4,-22,-21,1,-19,17,-18,-20, signs 01111101110000011101110110
candidate -1,2,-3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,15,16,-17,18,-16,19,20,21,-2,-15,-4,-13,22,23,-6,-11,24,25,-8,26,10,-24,12,5,-23,7,-26,9,-25,-22,14,3,-21,1,-19,17,-18,-20, signs 01111101110000011101110110
candidate 1,2,-3,4,-5,6,-7,-8,9,-10,11,12,-13,-14,-15,16,-17,18,-16,19,20,-1,-12,21,-2,-11,22,23,-4,-9,24,25,-6,26,8,-24,10,3,-23,5,-26,7,-25,-22,-21,-20,14,17,-18,15,-19,13, signs 11110111000001011101110110
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,21,22,-1,23,-13,24,25,-4,-11,-6,-9,26,-7,8,-26,10,5,-25,15,-19,17,-18,-20,14,-24,12,3,-21,-23,2,-22, signs 11111111000001011101110011
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,19,20,21,22,-1,23,-13,24,25,-4,-11,-6,-9,26,-7,8,-26,10,5,-25,-20,14,17,-18,15,-19,-24,12,3,-21,-23,2,-22, signs 11111111000001011101110011
candidate 1,-2,3,-4,5,6,-7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,-1,-14,19,20,-3,-12,21,22,-5,-10,23,24,25,-6,26,8,-24,-21,13,2,-20,4,11,-23,9,-26,7,-25,-22,-19,17,-18,15, signs 11101111001000011110110110
candidate 1,-2,-3,-4,5,6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,21,22,-1,23,-13,24,-5,-10,25,-6,-9,26,-7,8,-26,-25,11,4,15,-19,17,-18,-20,14,-24,12,3,-21,-23,2,-22, signs 11111111000001011101110011
candidate 1,-2,-3,-4,5,6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,21,22,-1,23,-13,24,-5,-10,25,-6,-9,26,-7,8,-26,-25,11,4,-20,14,17,-18,15,-19,-24,12,3,-21,-23,2,-22, signs 11111111000001011101110011
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,-14,15,16,-17,18,-16,19,20,-1,21,-15,22,23,-4,24,-12,-7,25,-11,26,-9,10,-26,8,-25,6,13,-24,5,-23,17,-18,-22,14,3,-19,-21,2,-20, signs 11111110110000011111001011
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,-11,-12,13,14,15,-16,-17,18,-4,19,-6,-15,20,21,22,-13,23,24,-10,-1,-8,25,-14,26,-21,17,-18,-22,-26,-20,16,5,-19,3,12,-23,-25,7,2,11,-24,9, signs 11110000011101111110011100
candidate 1,2,-3,-4,-5,6,7,-8,9,10,-11,-12,13,-14,15,-16,-17,-7,18,-9,19,-15,20,-1,-6,21,-10,22,23,-13,24,25,-2,26,4,-24,14,-23,12,5,-26,3,-25,-20,16,-19,-22,11,-21,-18,8,17, signs 00001111000011110010011001
candidate -1,2,-3,4,5,-6,-7,8,9,-10,11,-12,13,-14,15,-16,-17,18,19,-5,20,21,-8,-11,-2,22,23,-13,24,-15,-4,25,26,-9,10,-26,-21,7,-18,17,12,1,-22,3,-25,-20,6,-19,16,-24,14,-23, signs 10011110001000111110010100
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,12,-13,-14,15,-16,-17,18,19,-5,20,-7,21,-11,22,-1,-12,23,24,-15,-4,25,-10,26,8,-20,6,-19,16,-24,14,3,-25,9,-26,-21,-18,17,-23,13,2,-22, signs 00011100101000111110001101
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,11,-12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,22,-11,23,24,-10,-7,-2,25,-4,26,6,1,-25,3,8,-23,12,-22,-18,-21,16,-20,14,-19,-24,9,-26,5, signs 10011100100011001010101010
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,11,-12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,22,-11,23,24,-10,-7,-2,25,-4,26,6,1,-25,3,8,-23,-18,-21,16,-20,14,-19,12,-22,-24,9,-26,5, signs 10011100100011001010101010
candidate -1,2,-3,4,-5,-6,7,8,-9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,22,-11,-8,23,24,-7,-2,25,-4,26,6,1,-25,3,-23,9,12,-22,-18,-21,16,-20,14,-19,10,-24,-26,5, signs 10011100010011001010101010
candidate -1,2,-3,4,-5,-6,7,8,-9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,22,-11,-8,23,24,-7,-2,25,-4,26,6,1,-25,3,-23,9,-18,-21,16,-20,14,-19,12,-22,10,-24,-26,5, signs 10011100010011001010101010
candidate -1,2,-3,4,-5,-6,7,8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,-9,21,22,-8,23,24,-7,-2,25,-4,26,6,1,-25,3,-23,-21,10,-20,16,-19,14,-18,12,17,-22,-24,-26,5, signs 10011100001100110010101010
candidate -1,2,-3,4,-5,-6,7,8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,-9,21,22,-8,23,24,-7,-2,25,-4,26,6,1,-25,3,-23,-21,16,-19,14,-18,12,17,10,-20,-22,-24,-26,5, signs 10011100001100110010101010
candidate -1,2,-3,4,5,-6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,22,-11,-8,-5,23,24,-2,25,-4,26,-24,1,6,9,12,-22,-18,-21,16,-20,14,-19,10,7,-25,3,-26,-23, signs 01100010010011001010101101
candidate -1,2,-3,4,5,-6,-7,8,-9,-10,11,-12,13,-14,15,-16,17,18,19,-13,20,-15,21,-17,22,-11,-8,-5,23,24,-2,25,-4,26,-24,1,6,9,-18,-21,16,-20,14,-19,12,-22,10,7,-25,3,-26,-23, signs 01100010010011001010101101
candidate -1,2,-3,4,5,-6,-7,8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,-9,21,22,-8,-5,23,24,-2,25,-4,26,-24,1,6,-21,10,-20,16,-19,14,-18,12,17,-22,7,-25,3,-26,-23, signs 01100010001100110010101101
candidate -1,2,-3,4,5,-6,-7,8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,-9,21,22,-8,-5,23,24,-2,25,-4,26,-24,1,6,-21,16,-19,14,-18,12,17,10,-20,-22,7,-25,3,-26,-23, signs 01100010001100110010101101
candidate -1,2,-3,4,5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,-9,-6,21,22,-5,23,24,-2,25,-4,26,-24,1,-21,7,10,-20,16,-19,14,-18,12,17,8,-22,-25,3,-26,-23, signs 01100001001100110010101101
candidate -1,2,-3,4,5,6,-7,-8,9,-10,11,-12,13,-14,15,-16,-17,-11,18,-13,19,-15,20,-9,-6,21,22,-5,23,24,-2,25,-4,26,-24,1,-21,7,16,-19,14,-18,12,17,10,-20,8,-22,-25,3,-26,-23, signs 01100001001100110010101101
candidate -1,2,3,-4,5,6,-7,8,-9,10,-11,-12,-13,-14,15,16,-17,-3,18,-5,19,20,-16,21,-2,22,-10,23,-8,24,-6,25,26,-15,-21,17,-20,-26,14,1,12,7,-24,9,-23,11,-22,-18,4,-19,-25,13, signs 01110001100100111011001011
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,18,19,-5,20,-7,21,22,-14,-1,-12,23,-10,24,25,-3,26,-17,-18,-26,16,-21,8,-20,6,-19,4,-25,2,15,-22,9,-24,11,-23,13, signs 11001100011001110110111000
candidate -1,2,-3,4,5,-6,7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-2,19,-4,20,-8,21,-10,22,-16,23,24,-5,25,-7,26,-13,14,-26,12,15,-23,1,-19,3,-18,17,-22,11,-21,9,-20,-25,6,-24, signs 01100011100100011101010010
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,19,-7,20,21,-10,22,-12,23,-14,24,-16,-1,-6,25,26,-3,4,-26,-21,9,-18,17,-24,15,-23,13,-22,11,2,5,-25,-20,8,-19, signs 01000111100110011110010100
candidate 1,-2,-3,4,5,6,-7,8,-9,10,-11,12,-13,-14,15,-16,-17,18,-6,19,-8,20,-10,21,-12,22,23,-15,-4,24,25,-1,26,-5,16,-23,14,3,-24,-26,-21,11,-20,9,-19,7,-18,17,-22,13,2,-25, signs 00010110011000111101011001
candidate 1,-2,3,-4,5,6,-7,-8,9,10,-11,-12,13,-14,-15,16,-17,-1,18,19,-6,20,21,-9,-16,-3,22,-5,23,24,-10,25,26,-13,14,-26,12,-23,-20,7,-19,-22,4,15,-25,11,-24,-21,8,-18,2,17, signs 11110000111100000001101100
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,-1,18,-3,19,20,-6,21,-16,22,23,-7,24,-9,-14,25,26,-11,12,-26,10,13,-25,15,-22,-19,4,-18,2,17,-21,-24,8,-23,-20,5, signs 11000111010001100011011000
candidate 1,-2,3,-4,5,-6,7,8,-9,-10,-11,12,-13,14,15,-16,-17,-1,18,-7,19,-5,20,-3,21,-15,22,23,-8,24,-14,25,-12,26,10,-22,16,-21,4,-20,6,-19,-24,13,-25,11,-26,9,-23,-18,2,17, signs 11001100001001110010100101
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,11,12,-13,-14,15,-16,-17,-1,18,-11,19,20,-8,21,-4,-15,22,23,-12,24,25,-7,26,-5,6,-26,-21,9,-20,-25,14,-22,16,3,10,-19,-24,13,-23,-18,2,17, signs 11000011110000110011000110
candidate 1,2,-3,4,-5,-6,7,-8,-9,-10,11,-12,-13,14,15,-16,17,-1,-14,18,19,-11,20,21,-2,-17,22,-15,23,24,-4,25,26,-7,8,-26,6,9,-25,5,10,-20,12,-19,-24,3,-21,13,-18,-23,16,-22, signs 10011100001110001110001100
candidate 1,-2,3,-4,-5,6,-7,8,9,10,-11,-12,13,-14,15,-16,-17,-1,18,19,-10,20,-8,21,-6,22,23,-13,24,-15,25,-3,26,-9,-20,7,-21,5,-22,11,-19,-26,4,-25,16,-24,14,-23,12,-18,2,17, signs 11111001000011000001011010
candidate 1,-2,3,-4,5,-6,7,8,-9,-10,11,12,-13,-14,-15,16,-17,-1,-16,-7,18,-5,19,-3,20,21,-12,22,23,24,-8,25,26,-11,-22,13,-21,-26,10,-23,14,-20,4,-19,6,-18,-25,9,-24,15,2,17, signs 11110011110000000010011100
candidate 1,-2,3,4,-5,-6,7,8,-9,-10,11,-12,13,-14,-15,16,-17,-1,-16,18,-8,19,20,-11,21,-13,22,-3,23,-7,24,25,-4,26,6,-24,-19,9,-18,-23,-26,5,-25,-22,14,-21,12,-20,10,15,2,17, signs 11000011110011000100101001
N=26 triple 8,9,9 closed 1725962 reduced 366202 tested 366202 hits 390


==> anc/enumeration/pruned26/out_6_26.txt <==
candidate 1,2,-3,4,-5,6,7,-8,-9,-10,11,-12,-13,-14,-15,16,17,-18,-4,19,-2,20,21,-17,-6,-1,22,-7,-16,23,24,25,26,-11,12,-26,10,13,-25,9,14,-24,-20,3,-19,5,18,-21,-23,15,8,-22, signs 00011100110000110001001000
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,-15,-16,17,-18,-8,19,-6,-17,-10,20,-4,21,22,-1,23,-3,24,25,26,-13,14,-26,12,15,-25,11,16,-24,-20,9,18,7,-19,5,-21,-23,2,-22, signs 00101001111100000001001000
candidate 1,-2,3,4,-5,6,-7,8,-9,10,-11,-12,13,-14,-15,-16,17,-18,-8,19,-6,-17,-10,20,21,-3,22,-1,-4,23,24,25,26,-13,14,-26,12,15,-25,11,16,-24,-20,9,18,7,-19,5,-23,-21,2,-22, signs 00101001111100000001100000
candidate 1,2,-3,-4,5,6,-7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-10,-1,20,21,-6,22,-14,23,24,-11,-2,25,26,-5,-22,7,-21,-26,4,13,-23,15,8,-20,-25,3,12,-24,16,-19,18,9, signs 00001111100001111001100011
candidate 1,-2,3,4,-5,6,7,-8,-9,10,11,-12,-13,-14,-15,16,-17,-18,19,20,-16,21,22,23,-10,24,-6,-3,25,-1,-4,-7,26,-11,12,17,-20,15,-21,-26,-24,9,-23,13,18,-19,14,-22,8,5,2,-25, signs 11011011001110011111001011
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,-1,-10,23,24,25,-4,-7,26,-5,6,-26,-25,3,8,-24,16,-20,18,-19,-21,15,-23,9,2,13,-22,11, signs 11011101000110101110110111
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,-1,-10,23,24,25,-4,-7,26,-5,6,-26,-25,3,8,-24,-21,15,18,-19,16,-20,-23,9,2,13,-22,11, signs 11011101000110101110110111
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,-1,-10,23,24,-3,-8,25,26,-5,6,-26,4,7,-25,-24,16,-20,18,-19,-21,15,-23,9,2,13,-22,11, signs 11101110000110101110110111
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-14,22,-12,-1,-10,23,24,-3,-8,25,26,-5,6,-26,4,7,-25,-24,-21,15,18,-19,16,-20,-23,9,2,13,-22,11, signs 11101110000110101110110111
candidate -1,2,-3,-4,-5,-6,7,8,-9,10,11,-12,13,-14,15,16,-17,-18,19,20,-16,-7,21,22,23,24,-2,-15,-8,25,-10,-13,26,-11,12,-26,-25,9,14,-21,6,17,-20,3,-24,1,-22,5,18,-19,4,-23, signs 01110000011101111111001111
candidate -1,2,-3,-4,-5,6,7,-8,-9,10,11,-12,13,-14,-15,16,17,-18,19,-17,-6,20,21,22,-2,23,-16,-7,24,25,-10,-13,26,-11,12,-26,-25,9,14,-24,8,15,-23,3,-22,1,-20,5,18,-19,4,-21, signs 01110000011101111110110111
candidate -1,2,-3,-4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,-6,20,21,22,-2,23,-16,-7,24,-9,-14,25,26,-11,12,-26,10,13,-25,-24,8,15,-23,3,-22,1,-20,5,18,-19,4,-21, signs 01110000101110111110110111
candidate -1,2,-3,-4,-5,-6,7,8,-9,10,11,-12,13,-14,15,16,-17,-18,19,20,-16,-7,21,22,23,24,-2,25,-8,-15,-10,-13,26,-11,12,-26,14,9,-25,-21,6,17,-20,3,-24,1,-22,5,18,-19,4,-23, signs 01110001111100011111001111
candidate -1,2,-3,-4,-5,-6,7,-8,9,10,11,-12,13,14,-15,16,-17,-18,19,20,-16,-7,21,22,23,24,-2,-9,-14,25,-10,-13,26,-11,12,-26,-25,15,8,-21,6,17,-20,3,-24,1,-22,5,18,-19,4,-23, signs 01110001111100011111001111
candidate -1,2,-3,-4,-5,6,-7,8,-9,10,11,-12,13,-14,15,-16,17,-18,19,-17,-6,20,21,22,-2,23,-8,-15,24,25,-10,-13,26,-11,12,-26,-25,9,14,-24,16,7,-23,3,-22,1,-20,5,18,-19,4,-21, signs 01110011011101001110110111
candidate -1,2,-3,-4,-5,6,-7,8,9,-10,11,-12,-13,14,15,-16,17,-18,19,-17,-6,20,21,22,-2,23,-8,-15,24,-9,-14,25,26,-11,12,-26,10,13,-25,-24,16,7,-23,3,-22,1,-20,5,18,-19,4,-21, signs 01110011101110001110110111
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,-18,19,-11,-4,20,21,-1,-14,22,-16,23,24,25,-6,-9,26,-7,8,-26,-25,5,10,-24,-20,3,12,-19,18,13,2,-21,-23,17,-22,15, signs 11000111011100011110110111
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,16,-17,-18,19,-11,-4,20,21,-1,-14,22,-16,23,24,-5,-10,25,26,-7,8,-26,6,9,-25,-24,-20,3,12,-19,18,13,2,-21,-23,17,-22,15, signs 11001011101100011110110111
candidate -1,-2,3,-4,5,6,-7,-8,9,-10,-11,-12,13,14,15,-16,17,-18,19,-17,20,-15,21,-3,22,-5,-14,23,-6,-13,24,25,26,-9,10,-26,8,11,-25,7,12,-24,-23,1,18,-19,2,-22,4,-21,16,-20, signs 10110011000011001110100000
candidate -1,-2,3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,15,-16,17,-18,19,-17,20,-15,21,-3,22,-5,-14,23,24,-7,-12,25,26,-9,10,-26,8,11,-25,-24,6,13,-23,1,18,-19,2,-22,4,-21,16,-20, signs 10110101000101001110100000
candidate -1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,13,-14,15,-16,17,-18,19,-17,20,-15,21,-3,22,23,-6,-13,24,-7,-12,25,26,-9,10,-26,8,11,-25,-24,-23,5,14,1,18,-19,2,-22,4,-21,16,-20, signs 10111001000110001110100000
candidate -1,-2,3,-4,5,-6,-7,8,9,-10,11,-12,-13,14,15,-16,17,-18,19,-17,20,-15,21,-3,22,-5,-14,23,24,25,-8,-11,26,-9,10,-26,-25,7,12,-24,6,13,-23,1,18,-19,2,-22,4,-21,16,-20, signs 10110110001001001110100000
candidate -1,-2,3,-4,-5,6,-7,8,9,-10,11,-12,13,-14,15,-16,17,-18,19,-17,20,-15,21,-3,22,23,-6,-13,24,25,-8,-11,26,-9,10,-26,-25,7,12,-24,-23,5,14,1,18,-19,2,-22,4,-21,16,-20, signs 10111010001010001110100000
candidate -1,-2,3,-4,-5,-6,7,8,9,-10,11,12,-13,-14,15,-16,17,-18,19,-17,20,-15,21,-3,22,23,24,-7,-12,25,-8,-11,26,-9,10,-26,-25,-24,6,13,-23,5,14,1,18,-19,2,-22,4,-21,16,-20, signs 10111100001100001110100000
candidate 1,-2,-3,4,-5,-6,7,8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,-8,20,21,-1,22,23,-10,24,-16,-7,25,26,-4,-13,14,5,-26,3,12,15,6,-25,-20,9,18,-19,-24,11,-23,-21,2,-22, signs 01100011100100011110100100
candidate -1,-2,3,-4,5,-6,-7,8,9,-10,-11,12,-13,-14,15,16,-17,18,19,-15,-8,20,21,-5,-12,22,-18,23,-16,-9,24,25,26,-3,2,-26,4,11,-22,13,6,-21,-25,1,10,17,-23,-19,14,7,-20,-24, signs 10010001111000111010011001
candidate -1,2,-3,-4,5,6,-7,-8,9,-10,11,12,-13,-14,15,-16,-17,18,-12,19,20,-5,21,22,-2,-11,-18,23,24,-15,-6,25,26,-9,10,-26,8,17,-23,13,-19,3,-22,1,-25,7,16,-24,14,-20,4,-21, signs 10001111000100111011001100
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,-8,20,21,-5,-14,22,23,24,-10,-1,25,-3,-12,26,-22,15,6,-21,4,13,-26,-23,18,-19,16,7,-20,-25,2,11,-24,9, signs 11010001011010001110011100
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,-12,20,21,-9,22,-3,23,-1,-4,24,-6,25,-14,26,16,11,-20,7,-24,5,-25,13,18,-19,-26,15,10,-21,8,-22,2,-23, signs 00100111000110001110010101
candidate 1,-2,3,4,-5,6,7,-8,-9,10,11,-12,-13,-14,-15,16,-17,-18,19,20,-16,-11,21,22,-6,23,-4,-1,24,-3,-10,25,26,-7,8,-26,-22,13,18,-19,14,5,-23,9,-25,-21,12,17,-20,15,2,-24, signs 10011000011110011111001100
candidate 1,-2,-3,4,5,6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-8,22,-6,23,-4,24,25,-1,26,-5,-23,7,-22,-26,-24,3,10,-20,12,15,18,-19,16,13,-21,9,2,-25, signs 11001110101101101110110011
candidate 1,-2,-3,4,5,6,-7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-8,22,-6,23,-4,24,25,-1,26,-5,-23,7,-22,-26,-24,3,-21,9,12,15,18,-19,16,13,10,-20,2,-25, signs 11001110101101101110110011
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,23,-10,24,-8,-1,-6,25,26,-3,4,-26,12,-22,-20,15,18,-19,16,-21,-23,11,-25,5,2,9,-24,7, signs 11110001101011101110101101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,23,-10,24,-8,-1,-6,25,26,-3,4,-26,12,-22,14,-20,18,-19,-21,15,-23,11,-25,5,2,9,-24,7, signs 11110001101011011110101101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,23,-10,24,-8,-1,-6,25,26,-3,4,-26,-23,11,-20,15,18,-19,16,-21,12,-22,-25,5,2,9,-24,7, signs 11110001101011101110101101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,23,-10,24,-8,-1,-6,25,26,-3,4,-26,-23,11,14,-20,18,-19,-21,15,12,-22,-25,5,2,9,-24,7, signs 11110001101011011110101101
candidate -1,2,-3,-4,-5,6,7,-8,9,-10,-11,12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-6,22,23,24,-2,25,-12,-7,26,-9,10,-26,8,11,-25,3,-24,1,-22,5,-20,15,18,-19,16,-21,4,-23, signs 01110000111111101110101101
candidate -1,2,-3,-4,-5,6,7,-8,9,-10,-11,12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-6,22,23,24,-2,25,-12,-7,26,-9,10,-26,8,11,-25,3,-24,1,-22,5,14,-20,18,-19,-21,15,4,-23, signs 01110000111111011110101101
candidate -1,2,-3,4,5,-6,-7,-8,9,-10,-11,12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-4,22,-2,23,24,-5,-12,25,26,-9,8,3,-22,1,-23,7,10,-26,-20,15,18,-19,16,-21,-25,11,6,-24, signs 01101101110011101110110101
candidate -1,2,-3,4,5,-6,-7,-8,9,-10,-11,12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-4,22,-2,23,24,-5,-12,25,26,-9,8,3,-22,1,-23,7,10,-26,14,-20,18,-19,-21,15,-25,11,6,-24, signs 01101101110011011110110101
candidate 1,-2,-3,4,5,-6,-7,8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,-4,20,21,-1,22,23,24,-5,-10,25,-8,26,6,-24,-20,3,12,15,18,-19,16,13,2,-21,-23,7,-26,9,-25,-22, signs 11001101101101101110110110
candidate -1,2,-3,-4,-5,6,-7,8,9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-6,22,23,24,-2,25,-8,-11,26,-9,10,-26,12,7,-25,3,-24,1,-22,5,-20,15,18,-19,16,-21,4,-23, signs 01110011110011101110101101
candidate -1,2,-3,-4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-6,22,23,24,-2,25,-8,-11,26,-9,10,-26,12,7,-25,3,-24,1,-22,5,14,-20,18,-19,-21,15,4,-23, signs 01110011110011011110101101
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,-3,21,-1,-4,22,-10,23,24,25,-6,26,8,-24,12,15,18,-19,16,13,-23,9,-26,7,-25,5,-22,-20,2,-21, signs 11010111001101101110110110
candidate 1,-2,3,-4,5,-6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,-8,20,21,22,23,-1,24,-7,25,-5,26,-3,-22,-24,6,-25,-20,9,12,15,18,-19,16,13,10,-21,4,-26,2,-23, signs 00110011101101101110100101
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,23,-1,24,-7,25,-5,26,-3,-22,-24,6,-25,8,-20,12,15,18,-19,16,13,-21,9,4,-26,2,-23, signs 00110011011101101110100101
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,23,-1,24,-7,25,-5,26,-3,-22,-24,6,-25,8,11,-20,15,18,-19,16,-21,12,9,4,-26,2,-23, signs 00110011011011101110100101
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,23,-1,24,-7,25,-5,26,-3,-22,-24,6,-25,8,11,14,-20,18,-19,-21,15,12,9,4,-26,2,-23, signs 00110011011011011110100101
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,23,-5,24,-3,25,-1,26,-7,8,-26,2,-25,-22,-20,12,15,18,-19,16,13,-21,-23,4,-24,6,9, signs 11001100011101101110101010
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,23,-5,24,-3,25,-1,26,-7,8,-26,2,-25,-22,11,-20,15,18,-19,16,-21,12,-23,4,-24,6,9, signs 11001100011011101110101010
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,23,-5,24,-3,25,-1,26,-7,8,-26,2,-25,-22,11,14,-20,18,-19,-21,15,12,-23,4,-24,6,9, signs 11001100011011011110101010
candidate 1,-2,3,-4,5,-6,7,-8,-9,-10,-11,12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,23,-12,-5,24,-3,25,-1,26,-7,8,-26,2,-25,10,-22,-20,15,18,-19,16,-21,-23,11,4,-24,6,9, signs 11001100010111101110101010
candidate 1,-2,3,-4,5,-6,7,-8,-9,-10,-11,12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,23,-12,-5,24,-3,25,-1,26,-7,8,-26,2,-25,10,-22,14,-20,18,-19,-21,15,-23,11,4,-24,6,9, signs 11001100010111011110101010
candidate 1,-2,3,-4,5,-6,7,-8,-9,-10,-11,12,-13,-14,15,16,17,-18,19,-17,20,21,-16,22,23,-15,-12,-5,24,-3,25,-1,26,-7,8,-26,2,-25,10,13,-22,-20,18,-19,-21,-23,14,11,4,-24,6,9, signs 11001100010110111110101010
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,-4,20,21,-1,22,-3,-10,23,24,25,-6,26,8,-24,12,15,18,-19,16,13,-23,9,-26,7,-25,5,-20,-22,2,-21, signs 11010111001101101111100110
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,22,23,24,-8,-1,-6,-13,25,26,-10,-3,4,11,-26,15,-22,-20,18,-19,-21,-23,14,-25,12,5,2,9,-24,7, signs 11110001111001011110101101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,20,21,22,23,-14,24,-8,-1,-6,-13,25,26,-10,-3,4,11,-26,-22,16,-20,18,-19,-21,15,-23,-25,12,5,2,9,-24,7, signs 11110001111001101110101101
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,22,23,24,-8,-1,-6,-13,25,26,-10,-3,4,11,-26,-23,14,-20,18,-19,-21,15,-22,-25,12,5,2,9,-24,7, signs 11110001111001011110101101
candidate -1,2,-3,-4,5,-6,-7,8,-9,10,11,-12,-13,14,15,-16,17,-18,19,-17,-2,20,21,-5,22,-15,-8,23,-10,24,-14,25,26,-11,12,-26,-23,9,-24,13,-25,7,16,-22,6,1,-20,3,18,-19,4,-21, signs 01100000011110111110111011
candidate -1,2,-3,-4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,16,17,-18,19,-17,-2,20,21,-5,-16,-7,22,23,-10,24,-14,25,26,-11,12,-26,-23,9,-24,13,-25,-22,8,15,6,1,-20,3,18,-19,4,-21, signs 01100000011110111110111011
candidate 1,-2,3,-4,-5,6,-7,-8,-9,-10,11,12,-13,14,-15,16,17,-18,19,-17,-12,20,-14,21,-16,-11,22,23,24,-1,-6,25,26,-3,4,-26,8,-24,10,-22,-20,13,18,-19,-21,15,-23,9,2,5,-25,7, signs 10111000101110011110101011
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,17,-18,19,-17,-12,20,-14,21,-16,22,23,-9,24,-1,-6,25,26,-3,4,-26,8,-24,-22,11,-20,13,18,-19,-21,15,10,-23,2,5,-25,7, signs 10111000110110011110101011
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-10,22,-12,23,-14,-9,24,-1,-6,25,26,-3,4,-26,8,-24,-22,11,16,-20,18,-19,-21,15,-23,13,2,5,-25,7, signs 10111000111001101110101011
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-10,22,-12,23,-14,-9,24,-1,-6,25,26,-3,4,-26,8,-24,-22,11,-21,15,18,-19,16,-20,-23,13,2,5,-25,7, signs 10111000111001101110101011
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,17,-18,19,-17,-12,20,-14,21,-16,22,23,-9,24,-1,-6,25,26,-3,4,-26,8,-24,10,-23,-20,13,18,-19,-21,15,-22,11,2,5,-25,7, signs 10111000110110011110101011
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,17,-18,19,-17,-12,20,-14,21,-16,22,23,-9,24,-1,-6,25,26,-3,4,-26,-22,11,-20,13,18,-19,-21,15,10,-23,8,-24,2,5,-25,7, signs 10111000110110011110101011
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,-11,12,-13,-14,-15,16,17,-18,19,-17,-10,20,-12,21,22,23,-16,-9,24,-1,-6,25,26,-3,4,-26,14,-22,18,-19,-23,15,8,-24,-20,11,-21,13,2,5,-25,7, signs 10111000111001011110101011
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,-11,-12,-13,14,-15,16,17,-18,19,-17,-10,20,21,22,-14,23,-16,-9,24,-1,-6,25,26,-3,4,-26,-22,13,-23,15,8,-24,-20,11,18,-19,12,-21,2,5,-25,7, signs 10111000111010011110101011
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-10,22,-12,23,-14,-9,24,-1,-6,25,26,-3,4,-26,-22,11,16,-20,18,-19,-21,15,-23,13,8,-24,2,5,-25,7, signs 10111000111001101110101011
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,21,-10,22,-12,23,-14,-9,24,-1,-6,25,26,-3,4,-26,-22,11,-21,15,18,-19,16,-20,-23,13,8,-24,2,5,-25,7, signs 10111000111001101110101011
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,17,-18,19,-17,-12,20,-14,21,-16,22,23,-9,24,-1,-6,25,26,-3,4,-26,10,-23,-20,13,18,-19,-21,15,-22,11,8,-24,2,5,-25,7, signs 10111000110110011110101011
candidate 1,-2,3,-4,-5,6,-7,-8,-9,-10,11,12,-13,14,-15,16,17,-18,19,-17,-12,20,-14,21,-16,-11,22,23,24,-1,-6,25,26,-3,4,-26,-23,9,-20,13,18,-19,-21,15,10,-22,8,-24,2,5,-25,7, signs 10111000101110011110101011
candidate -1,2,-3,-4,-5,6,-7,8,9,-10,-11,12,13,-14,15,-16,17,-18,19,-17,-2,20,21,-9,22,23,-12,-15,-6,24,-8,25,26,-13,14,-26,-23,11,16,5,-24,7,-25,-22,10,1,-20,3,18,-19,4,-21, signs 01100110000111011110111011
candidate -1,2,-3,-4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,16,17,-18,19,-17,-2,20,21,-11,22,23,-14,24,-16,-5,-10,25,26,-7,8,-26,-23,13,-24,15,6,9,-25,-22,12,1,-20,3,18,-19,4,-21, signs 01101011100001101110111011
candidate -1,2,-3,-4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,16,17,-18,19,-17,-2,20,21,-5,22,23,-8,24,-16,25,-14,-9,26,-11,12,-26,10,13,-23,7,-24,15,-25,-22,6,1,-20,3,18,-19,4,-21, signs 01100001001111101110111011
candidate -1,2,-3,-4,5,-6,-7,8,-9,10,11,-12,13,-14,-15,16,17,-18,19,-17,-2,20,21,-5,22,23,-8,24,-16,25,-10,-13,26,-11,12,-26,14,9,-23,7,-24,15,-25,-22,6,1,-20,3,18,-19,4,-21, signs 01100001111100101110111011
candidate -1,2,-3,-4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,16,17,-18,19,-17,-2,20,21,-5,22,-7,-16,23,-10,24,-14,25,26,-11,12,-26,-23,9,-24,13,-25,15,8,-22,6,1,-20,3,18,-19,4,-21, signs 01100011011110001110111011
candidate 1,-2,3,-4,-5,-6,7,-8,-9,-10,-11,12,-13,14,15,16,-17,18,19,-15,20,-1,-14,21,-18,22,-16,23,-12,-3,24,25,26,-7,8,-26,6,9,-25,5,10,-24,4,11,-23,17,-22,-19,-21,13,2,-20, signs 11000011111100111011010111
candidate 1,-2,-3,4,-5,-6,7,-8,-9,-10,11,-12,-13,14,15,16,-17,18,19,-15,20,-1,-14,21,-18,22,-16,23,-4,-11,24,25,26,-7,8,-26,6,9,-25,5,10,-24,12,3,-23,17,-22,-19,-21,13,2,-20, signs 11110011110000111011010111
candidate -1,2,-3,-4,-5,6,-7,8,9,-10,-11,12,13,-14,15,-16,17,-18,19,-17,-2,20,21,-15,22,-13,-6,23,-8,24,-12,25,26,-9,10,-26,-23,7,-24,11,-25,5,14,-22,16,1,-20,3,18,-19,4,-21, signs 01100001111011001110111011
candidate 1,-2,-3,-4,5,-6,7,-8,-9,10,-11,12,13,14,-15,16,-17,-18,19,-13,20,21,22,-1,23,24,-12,25,-10,-5,-14,26,-16,-7,8,17,-26,15,6,9,18,-19,-25,11,4,-20,-24,3,-21,-23,2,-22, signs 11110011110010011111110001
candidate -1,2,-3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,15,-16,17,-18,19,-17,-2,20,21,-15,22,23,-6,24,-14,25,-12,-7,26,-9,10,-26,8,11,-23,5,-24,13,-25,-22,16,1,-20,3,18,-19,4,-21, signs 01100100111110001110111011
candidate -1,2,-3,-4,-5,6,-7,8,9,-10,11,-12,-13,14,15,-16,17,-18,19,-17,-2,20,21,-15,22,23,-6,24,-14,25,-8,-11,26,-9,10,-26,12,7,-23,5,-24,13,-25,-22,16,1,-20,3,18,-19,4,-21, signs 01100111110010001110111011
candidate -1,2,-3,-4,5,-6,-7,8,9,-10,-11,12,-13,14,15,-16,17,-18,19,-17,-2,20,21,-15,22,-5,-14,23,-8,24,-12,25,26,-9,10,-26,-23,7,-24,11,-25,13,6,-22,16,1,-20,3,18,-19,4,-21, signs 01101101111000001110111011
candidate -1,2,-3,-4,-5,6,-7,8,9,-10,-11,12,13,-14,15,-16,17,-18,19,-17,-2,20,21,-15,-6,-13,22,23,-8,24,-12,25,26,-9,10,-26,-23,7,-24,11,-25,-22,14,5,16,1,-20,3,18,-19,4,-21, signs 01101101111000001110111011
candidate 1,-2,3,-4,5,-6,-7,8,9,-10,-11,12,-13,14,-15,16,-17,-18,-8,19,-12,20,-14,21,22,-1,23,-3,24,-5,-16,25,26,-9,10,-26,18,7,-19,11,-25,17,6,-24,4,15,-20,13,-21,-23,2,-22, signs 00110001111001100001001011
candidate 1,-2,3,-4,-5,-6,-7,8,9,-10,11,-12,-13,-14,15,-16,17,18,19,-3,20,-15,21,-17,22,-1,-18,23,24,25,-8,-11,26,-9,10,-26,-25,7,12,-24,6,13,-23,5,14,-21,16,-20,4,-19,2,-22, signs 00110001110111001010101111
candidate 1,-2,3,-4,-5,-6,7,-8,9,-10,-11,12,-13,-14,15,-16,17,18,19,-3,20,-15,21,-17,22,-1,-18,23,24,-7,-12,25,26,-9,10,-26,8,11,-25,-24,6,13,-23,5,14,-21,16,-20,4,-19,2,-22, signs 00110010111011001010101111
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,-12,13,-14,15,-16,17,18,19,-3,20,-15,21,-17,22,-1,-18,23,-6,-13,24,25,26,-9,10,-26,8,11,-25,7,12,-24,-23,5,14,-21,16,-20,4,-19,2,-22, signs 00110100111101001010101111
candidate 1,-2,3,-4,5,-6,-7,-8,9,-10,-11,-12,-13,14,15,-16,17,18,19,-3,20,-15,21,-17,22,-1,-18,-5,-14,23,24,25,26,-9,10,-26,8,11,-25,7,12,-24,6,13,-23,-21,16,-20,4,-19,2,-22, signs 00111000111110001010101111
N=26 triple 8,8,10 closed 368067 reduced 72747 tested 72747 hits 90
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,11,12,-13,14,-15,16,-17,18,-16,19,20,-1,-14,21,22,-3,-12,23,-4,-11,24,25,26,-7,8,-26,6,9,-25,5,10,-24,-23,-22,-19,17,-18,-20,2,13,-21,15, signs 01001100001101111101000000
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,18,-16,19,20,-1,-14,21,22,-3,-12,23,24,-5,-10,25,26,-7,8,-26,6,9,-25,-24,4,11,-23,-22,-19,17,-18,-20,2,13,-21,15, signs 01010100010101111101000000
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,16,-17,18,-16,19,20,-1,-14,21,22,23,-4,-11,24,-5,-10,25,26,-7,8,-26,6,9,-25,-24,-23,3,12,-22,-19,17,-18,-20,2,13,-21,15, signs 01100100011001111101000000
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-16,19,20,-1,-14,21,22,-3,-12,23,24,25,-6,-9,26,-7,8,-26,-25,5,10,-24,4,11,-23,-22,-19,17,-18,-20,2,13,-21,15, signs 01011000100101111101000000
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,20,-1,-14,21,22,23,-4,-11,24,25,-6,-9,26,-7,8,-26,-25,5,10,-24,-23,3,12,-22,-19,17,-18,-20,2,13,-21,15, signs 01101000101001111101000000
candidate 1,-2,-3,-4,5,6,7,-8,9,10,-11,-12,-13,14,-15,16,-17,18,-16,19,20,-1,-14,21,22,23,24,-5,-10,25,-6,-9,26,-7,8,-26,-25,-24,4,11,-23,3,12,-22,-19,17,-18,-20,2,13,-21,15, signs 01110000110001111101000000
candidate 1,-2,-3,4,-5,-6,-7,8,-9,10,-11,12,13,-14,15,-16,17,-13,18,19,20,-1,21,-15,22,-17,-12,23,-4,24,-10,25,-8,26,6,11,-24,9,-25,7,-26,5,-23,-18,14,-22,16,3,-19,-21,2,-20, signs 00000010011111001000110101
candidate 1,-2,-3,-4,-5,6,-7,8,-9,10,-11,12,13,-14,15,-16,17,-13,18,19,20,-1,21,-15,22,-17,-12,23,-10,24,-8,25,-6,26,4,9,-24,7,-25,5,-26,11,-23,-18,14,-22,16,3,-19,-21,2,-20, signs 00001001100111001000110101
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,11,-12,-13,-14,15,-16,17,-5,18,-3,19,-17,-6,20,21,-1,22,23,-8,-15,24,25,26,-11,12,-26,10,13,-25,9,14,-24,16,7,-23,-19,4,-18,-20,-22,2,-21, signs 00001100110000110010011000
candidate 1,-2,3,-4,5,6,7,-8,-9,-10,11,-12,-13,-14,-15,16,17,-5,18,-3,19,-17,-6,20,21,-1,22,23,-16,-7,24,25,26,-11,12,-26,10,13,-25,9,14,-24,8,15,-23,-19,4,-18,-20,-22,2,-21, signs 00001111110000000010011000
candidate 1,-2,-3,4,5,-6,7,-8,9,10,-11,-12,13,-14,-15,-16,17,-9,18,-7,19,-17,-10,-5,20,21,22,-1,23,24,-4,25,26,-13,14,-26,12,15,-25,11,16,-19,8,-18,6,-20,-24,3,-21,-23,2,-22, signs 00010100111100000010001100
candidate 1,-2,-3,4,5,-6,7,-8,9,10,-11,-12,13,-14,-15,-16,17,-9,18,-7,19,-17,-10,20,-4,21,22,-1,23,-5,24,25,26,-13,14,-26,12,15,-25,11,16,-19,8,-18,6,-24,-20,3,-21,-23,2,-22, signs 00010100111100000011001000
candidate -1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,13,-14,15,-16,17,18,-10,19,-8,-17,20,-15,21,-5,22,23,24,-11,25,-13,26,-3,2,-26,4,-22,6,-21,14,-25,12,1,-23,7,16,-20,-18,9,-19,-24, signs 01101110010011110101100110
candidate -1,2,3,-4,5,-6,-7,8,-9,-10,11,12,-13,-14,15,16,-17,18,-16,19,20,-11,-2,21,-8,22,23,-15,24,25,-12,-3,26,-5,14,-24,-19,17,-18,-23,6,-26,4,13,-25,-20,10,1,-21,7,-22,9, signs 10001101110000111100101001
candidate 1,-2,3,-4,5,-6,-7,-8,9,-10,11,-12,13,14,-15,16,-17,-13,18,-11,19,-3,20,-5,-16,21,-14,22,23,-9,24,-1,25,26,6,15,-21,17,12,-18,-22,7,-26,-20,4,-19,10,-23,8,-24,2,-25, signs 01001011000011100001100101
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-12,23,24,-11,-8,-1,-6,25,26,-3,4,-26,2,5,-25,9,-23,-21,14,-20,-18,17,-19,15,-22,-24,10,7, signs 01000110010000110010101000
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-12,23,24,-11,-8,-1,-6,25,26,-3,4,-26,2,5,-25,9,-23,-21,-19,15,-18,17,14,-20,-22,-24,10,7, signs 01000110010000110010101000
candidate 1,-2,3,-4,-5,6,-7,8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-12,-9,23,24,-8,-1,-6,25,26,-3,4,-26,2,5,-25,-23,10,-21,14,-20,-18,17,-19,15,-22,11,-24,7, signs 01000110001000110010101000
candidate 1,-2,3,-4,-5,6,-7,8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-12,-9,23,24,-8,-1,-6,25,26,-3,4,-26,2,5,-25,-23,10,-21,-19,15,-18,17,14,-20,-22,11,-24,7, signs 01000110001000110010101000
candidate 1,-2,3,-4,-5,6,-7,8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-10,21,22,-9,23,24,-8,-1,-6,25,26,-3,4,-26,2,5,-25,-23,-21,11,14,-20,-18,17,-19,15,12,-22,-24,7, signs 01000110000100110010101000
candidate 1,-2,3,-4,-5,6,-7,8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-10,21,22,-9,23,24,-8,-1,-6,25,26,-3,4,-26,2,5,-25,-23,-21,11,-19,15,-18,17,14,-20,12,-22,-24,7, signs 01000110000100110010101000
candidate -1,2,3,-4,5,-6,-7,8,-9,-10,11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-12,23,24,-11,-8,25,-2,-5,26,-3,4,-26,-25,1,6,9,-23,-21,14,-20,-18,17,-19,15,-22,-24,10,7, signs 10001010010000110010101000
candidate -1,2,3,-4,5,-6,-7,8,-9,-10,11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-12,23,24,-11,-8,25,-2,-5,26,-3,4,-26,-25,1,6,9,-23,-21,-19,15,-18,17,14,-20,-22,-24,10,7, signs 10001010010000110010101000
candidate -1,2,3,-4,5,-6,-7,8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-12,-9,23,24,-8,25,-2,-5,26,-3,4,-26,-25,1,6,-23,10,-21,14,-20,-18,17,-19,15,-22,11,-24,7, signs 10001010001000110010101000
candidate -1,2,3,-4,5,-6,-7,8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-12,-9,23,24,-8,25,-2,-5,26,-3,4,-26,-25,1,6,-23,10,-21,-19,15,-18,17,14,-20,-22,11,-24,7, signs 10001010001000110010101000
candidate -1,2,3,-4,5,-6,-7,8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-10,21,22,-9,23,24,-8,25,-2,-5,26,-3,4,-26,-25,1,6,-23,-21,11,14,-20,-18,17,-19,15,12,-22,-24,7, signs 10001010000100110010101000
candidate -1,2,3,-4,5,-6,-7,8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-10,21,22,-9,23,24,-8,25,-2,-5,26,-3,4,-26,-25,1,6,-23,-21,11,-19,15,-18,17,14,-20,12,-22,-24,7, signs 10001010000100110010101000
candidate -1,2,3,-4,5,6,-7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-12,-9,-6,23,24,25,-2,-5,26,-3,4,-26,-25,1,-23,7,10,-21,14,-20,-18,17,-19,15,-22,11,8,-24, signs 10001001001000110010101000
candidate -1,2,3,-4,5,6,-7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-12,-9,-6,23,24,25,-2,-5,26,-3,4,-26,-25,1,-23,7,10,-21,-19,15,-18,17,14,-20,-22,11,8,-24, signs 10001001001000110010101000
candidate -1,2,3,-4,5,6,-7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-10,21,22,-9,-6,23,24,25,-2,-5,26,-3,4,-26,-25,1,-23,7,-21,11,14,-20,-18,17,-19,15,12,-22,8,-24, signs 10001001000100110010101000
candidate -1,2,3,-4,5,6,-7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-10,21,22,-9,-6,23,24,25,-2,-5,26,-3,4,-26,-25,1,-23,7,-21,11,-19,15,-18,17,14,-20,12,-22,8,-24, signs 10001001000100110010101000
candidate -1,2,3,-4,5,6,7,-8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-10,-7,21,22,-6,23,24,25,-2,-5,26,-3,4,-26,-25,1,-23,-21,8,11,14,-20,-18,17,-19,15,12,9,-22,-24, signs 10001000100100110010101000
candidate -1,2,3,-4,5,6,7,-8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-10,-7,21,22,-6,23,24,25,-2,-5,26,-3,4,-26,-25,1,-23,-21,8,11,-19,15,-18,17,14,-20,12,9,-22,-24, signs 10001000100100110010101000
candidate 1,-2,3,4,-5,-6,-7,8,-9,-10,11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-12,23,24,-11,-8,-3,25,-1,-4,26,6,9,-23,-21,14,-20,-18,17,-19,15,-22,-24,10,7,-26,5,2,-25, signs 00100010010000110010101001
candidate 1,-2,3,4,-5,-6,-7,8,-9,-10,11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-12,23,24,-11,-8,-3,25,-1,-4,26,6,9,-23,-21,-19,15,-18,17,14,-20,-22,-24,10,7,-26,5,2,-25, signs 00100010010000110010101001
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-12,-9,23,24,-8,-3,25,-1,-4,26,6,-23,10,-21,14,-20,-18,17,-19,15,-22,11,-24,7,-26,5,2,-25, signs 00100010001000110010101001
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-12,-9,23,24,-8,-3,25,-1,-4,26,6,-23,10,-21,-19,15,-18,17,14,-20,-22,11,-24,7,-26,5,2,-25, signs 00100010001000110010101001
candidate 1,-2,3,4,-5,-6,-7,8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-10,21,22,-9,23,24,-8,-3,25,-1,-4,26,6,-23,-21,11,14,-20,-18,17,-19,15,12,-22,-24,7,-26,5,2,-25, signs 00100010000100110010101001
candidate 1,-2,3,4,-5,-6,-7,8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-10,21,22,-9,23,24,-8,-3,25,-1,-4,26,6,-23,-21,11,-19,15,-18,17,14,-20,12,-22,-24,7,-26,5,2,-25, signs 00100010000100110010101001
candidate 1,-2,-3,4,5,6,-7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-12,-9,-6,23,-4,24,25,-1,26,-5,-23,7,10,-21,14,-20,-18,17,-19,15,-22,11,8,3,-24,-26,2,-25, signs 00010001001000110010101001
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-12,-9,-6,23,24,-3,25,-1,-4,26,-23,7,10,-21,14,-20,-18,17,-19,15,-22,11,8,-24,-26,5,2,-25, signs 00100001001000110010101001
candidate 1,-2,-3,4,5,6,-7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-12,-9,-6,23,-4,24,25,-1,26,-5,-23,7,10,-21,-19,15,-18,17,14,-20,-22,11,8,3,-24,-26,2,-25, signs 00010001001000110010101001
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,19,20,-13,21,22,-12,-9,-6,23,24,-3,25,-1,-4,26,-23,7,10,-21,-19,15,-18,17,14,-20,-22,11,8,-24,-26,5,2,-25, signs 00100001001000110010101001
candidate 1,-2,-3,4,5,6,-7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-10,21,22,-9,-6,23,-4,24,25,-1,26,-5,-23,7,-21,11,14,-20,-18,17,-19,15,12,-22,8,3,-24,-26,2,-25, signs 00010001000100110010101001
candidate 1,-2,3,4,-5,6,-7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-10,21,22,-9,-6,23,24,-3,25,-1,-4,26,-23,7,-21,11,14,-20,-18,17,-19,15,12,-22,8,-24,-26,5,2,-25, signs 00100001000100110010101001
candidate 1,-2,-3,4,5,6,-7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-10,21,22,-9,-6,23,-4,24,25,-1,26,-5,-23,7,-21,11,-19,15,-18,17,14,-20,12,-22,8,3,-24,-26,2,-25, signs 00010001000100110010101001
candidate 1,-2,3,4,-5,6,-7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-10,21,22,-9,-6,23,24,-3,25,-1,-4,26,-23,7,-21,11,-19,15,-18,17,14,-20,12,-22,8,-24,-26,5,2,-25, signs 00100001000100110010101001
candidate 1,-2,-3,4,5,6,7,-8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-10,-7,21,22,-6,23,-4,24,25,-1,26,-5,-23,-21,8,11,14,-20,-18,17,-19,15,12,9,-22,3,-24,-26,2,-25, signs 00010000100100110010101001
candidate 1,-2,3,4,-5,6,7,-8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-10,-7,21,22,-6,23,24,-3,25,-1,-4,26,-23,-21,8,11,14,-20,-18,17,-19,15,12,9,-22,-24,-26,5,2,-25, signs 00100000100100110010101001
candidate 1,-2,-3,4,5,6,7,-8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-10,-7,21,22,-6,23,-4,24,25,-1,26,-5,-23,-21,8,11,-19,15,-18,17,14,-20,12,9,-22,3,-24,-26,2,-25, signs 00010000100100110010101001
candidate 1,-2,3,4,-5,6,7,-8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,-13,-10,-7,21,22,-6,23,24,-3,25,-1,-4,26,-23,-21,8,11,-19,15,-18,17,14,-20,12,9,-22,-24,-26,5,2,-25, signs 00100000100100110010101001
candidate 1,2,-3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,-9,18,19,-6,20,-4,21,-2,22,-16,23,24,25,-12,-1,-14,26,-23,17,8,-18,10,-24,-26,15,-22,7,-19,5,-20,3,-21,11,-25,13, signs 00011000111100000001011001
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-9,-6,23,24,-3,25,-1,-4,26,-23,7,10,-21,12,15,-19,17,-18,13,-20,-22,8,-24,-26,5,2,-25, signs 11011110111010011101010110
candidate 1,-2,-3,4,5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-9,-6,23,-4,24,25,-1,26,-5,-23,7,10,-21,12,15,-19,17,-18,13,-20,-22,8,3,-24,-26,2,-25, signs 11101110111010011101010110
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-9,-6,23,24,-3,25,-1,-4,26,-23,7,10,-21,12,17,-18,15,-19,13,-20,-22,8,-24,-26,5,2,-25, signs 11011110111010011101010110
candidate 1,-2,-3,4,5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-9,-6,23,-4,24,25,-1,26,-5,-23,7,10,-21,12,17,-18,15,-19,13,-20,-22,8,3,-24,-26,2,-25, signs 11101110111010011101010110
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-9,-6,23,24,-3,25,-1,-4,26,-23,7,10,13,-20,15,-19,17,-18,-21,12,-22,8,-24,-26,5,2,-25, signs 11011110111010011101010110
candidate 1,-2,-3,4,5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-9,-6,23,-4,24,25,-1,26,-5,-23,7,10,13,-20,15,-19,17,-18,-21,12,-22,8,3,-24,-26,2,-25, signs 11101110111010011101010110
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-9,-6,23,24,-3,25,-1,-4,26,-23,7,10,13,-20,17,-18,15,-19,-21,12,-22,8,-24,-26,5,2,-25, signs 11011110111010011101010110
candidate 1,-2,-3,4,5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-9,-6,23,-4,24,25,-1,26,-5,-23,7,10,13,-20,17,-18,15,-19,-21,12,-22,8,3,-24,-26,2,-25, signs 11101110111010011101010110
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-9,23,24,-8,-3,25,-1,-4,26,6,-23,10,-21,12,15,-19,17,-18,13,-20,-22,-24,7,-26,5,2,-25, signs 11011101111010011101010110
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-9,23,24,-8,-3,25,-1,-4,26,6,-23,10,-21,12,17,-18,15,-19,13,-20,-22,-24,7,-26,5,2,-25, signs 11011101111010011101010110
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-9,23,24,-8,-3,25,-1,-4,26,6,-23,10,13,-20,15,-19,17,-18,-21,12,-22,-24,7,-26,5,2,-25, signs 11011101111010011101010110
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-9,23,24,-8,-3,25,-1,-4,26,6,-23,10,13,-20,17,-18,15,-19,-21,12,-22,-24,7,-26,5,2,-25, signs 11011101111010011101010110
candidate -1,2,3,-4,5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-9,-6,23,24,25,-2,-5,26,-3,4,-26,-25,1,-23,7,10,-21,12,15,-19,17,-18,13,-20,-22,8,-24, signs 01110110111010011101010111
candidate -1,2,3,-4,5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-9,-6,23,24,25,-2,-5,26,-3,4,-26,-25,1,-23,7,10,-21,12,17,-18,15,-19,13,-20,-22,8,-24, signs 01110110111010011101010111
candidate -1,2,3,-4,5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-9,-6,23,24,25,-2,-5,26,-3,4,-26,-25,1,-23,7,10,13,-20,15,-19,17,-18,-21,12,-22,8,-24, signs 01110110111010011101010111
candidate -1,2,3,-4,5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-9,-6,23,24,25,-2,-5,26,-3,4,-26,-25,1,-23,7,10,13,-20,17,-18,15,-19,-21,12,-22,8,-24, signs 01110110111010011101010111
candidate -1,2,3,-4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-9,23,24,-8,25,-2,-5,26,-3,4,-26,-25,1,6,-23,10,-21,12,15,-19,17,-18,13,-20,-22,-24,7, signs 01110101111010011101010111
candidate -1,2,3,-4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-9,23,24,-8,25,-2,-5,26,-3,4,-26,-25,1,6,-23,10,-21,12,17,-18,15,-19,13,-20,-22,-24,7, signs 01110101111010011101010111
candidate -1,2,3,-4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-9,23,24,-8,25,-2,-5,26,-3,4,-26,-25,1,6,-23,10,13,-20,15,-19,17,-18,-21,12,-22,-24,7, signs 01110101111010011101010111
candidate -1,2,3,-4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-9,23,24,-8,25,-2,-5,26,-3,4,-26,-25,1,6,-23,10,13,-20,17,-18,15,-19,-21,12,-22,-24,7, signs 01110101111010011101010111
candidate 1,-2,3,-4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-9,23,24,-8,-1,-6,25,26,-3,4,-26,2,5,-25,-23,10,-21,12,15,-19,17,-18,13,-20,-22,-24,7, signs 10111001111010011101010111
candidate 1,-2,3,-4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-9,23,24,-8,-1,-6,25,26,-3,4,-26,2,5,-25,-23,10,-21,12,17,-18,15,-19,13,-20,-22,-24,7, signs 10111001111010011101010111
candidate 1,-2,3,-4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-9,23,24,-8,-1,-6,25,26,-3,4,-26,2,5,-25,-23,10,13,-20,15,-19,17,-18,-21,12,-22,-24,7, signs 10111001111010011101010111
candidate 1,-2,3,-4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-9,23,24,-8,-1,-6,25,26,-3,4,-26,2,5,-25,-23,10,13,-20,17,-18,15,-19,-21,12,-22,-24,7, signs 10111001111010011101010111
candidate -1,2,-3,4,5,-6,-7,-8,9,-10,-11,12,13,-14,15,16,-17,18,-16,19,-12,20,21,-9,-2,22,-4,23,24,-15,25,-13,26,-5,-22,3,10,-21,8,1,6,-26,-23,17,-18,-24,14,-25,-19,11,-20,7, signs 01101100111000111101100101
candidate 1,-2,-3,4,-5,-6,7,-8,-9,10,-11,12,13,-14,15,16,-17,18,-16,19,-12,20,-10,21,22,-15,23,-13,24,25,26,-7,-4,-1,2,5,-25,9,-21,11,-20,-24,14,-23,-19,17,-18,-22,8,-26,6,3, signs 11011011011000111101010101
candidate 1,-2,-3,4,-5,-6,7,8,-9,10,11,-12,13,-14,-15,16,-17,18,-16,19,20,21,-10,22,-8,23,24,-13,25,-11,26,-7,-4,-1,2,5,-23,9,-22,-26,12,-25,-21,15,-19,17,-18,-20,14,-24,6,3, signs 11011011100011011101010101
candidate 1,-2,-3,4,-5,-6,7,-8,-9,10,-11,12,13,-14,15,16,-17,18,-16,19,-12,20,-10,21,22,-15,23,-13,24,25,26,-7,-4,-1,2,5,8,-26,-21,11,-20,-24,14,-23,-19,17,-18,-22,-25,9,6,3, signs 11011011011000111101010101
candidate 1,-2,-3,4,-5,-6,-7,-8,9,10,-11,12,13,-14,15,16,-17,18,-16,19,-12,20,-10,21,22,-15,23,-13,24,-9,25,26,-4,-1,2,5,-26,7,-21,11,-20,-24,14,-23,-19,17,-18,-22,8,-25,6,3, signs 11011010111000111101010101
candidate 1,-2,-3,-4,-5,6,-7,-8,9,10,-11,12,13,-14,15,16,-17,18,-16,19,-12,20,-10,21,22,-15,23,-13,24,-9,-6,25,26,-1,2,-26,4,7,-21,11,-20,-24,14,-23,-19,17,-18,-22,8,5,-25,3, signs 11010110111000111101010101
candidate 1,-2,-3,-4,5,6,-7,-8,9,-10,-11,12,13,-14,15,-16,17,-13,18,-5,19,20,21,-1,22,23,-6,24,-12,-17,25,-15,26,-9,10,-26,8,11,16,-25,14,7,-24,-18,4,-19,-23,3,-20,-22,2,-21, signs 11110100111010110011100111
candidate 1,-2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-16,-9,19,-7,-14,20,-12,-5,21,22,-4,23,24,25,26,-1,-25,3,-23,-21,10,17,-18,15,8,-19,6,13,-20,11,-22,-24,2,-26, signs 11011100110110011101010101
candidate 1,2,-3,-4,5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-16,-9,19,-7,-14,20,-12,-5,21,22,23,24,-2,25,26,-1,-25,-23,4,-21,10,17,-18,15,8,-19,6,13,-20,11,-22,3,-24,-26, signs 11101100110110011101010101
candidate 1,2,3,-4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-16,-9,19,-7,-14,20,-12,21,22,-3,23,24,-2,25,26,-1,-25,-23,-21,5,10,17,-18,15,8,-19,6,13,-20,11,4,-22,-24,-26, signs 11110100110110011101010101
candidate 1,2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,-14,-15,16,-17,18,-16,19,20,-7,21,-5,-12,22,-10,-3,23,24,-2,25,26,-1,-25,-23,8,-20,14,17,-18,15,-19,13,6,-21,4,11,-22,9,-24,-26, signs 11110011011001011101010101
candidate 1,2,3,-4,-5,-6,7,-8,9,-10,-11,12,-13,14,-15,16,-17,18,-16,-9,19,-7,-14,20,-12,21,22,-3,23,24,-2,25,26,-1,-25,-23,4,-22,10,17,-18,15,8,-19,6,13,-20,11,-21,5,-24,-26, signs 11110100110110011101010101
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,11,-12,-13,14,-15,16,-17,18,-16,-5,19,-3,-14,20,21,-11,22,23,24,-1,-8,25,-10,26,-23,13,-20,15,4,-19,6,17,-18,7,2,-24,-26,-22,12,-21,-25,9, signs 11001100011110011101100110
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,-7,19,20,-4,-13,21,22,-10,23,24,-1,25,-3,-12,26,-22,9,-23,11,-26,-21,14,5,-20,-25,2,-24,8,17,-18,15,6,-19, signs 11000011011000011100110101
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,-13,19,-11,20,21,-8,22,-6,23,24,-3,25,-1,-4,26,-23,7,-21,9,12,-19,14,17,-18,15,10,-20,-22,-24,-26,5,2,-25, signs 11011111010011011101010110
candidate 1,-2,-3,4,5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,-13,19,-11,20,21,-8,22,-6,23,-4,24,25,-1,26,-5,-23,7,-21,9,12,-19,14,17,-18,15,10,-20,-22,3,-24,-26,2,-25, signs 11101111010011011101010110
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,-13,19,-11,20,21,-8,22,-6,23,24,-3,25,-1,-4,26,-23,7,-21,9,14,17,-18,15,12,-19,10,-20,-22,-24,-26,5,2,-25, signs 11011111010011011101010110
candidate 1,-2,-3,4,5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,-13,19,-11,20,21,-8,22,-6,23,-4,24,25,-1,26,-5,-23,7,-21,9,14,17,-18,15,12,-19,10,-20,-22,3,-24,-26,2,-25, signs 11101111010011011101010110
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-9,-6,23,24,-3,25,-1,-4,26,-23,7,12,-21,-19,17,-18,15,-20,13,10,-22,8,-24,-26,5,2,-25, signs 11011110110011011101010110
candidate 1,-2,-3,4,5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-9,-6,23,-4,24,25,-1,26,-5,-23,7,12,-21,-19,17,-18,15,-20,13,10,-22,8,3,-24,-26,2,-25, signs 11101110110011011101010110
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-9,-6,23,24,-3,25,-1,-4,26,-23,7,-20,13,-19,17,-18,15,12,-21,10,-22,8,-24,-26,5,2,-25, signs 11011110110011011101010110
candidate 1,-2,-3,4,5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-9,-6,23,-4,24,25,-1,26,-5,-23,7,-20,13,-19,17,-18,15,12,-21,10,-22,8,3,-24,-26,2,-25, signs 11101110110011011101010110
candidate -1,2,-3,4,5,6,-7,-8,-9,-10,11,-12,13,-14,15,16,-17,18,-16,19,20,-15,21,-13,22,-11,-6,23,-4,24,-2,25,26,-5,-23,7,12,-22,14,-21,8,3,-24,1,-25,9,-19,17,-18,-20,10,-26, signs 01101110101100111101010101
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-9,-6,23,24,-3,25,-1,-4,26,-23,7,10,-22,12,-21,-19,17,-18,15,-20,13,8,-24,-26,5,2,-25, signs 11011110110011011101010110
candidate 1,-2,-3,4,5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-9,-6,23,-4,24,25,-1,26,-5,-23,7,10,-22,12,-21,-19,17,-18,15,-20,13,8,3,-24,-26,2,-25, signs 11101110110011011101010110
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,-13,19,-11,20,21,-8,22,-6,23,24,-3,25,-1,-4,26,-23,7,10,-20,12,-19,14,17,-18,15,-21,9,-22,-24,-26,5,2,-25, signs 11011111010011011101010110
candidate 1,-2,-3,4,5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,-13,19,-11,20,21,-8,22,-6,23,-4,24,25,-1,26,-5,-23,7,10,-20,12,-19,14,17,-18,15,-21,9,-22,3,-24,-26,2,-25, signs 11101111010011011101010110
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,-13,19,-11,20,21,-8,22,-6,23,24,-3,25,-1,-4,26,-23,7,10,-20,14,17,-18,15,12,-19,-21,9,-22,-24,-26,5,2,-25, signs 11011111010011011101010110
candidate 1,-2,-3,4,5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,-13,19,-11,20,21,-8,22,-6,23,-4,24,25,-1,26,-5,-23,7,10,-20,14,17,-18,15,12,-19,-21,9,-22,3,-24,-26,2,-25, signs 11101111010011011101010110
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-9,-6,23,24,-3,25,-1,-4,26,-23,7,10,-22,-20,13,-19,17,-18,15,12,-21,8,-24,-26,5,2,-25, signs 11011110110011011101010110
candidate 1,-2,-3,4,5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-9,-6,23,-4,24,25,-1,26,-5,-23,7,10,-22,-20,13,-19,17,-18,15,12,-21,8,3,-24,-26,2,-25, signs 11101110110011011101010110
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-9,23,24,-8,-3,25,-1,-4,26,6,-23,12,-21,-19,17,-18,15,-20,13,10,-22,-24,7,-26,5,2,-25, signs 11011101110011011101010110
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-9,23,24,-8,-3,25,-1,-4,26,6,-23,-20,13,-19,17,-18,15,12,-21,10,-22,-24,7,-26,5,2,-25, signs 11011101110011011101010110
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-9,23,24,-8,-3,25,-1,-4,26,6,-23,10,-22,12,-21,-19,17,-18,15,-20,13,-24,7,-26,5,2,-25, signs 11011101110011011101010110
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-9,23,24,-8,-3,25,-1,-4,26,6,-23,10,-22,-20,13,-19,17,-18,15,12,-21,-24,7,-26,5,2,-25, signs 11011101110011011101010110
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,18,-16,19,20,-15,21,-13,22,23,-10,24,-8,-3,25,-1,-4,26,6,9,-23,11,14,-21,-19,17,-18,-20,12,-22,-24,7,-26,5,2,-25, signs 11011101110100111101010110
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,18,-16,19,20,-15,21,-13,22,23,-10,24,-8,-3,25,-1,-4,26,6,9,-23,11,-19,17,-18,-20,14,-21,12,-22,-24,7,-26,5,2,-25, signs 11011101110100111101010110
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,18,-16,19,20,-15,21,-13,22,23,-10,24,-8,-3,25,-1,-4,26,6,9,12,-22,14,-21,-19,17,-18,-20,-23,11,-24,7,-26,5,2,-25, signs 11011101110100111101010110
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,18,-16,19,20,-15,21,-13,22,23,-10,24,-8,-3,25,-1,-4,26,6,9,12,-22,-19,17,-18,-20,14,-21,-23,11,-24,7,-26,5,2,-25, signs 11011101110100111101010110
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,16,-17,18,-16,-13,19,-11,20,-9,21,22,23,24,-8,-1,-6,25,-4,26,2,-21,14,17,-18,15,-22,3,-26,5,-25,-23,12,-19,10,-20,-24,7, signs 11011001110011011101010110
candidate -1,2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,-13,19,-11,20,21,-8,22,-6,23,24,25,-2,-5,26,-3,4,-26,-25,1,-23,7,-21,9,12,-19,14,17,-18,15,10,-20,-22,-24, signs 01110111010011011101010111
candidate -1,2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,-13,19,-11,20,21,-8,22,-6,23,24,25,-2,-5,26,-3,4,-26,-25,1,-23,7,-21,9,14,17,-18,15,12,-19,10,-20,-22,-24, signs 01110111010011011101010111
candidate -1,2,3,-4,5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-9,-6,23,24,25,-2,-5,26,-3,4,-26,-25,1,-23,7,12,-21,-19,17,-18,15,-20,13,10,-22,8,-24, signs 01110110110011011101010111
candidate -1,2,3,-4,5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-9,-6,23,24,25,-2,-5,26,-3,4,-26,-25,1,-23,7,-20,13,-19,17,-18,15,12,-21,10,-22,8,-24, signs 01110110110011011101010111
candidate -1,2,3,-4,5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-9,-6,23,24,25,-2,-5,26,-3,4,-26,-25,1,-23,7,10,-22,12,-21,-19,17,-18,15,-20,13,8,-24, signs 01110110110011011101010111
candidate -1,2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,-13,19,-11,20,21,-8,22,-6,23,24,25,-2,-5,26,-3,4,-26,-25,1,-23,7,10,-20,12,-19,14,17,-18,15,-21,9,-22,-24, signs 01110111010011011101010111
candidate -1,2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,-13,19,-11,20,21,-8,22,-6,23,24,25,-2,-5,26,-3,4,-26,-25,1,-23,7,10,-20,14,17,-18,15,12,-19,-21,9,-22,-24, signs 01110111010011011101010111
candidate -1,2,3,-4,5,6,-7,-8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-9,-6,23,24,25,-2,-5,26,-3,4,-26,-25,1,-23,7,10,-22,-20,13,-19,17,-18,15,12,-21,8,-24, signs 01110110110011011101010111
candidate -1,2,3,-4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-9,23,24,-8,25,-2,-5,26,-3,4,-26,-25,1,6,-23,12,-21,-19,17,-18,15,-20,13,10,-22,-24,7, signs 01110101110011011101010111
candidate -1,2,3,-4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-9,23,24,-8,25,-2,-5,26,-3,4,-26,-25,1,6,-23,-20,13,-19,17,-18,15,12,-21,10,-22,-24,7, signs 01110101110011011101010111
candidate -1,2,3,-4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-9,23,24,-8,25,-2,-5,26,-3,4,-26,-25,1,6,-23,10,-22,12,-21,-19,17,-18,15,-20,13,-24,7, signs 01110101110011011101010111
candidate -1,2,3,-4,5,-6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-9,23,24,-8,25,-2,-5,26,-3,4,-26,-25,1,6,-23,10,-22,-20,13,-19,17,-18,15,12,-21,-24,7, signs 01110101110011011101010111
candidate -1,2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,18,-16,19,20,-15,21,-13,22,23,-10,24,-8,25,-2,-5,26,-3,4,-26,-25,1,6,9,-23,11,14,-21,-19,17,-18,-20,12,-22,-24,7, signs 01110101110100111101010111
candidate -1,2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,18,-16,19,20,-15,21,-13,22,23,-10,24,-8,25,-2,-5,26,-3,4,-26,-25,1,6,9,-23,11,-19,17,-18,-20,14,-21,12,-22,-24,7, signs 01110101110100111101010111
candidate -1,2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,18,-16,19,20,-15,21,-13,22,23,-10,24,-8,25,-2,-5,26,-3,4,-26,-25,1,6,9,12,-22,14,-21,-19,17,-18,-20,-23,11,-24,7, signs 01110101110100111101010111
candidate -1,2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,18,-16,19,20,-15,21,-13,22,23,-10,24,-8,25,-2,-5,26,-3,4,-26,-25,1,6,9,12,-22,-19,17,-18,-20,14,-21,-23,11,-24,7, signs 01110101110100111101010111
candidate 1,-2,3,-4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-9,23,24,-8,-1,-6,25,26,-3,4,-26,2,5,-25,-23,12,-21,-19,17,-18,15,-20,13,10,-22,-24,7, signs 10111001110011011101010111
candidate 1,-2,3,-4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-9,23,24,-8,-1,-6,25,26,-3,4,-26,2,5,-25,-23,-20,13,-19,17,-18,15,12,-21,10,-22,-24,7, signs 10111001110011011101010111
candidate 1,-2,3,-4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-9,23,24,-8,-1,-6,25,26,-3,4,-26,2,5,-25,-23,10,-22,12,-21,-19,17,-18,15,-20,13,-24,7, signs 10111001110011011101010111
candidate 1,-2,3,-4,-5,6,-7,8,9,-10,11,-12,-13,14,-15,16,-17,18,-16,19,-14,20,21,-11,22,-9,23,24,-8,-1,-6,25,26,-3,4,-26,2,5,-25,-23,10,-22,-20,13,-19,17,-18,15,12,-21,-24,7, signs 10111001110011011101010111
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,18,-16,19,20,-15,21,-13,22,23,-10,24,-8,-1,-6,25,26,-3,4,-26,2,5,-25,9,-23,11,14,-21,-19,17,-18,-20,12,-22,-24,7, signs 10111001110100111101010111
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,18,-16,19,20,-15,21,-13,22,23,-10,24,-8,-1,-6,25,26,-3,4,-26,2,5,-25,9,-23,11,-19,17,-18,-20,14,-21,12,-22,-24,7, signs 10111001110100111101010111
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,18,-16,19,20,-15,21,-13,22,23,-10,24,-8,-1,-6,25,26,-3,4,-26,2,5,-25,9,12,-22,14,-21,-19,17,-18,-20,-23,11,-24,7, signs 10111001110100111101010111
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,18,-16,19,20,-15,21,-13,22,23,-10,24,-8,-1,-6,25,26,-3,4,-26,2,5,-25,9,12,-22,-19,17,-18,-20,14,-21,-23,11,-24,7, signs 10111001110100111101010111
candidate 1,-2,-3,-4,5,-6,-7,8,-9,10,11,-12,-13,14,15,16,-17,18,-16,19,20,-15,-8,21,22,-5,-14,23,-10,24,25,-1,26,-11,12,3,-21,7,-19,17,-18,-20,6,-22,4,13,-23,9,-24,-26,2,-25, signs 11101100101101111101010110
candidate -1,2,-3,-4,5,-6,-7,8,9,-10,11,-12,-13,14,15,16,-17,18,-16,19,20,-15,-8,21,22,-5,-14,-9,-2,23,24,25,26,-11,12,-26,10,13,-25,1,-23,3,-21,7,-19,17,-18,-20,6,-22,4,-24, signs 01101100001111111101010111
candidate 1,-2,-3,-4,5,-6,-7,8,-9,10,11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,-5,21,22,-8,23,-10,24,25,-1,26,-11,6,-21,4,-19,14,17,-18,15,-20,3,-22,7,-23,9,-24,-26,2,-25, signs 11100101101111011101010110
candidate 1,-2,-3,-4,5,-6,-7,8,-9,10,11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,-5,21,22,-8,23,-10,24,25,-1,26,-11,6,-21,4,13,-19,17,-18,-20,14,3,-22,7,-23,9,-24,-26,2,-25, signs 11100101101110111101010110
candidate 1,-2,-3,4,5,-6,-7,-8,-9,10,11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,-10,22,-4,23,24,-1,25,-5,26,-11,-21,9,-22,-26,6,-25,-23,3,8,-19,14,17,-18,15,-20,7,2,-24, signs 11001110101111011101010110
candidate 1,-2,-3,4,5,-6,-7,-8,-9,10,11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,-10,22,-4,23,24,-1,25,-5,26,-11,-21,9,-22,-26,6,-25,-23,3,8,13,-19,17,-18,-20,14,7,2,-24, signs 11001110101110111101010110
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,22,23,24,25,-6,-3,26,-1,-4,-7,-25,9,-23,11,-21,-19,14,17,-18,15,-20,-22,10,-24,8,5,2,-26, signs 11011011010111011101010101
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,22,23,24,25,-6,-3,26,-1,-4,-7,-25,9,-23,11,-21,13,-19,17,-18,-20,14,-22,10,-24,8,5,2,-26, signs 11011011010110111101010101
candidate 1,-2,3,4,-5,6,7,-8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,19,20,21,22,-10,23,24,25,-6,-3,26,-1,-4,-7,-25,9,-23,-21,12,-19,14,17,-18,15,-20,11,-22,-24,8,5,2,-26, signs 11011011011011011101010101
candidate 1,-2,3,4,-5,6,7,-8,-9,10,11,-12,-13,-14,-15,16,-17,18,-16,19,20,-11,21,22,-10,23,24,25,-6,-3,26,-1,-4,-7,-25,9,-23,-21,12,-20,14,17,-18,15,-19,13,-22,-24,8,5,2,-26, signs 11011011011101011101010101
candidate 1,-2,3,4,-5,6,7,-8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,21,22,-13,-10,23,24,25,-6,-3,26,-1,-4,-7,-25,9,-23,11,-21,15,-19,17,-18,-20,14,-22,12,-24,8,5,2,-26, signs 11011011011011011101010101
candidate 1,-2,3,4,5,6,-7,-8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,-10,19,20,21,22,-5,23,-3,24,-1,-4,25,-6,26,-21,9,-19,11,14,17,-18,15,12,-20,8,-22,-26,7,-25,-23,2,-24, signs 11010111011011011101010110
candidate 1,-2,-3,4,5,6,7,-8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,-10,19,20,21,-6,22,-4,23,24,-1,25,-5,26,-7,-21,9,-19,11,14,17,-18,15,12,-20,8,-26,-22,3,-23,-25,2,-24, signs 11101011011011011101001101
candidate 1,-2,3,4,-5,-6,7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,-10,19,20,21,22,-7,23,-3,24,-1,-4,25,-8,26,-21,9,-19,11,14,17,-18,15,12,-20,-26,-22,6,-23,-25,5,2,-24, signs 11011101011011011101001101
candidate 1,-2,-3,4,5,-6,7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,-10,19,20,21,22,-7,-4,23,24,-1,25,-5,-8,26,-21,9,-19,11,14,17,-18,15,12,-20,-26,-22,6,3,-23,-25,2,-24, signs 11101101011011011101001101
candidate 1,-2,3,4,-5,6,7,-8,-9,10,-11,-12,-13,-14,15,16,-17,18,-16,19,20,-15,21,22,-10,23,24,25,-6,-3,26,-1,-4,-7,-25,9,-23,11,-22,13,-19,17,-18,-20,14,-21,12,-24,8,5,2,-26, signs 11011011011010111101010101
candidate 1,-2,3,4,-5,6,7,8,-9,-10,-11,-12,13,-14,-15,16,-17,18,-16,-13,19,20,21,22,23,24,-8,25,-6,-3,26,-1,-4,-7,-25,-23,10,-21,12,-19,14,17,-18,15,-20,11,-22,9,-24,5,2,-26, signs 11011011101011011101010101
candidate 1,-2,3,4,-5,6,7,8,-9,-10,11,-12,-13,-14,-15,16,-17,18,-16,19,20,-11,21,22,23,24,-8,25,-6,-3,26,-1,-4,-7,-25,-23,10,-21,12,-20,14,17,-18,15,-19,13,-22,9,-24,5,2,-26, signs 11011011101101011101010101
candidate 1,-2,3,4,-5,6,7,8,9,-10,-11,-12,-13,-14,-15,16,-17,18,-16,19,20,21,22,-9,23,24,-8,25,-6,-3,26,-1,-4,-7,-25,-23,10,-22,12,-20,14,17,-18,15,-19,13,-21,11,-24,5,2,-26, signs 11011011110101011101010101
candidate 1,-2,3,4,-5,6,7,8,-9,-10,11,-12,-13,-14,-15,16,-17,18,-16,19,20,21,22,23,24,-11,-8,25,-6,-3,26,-1,-4,-7,-25,9,-23,13,-21,15,-19,17,-18,-20,14,-22,12,-24,10,5,2,-26, signs 11011011101101011101010101
candidate 1,-2,3,4,-5,6,7,-8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,-10,19,20,21,-6,-3,22,-1,23,24,-4,-7,25,26,-19,11,14,17,-18,15,12,-20,-26,9,-21,-25,8,5,-24,-22,2,-23, signs 10011011111011011101101100
candidate 1,-2,3,-4,5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,-10,19,20,21,-6,22,23,-3,24,-1,25,-5,-8,26,-19,11,14,17,-18,15,12,-20,-26,9,-21,7,-22,-25,4,-23,2,-24, signs 11001011111011011101100110
candidate 1,-2,3,4,-5,-6,7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,-10,19,20,-7,21,-3,22,-1,23,24,-4,25,-8,26,-19,11,14,17,-18,15,12,-20,-26,9,6,-21,-25,5,-24,-22,2,-23, signs 10011101111011011101101100
candidate 1,-2,3,-4,5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,-10,19,20,21,-6,-3,22,-1,23,-5,24,25,-8,26,-19,11,14,17,-18,15,12,-20,-26,9,-25,7,-21,-24,4,-23,2,-22, signs 11011001111011011101010110
candidate 1,-2,-3,4,-5,6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,-10,19,20,-7,21,22,-4,23,24,-1,25,26,-6,-9,-19,11,14,17,-18,15,12,-20,8,-21,-26,5,-22,3,-23,-25,2,-24, signs 11100101111011011101001101
candidate 1,-2,3,4,-5,-6,-7,8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,-10,19,-8,20,21,-3,22,-1,23,24,-4,25,26,-9,-19,11,14,17,-18,15,12,7,-20,-26,6,-21,-25,5,-24,-22,2,-23, signs 10011110111011011101101100
candidate 1,-2,-3,4,-5,6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,-10,19,20,-7,-4,21,22,-1,23,24,-6,25,26,-9,-19,11,14,17,-18,15,12,-26,8,-20,-25,5,-24,3,-21,-23,2,-22, signs 11101100111011011100110011
candidate 1,-2,3,4,5,6,-7,8,-9,-10,11,-12,-13,-14,-15,16,-17,18,-16,19,20,-11,-8,21,22,-5,23,-3,24,-1,-4,25,-6,26,-21,9,12,-20,14,17,-18,15,-19,13,10,-22,-26,7,-25,-23,2,-24, signs 11010111101101011101010110
candidate 1,-2,-3,4,5,6,7,8,-9,-10,11,-12,-13,-14,-15,16,-17,18,-16,19,20,-11,-8,21,-6,22,-4,23,24,-1,25,-5,26,-7,-21,9,12,-20,14,17,-18,15,-19,13,10,-26,-22,3,-23,-25,2,-24, signs 11101011101101011101001101
candidate 1,-2,3,4,-5,6,7,8,-9,-10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,21,22,-13,23,24,-8,25,-6,-3,26,-1,-4,-7,-25,9,-24,11,-21,15,-19,17,-18,-20,14,-22,12,-23,10,5,2,-26, signs 11011011101011011101010101
candidate 1,-2,3,4,5,6,-7,8,-9,-10,-11,-12,13,-14,-15,16,-17,18,-16,-13,19,20,-8,21,22,-5,23,-3,24,-1,-4,25,-6,26,-21,9,-20,11,14,17,-18,15,12,-19,10,-22,-26,7,-25,-23,2,-24, signs 11010111101011011101010110
candidate 1,-2,-3,4,5,6,7,8,-9,-10,-11,-12,13,-14,-15,16,-17,18,-16,-13,19,20,-8,21,-6,22,-4,23,24,-1,25,-5,26,-7,-21,9,-20,11,14,17,-18,15,12,-19,10,-26,-22,3,-23,-25,2,-24, signs 11101011101011011101001101
candidate 1,-2,3,4,-5,6,7,8,-9,-10,-11,-12,-13,-14,15,16,-17,18,-16,19,20,-15,21,22,23,24,-8,25,-6,-3,26,-1,-4,-7,-25,9,-24,11,-22,13,-19,17,-18,-20,14,-21,12,-23,10,5,2,-26, signs 11011011101010111101010101
candidate 1,-2,3,4,5,6,-7,-8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,19,20,21,22,-10,-5,23,-3,24,-1,-4,25,-6,26,8,-21,12,-19,14,17,-18,15,-20,11,-22,9,-26,7,-25,-23,2,-24, signs 11010111011011011101010110
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,-6,-3,22,-1,23,24,-4,-7,25,26,10,-19,14,17,-18,15,-20,11,-26,9,-21,-25,8,5,-24,-22,2,-23, signs 10011011110111011101101100
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,-6,22,23,-3,24,-1,25,-5,-8,26,10,-19,14,17,-18,15,-20,11,-26,9,-21,7,-22,-25,4,-23,2,-24, signs 11001011110111011101100110
candidate 1,-2,3,4,-5,-6,7,8,-9,-10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,-7,21,-3,22,-1,23,24,-4,25,-8,26,10,-19,14,17,-18,15,-20,11,-26,9,6,-21,-25,5,-24,-22,2,-23, signs 10011101110111011101101100
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,-6,-3,22,-1,23,-5,24,25,-8,26,10,-19,14,17,-18,15,-20,11,-26,9,-25,7,-21,-24,4,-23,2,-22, signs 11011001110111011101010110
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,-7,21,22,-4,23,24,-1,25,26,-6,-9,10,-19,14,17,-18,15,-20,11,8,-21,-26,5,-22,3,-23,-25,2,-24, signs 11100101110111011101001101
candidate 1,-2,3,4,-5,-6,7,8,-9,-10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,22,-7,23,-3,24,-1,-4,25,-8,26,10,-19,14,17,-18,15,-20,11,-21,9,-26,-22,6,-23,-25,5,2,-24, signs 11011101010111011101001101
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,22,-7,-4,23,24,-1,25,-5,-8,26,10,-19,14,17,-18,15,-20,11,-21,9,-26,-22,6,3,-23,-25,2,-24, signs 11101101010111011101001101
candidate 1,-2,3,4,5,6,-7,-8,-9,10,11,-12,-13,-14,-15,16,-17,18,-16,19,20,-11,21,22,-10,-5,23,-3,24,-1,-4,25,-6,26,8,-21,12,-20,14,17,-18,15,-19,13,-22,9,-26,7,-25,-23,2,-24, signs 11010111011101011101010110
candidate 1,-2,3,4,5,6,-7,-8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,21,22,-13,-10,-5,23,-3,24,-1,-4,25,-6,26,8,11,-21,15,-19,17,-18,-20,14,-22,12,9,-26,7,-25,-23,2,-24, signs 11010111011011011101010110
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,-6,-3,22,-1,23,24,-4,-7,25,26,10,13,-19,17,-18,-20,14,11,-26,9,-21,-25,8,5,-24,-22,2,-23, signs 10011011110110111101101100
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,-6,22,23,-3,24,-1,25,-5,-8,26,10,13,-19,17,-18,-20,14,11,-26,9,-21,7,-22,-25,4,-23,2,-24, signs 11001011110110111101100110
candidate 1,-2,3,4,-5,-6,7,8,-9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,-7,21,-3,22,-1,23,24,-4,25,-8,26,10,13,-19,17,-18,-20,14,11,-26,9,6,-21,-25,5,-24,-22,2,-23, signs 10011101110110111101101100
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,-6,-3,22,-1,23,-5,24,25,-8,26,10,13,-19,17,-18,-20,14,11,-26,9,-25,7,-21,-24,4,-23,2,-22, signs 11011001110110111101010110
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,-7,21,22,-4,23,24,-1,25,26,-6,-9,10,13,-19,17,-18,-20,14,11,8,-21,-26,5,-22,3,-23,-25,2,-24, signs 11100101110110111101001101
candidate 1,-2,3,4,-5,-6,7,8,-9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,22,-7,23,-3,24,-1,-4,25,-8,26,10,13,-19,17,-18,-20,14,11,-21,9,-26,-22,6,-23,-25,5,2,-24, signs 11011101010110111101001101
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,22,-7,-4,23,24,-1,25,-5,-8,26,10,13,-19,17,-18,-20,14,11,-21,9,-26,-22,6,3,-23,-25,2,-24, signs 11101101010110111101001101
candidate 1,-2,3,4,5,6,-7,-8,-9,10,-11,-12,-13,-14,15,16,-17,18,-16,19,20,-15,21,22,-10,-5,23,-3,24,-1,-4,25,-6,26,8,11,-22,13,-19,17,-18,-20,14,-21,12,9,-26,7,-25,-23,2,-24, signs 11010111011010111101010110
candidate 1,-2,3,4,5,6,-7,-8,-9,-10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,22,-5,23,-3,24,-1,-4,25,-6,26,8,-22,10,-19,14,17,-18,15,-20,11,-21,9,-26,7,-25,-23,2,-24, signs 11010111010111011101010110
candidate 1,-2,3,4,5,6,-7,-8,-9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,22,-5,23,-3,24,-1,-4,25,-6,26,8,-22,10,13,-19,17,-18,-20,14,11,-21,9,-26,7,-25,-23,2,-24, signs 11010111010110111101010110
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,-6,-3,22,-1,23,24,-4,25,26,-9,10,-26,8,11,-25,7,-21,-19,14,17,-18,15,-20,5,-24,-22,2,-23, signs 10011000111111011101001111
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,-6,-3,22,-1,23,24,-4,25,26,-9,10,-26,8,11,-25,7,-21,13,-19,17,-18,-20,14,5,-24,-22,2,-23, signs 10011000111110111101001111
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,-13,19,-11,20,21,-8,22,-6,23,24,-3,25,-1,-4,26,-23,9,-21,-19,14,17,-18,15,12,-20,10,7,-22,-24,-26,5,2,-25, signs 11011110011011011101010110
candidate 1,-2,-3,4,5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,-13,19,-11,20,21,-8,22,-6,23,-4,24,25,-1,26,-5,-23,9,-21,-19,14,17,-18,15,12,-20,10,7,-22,3,-24,-26,2,-25, signs 11101110011011011101010110
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,-13,19,-11,20,21,-8,22,-6,23,24,-3,25,-1,-4,26,-23,-20,10,-19,14,17,-18,15,12,9,-21,7,-22,-24,-26,5,2,-25, signs 11011110011011011101010110
candidate 1,-2,-3,4,5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,-13,19,-11,20,21,-8,22,-6,23,-4,24,25,-1,26,-5,-23,-20,10,-19,14,17,-18,15,12,9,-21,7,-22,3,-24,-26,2,-25, signs 11101110011011011101010110
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,-13,19,-11,20,21,-8,22,-6,23,24,-3,25,-1,-4,26,-23,7,-22,9,-21,-19,14,17,-18,15,12,-20,10,-24,-26,5,2,-25, signs 11011110011011011101010110
candidate 1,-2,-3,4,5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,-13,19,-11,20,21,-8,22,-6,23,-4,24,25,-1,26,-5,-23,7,-22,9,-21,-19,14,17,-18,15,12,-20,10,3,-24,-26,2,-25, signs 11101110011011011101010110
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,-13,19,-11,20,21,-8,22,-6,23,24,-3,25,-1,-4,26,-23,7,-22,-20,10,-19,14,17,-18,15,12,9,-21,-24,-26,5,2,-25, signs 11011110011011011101010110
candidate 1,-2,-3,4,5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,-13,19,-11,20,21,-8,22,-6,23,-4,24,25,-1,26,-5,-23,7,-22,-20,10,-19,14,17,-18,15,12,9,-21,3,-24,-26,2,-25, signs 11101110011011011101010110
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,-10,22,23,-7,24,-3,25,-1,-4,26,6,-23,8,11,-21,-19,14,17,-18,15,-20,9,-22,-24,-26,5,2,-25, signs 11011110100111011101010110
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,-10,22,23,-7,-4,24,25,-1,26,-5,6,-23,8,11,-21,-19,14,17,-18,15,-20,9,-22,3,-24,-26,2,-25, signs 11101110100111011101010110
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,-10,22,23,-7,24,-3,25,-1,-4,26,6,-23,8,11,-21,13,-19,17,-18,-20,14,9,-22,-24,-26,5,2,-25, signs 11011110100110111101010110
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,-10,22,23,-7,-4,24,25,-1,26,-5,6,-23,8,11,-21,13,-19,17,-18,-20,14,9,-22,3,-24,-26,2,-25, signs 11101110100110111101010110
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,-10,22,23,-7,24,-3,25,-1,-4,26,6,-23,8,-19,14,17,-18,15,-20,11,-21,9,-22,-24,-26,5,2,-25, signs 11011110100111011101010110
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,-10,22,23,-7,-4,24,25,-1,26,-5,6,-23,8,-19,14,17,-18,15,-20,11,-21,9,-22,3,-24,-26,2,-25, signs 11101110100111011101010110
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,-10,22,23,-7,24,-3,25,-1,-4,26,6,-23,8,13,-19,17,-18,-20,14,11,-21,9,-22,-24,-26,5,2,-25, signs 11011110100110111101010110
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,-10,22,23,-7,-4,24,25,-1,26,-5,6,-23,8,13,-19,17,-18,-20,14,11,-21,9,-22,3,-24,-26,2,-25, signs 11101110100110111101010110
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,18,-16,19,20,-15,21,-13,22,23,-10,24,-8,-3,25,-1,-4,26,6,11,-23,-21,-19,17,-18,-20,14,-22,12,9,-24,7,-26,5,2,-25, signs 11011101100110111101010110
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,18,-16,19,20,-15,21,-13,22,23,-10,24,-8,-3,25,-1,-4,26,6,-22,12,-21,-19,17,-18,-20,14,11,-23,9,-24,7,-26,5,2,-25, signs 11011101100110111101010110
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,18,-16,19,20,-15,21,-13,22,23,-10,24,-8,-3,25,-1,-4,26,6,9,-24,11,-23,-21,-19,17,-18,-20,14,-22,12,7,-26,5,2,-25, signs 11011101100110111101010110
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,-10,22,23,-7,24,-3,25,-1,-4,26,6,9,-22,11,-21,-19,14,17,-18,15,-20,-23,8,-24,-26,5,2,-25, signs 11011110100111011101010110
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,-10,22,23,-7,-4,24,25,-1,26,-5,6,9,-22,11,-21,-19,14,17,-18,15,-20,-23,8,3,-24,-26,2,-25, signs 11101110100111011101010110
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,-10,22,23,-7,24,-3,25,-1,-4,26,6,9,-22,11,-21,13,-19,17,-18,-20,14,-23,8,-24,-26,5,2,-25, signs 11011110100110111101010110
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,-10,22,23,-7,-4,24,25,-1,26,-5,6,9,-22,11,-21,13,-19,17,-18,-20,14,-23,8,3,-24,-26,2,-25, signs 11101110100110111101010110
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,-10,22,23,-7,24,-3,25,-1,-4,26,6,9,-22,-19,14,17,-18,15,-20,11,-21,-23,8,-24,-26,5,2,-25, signs 11011110100111011101010110
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,-10,22,23,-7,-4,24,25,-1,26,-5,6,9,-22,-19,14,17,-18,15,-20,11,-21,-23,8,3,-24,-26,2,-25, signs 11101110100111011101010110
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,-10,22,23,-7,24,-3,25,-1,-4,26,6,9,-22,13,-19,17,-18,-20,14,11,-21,-23,8,-24,-26,5,2,-25, signs 11011110100110111101010110
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,-10,22,23,-7,-4,24,25,-1,26,-5,6,9,-22,13,-19,17,-18,-20,14,11,-21,-23,8,3,-24,-26,2,-25, signs 11101110100110111101010110
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,18,-16,19,20,-15,21,-13,22,23,-10,24,-8,-3,25,-1,-4,26,6,9,-24,-22,12,-21,-19,17,-18,-20,14,11,-23,7,-26,5,2,-25, signs 11011101100110111101010110
candidate 1,-2,3,4,-5,6,7,-8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,-10,19,20,21,-6,22,-4,23,24,-1,25,-3,26,-7,-21,9,-19,11,14,17,-18,15,12,-20,8,5,-22,-26,-23,-25,2,-24, signs 11011011011011011101011100
candidate 1,-2,3,4,-5,6,7,-8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,-10,19,20,21,-6,22,-4,-1,23,-3,24,-7,25,26,-19,11,14,17,-18,15,12,-20,-26,9,-21,-25,8,5,-22,-24,2,-23, signs 10011011111011011101111000
candidate 1,-2,3,4,-5,-6,7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,-10,19,20,-7,21,22,-4,-1,23,-3,24,25,-8,26,-19,11,14,17,-18,15,12,-20,-26,9,6,-21,-25,5,-22,-24,2,-23, signs 10011101111011011101111000
candidate 1,-2,3,4,-5,-6,-7,8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,-10,19,-8,20,21,22,-4,-1,23,-3,24,25,26,-9,-19,11,14,17,-18,15,12,7,-20,-26,6,-21,-25,5,-22,-24,2,-23, signs 10011110111011011101111000
candidate 1,-2,3,4,-5,6,7,8,-9,-10,11,-12,-13,-14,-15,16,-17,18,-16,19,20,-11,-8,21,-6,22,-4,23,24,-1,25,-3,26,-7,-21,9,12,-20,14,17,-18,15,-19,13,10,5,-22,-26,-23,-25,2,-24, signs 11011011101101011101011100
candidate 1,-2,3,4,-5,6,7,8,-9,-10,-11,-12,13,-14,-15,16,-17,18,-16,-13,19,20,-8,21,-6,22,-4,23,24,-1,25,-3,26,-7,-21,9,-20,11,14,17,-18,15,12,-19,10,5,-22,-26,-23,-25,2,-24, signs 11011011101011011101011100
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,-6,22,-4,-1,23,-3,24,-7,25,26,10,-19,14,17,-18,15,-20,11,-26,9,-21,-25,8,5,-22,-24,2,-23, signs 10011011110111011101111000
candidate 1,-2,3,4,-5,-6,7,8,-9,-10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,-7,21,22,-4,-1,23,-3,24,25,-8,26,10,-19,14,17,-18,15,-20,11,-26,9,6,-21,-25,5,-22,-24,2,-23, signs 10011101110111011101111000
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,-6,22,-4,-1,23,-3,24,-7,25,26,10,13,-19,17,-18,-20,14,11,-26,9,-21,-25,8,5,-22,-24,2,-23, signs 10011011110110111101111000
candidate 1,-2,3,4,-5,-6,7,8,-9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,-7,21,22,-4,-1,23,-3,24,25,-8,26,10,13,-19,17,-18,-20,14,11,-26,9,6,-21,-25,5,-22,-24,2,-23, signs 10011101110110111101111000
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,-6,22,-4,-1,23,-3,24,25,26,-9,10,-26,8,11,-25,7,-21,-19,14,17,-18,15,-20,5,-22,-24,2,-23, signs 10011000111111011101011011
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,-6,22,-4,-1,23,-3,24,25,26,-9,10,-26,8,11,-25,7,-21,13,-19,17,-18,-20,14,5,-22,-24,2,-23, signs 10011000111110111101011011
candidate -1,2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,-13,19,-11,20,21,-8,22,-6,23,24,25,-2,-5,26,-3,4,-26,-25,1,-23,9,-21,-19,14,17,-18,15,12,-20,10,7,-22,-24, signs 01110110011011011101010111
candidate -1,2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,-13,19,-11,20,21,-8,22,-6,23,24,25,-2,-5,26,-3,4,-26,-25,1,-23,-20,10,-19,14,17,-18,15,12,9,-21,7,-22,-24, signs 01110110011011011101010111
candidate -1,2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,-13,19,-11,20,21,-8,22,-6,23,24,25,-2,-5,26,-3,4,-26,-25,1,-23,7,-22,9,-21,-19,14,17,-18,15,12,-20,10,-24, signs 01110110011011011101010111
candidate -1,2,3,-4,5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,-17,18,-16,-13,19,-11,20,21,-8,22,-6,23,24,25,-2,-5,26,-3,4,-26,-25,1,-23,7,-22,-20,10,-19,14,17,-18,15,12,9,-21,-24, signs 01110110011011011101010111
candidate -1,2,3,-4,5,-6,7,-8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,-10,22,23,-7,24,25,-2,-5,26,-3,4,-26,-25,1,6,-23,8,11,-21,-19,14,17,-18,15,-20,9,-22,-24, signs 01110110100111011101010111
candidate -1,2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,-10,22,23,-7,24,25,-2,-5,26,-3,4,-26,-25,1,6,-23,8,11,-21,13,-19,17,-18,-20,14,9,-22,-24, signs 01110110100110111101010111
candidate -1,2,3,-4,5,-6,7,-8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,-10,22,23,-7,24,25,-2,-5,26,-3,4,-26,-25,1,6,-23,8,-19,14,17,-18,15,-20,11,-21,9,-22,-24, signs 01110110100111011101010111
candidate -1,2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,-10,22,23,-7,24,25,-2,-5,26,-3,4,-26,-25,1,6,-23,8,13,-19,17,-18,-20,14,11,-21,9,-22,-24, signs 01110110100110111101010111
candidate -1,2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,18,-16,19,20,-15,21,-13,22,23,-10,24,-8,25,-2,-5,26,-3,4,-26,-25,1,6,11,-23,-21,-19,17,-18,-20,14,-22,12,9,-24,7, signs 01110101100110111101010111
candidate -1,2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,18,-16,19,20,-15,21,-13,22,23,-10,24,-8,25,-2,-5,26,-3,4,-26,-25,1,6,-22,12,-21,-19,17,-18,-20,14,11,-23,9,-24,7, signs 01110101100110111101010111
candidate -1,2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,18,-16,19,20,-15,21,-13,22,23,-10,24,-8,25,-2,-5,26,-3,4,-26,-25,1,6,9,-24,11,-23,-21,-19,17,-18,-20,14,-22,12,7, signs 01110101100110111101010111
candidate -1,2,3,-4,5,-6,7,-8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,-10,22,23,-7,24,25,-2,-5,26,-3,4,-26,-25,1,6,9,-22,11,-21,-19,14,17,-18,15,-20,-23,8,-24, signs 01110110100111011101010111
candidate -1,2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,-10,22,23,-7,24,25,-2,-5,26,-3,4,-26,-25,1,6,9,-22,11,-21,13,-19,17,-18,-20,14,-23,8,-24, signs 01110110100110111101010111
candidate -1,2,3,-4,5,-6,7,-8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,-10,22,23,-7,24,25,-2,-5,26,-3,4,-26,-25,1,6,9,-22,-19,14,17,-18,15,-20,11,-21,-23,8,-24, signs 01110110100111011101010111
candidate -1,2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,-10,22,23,-7,24,25,-2,-5,26,-3,4,-26,-25,1,6,9,-22,13,-19,17,-18,-20,14,11,-21,-23,8,-24, signs 01110110100110111101010111
candidate -1,2,3,-4,5,-6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,18,-16,19,20,-15,21,-13,22,23,-10,24,-8,25,-2,-5,26,-3,4,-26,-25,1,6,9,-24,-22,12,-21,-19,17,-18,-20,14,11,-23,7, signs 01110101100110111101010111
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,-10,22,23,-7,24,-1,-6,25,26,-3,4,-26,2,5,-25,-23,8,11,-21,-19,14,17,-18,15,-20,9,-22,-24, signs 10111010100111011101010111
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,-10,22,23,-7,24,-1,-6,25,26,-3,4,-26,2,5,-25,-23,8,11,-21,13,-19,17,-18,-20,14,9,-22,-24, signs 10111010100110111101010111
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,-10,22,23,-7,24,-1,-6,25,26,-3,4,-26,2,5,-25,-23,8,-19,14,17,-18,15,-20,11,-21,9,-22,-24, signs 10111010100111011101010111
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,-10,22,23,-7,24,-1,-6,25,26,-3,4,-26,2,5,-25,-23,8,13,-19,17,-18,-20,14,11,-21,9,-22,-24, signs 10111010100110111101010111
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,18,-16,19,20,-15,21,-13,22,23,-10,24,-8,-1,-6,25,26,-3,4,-26,2,5,-25,11,-23,-21,-19,17,-18,-20,14,-22,12,9,-24,7, signs 10111001100110111101010111
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,18,-16,19,20,-15,21,-13,22,23,-10,24,-8,-1,-6,25,26,-3,4,-26,2,5,-25,-22,12,-21,-19,17,-18,-20,14,11,-23,9,-24,7, signs 10111001100110111101010111
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,18,-16,19,20,-15,21,-13,22,23,-10,24,-8,-1,-6,25,26,-3,4,-26,2,5,-25,9,-24,11,-23,-21,-19,17,-18,-20,14,-22,12,7, signs 10111001100110111101010111
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,-10,22,23,-7,24,-1,-6,25,26,-3,4,-26,2,5,-25,9,-22,11,-21,-19,14,17,-18,15,-20,-23,8,-24, signs 10111010100111011101010111
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,-10,22,23,-7,24,-1,-6,25,26,-3,4,-26,2,5,-25,9,-22,11,-21,13,-19,17,-18,-20,14,-23,8,-24, signs 10111010100110111101010111
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,-10,22,23,-7,24,-1,-6,25,26,-3,4,-26,2,5,-25,9,-22,-19,14,17,-18,15,-20,11,-21,-23,8,-24, signs 10111010100111011101010111
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,-10,22,23,-7,24,-1,-6,25,26,-3,4,-26,2,5,-25,9,-22,13,-19,17,-18,-20,14,11,-21,-23,8,-24, signs 10111010100110111101010111
candidate 1,-2,3,-4,-5,6,-7,8,-9,10,-11,-12,13,-14,15,16,-17,18,-16,19,20,-15,21,-13,22,23,-10,24,-8,-1,-6,25,26,-3,4,-26,2,5,-25,9,-24,-22,12,-21,-19,17,-18,-20,14,11,-23,7, signs 10111001100110111101010111
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,-4,22,23,-1,24,25,-10,-7,26,-9,8,-26,6,11,-25,5,-21,-19,14,17,-18,15,-20,3,-22,-24,2,-23, signs 11100001111111011101011010
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,-4,22,23,-1,24,25,-10,-7,26,-9,8,-26,6,11,-25,5,-21,13,-19,17,-18,-20,14,3,-22,-24,2,-23, signs 11100001111110111101011010
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,-4,22,23,-1,24,25,-10,-5,26,-7,8,-26,6,9,-25,11,-21,-19,14,17,-18,15,-20,3,-22,-24,2,-23, signs 11100011110111011101011001
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,-4,22,23,-1,24,25,-10,-5,26,-7,8,-26,6,9,-25,11,-21,13,-19,17,-18,-20,14,3,-22,-24,2,-23, signs 11100011110110111101011001
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,-4,22,23,-1,24,25,-10,-5,26,-7,8,-26,6,9,-25,-19,14,17,-18,15,-20,11,-21,3,-22,-24,2,-23, signs 11100011110111011101011001
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,-4,22,23,-1,24,25,-10,-5,26,-7,8,-26,6,9,-25,13,-19,17,-18,-20,14,11,-21,3,-22,-24,2,-23, signs 11100011110110111101011001
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,22,-3,23,-1,-4,24,-6,25,26,-9,10,-26,8,11,-25,7,-21,-19,14,17,-18,15,-20,5,-24,-22,2,-23, signs 11010000111111011101001111
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,22,-3,23,-1,-4,24,-6,25,26,-9,10,-26,8,11,-25,7,-21,13,-19,17,-18,-20,14,5,-24,-22,2,-23, signs 11010000111110111101001111
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,-4,22,23,-1,24,25,-6,-11,26,-9,8,-26,10,7,-25,5,-21,-19,14,17,-18,15,-20,3,-22,-24,2,-23, signs 11100111100111011101011010
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,-4,22,23,-1,24,25,-6,-11,26,-9,8,-26,10,7,-25,5,-21,13,-19,17,-18,-20,14,3,-22,-24,2,-23, signs 11100111100110111101011010
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,-4,22,23,-1,24,25,-6,-9,26,-7,8,-26,10,5,-25,11,-21,-19,14,17,-18,15,-20,3,-22,-24,2,-23, signs 11101111000111011101011001
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,-4,22,23,-1,24,25,-6,-9,26,-7,8,-26,10,5,-25,11,-21,13,-19,17,-18,-20,14,3,-22,-24,2,-23, signs 11101111000110111101011001
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,-4,22,23,-1,24,25,-6,-9,26,-7,8,-26,10,5,-25,-19,14,17,-18,15,-20,11,-21,3,-22,-24,2,-23, signs 11101111000111011101011001
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,-4,22,23,-1,24,25,-6,-9,26,-7,8,-26,10,5,-25,13,-19,17,-18,-20,14,11,-21,3,-22,-24,2,-23, signs 11101111000110111101011001
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,22,-3,23,-1,-4,24,-10,25,26,-7,8,-26,6,9,-25,11,-21,-19,14,17,-18,15,-20,5,-24,-22,2,-23, signs 11010011100111011101001111
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,22,-3,23,-1,-4,24,-10,25,26,-7,8,-26,6,9,-25,11,-21,13,-19,17,-18,-20,14,5,-24,-22,2,-23, signs 11010011100110111101001111
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,-3,21,-1,22,23,-4,24,-10,25,26,-7,8,-26,6,9,-25,-19,14,17,-18,15,-20,11,-24,5,-23,-21,2,-22, signs 10011011100111011101011011
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,22,-3,23,-1,-4,24,-10,25,26,-7,8,-26,6,9,-25,-19,14,17,-18,15,-20,11,-21,5,-24,-22,2,-23, signs 11010011100111011101001111
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,-3,21,-1,22,23,-4,24,-10,25,26,-7,8,-26,6,9,-25,13,-19,17,-18,-20,14,11,-24,5,-23,-21,2,-22, signs 10011011100110111101011011
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,22,-3,23,-1,-4,24,-10,25,26,-7,8,-26,6,9,-25,13,-19,17,-18,-20,14,11,-21,5,-24,-22,2,-23, signs 11010011100110111101001111
candidate 1,-2,3,-4,5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,-10,19,20,21,-6,22,23,-1,24,-3,25,-5,-8,26,-19,11,14,17,-18,15,12,-20,-26,9,-21,7,-22,-25,4,-24,2,-23, signs 11001011111011011101101010
candidate 1,-2,-3,4,-5,6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,-10,19,20,-7,21,22,23,-1,24,25,-4,26,-6,-9,-19,11,14,17,-18,15,12,-20,8,-21,-26,5,-25,3,-22,-24,2,-23, signs 11100101111011011101011001
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,-6,22,23,-1,24,-3,25,-5,-8,26,10,-19,14,17,-18,15,-20,11,-26,9,-21,7,-22,-25,4,-24,2,-23, signs 11001011110111011101101010
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,-7,21,22,23,-1,24,25,-4,26,-6,-9,10,-19,14,17,-18,15,-20,11,8,-21,-26,5,-25,3,-22,-24,2,-23, signs 11100101110111011101011001
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,-6,22,23,-1,24,-3,25,-5,-8,26,10,13,-19,17,-18,-20,14,11,-26,9,-21,7,-22,-25,4,-24,2,-23, signs 11001011110110111101101010
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,-7,21,22,23,-1,24,25,-4,26,-6,-9,10,13,-19,17,-18,-20,14,11,8,-21,-26,5,-25,3,-22,-24,2,-23, signs 11100101110110111101011001
candidate -1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,15,16,-17,18,-16,19,20,-15,21,22,-14,23,24,25,-12,-3,-10,-5,26,-7,8,-26,6,9,4,11,2,13,-25,1,-23,-21,-19,17,-18,-20,-22,-24, signs 00000011111111111101010111
candidate -1,2,-3,-4,5,-6,7,-8,-9,10,-11,-12,13,14,15,16,-17,18,-16,19,20,-15,21,22,-14,23,24,-13,-2,25,-10,-5,26,-7,8,-26,6,9,4,11,-25,3,12,1,-23,-21,-19,17,-18,-20,-22,-24, signs 00000011111111111101010111
candidate -1,2,-3,4,-5,-6,7,-8,-9,-10,11,-12,13,14,15,16,-17,18,-16,19,20,-15,21,22,-14,23,24,-13,-2,-11,-4,25,26,-7,8,-26,6,9,-25,5,10,3,12,1,-23,-21,-19,17,-18,-20,-22,-24, signs 00000011111111111101010111
candidate -1,2,-3,-4,5,-6,7,-8,9,10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,22,23,-10,24,-2,-9,25,-7,26,-5,6,-26,4,-25,8,3,-24,11,-23,1,-21,-19,14,17,-18,15,-20,-22, signs 00001101111111011101011011
candidate -1,2,-3,-4,5,-6,7,-8,9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,22,23,-10,24,-2,-9,25,-7,26,-5,6,-26,4,-25,8,3,-24,11,-23,1,-21,13,-19,17,-18,-20,14,-22, signs 00001101111110111101011011
candidate -1,2,-3,-4,5,-6,7,-8,9,10,-11,-12,-13,14,15,16,-17,18,-16,19,20,-15,21,22,-14,23,-10,24,-2,-9,25,-7,26,-5,6,-26,4,-25,8,3,-24,11,-23,1,12,-21,-19,17,-18,-20,-22,13, signs 00001101111101111101011011
candidate 1,-2,-3,-4,5,-6,-7,8,-9,10,11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,22,-11,23,-1,-10,24,-8,25,26,-5,6,-26,4,7,-25,3,-24,9,2,-23,-21,-19,14,17,-18,15,-20,-22, signs 00001110111111011101010111
candidate 1,-2,-3,-4,5,-6,-7,8,-9,10,11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,22,-11,23,-1,-10,24,-8,25,26,-5,6,-26,4,7,-25,3,-24,9,2,-23,-21,13,-19,17,-18,-20,14,-22, signs 00001110111110111101010111
candidate 1,-2,-3,-4,5,-6,-7,8,-9,10,11,-12,-13,14,15,16,-17,18,-16,19,20,-15,21,22,-14,-11,23,-1,-10,24,-8,25,26,-5,6,-26,4,7,-25,3,-24,9,2,-23,12,-21,-19,17,-18,-20,-22,13, signs 00001110111101111101010111
candidate -1,2,-3,4,5,-6,7,-8,-9,-10,11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,22,-11,23,24,-2,25,-4,-7,26,-5,6,-26,-25,3,8,1,10,-23,-21,-19,14,17,-18,15,-20,-22,-24,9, signs 00011101101111011101010111
candidate -1,2,-3,4,5,-6,7,-8,-9,-10,11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,22,-11,23,24,-2,25,-4,-7,26,-5,6,-26,-25,3,8,1,10,-23,-21,13,-19,17,-18,-20,14,-22,-24,9, signs 00011101101110111101010111
candidate -1,2,-3,4,5,-6,7,-8,-9,-10,11,-12,-13,14,15,16,-17,18,-16,19,20,-15,21,22,-14,-11,23,24,-2,25,-4,-7,26,-5,6,-26,-25,3,8,1,10,-23,12,-21,-19,17,-18,-20,-22,13,-24,9, signs 00011101101101111101010111
candidate -1,2,-3,4,5,-6,7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,22,23,24,-9,-2,25,-4,-7,26,-5,6,-26,-25,3,8,1,-23,11,-21,-19,14,17,-18,15,-20,-22,10,-24, signs 00011101110111011101010111
candidate -1,2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,22,23,24,-9,-2,25,-4,-7,26,-5,6,-26,-25,3,8,1,-23,11,-21,13,-19,17,-18,-20,14,-22,10,-24, signs 00011101110110111101010111
candidate -1,2,-3,4,5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,19,20,21,22,-10,23,24,-9,-2,25,-4,-7,26,-5,6,-26,-25,3,8,1,-23,-21,12,-19,14,17,-18,15,-20,11,-22,-24, signs 00011101111011011101010111
candidate -1,2,-3,4,5,-6,7,-8,9,10,11,-12,-13,-14,-15,16,-17,18,-16,19,20,-11,21,22,-10,23,24,-9,-2,25,-4,-7,26,-5,6,-26,-25,3,8,1,-23,-21,12,-20,14,17,-18,15,-19,13,-22,-24, signs 00011101111101011101010111
candidate -1,2,-3,4,5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,21,22,-13,-10,23,24,-9,-2,25,-4,-7,26,-5,6,-26,-25,3,8,1,-23,11,-21,15,-19,17,-18,-20,14,-22,12,-24, signs 00011101111011011101010111
candidate -1,2,-3,4,5,-6,7,-8,9,10,-11,-12,-13,-14,15,16,-17,18,-16,19,20,-15,21,22,-10,23,24,-9,-2,25,-4,-7,26,-5,6,-26,-25,3,8,1,-23,11,-22,13,-19,17,-18,-20,14,-21,12,-24, signs 00011101111010111101010111
candidate -1,2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,21,22,23,24,-12,-9,-2,25,-4,-7,26,-5,6,-26,-25,3,8,1,10,-23,14,-21,-19,17,-18,-20,-22,13,-24,11, signs 00011101110110111101010111
candidate -1,2,-3,4,5,-6,7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,19,20,21,22,-13,23,24,-12,-9,-2,25,-4,-7,26,-5,6,-26,-25,3,8,1,10,-23,-21,15,-19,17,-18,-20,14,-22,-24,11, signs 00011101110111011101010111
candidate -1,2,-3,4,5,-6,7,-8,9,-10,-11,-12,-13,14,15,16,-17,18,-16,19,20,-15,21,22,-14,23,24,-9,-2,25,-4,-7,26,-5,6,-26,-25,3,8,1,10,-24,12,-21,-19,17,-18,-20,-22,13,-23,11, signs 00011101110101111101010111
candidate -1,2,-3,4,5,-6,7,-8,-9,-10,11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,22,-11,23,24,-2,25,-4,-7,26,-5,6,-26,-25,3,8,1,-24,9,-21,-19,14,17,-18,15,-20,-22,10,-23, signs 00011101101111011101010111
candidate -1,2,-3,4,5,-6,7,-8,-9,-10,11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,22,-11,23,24,-2,25,-4,-7,26,-5,6,-26,-25,3,8,1,-24,9,-21,13,-19,17,-18,-20,14,-22,10,-23, signs 00011101101110111101010111
candidate -1,2,-3,4,5,-6,7,-8,-9,-10,11,-12,-13,14,15,16,-17,18,-16,19,20,-15,21,22,-14,-11,23,24,-2,25,-4,-7,26,-5,6,-26,-25,3,8,1,-24,9,12,-21,-19,17,-18,-20,-22,13,10,-23, signs 00011101101101111101010111
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,-10,22,23,-1,24,25,-4,-7,26,-5,6,-26,-25,3,8,-24,2,-23,-21,-19,14,17,-18,15,-20,11,-22,9, signs 00011101110111011101010111
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,-10,22,23,-1,24,25,-4,-7,26,-5,6,-26,-25,3,8,-24,2,-23,-21,13,-19,17,-18,-20,14,11,-22,9, signs 00011101110110111101010111
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,22,23,-10,-1,24,25,-4,-7,26,-5,6,-26,-25,3,8,-24,2,9,-23,11,-21,-19,14,17,-18,15,-20,-22, signs 00011101110111011101010111
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,22,23,-10,-1,24,25,-4,-7,26,-5,6,-26,-25,3,8,-24,2,9,-23,11,-21,13,-19,17,-18,-20,14,-22, signs 00011101110110111101010111
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,-12,-13,14,15,16,-17,18,-16,19,20,-15,21,22,-14,23,-10,-1,24,25,-4,-7,26,-5,6,-26,-25,3,8,-24,2,9,12,-21,-19,17,-18,-20,-22,13,-23,11, signs 00011101110101111101010111
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,-10,22,23,-1,24,-3,-8,25,26,-5,6,-26,4,7,-25,-24,2,-23,-21,-19,14,17,-18,15,-20,11,-22,9, signs 00101110110111011101010111
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,-10,22,23,-1,24,-3,-8,25,26,-5,6,-26,4,7,-25,-24,2,-23,-21,13,-19,17,-18,-20,14,11,-22,9, signs 00101110110110111101010111
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,22,23,-10,-1,24,-3,-8,25,26,-5,6,-26,4,7,-25,-24,2,9,-23,11,-21,-19,14,17,-18,15,-20,-22, signs 00101110110111011101010111
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,22,23,-10,-1,24,-3,-8,25,26,-5,6,-26,4,7,-25,-24,2,9,-23,11,-21,13,-19,17,-18,-20,14,-22, signs 00101110110110111101010111
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,-13,14,15,16,-17,18,-16,19,20,-15,21,22,-14,23,-10,-1,24,-3,-8,25,26,-5,6,-26,4,7,-25,-24,2,9,12,-21,-19,17,-18,-20,-22,13,-23,11, signs 00101110110101111101010111
candidate 1,-2,-3,-4,5,6,-7,8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,19,-12,20,-8,-5,21,22,23,-1,24,25,-6,-9,26,-13,-19,11,-20,-26,14,17,-18,15,10,7,4,-21,-25,3,-22,-24,2,-23, signs 00001001000101011110000111
candidate 1,-2,-3,4,5,-6,-7,8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,19,-12,20,-8,21,-4,22,23,-1,24,-5,25,-9,26,-13,-19,11,-20,-26,14,17,-18,15,10,7,-21,-25,6,3,-22,-24,2,-23, signs 00010001000101011110000111
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,19,-12,20,-8,21,22,-3,23,-1,-4,24,25,-9,26,-13,-19,11,-20,-26,14,17,-18,15,10,7,-21,-25,6,-22,-24,5,2,-23, signs 00100001000101011110000111
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,-11,12,13,-14,-15,16,-17,18,-16,19,-12,20,21,-7,-4,22,23,-1,24,-5,-8,25,26,-13,-19,11,-20,-26,14,17,-18,15,10,-21,-25,9,6,3,-22,-24,2,-23, signs 00010010000101011110000111
candidate 1,-2,3,4,-5,-6,7,8,-9,-10,-11,12,13,-14,-15,16,-17,18,-16,19,-12,20,21,-7,22,-3,23,-1,-4,24,-8,25,26,-13,-19,11,-20,-26,14,17,-18,15,10,-21,-25,9,6,-22,-24,5,2,-23, signs 00100010000101011110000111
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,-11,12,13,-14,-15,16,-17,18,-16,19,-12,20,21,22,-6,-3,23,-1,-4,-7,24,25,26,-13,-19,11,-20,-26,14,17,-18,15,10,-21,-25,9,-22,-24,8,5,2,-23, signs 00100100000101011110000111
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,-10,22,23,-7,24,-3,25,-1,-4,26,8,-23,-21,-19,14,17,-18,15,-20,11,-22,9,6,-24,-26,5,2,-25, signs 11011100110111011101010110
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,-10,22,23,-7,-4,24,25,-1,26,-5,8,-23,-21,-19,14,17,-18,15,-20,11,-22,9,6,3,-24,-26,2,-25, signs 11101100110111011101010110
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,-10,22,23,-7,24,-3,25,-1,-4,26,8,-23,-21,13,-19,17,-18,-20,14,11,-22,9,6,-24,-26,5,2,-25, signs 11011100110110111101010110
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,-10,22,23,-7,-4,24,25,-1,26,-5,8,-23,-21,13,-19,17,-18,-20,14,11,-22,9,6,3,-24,-26,2,-25, signs 11101100110110111101010110
candidate 1,-2,-3,4,5,6,-7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,-10,19,20,-9,21,22,-6,23,-4,24,25,-1,26,-5,8,-21,-19,11,14,17,-18,15,12,-20,-22,7,-23,3,-24,-26,2,-25, signs 11101010111011011101010110
candidate 1,-2,-3,4,-5,6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,-10,19,20,-9,21,-7,-4,22,23,-1,24,25,-6,26,8,-21,-19,11,14,17,-18,15,12,-20,-26,5,-25,3,-22,-24,2,-23, signs 11101100111011011101011001
candidate 1,-2,-3,4,5,6,-7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,-9,21,22,-6,23,-4,24,25,-1,26,-5,8,-21,10,-19,14,17,-18,15,-20,11,-22,7,-23,3,-24,-26,2,-25, signs 11101010110111011101010110
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,-9,21,-7,-4,22,23,-1,24,25,-6,26,8,-21,10,-19,14,17,-18,15,-20,11,-26,5,-25,3,-22,-24,2,-23, signs 11101100110111011101011001
candidate 1,-2,-3,4,5,6,-7,-8,9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,-9,21,22,-6,23,-4,24,25,-1,26,-5,8,-21,10,13,-19,17,-18,-20,14,11,-22,7,-23,3,-24,-26,2,-25, signs 11101010110110111101010110
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,-9,21,-7,-4,22,23,-1,24,25,-6,26,8,-21,10,13,-19,17,-18,-20,14,11,-26,5,-25,3,-22,-24,2,-23, signs 11101100110110111101011001
candidate 1,-2,3,-4,5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,-10,19,20,21,-8,22,-6,-3,23,-1,24,-5,25,26,-19,11,14,17,-18,15,12,-20,-26,9,-21,7,-22,-25,4,-24,2,-23, signs 11011001111011011101101010
candidate 1,-2,-3,4,-5,6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,-10,19,20,-9,21,-7,-4,22,23,-1,24,25,-6,26,-19,11,14,17,-18,15,12,-20,8,-21,-26,5,-25,3,-22,-24,2,-23, signs 11101100111011011101011001
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,-8,22,-6,-3,23,-1,24,-5,25,26,10,-19,14,17,-18,15,-20,11,-26,9,-21,7,-22,-25,4,-24,2,-23, signs 11011001110111011101101010
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,-9,21,-7,-4,22,23,-1,24,25,-6,26,10,-19,14,17,-18,15,-20,11,8,-21,-26,5,-25,3,-22,-24,2,-23, signs 11101100110111011101011001
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,-8,22,-6,-3,23,-1,24,-5,25,26,10,13,-19,17,-18,-20,14,11,-26,9,-21,7,-22,-25,4,-24,2,-23, signs 11011001110110111101101010
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,-9,21,-7,-4,22,23,-1,24,25,-6,26,10,13,-19,17,-18,-20,14,11,8,-21,-26,5,-25,3,-22,-24,2,-23, signs 11101100110110111101011001
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,-10,22,23,-7,24,-3,25,-1,-4,26,-22,9,-21,-19,14,17,-18,15,-20,11,8,-23,6,-24,-26,5,2,-25, signs 11011100110111011101010110
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,-10,22,23,-7,-4,24,25,-1,26,-5,-22,9,-21,-19,14,17,-18,15,-20,11,8,-23,6,3,-24,-26,2,-25, signs 11101100110111011101010110
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,-10,22,23,-7,24,-3,25,-1,-4,26,-22,9,-21,13,-19,17,-18,-20,14,11,8,-23,6,-24,-26,5,2,-25, signs 11011100110110111101010110
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,-10,22,23,-7,-4,24,25,-1,26,-5,-22,9,-21,13,-19,17,-18,-20,14,11,8,-23,6,3,-24,-26,2,-25, signs 11101100110110111101010110
candidate 1,-2,-3,4,5,6,-7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,-10,19,20,-9,21,22,-6,23,-4,24,25,-1,26,-5,-22,7,-19,11,14,17,-18,15,12,-20,8,-21,-23,3,-24,-26,2,-25, signs 11101010111011011101010110
candidate 1,-2,-3,4,5,6,-7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,-9,21,22,-6,23,-4,24,25,-1,26,-5,-22,7,10,-19,14,17,-18,15,-20,11,8,-21,-23,3,-24,-26,2,-25, signs 11101010110111011101010110
candidate 1,-2,-3,4,5,6,-7,-8,9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,-9,21,22,-6,23,-4,24,25,-1,26,-5,-22,7,10,13,-19,17,-18,-20,14,11,8,-21,-23,3,-24,-26,2,-25, signs 11101010110110111101010110
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,-10,22,23,-7,24,-3,25,-1,-4,26,6,-24,8,-23,-21,-19,14,17,-18,15,-20,11,-22,9,-26,5,2,-25, signs 11011100110111011101010110
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,-10,22,23,-7,24,-3,25,-1,-4,26,6,-24,8,-23,-21,13,-19,17,-18,-20,14,11,-22,9,-26,5,2,-25, signs 11011100110110111101010110
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,-10,22,23,-7,24,-3,25,-1,-4,26,6,-24,-22,9,-21,-19,14,17,-18,15,-20,11,8,-23,-26,5,2,-25, signs 11011100110111011101010110
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,-10,22,23,-7,24,-3,25,-1,-4,26,6,-24,-22,9,-21,13,-19,17,-18,-20,14,11,8,-23,-26,5,2,-25, signs 11011100110110111101010110
candidate 1,-2,3,4,-5,6,-7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,-10,19,20,-9,21,22,23,-3,24,-1,-4,25,-6,26,8,-21,-19,11,14,17,-18,15,12,-20,-22,7,-26,-23,-25,5,2,-24, signs 11011010111011011101011100
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,-9,21,22,23,-3,24,-1,-4,25,-6,26,8,-21,10,-19,14,17,-18,15,-20,11,-22,7,-26,-23,-25,5,2,-24, signs 11011010110111011101011100
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,-9,21,22,23,-3,24,-1,-4,25,-6,26,8,-21,10,13,-19,17,-18,-20,14,11,-22,7,-26,-23,-25,5,2,-24, signs 11011010110110111101011100
candidate 1,-2,3,4,-5,6,7,-8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,-10,19,20,21,22,-7,23,-3,24,-1,-4,25,-6,26,-21,9,-19,11,14,17,-18,15,12,-20,8,-22,-26,-23,-25,5,2,-24, signs 11011011011011011101011100
candidate 1,-2,3,4,-5,-6,7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,-10,19,20,21,-8,22,23,-3,24,-1,-4,25,26,-7,-21,9,-19,11,14,17,-18,15,12,-20,-22,-26,6,-23,-25,5,2,-24, signs 11011101011011011101011100
candidate 1,-2,-3,4,5,-6,7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,-10,19,20,21,-8,22,-4,23,24,-1,25,-5,26,-7,-21,9,-19,11,14,17,-18,15,12,-20,-22,-26,6,3,-23,-25,2,-24, signs 11101101011011011101011100
candidate 1,-2,3,4,-5,6,7,8,-9,-10,11,-12,-13,-14,-15,16,-17,18,-16,19,20,-11,-8,21,22,-7,23,-3,24,-1,-4,25,-6,26,-21,9,12,-20,14,17,-18,15,-19,13,10,-22,-26,-23,-25,5,2,-24, signs 11011011101101011101011100
candidate 1,-2,3,4,-5,6,7,8,-9,-10,-11,-12,13,-14,-15,16,-17,18,-16,-13,19,20,-8,21,22,-7,23,-3,24,-1,-4,25,-6,26,-21,9,-20,11,14,17,-18,15,12,-19,10,-22,-26,-23,-25,5,2,-24, signs 11011011101011011101011100
candidate 1,-2,3,4,-5,6,7,-8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,19,20,21,22,-10,-7,23,-3,24,-1,-4,25,-6,26,8,-21,12,-19,14,17,-18,15,-20,11,-22,9,-26,-23,-25,5,2,-24, signs 11011011011011011101011100
candidate 1,-2,3,4,-5,-6,7,8,-9,-10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,-8,22,23,-3,24,-1,-4,25,26,-7,10,-19,14,17,-18,15,-20,11,-21,9,-22,-26,6,-23,-25,5,2,-24, signs 11011101010111011101011100
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,-8,22,-4,23,24,-1,25,-5,26,-7,10,-19,14,17,-18,15,-20,11,-21,9,-22,-26,6,3,-23,-25,2,-24, signs 11101101010111011101011100
candidate 1,-2,3,4,-5,6,7,-8,-9,10,11,-12,-13,-14,-15,16,-17,18,-16,19,20,-11,21,22,-10,-7,23,-3,24,-1,-4,25,-6,26,8,-21,12,-20,14,17,-18,15,-19,13,-22,9,-26,-23,-25,5,2,-24, signs 11011011011101011101011100
candidate 1,-2,3,4,-5,6,7,-8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,21,22,-13,-10,-7,23,-3,24,-1,-4,25,-6,26,8,11,-21,15,-19,17,-18,-20,14,-22,12,9,-26,-23,-25,5,2,-24, signs 11011011011011011101011100
candidate 1,-2,3,4,-5,-6,7,8,-9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,-8,22,23,-3,24,-1,-4,25,26,-7,10,13,-19,17,-18,-20,14,11,-21,9,-22,-26,6,-23,-25,5,2,-24, signs 11011101010110111101011100
candidate 1,-2,-3,4,5,-6,7,8,-9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,-8,22,-4,23,24,-1,25,-5,26,-7,10,13,-19,17,-18,-20,14,11,-21,9,-22,-26,6,3,-23,-25,2,-24, signs 11101101010110111101011100
candidate 1,-2,3,4,-5,6,7,-8,-9,10,-11,-12,-13,-14,15,16,-17,18,-16,19,20,-15,21,22,-10,-7,23,-3,24,-1,-4,25,-6,26,8,11,-22,13,-19,17,-18,-20,14,-21,12,9,-26,-23,-25,5,2,-24, signs 11011011011010111101011100
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,22,-7,23,-3,24,-1,-4,25,-6,26,8,-22,10,-19,14,17,-18,15,-20,11,-21,9,-26,-23,-25,5,2,-24, signs 11011011010111011101011100
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,22,-7,23,-3,24,-1,-4,25,-6,26,8,-22,10,13,-19,17,-18,-20,14,11,-21,9,-26,-23,-25,5,2,-24, signs 11011011010110111101011100
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,-10,22,23,-3,24,-1,-4,25,26,-7,-22,9,-21,-19,14,17,-18,15,-20,11,8,-26,6,-23,-25,5,2,-24, signs 11011100110111011101011100
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,-10,22,-4,23,24,-1,25,-5,26,-7,-22,9,-21,-19,14,17,-18,15,-20,11,8,-26,6,3,-23,-25,2,-24, signs 11101100110111011101011100
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,-10,22,23,-3,24,-1,-4,25,26,-7,-22,9,-21,13,-19,17,-18,-20,14,11,8,-26,6,-23,-25,5,2,-24, signs 11011100110110111101011100
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,-10,22,-4,23,24,-1,25,-5,26,-7,-22,9,-21,13,-19,17,-18,-20,14,11,8,-26,6,3,-23,-25,2,-24, signs 11101100110110111101011100
candidate 1,-2,3,4,-5,6,-7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,-10,19,20,-9,21,22,23,-3,24,-1,-4,25,-6,26,-22,7,-19,11,14,17,-18,15,12,-20,8,-21,-26,-23,-25,5,2,-24, signs 11011010111011011101011100
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,-9,21,22,23,-3,24,-1,-4,25,-6,26,-22,7,10,-19,14,17,-18,15,-20,11,8,-21,-26,-23,-25,5,2,-24, signs 11011010110111011101011100
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,-9,21,22,23,-3,24,-1,-4,25,-6,26,-22,7,10,13,-19,17,-18,-20,14,11,8,-21,-26,-23,-25,5,2,-24, signs 11011010110110111101011100
candidate 1,-2,3,-4,5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,-10,19,20,21,22,-5,23,-3,24,-1,-6,25,-8,26,-19,11,14,17,-18,15,12,-20,-26,9,-21,7,-25,-22,4,-23,2,-24, signs 11001011111011011101110100
candidate 1,-2,3,-4,5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,-10,19,20,-5,21,-3,22,-1,23,24,-6,25,-8,26,-19,11,14,17,-18,15,12,-20,-26,9,-25,7,-24,-21,4,-23,2,-22, signs 11011001111011011101110010
candidate 1,-2,-3,4,-5,6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,-10,19,20,21,-6,22,-4,23,24,-1,25,-7,26,-9,-19,11,14,17,-18,15,12,-20,8,-26,-21,5,-22,3,-23,-25,2,-24, signs 11100101111011011101101100
candidate 1,-2,-3,4,-5,6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,-10,19,-6,20,-4,21,22,-1,23,24,25,-7,26,-9,-19,11,14,17,-18,15,12,-26,8,-25,-20,5,-24,3,-21,-23,2,-22, signs 11101100111011011101110001
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,22,-5,23,-3,24,-1,-6,25,-8,26,10,-19,14,17,-18,15,-20,11,-26,9,-21,7,-25,-22,4,-23,2,-24, signs 11001011110111011101110100
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,-5,21,-3,22,-1,23,24,-6,25,-8,26,10,-19,14,17,-18,15,-20,11,-26,9,-25,7,-24,-21,4,-23,2,-22, signs 11011001110111011101110010
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,-6,22,-4,23,24,-1,25,-7,26,-9,10,-19,14,17,-18,15,-20,11,8,-26,-21,5,-22,3,-23,-25,2,-24, signs 11100101110111011101101100
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,22,-5,23,-3,24,-1,-6,25,-8,26,10,13,-19,17,-18,-20,14,11,-26,9,-21,7,-25,-22,4,-23,2,-24, signs 11001011110110111101110100
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,-5,21,-3,22,-1,23,24,-6,25,-8,26,10,13,-19,17,-18,-20,14,11,-26,9,-25,7,-24,-21,4,-23,2,-22, signs 11011001110110111101110010
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,-6,22,-4,23,24,-1,25,-7,26,-9,10,13,-19,17,-18,-20,14,11,8,-26,-21,5,-22,3,-23,-25,2,-24, signs 11100101110110111101101100
candidate -1,2,3,-4,5,-6,7,-8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,-10,22,23,-7,24,25,-2,-5,26,-3,4,-26,-25,1,8,-23,-21,-19,14,17,-18,15,-20,11,-22,9,6,-24, signs 01110100110111011101010111
candidate -1,2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,-10,22,23,-7,24,25,-2,-5,26,-3,4,-26,-25,1,8,-23,-21,13,-19,17,-18,-20,14,11,-22,9,6,-24, signs 01110100110110111101010111
candidate -1,2,3,-4,5,-6,7,-8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,-10,22,23,-7,24,25,-2,-5,26,-3,4,-26,-25,1,-22,9,-21,-19,14,17,-18,15,-20,11,8,-23,6,-24, signs 01110100110111011101010111
candidate -1,2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,-10,22,23,-7,24,25,-2,-5,26,-3,4,-26,-25,1,-22,9,-21,13,-19,17,-18,-20,14,11,8,-23,6,-24, signs 01110100110110111101010111
candidate -1,2,3,-4,5,-6,7,-8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,-10,22,23,-7,24,25,-2,-5,26,-3,4,-26,-25,1,6,-24,8,-23,-21,-19,14,17,-18,15,-20,11,-22,9, signs 01110100110111011101010111
candidate -1,2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,-10,22,23,-7,24,25,-2,-5,26,-3,4,-26,-25,1,6,-24,8,-23,-21,13,-19,17,-18,-20,14,11,-22,9, signs 01110100110110111101010111
candidate -1,2,3,-4,5,-6,7,-8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,-10,22,23,-7,24,25,-2,-5,26,-3,4,-26,-25,1,6,-24,-22,9,-21,-19,14,17,-18,15,-20,11,8,-23, signs 01110100110111011101010111
candidate -1,2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,-10,22,23,-7,24,25,-2,-5,26,-3,4,-26,-25,1,6,-24,-22,9,-21,13,-19,17,-18,-20,14,11,8,-23, signs 01110100110110111101010111
candidate -1,-2,3,-4,5,-6,7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,22,23,-10,24,-8,-3,25,-7,26,-5,6,-26,4,-25,2,9,-24,11,-23,1,-21,-19,14,17,-18,15,-20,-22, signs 01101100011111011101011011
candidate -1,-2,3,-4,5,-6,7,8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,22,23,-10,24,-8,-3,25,-7,26,-5,6,-26,4,-25,2,9,-24,11,-23,1,-21,13,-19,17,-18,-20,14,-22, signs 01101100011110111101011011
candidate -1,-2,3,-4,5,-6,7,8,-9,10,-11,-12,-13,14,15,16,-17,18,-16,19,20,-15,21,22,-14,23,-10,24,-8,-3,25,-7,26,-5,6,-26,4,-25,2,9,-24,11,-23,1,12,-21,-19,17,-18,-20,-22,13, signs 01101100011101111101011011
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,22,-11,23,24,-8,-1,-6,25,26,-3,4,-26,2,5,-25,7,10,-23,-21,-19,14,17,-18,15,-20,-22,-24,9, signs 10111000101111011101010111
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,22,-11,23,24,-8,-1,-6,25,26,-3,4,-26,2,5,-25,7,10,-23,-21,13,-19,17,-18,-20,14,-22,-24,9, signs 10111000101110111101010111
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,-13,14,15,16,-17,18,-16,19,20,-15,21,22,-14,-11,23,24,-8,-1,-6,25,26,-3,4,-26,2,5,-25,7,10,-23,12,-21,-19,17,-18,-20,-22,13,-24,9, signs 10111000101101111101010111
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,22,-11,23,24,-8,-1,-6,25,26,-3,4,-26,2,5,-25,7,-24,9,-21,-19,14,17,-18,15,-20,-22,10,-23, signs 10111000101111011101010111
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,22,-11,23,24,-8,-1,-6,25,26,-3,4,-26,2,5,-25,7,-24,9,-21,13,-19,17,-18,-20,14,-22,10,-23, signs 10111000101110111101010111
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,-13,14,15,16,-17,18,-16,19,20,-15,21,22,-14,-11,23,24,-8,-1,-6,25,26,-3,4,-26,2,5,-25,7,-24,9,12,-21,-19,17,-18,-20,-22,13,10,-23, signs 10111000101101111101010111
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,-10,22,23,-7,24,-1,-6,25,26,-3,4,-26,2,5,-25,-24,8,-23,-21,-19,14,17,-18,15,-20,11,-22,9, signs 10111000110111011101010111
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,-10,22,23,-7,24,-1,-6,25,26,-3,4,-26,2,5,-25,-24,8,-23,-21,13,-19,17,-18,-20,14,11,-22,9, signs 10111000110110111101010111
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,-10,22,23,-7,24,-1,-6,25,26,-3,4,-26,2,5,-25,-24,-22,9,-21,-19,14,17,-18,15,-20,11,8,-23, signs 10111000110111011101010111
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,-10,22,23,-7,24,-1,-6,25,26,-3,4,-26,2,5,-25,-24,-22,9,-21,13,-19,17,-18,-20,14,11,8,-23, signs 10111000110110111101010111
candidate -1,2,-3,-4,5,-6,-7,8,9,-10,11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,22,-11,23,-9,-2,24,-8,25,26,-5,6,-26,4,7,-25,3,-24,1,10,-23,-21,-19,14,17,-18,15,-20,-22, signs 11001110001111011101010111
candidate -1,2,-3,-4,5,-6,-7,8,9,-10,11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,22,-11,23,-9,-2,24,-8,25,26,-5,6,-26,4,7,-25,3,-24,1,10,-23,-21,13,-19,17,-18,-20,14,-22, signs 11001110001110111101010111
candidate -1,2,-3,-4,5,-6,-7,8,9,-10,11,-12,-13,14,15,16,-17,18,-16,19,20,-15,21,22,-14,-11,23,-9,-2,24,-8,25,26,-5,6,-26,4,7,-25,3,-24,1,10,-23,12,-21,-19,17,-18,-20,-22,13, signs 11001110001101111101010111
candidate -1,2,-3,-4,5,-6,-7,8,9,-10,11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,22,-11,23,-9,-2,24,-8,25,26,-5,6,-26,4,7,-25,3,-24,1,-21,-19,14,17,-18,15,-20,-22,10,-23, signs 11001110001111011101010111
candidate -1,2,-3,-4,5,-6,-7,8,9,-10,11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,22,-11,23,-9,-2,24,-8,25,26,-5,6,-26,4,7,-25,3,-24,1,-21,13,-19,17,-18,-20,14,-22,10,-23, signs 11001110001110111101010111
candidate -1,2,-3,-4,5,-6,-7,8,9,-10,11,-12,-13,14,15,16,-17,18,-16,19,20,-15,21,22,-14,-11,23,-9,-2,24,-8,25,26,-5,6,-26,4,7,-25,3,-24,1,12,-21,-19,17,-18,-20,-22,13,10,-23, signs 11001110001101111101010111
candidate 1,-2,3,-4,5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,-10,19,20,21,-8,-5,22,-3,23,-1,24,25,-6,26,-19,11,14,17,-18,15,12,-20,-26,9,-21,7,-25,-22,4,-24,2,-23, signs 11011001111011011101111000
candidate 1,-2,-3,4,-5,6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,-10,19,20,-9,-6,21,-4,22,23,-1,24,25,26,-7,-19,11,14,17,-18,15,12,-20,8,-26,-21,5,-25,3,-22,-24,2,-23, signs 11101100111011011101111000
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,-8,-5,22,-3,23,-1,24,25,-6,26,10,-19,14,17,-18,15,-20,11,-26,9,-21,7,-25,-22,4,-24,2,-23, signs 11011001110111011101111000
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,-9,-6,21,-4,22,23,-1,24,25,26,-7,10,-19,14,17,-18,15,-20,11,8,-26,-21,5,-25,3,-22,-24,2,-23, signs 11101100110111011101111000
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,-8,-5,22,-3,23,-1,24,25,-6,26,10,13,-19,17,-18,-20,14,11,-26,9,-21,7,-25,-22,4,-24,2,-23, signs 11011001110110111101111000
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,-9,-6,21,-4,22,23,-1,24,25,26,-7,10,13,-19,17,-18,-20,14,11,8,-26,-21,5,-25,3,-22,-24,2,-23, signs 11101100110110111101111000
candidate 1,-2,3,4,5,6,-7,-8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,-10,19,-6,20,-4,21,22,-1,23,-3,24,-5,25,26,8,11,14,17,-18,15,12,9,-26,7,-19,-25,-20,-24,-21,-23,2,-22, signs 11010111011011011111110000
candidate 1,-2,3,4,-5,6,7,-8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,-10,-7,19,20,-4,21,22,-1,23,-3,24,25,-6,26,8,11,14,17,-18,15,12,9,-26,-19,-25,5,-20,-24,-21,-23,2,-22, signs 11011011011011011111110000
candidate 1,-2,-3,4,5,6,7,-8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,-10,-7,19,-5,20,21,22,-1,23,24,-4,25,-6,26,8,11,14,17,-18,15,12,9,-26,-19,-25,-20,-24,3,-21,-23,2,-22, signs 11101011011011011111110000
candidate 1,-2,3,-4,5,6,-7,8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,-10,19,20,21,22,-5,23,-1,24,-3,-6,25,-8,26,-19,11,14,17,-18,15,12,-20,-26,9,-21,7,-25,-22,4,-24,2,-23, signs 11001011111011011101111000
candidate 1,-2,-3,4,-5,6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,-10,19,20,21,-6,22,23,-1,24,25,-4,-7,26,-9,-19,11,14,17,-18,15,12,-20,8,-26,-21,5,-25,3,-22,-24,2,-23, signs 11100101111011011101111000
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,22,-5,23,-1,24,-3,-6,25,-8,26,10,-19,14,17,-18,15,-20,11,-26,9,-21,7,-25,-22,4,-24,2,-23, signs 11001011110111011101111000
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,-6,22,23,-1,24,25,-4,-7,26,-9,10,-19,14,17,-18,15,-20,11,8,-26,-21,5,-25,3,-22,-24,2,-23, signs 11100101110111011101111000
candidate 1,-2,3,-4,5,6,-7,8,-9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,22,-5,23,-1,24,-3,-6,25,-8,26,10,13,-19,17,-18,-20,14,11,-26,9,-21,7,-25,-22,4,-24,2,-23, signs 11001011110110111101111000
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,-6,22,23,-1,24,25,-4,-7,26,-9,10,13,-19,17,-18,-20,14,11,8,-26,-21,5,-25,3,-22,-24,2,-23, signs 11100101110110111101111000
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,-4,22,23,-1,24,-3,-6,25,26,-9,10,-26,8,11,-25,7,-21,-19,14,17,-18,15,-20,5,-22,-24,2,-23, signs 11010000111111011101011011
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,-4,22,23,-1,24,-3,-6,25,26,-9,10,-26,8,11,-25,7,-21,13,-19,17,-18,-20,14,5,-22,-24,2,-23, signs 11010000111110111101011011
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,-4,22,23,-1,24,-3,-10,25,26,-7,8,-26,6,9,-25,11,-21,-19,14,17,-18,15,-20,5,-22,-24,2,-23, signs 11010011100111011101011011
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,-4,22,23,-1,24,-3,-10,25,26,-7,8,-26,6,9,-25,11,-21,13,-19,17,-18,-20,14,5,-22,-24,2,-23, signs 11010011100110111101011011
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,-4,-1,22,-3,23,24,-10,25,26,-7,8,-26,6,9,-25,-19,14,17,-18,15,-20,11,-24,5,-21,-23,2,-22, signs 10011011100111011101110011
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,-4,22,23,-1,24,-3,-10,25,26,-7,8,-26,6,9,-25,-19,14,17,-18,15,-20,11,-21,5,-22,-24,2,-23, signs 11010011100111011101011011
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,-4,-1,22,-3,23,24,-10,25,26,-7,8,-26,6,9,-25,13,-19,17,-18,-20,14,11,-24,5,-21,-23,2,-22, signs 10011011100110111101110011
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,-4,22,23,-1,24,-3,-10,25,26,-7,8,-26,6,9,-25,13,-19,17,-18,-20,14,11,-21,5,-22,-24,2,-23, signs 11010011100110111101011011
candidate -1,2,-3,4,5,-6,7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,22,23,-2,24,-4,-9,25,-5,26,-7,8,-26,6,-25,10,3,-24,11,-23,1,-21,-19,14,17,-18,15,-20,-22, signs 01000011111111011101011101
candidate -1,2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,22,23,-2,24,-4,-9,25,-5,26,-7,8,-26,6,-25,10,3,-24,11,-23,1,-21,13,-19,17,-18,-20,14,-22, signs 01000011111110111101011101
candidate -1,2,-3,4,5,-6,7,-8,9,-10,-11,-12,-13,14,15,16,-17,18,-16,19,20,-15,21,22,-14,23,-2,24,-4,-9,25,-5,26,-7,8,-26,6,-25,10,3,-24,11,-23,1,12,-21,-19,17,-18,-20,-22,13, signs 01000011111101111101011101
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,22,-1,23,24,-4,25,-10,-5,26,-7,8,-26,6,9,-25,-19,14,17,-18,15,-20,11,-24,3,-21,-23,2,-22, signs 11100011110111011101110001
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,22,-1,23,24,-4,25,-10,-5,26,-7,8,-26,6,9,-25,13,-19,17,-18,-20,14,11,-24,3,-21,-23,2,-22, signs 11100011110110111101110001
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,22,-1,23,-3,-10,24,-4,25,26,-7,8,-26,6,9,-25,5,-24,11,2,-23,-21,-19,14,17,-18,15,-20,-22, signs 10000011111111011101011011
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,22,-1,23,-3,-10,24,-4,25,26,-7,8,-26,6,9,-25,5,-24,11,2,-23,-21,13,-19,17,-18,-20,14,-22, signs 10000011111110111101011011
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,-11,-12,-13,14,15,16,-17,18,-16,19,20,-15,21,22,-14,-1,23,-3,-10,24,-4,25,26,-7,8,-26,6,9,-25,5,-24,11,2,-23,12,-21,-19,17,-18,-20,-22,13, signs 10000011111101111101011011
candidate -1,2,-3,4,5,-6,7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,22,23,-2,24,-4,-9,25,-7,26,-5,6,-26,8,-25,10,3,-24,11,-23,1,-21,-19,14,17,-18,15,-20,-22, signs 01001100111111011101011101
candidate -1,2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,22,23,-2,24,-4,-9,25,-7,26,-5,6,-26,8,-25,10,3,-24,11,-23,1,-21,13,-19,17,-18,-20,14,-22, signs 01001100111110111101011101
candidate -1,2,-3,4,5,-6,7,-8,9,-10,-11,-12,-13,14,15,16,-17,18,-16,19,20,-15,21,22,-14,23,-2,24,-4,-9,25,-7,26,-5,6,-26,8,-25,10,3,-24,11,-23,1,12,-21,-19,17,-18,-20,-22,13, signs 01001100111101111101011101
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,22,23,-2,24,-4,-11,25,-9,26,-7,8,-26,6,-25,10,5,-24,3,-23,1,-21,-19,14,17,-18,15,-20,-22, signs 01100011011111011101011011
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,22,23,-2,24,-4,-11,25,-9,26,-7,8,-26,6,-25,10,5,-24,3,-23,1,-21,13,-19,17,-18,-20,14,-22, signs 01100011011110111101011011
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,-12,-13,14,15,16,-17,18,-16,19,20,-15,21,22,-14,23,-2,24,-4,-11,25,-9,26,-7,8,-26,6,-25,10,5,-24,3,-23,1,12,-21,-19,17,-18,-20,-22,13, signs 01100011011101111101011011
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,22,-1,23,-3,-10,24,-8,25,26,-5,6,-26,4,7,-25,9,-24,11,2,-23,-21,-19,14,17,-18,15,-20,-22, signs 10001110011111011101011011
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,22,-1,23,-3,-10,24,-8,25,26,-5,6,-26,4,7,-25,9,-24,11,2,-23,-21,13,-19,17,-18,-20,14,-22, signs 10001110011110111101011011
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,-13,14,15,16,-17,18,-16,19,20,-15,21,22,-14,-1,23,-3,-10,24,-8,25,26,-5,6,-26,4,7,-25,9,-24,11,2,-23,12,-21,-19,17,-18,-20,-22,13, signs 10001110011101111101011011
candidate 1,-2,3,-4,-5,-6,7,-8,-9,10,-11,12,-13,14,15,16,-17,18,-16,19,20,-15,21,22,-14,-1,23,-3,-12,24,-10,25,26,-7,8,-26,6,9,-25,5,-24,11,4,-23,2,-21,-19,17,-18,-20,-22,13, signs 11000011101101111101010111
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,-1,-6,21,-8,22,23,-11,24,25,26,-3,4,-26,2,5,-21,7,-22,9,-25,-19,14,17,-18,15,-20,-24,10,-23, signs 10111001100111011101101011
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,-1,-6,21,-8,22,23,-11,24,25,26,-3,4,-26,2,5,-21,7,-22,9,-25,13,-19,17,-18,-20,14,-24,10,-23, signs 10111001100110111101101011
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,22,-1,23,24,-4,25,-6,-9,26,-7,8,-26,10,5,-25,-19,14,17,-18,15,-20,11,-24,3,-21,-23,2,-22, signs 11101111000111011101110001
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,22,-1,23,24,-4,25,-6,-9,26,-7,8,-26,10,5,-25,13,-19,17,-18,-20,14,11,-24,3,-21,-23,2,-22, signs 11101111000110111101110001
candidate 1,-2,-3,-4,-5,6,7,8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,-13,-8,19,20,-1,21,-7,-12,22,23,-9,24,25,-6,26,4,-24,10,-23,14,17,-18,15,-22,11,-25,5,-26,3,-19,-21,2,-20, signs 11110101110011011111001010
candidate 1,-2,3,-4,-5,6,-7,8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,-13,-8,19,20,-1,-6,21,-12,22,23,-9,24,25,26,-3,4,-26,2,5,-21,7,-19,-24,10,-23,14,17,-18,15,-22,11,-25,-20, signs 10111001110011011101101011
candidate 1,-2,-3,-4,5,-6,7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,22,-1,23,24,-10,25,-8,-5,26,-7,6,-26,4,9,-25,-19,14,17,-18,15,-20,11,-24,3,-21,-23,2,-22, signs 11100111100111011101110010
candidate 1,-2,-3,-4,5,-6,7,8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,22,-1,23,24,-10,25,-8,-5,26,-7,6,-26,4,9,-25,13,-19,17,-18,-20,14,11,-24,3,-21,-23,2,-22, signs 11100111100110111101110010
candidate -1,-2,3,-4,5,-6,7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,22,23,24,-3,-10,25,-8,-5,26,-7,6,-26,4,9,-25,-24,2,11,-23,1,-21,-19,14,17,-18,15,-20,-22, signs 00100111101111011101011110
candidate -1,-2,3,-4,5,-6,7,8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,22,23,24,-3,-10,25,-8,-5,26,-7,6,-26,4,9,-25,-24,2,11,-23,1,-21,13,-19,17,-18,-20,14,-22, signs 00100111101110111101011110
candidate -1,-2,3,-4,5,-6,7,8,-9,10,-11,-12,-13,14,15,16,-17,18,-16,19,20,-15,21,22,-14,23,24,-3,-10,25,-8,-5,26,-7,6,-26,4,9,-25,-24,2,11,-23,1,12,-21,-19,17,-18,-20,-22,13, signs 00100111101101111101011110
candidate -1,2,-3,-4,5,-6,7,8,-9,-10,11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,22,23,-2,-11,24,25,-8,-5,26,-7,6,-26,4,9,-25,3,10,-24,-23,1,-21,-19,14,17,-18,15,-20,-22, signs 01000111110111011101011110
candidate -1,2,-3,-4,5,-6,7,8,-9,-10,11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,22,23,-2,-11,24,25,-8,-5,26,-7,6,-26,4,9,-25,3,10,-24,-23,1,-21,13,-19,17,-18,-20,14,-22, signs 01000111110110111101011110
candidate -1,2,-3,-4,5,-6,7,8,-9,-10,11,-12,-13,14,15,16,-17,18,-16,19,20,-15,21,22,-14,23,-2,-11,24,25,-8,-5,26,-7,6,-26,4,9,-25,3,10,-24,-23,1,12,-21,-19,17,-18,-20,-22,13, signs 01000111110101111101011110
candidate 1,-2,-3,-4,5,-6,7,8,-9,-10,-11,12,-13,14,15,16,-17,18,-16,19,20,-15,21,22,-14,-1,-12,23,24,25,-8,-5,26,-7,6,-26,4,9,-25,3,10,-24,2,11,-23,-21,-19,17,-18,-20,-22,13, signs 10000111111001111101011110
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,21,22,23,24,-12,-1,-10,25,-8,-3,26,-5,6,-26,4,7,2,9,-25,-23,14,-21,-19,17,-18,-20,-22,13,-24,11, signs 10001111100110111101010111
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,21,22,-13,23,24,-12,-1,-10,25,-8,-3,26,-5,6,-26,4,7,2,9,-25,-23,-21,15,-19,17,-18,-20,14,-22,-24,11, signs 10001111100111011101010111
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,-13,14,15,16,-17,18,-16,19,20,-15,21,22,-14,23,24,-1,-10,25,-8,-3,26,-5,6,-26,4,7,2,9,-25,-24,12,-21,-19,17,-18,-20,-22,13,-23,11, signs 10001111100101111101010111
candidate -1,2,3,-4,5,-6,7,-8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,22,23,-2,24,-10,-3,25,-5,26,-7,8,-26,6,-25,4,9,-24,11,-23,1,-21,-19,14,17,-18,15,-20,-22, signs 01110011001111011101011101
candidate -1,2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,22,23,-2,24,-10,-3,25,-5,26,-7,8,-26,6,-25,4,9,-24,11,-23,1,-21,13,-19,17,-18,-20,14,-22, signs 01110011001110111101011101
candidate -1,2,3,-4,5,-6,7,-8,-9,10,-11,-12,-13,14,15,16,-17,18,-16,19,20,-15,21,22,-14,23,-2,24,-10,-3,25,-5,26,-7,8,-26,6,-25,4,9,-24,11,-23,1,12,-21,-19,17,-18,-20,-22,13, signs 01110011001101111101011101
candidate 1,2,-3,4,-5,-6,7,-8,-9,-10,11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,22,-1,23,-11,-2,24,-4,25,26,-7,8,-26,6,9,-25,5,-24,3,10,-23,-21,-19,14,17,-18,15,-20,-22, signs 11100011100111011101011011
candidate 1,2,-3,4,-5,-6,7,-8,-9,-10,11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,22,-1,23,-11,-2,24,-4,25,26,-7,8,-26,6,9,-25,5,-24,3,10,-23,-21,13,-19,17,-18,-20,14,-22, signs 11100011100110111101011011
candidate 1,2,-3,4,-5,-6,7,-8,-9,-10,11,-12,-13,14,15,16,-17,18,-16,19,20,-15,21,22,-14,-1,23,-11,-2,24,-4,25,26,-7,8,-26,6,9,-25,5,-24,3,10,-23,12,-21,-19,17,-18,-20,-22,13, signs 11100011100101111101011011
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,22,-1,23,24,-10,25,-4,-9,26,-7,6,-26,8,5,-25,-19,14,17,-18,15,-20,11,-24,3,-21,-23,2,-22, signs 11111110000111011101110010
candidate 1,-2,-3,4,-5,-6,7,-8,9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,22,-1,23,24,-10,25,-4,-9,26,-7,6,-26,8,5,-25,13,-19,17,-18,-20,14,11,-24,3,-21,-23,2,-22, signs 11111110000110111101110010
candidate -1,-2,3,4,-5,-6,7,-8,9,10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,22,23,24,-3,-10,25,-4,-9,26,-7,6,-26,8,5,-25,-24,2,11,-23,1,-21,-19,14,17,-18,15,-20,-22, signs 00111110001111011101011110
candidate -1,-2,3,4,-5,-6,7,-8,9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,22,23,24,-3,-10,25,-4,-9,26,-7,6,-26,8,5,-25,-24,2,11,-23,1,-21,13,-19,17,-18,-20,14,-22, signs 00111110001110111101011110
candidate -1,-2,3,4,-5,-6,7,-8,9,10,-11,-12,-13,14,15,16,-17,18,-16,19,20,-15,21,22,-14,23,24,-3,-10,25,-4,-9,26,-7,6,-26,8,5,-25,-24,2,11,-23,1,12,-21,-19,17,-18,-20,-22,13, signs 00111110001101111101011110
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,22,23,-2,-11,24,25,-4,-9,26,-7,6,-26,8,5,-25,3,10,-24,-23,1,-21,-19,14,17,-18,15,-20,-22, signs 01011110010111011101011110
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,22,23,-2,-11,24,25,-4,-9,26,-7,6,-26,8,5,-25,3,10,-24,-23,1,-21,13,-19,17,-18,-20,14,-22, signs 01011110010110111101011110
candidate -1,2,-3,4,-5,-6,7,-8,9,-10,11,-12,-13,14,15,16,-17,18,-16,19,20,-15,21,22,-14,23,-2,-11,24,25,-4,-9,26,-7,6,-26,8,5,-25,3,10,-24,-23,1,12,-21,-19,17,-18,-20,-22,13, signs 01011110010101111101011110
candidate 1,-2,-3,4,-5,-6,7,-8,9,-10,-11,12,-13,14,15,16,-17,18,-16,19,20,-15,21,22,-14,-1,-12,23,24,25,-4,-9,26,-7,6,-26,8,5,-25,3,10,-24,2,11,-23,-21,-19,17,-18,-20,-22,13, signs 10011110011001111101011110
candidate -1,2,3,-4,5,-6,7,-8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,22,23,-2,24,-10,-3,25,-7,26,-5,6,-26,8,-25,4,9,-24,11,-23,1,-21,-19,14,17,-18,15,-20,-22, signs 01111100001111011101011101
candidate -1,2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,22,23,-2,24,-10,-3,25,-7,26,-5,6,-26,8,-25,4,9,-24,11,-23,1,-21,13,-19,17,-18,-20,14,-22, signs 01111100001110111101011101
candidate -1,2,3,-4,5,-6,7,-8,-9,10,-11,-12,-13,14,15,16,-17,18,-16,19,20,-15,21,22,-14,23,-2,24,-10,-3,25,-7,26,-5,6,-26,8,-25,4,9,-24,11,-23,1,12,-21,-19,17,-18,-20,-22,13, signs 01111100001101111101011101
candidate -1,2,-3,4,5,-6,7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,22,23,24,25,-2,-9,-4,-7,26,-5,6,-26,8,3,-25,1,-23,11,-21,-19,14,17,-18,15,-20,-22,10,-24, signs 01111100010111011101010111
candidate -1,2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,22,23,24,25,-2,-9,-4,-7,26,-5,6,-26,8,3,-25,1,-23,11,-21,13,-19,17,-18,-20,14,-22,10,-24, signs 01111100010110111101010111
candidate -1,2,-3,4,5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,19,20,21,22,-10,23,24,25,-2,-9,-4,-7,26,-5,6,-26,8,3,-25,1,-23,-21,12,-19,14,17,-18,15,-20,11,-22,-24, signs 01111100011011011101010111
candidate -1,2,-3,4,5,-6,7,-8,9,10,11,-12,-13,-14,-15,16,-17,18,-16,19,20,-11,21,22,-10,23,24,25,-2,-9,-4,-7,26,-5,6,-26,8,3,-25,1,-23,-21,12,-20,14,17,-18,15,-19,13,-22,-24, signs 01111100011101011101010111
candidate -1,2,-3,4,5,-6,7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,21,22,-13,-10,23,24,25,-2,-9,-4,-7,26,-5,6,-26,8,3,-25,1,-23,11,-21,15,-19,17,-18,-20,14,-22,12,-24, signs 01111100011011011101010111
candidate -1,2,-3,4,5,-6,7,-8,9,10,-11,-12,-13,-14,15,16,-17,18,-16,19,20,-15,21,22,-10,23,24,25,-2,-9,-4,-7,26,-5,6,-26,8,3,-25,1,-23,11,-22,13,-19,17,-18,-20,14,-21,12,-24, signs 01111100011010111101010111
candidate -1,2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,21,22,23,24,-12,25,-2,-9,-4,-7,26,-5,6,-26,8,3,-25,1,10,-23,14,-21,-19,17,-18,-20,-22,13,-24,11, signs 01111100010110111101010111
candidate -1,2,-3,4,5,-6,7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,19,20,21,22,-13,23,24,-12,25,-2,-9,-4,-7,26,-5,6,-26,8,3,-25,1,10,-23,-21,15,-19,17,-18,-20,14,-22,-24,11, signs 01111100010111011101010111
candidate -1,2,-3,4,5,-6,7,-8,9,-10,-11,-12,-13,14,15,16,-17,18,-16,19,20,-15,21,22,-14,23,24,25,-2,-9,-4,-7,26,-5,6,-26,8,3,-25,1,10,-24,12,-21,-19,17,-18,-20,-22,13,-23,11, signs 01111100010101111101010111
candidate 1,2,3,-4,5,6,-7,8,-9,-10,-11,-12,13,-14,-15,16,-17,18,-16,-13,19,20,21,22,23,24,-8,-1,-6,25,-2,-5,26,-3,4,-26,-25,-23,10,-21,12,-19,14,17,-18,15,-20,11,-22,9,-24,7, signs 11110001101011011101010111
candidate 1,2,3,-4,5,6,-7,8,-9,-10,11,-12,-13,-14,-15,16,-17,18,-16,19,20,-11,21,22,23,24,-8,-1,-6,25,-2,-5,26,-3,4,-26,-25,-23,10,-21,12,-20,14,17,-18,15,-19,13,-22,9,-24,7, signs 11110001101101011101010111
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,-1,-10,21,22,23,24,-3,-8,25,26,-5,6,-26,-23,-19,14,17,-18,15,-20,-22,-25,7,4,-24,2,9,-21,11, signs 10111100100111011101101101
candidate 1,2,3,-4,5,6,-7,8,9,-10,-11,-12,-13,-14,-15,16,-17,18,-16,19,20,21,22,-9,23,24,-8,-1,-6,25,-2,-5,26,-3,4,-26,-25,-23,10,-22,12,-20,14,17,-18,15,-19,13,-21,11,-24,7, signs 11110001110101011101010111
candidate 1,2,3,-4,5,6,-7,8,-9,-10,11,-12,-13,-14,-15,16,-17,18,-16,19,20,21,22,23,24,-11,-8,-1,-6,25,-2,-5,26,-3,4,-26,-25,9,-23,13,-21,15,-19,17,-18,-20,14,-22,12,-24,10,7, signs 11110001101101011101010111
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,-1,-10,21,22,23,24,-3,-8,25,26,-5,6,-26,-23,13,-19,17,-18,-20,14,-22,-25,7,4,-24,2,9,-21,11, signs 10111100100110111101101101
candidate 1,2,3,-4,5,6,-7,8,-9,-10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,21,22,-13,23,24,-8,-1,-6,25,-2,-5,26,-3,4,-26,-25,9,-24,11,-21,15,-19,17,-18,-20,14,-22,12,-23,10,7, signs 11110001101011011101010111
candidate 1,2,3,-4,5,6,-7,8,-9,-10,-11,-12,-13,-14,15,16,-17,18,-16,19,20,-15,21,22,23,24,-8,-1,-6,25,-2,-5,26,-3,4,-26,-25,9,-24,11,-22,13,-19,17,-18,-20,14,-21,12,-23,10,7, signs 11110001101010111101010111
candidate 1,2,3,-4,5,6,-7,-8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,19,20,21,22,-10,23,24,-1,-6,25,-2,-5,26,-3,4,-26,-25,-24,8,-21,12,-19,14,17,-18,15,-20,11,-22,9,-23,7, signs 11110001011011011101010111
candidate 1,2,3,-4,5,6,-7,-8,-9,10,11,-12,-13,-14,-15,16,-17,18,-16,19,20,-11,21,22,-10,23,24,-1,-6,25,-2,-5,26,-3,4,-26,-25,-24,8,-21,12,-20,14,17,-18,15,-19,13,-22,9,-23,7, signs 11110001011101011101010111
candidate 1,2,3,-4,5,6,-7,-8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,19,20,21,22,-13,-10,23,24,-1,-6,25,-2,-5,26,-3,4,-26,-25,-24,8,11,-21,15,-19,17,-18,-20,14,-22,12,9,-23,7, signs 11110001011011011101010111
candidate 1,2,3,-4,5,6,-7,-8,-9,10,-11,-12,-13,-14,15,16,-17,18,-16,19,20,-15,21,22,-10,23,24,-1,-6,25,-2,-5,26,-3,4,-26,-25,-24,8,11,-22,13,-19,17,-18,-20,14,-21,12,9,-23,7, signs 11110001011010111101010111
candidate 1,2,3,-4,5,6,-7,-8,-9,-10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,22,23,24,-1,-6,25,-2,-5,26,-3,4,-26,-25,-24,8,-22,10,-19,14,17,-18,15,-20,11,-21,9,-23,7, signs 11110001010111011101010111
candidate 1,2,3,-4,5,6,-7,-8,-9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,22,23,24,-1,-6,25,-2,-5,26,-3,4,-26,-25,-24,8,-22,10,13,-19,17,-18,-20,14,11,-21,9,-23,7, signs 11110001010110111101010111
candidate -1,2,-3,4,5,-6,7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,22,23,-2,-9,24,25,-4,-7,26,-5,6,-26,-25,3,8,-24,10,1,-23,11,-21,-19,14,17,-18,15,-20,-22, signs 11011101000111011101010111
candidate -1,2,-3,4,5,-6,7,-8,9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,22,23,-2,-9,24,25,-4,-7,26,-5,6,-26,-25,3,8,-24,10,1,-23,11,-21,13,-19,17,-18,-20,14,-22, signs 11011101000110111101010111
candidate -1,2,-3,4,5,-6,7,-8,9,-10,-11,-12,-13,14,15,16,-17,18,-16,19,20,-15,21,22,-14,23,-2,-9,24,25,-4,-7,26,-5,6,-26,-25,3,8,-24,10,1,12,-21,-19,17,-18,-20,-22,13,-23,11, signs 11011101000101111101010111
candidate -1,2,-3,-4,5,-6,7,-8,9,10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,22,23,-2,24,-10,-5,25,-9,26,-7,8,-26,6,-25,4,11,-24,3,-23,1,-21,-19,14,17,-18,15,-20,-22, signs 01111011000111011101011011
candidate -1,2,-3,-4,5,-6,7,-8,9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,22,23,-2,24,-10,-5,25,-9,26,-7,8,-26,6,-25,4,11,-24,3,-23,1,-21,13,-19,17,-18,-20,14,-22, signs 01111011000110111101011011
candidate -1,2,-3,-4,5,-6,7,-8,9,10,-11,-12,-13,14,15,16,-17,18,-16,19,20,-15,21,22,-14,23,-2,24,-10,-5,25,-9,26,-7,8,-26,6,-25,4,11,-24,3,-23,1,12,-21,-19,17,-18,-20,-22,13, signs 01111011000101111101011011
candidate 1,2,-3,-4,5,-6,-7,8,-9,-10,11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,22,-1,23,-11,-2,24,-8,25,26,-5,6,-26,4,7,-25,9,-24,3,10,-23,-21,-19,14,17,-18,15,-20,-22, signs 11101110000111011101011011
candidate 1,2,-3,-4,5,-6,-7,8,-9,-10,11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,22,-1,23,-11,-2,24,-8,25,26,-5,6,-26,4,7,-25,9,-24,3,10,-23,-21,13,-19,17,-18,-20,14,-22, signs 11101110000110111101011011
candidate 1,2,-3,-4,5,-6,-7,8,-9,-10,11,-12,-13,14,15,16,-17,18,-16,19,20,-15,21,22,-14,-1,23,-11,-2,24,-8,25,26,-5,6,-26,4,7,-25,9,-24,3,10,-23,12,-21,-19,17,-18,-20,-22,13, signs 11101110000101111101011011
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,21,22,23,24,-12,-1,-10,-3,-8,25,26,-5,6,-26,4,7,-25,9,2,-23,14,-21,-19,17,-18,-20,-22,13,-24,11, signs 11101110000110111101010111
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,19,20,21,22,-13,23,24,-12,-1,-10,-3,-8,25,26,-5,6,-26,4,7,-25,9,2,-23,-21,15,-19,17,-18,-20,14,-22,-24,11, signs 11101110000111011101010111
candidate 1,-2,3,-4,5,-6,-7,8,-9,10,-11,-12,-13,14,15,16,-17,18,-16,19,20,-15,21,22,-14,23,24,-1,-10,-3,-8,25,26,-5,6,-26,4,7,-25,9,2,-24,12,-21,-19,17,-18,-20,-22,13,-23,11, signs 11101110000101111101010111
candidate -1,2,3,-4,5,-6,-7,8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,22,23,-2,-9,24,-3,-8,25,26,-5,6,-26,4,7,-25,-24,10,1,-23,11,-21,-19,14,17,-18,15,-20,-22, signs 11101110000111011101010111
candidate -1,2,3,-4,5,-6,-7,8,9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,22,23,-2,-9,24,-3,-8,25,26,-5,6,-26,4,7,-25,-24,10,1,-23,11,-21,13,-19,17,-18,-20,14,-22, signs 11101110000110111101010111
candidate -1,2,3,-4,5,-6,-7,8,9,-10,-11,-12,-13,14,15,16,-17,18,-16,19,20,-15,21,22,-14,23,-2,-9,24,-3,-8,25,26,-5,6,-26,4,7,-25,-24,10,1,12,-21,-19,17,-18,-20,-22,13,-23,11, signs 11101110000101111101010111
candidate 1,-2,-3,4,-5,-6,7,-8,-9,10,11,-12,-13,14,15,16,-17,18,-16,19,20,-15,21,22,-14,-1,23,-11,-4,24,-10,25,26,-7,8,-26,6,9,-25,5,-24,3,12,-23,2,-21,-19,17,-18,-20,-22,13, signs 11110011100001111101010111
candidate 1,-2,-3,-4,5,6,-7,-8,9,-10,-11,12,13,-14,15,-16,17,-13,-6,18,19,20,21,-1,22,23,24,-5,-12,-17,25,-15,26,-9,10,-26,8,11,16,-25,14,7,-18,-24,4,-19,-23,3,-20,-22,2,-21, signs 11110100111010110111100011
candidate -1,-2,3,-4,-5,6,-7,8,-9,10,11,-12,13,-14,15,16,-17,18,-16,-11,19,-13,20,-15,-10,21,22,23,24,-3,-8,25,-6,26,4,-24,2,9,-21,-19,12,17,-18,-20,14,1,-23,5,-26,7,-25,-22, signs 01001001011100111101001001
candidate -1,-2,3,-4,-5,6,-7,8,-9,10,11,-12,13,-14,15,16,-17,18,-16,-11,19,-13,20,-15,-10,21,22,23,24,-3,-8,25,-6,26,4,-24,2,-19,12,17,-18,-20,14,9,-21,1,-23,5,-26,7,-25,-22, signs 01001001011100111101001001
candidate -1,2,-3,4,5,-6,-7,-8,-9,10,11,-12,13,-14,15,16,-17,18,-16,-11,19,-13,20,-15,-10,21,-4,22,-2,23,24,-5,25,26,8,3,-22,1,-23,7,-26,9,-21,-19,12,17,-18,-20,14,-25,6,-24, signs 10010010011100111101001010
candidate -1,2,-3,4,5,-6,-7,-8,-9,10,11,-12,13,-14,15,16,-17,18,-16,-11,19,-13,20,-15,-10,21,-4,22,-2,23,24,-5,25,26,8,3,-22,1,-23,7,-26,-19,12,17,-18,-20,14,9,-21,-25,6,-24, signs 10010010011100111101001010
candidate -1,2,3,4,-5,-6,-7,8,-9,10,-11,12,-13,14,-15,-16,17,18,-8,19,-2,20,-4,21,22,-17,23,24,-14,25,-12,26,-10,-3,-20,5,-21,11,-26,13,-25,15,-24,9,-19,1,6,-22,16,-23,-18,7, signs 01101101011001110111001101
candidate 1,-2,-3,4,-5,-6,7,-8,-9,-10,11,12,13,-14,15,-16,17,-13,18,19,20,-1,21,22,-12,-17,23,-15,24,-11,-4,25,26,-7,8,-26,6,9,-25,5,10,-24,16,-23,14,-18,-22,3,-19,-21,2,-20, signs 11100011111010110111001011
candidate 1,-2,-3,-4,5,-6,7,-8,-9,10,-11,12,13,-14,15,-16,17,-13,18,19,20,-1,21,22,-12,-17,23,-15,24,-5,-10,25,26,-7,8,-26,6,9,-25,11,4,-24,16,-23,14,-18,-22,3,-19,-21,2,-20, signs 11111011100010110111001011
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,11,12,-13,-14,15,-16,17,-3,-12,18,19,-15,20,21,22,-1,23,-17,-4,-11,24,25,26,-7,8,-26,6,9,-25,-19,14,-20,16,5,10,-24,-18,13,-21,-23,2,-22, signs 00110011110000110110001111
candidate 1,-2,-3,-4,5,6,7,-8,9,-10,-11,-12,13,-14,-15,16,17,-7,18,-13,19,20,-16,-5,21,22,23,-1,24,25,-6,-17,26,-9,10,-26,8,11,-20,15,4,-21,-25,-18,12,-19,14,3,-22,-24,2,-23, signs 00001010111100010011000111
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,-16,17,-9,18,-11,19,-17,-8,20,-6,21,-4,22,-2,23,24,25,26,-13,14,-26,12,15,-25,-18,10,-19,16,7,-20,1,-23,3,-22,5,-21,-24, signs 10011001110100001010101000
candidate -1,2,-3,4,-5,6,-7,8,9,-10,11,-12,13,-14,-15,-16,17,-9,18,-11,19,-17,-8,20,-4,21,-2,22,23,24,-6,25,26,-13,14,-26,12,15,-25,-18,10,-19,16,7,-24,1,-22,3,-21,5,-20,-23, signs 10011001110100001011010000
N=26 triple 8,9,9 closed 463109 reduced 108809 tested 108809 hits 546


==> anc/enumeration/pruned26/out_7_26.txt <==
candidate 1,2,3,-4,-5,-6,7,-8,-9,-10,-11,12,13,14,-15,-16,17,-18,19,-17,20,-1,-14,21,-2,-13,22,-3,-12,23,24,25,26,-7,8,-26,6,9,-25,5,10,-24,4,11,-23,-22,-21,15,18,-19,16,-20, signs 00011100000111101110000000
candidate 1,2,-3,4,-5,-6,7,-8,-9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,20,-1,-14,21,-2,-13,22,23,-4,-11,24,25,26,-7,8,-26,6,9,-25,5,10,-24,-23,3,12,-22,-21,15,18,-19,16,-20, signs 00101100001011101110000000
candidate 1,-2,3,4,-5,-6,7,-8,-9,-10,11,12,-13,14,-15,-16,17,-18,19,-17,20,-1,-14,21,22,-3,-12,23,-4,-11,24,25,26,-7,8,-26,6,9,-25,5,10,-24,-23,-22,2,13,-21,15,18,-19,16,-20, signs 01001100001101101110000000
candidate 1,2,-3,-4,5,-6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,20,-1,-14,21,-2,-13,22,23,24,-5,-10,25,26,-7,8,-26,6,9,-25,-24,4,11,-23,3,12,-22,-21,15,18,-19,16,-20, signs 00110100010011101110000000
candidate 1,-2,3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,-1,-14,21,22,-3,-12,23,24,-5,-10,25,26,-7,8,-26,6,9,-25,-24,4,11,-23,-22,2,13,-21,15,18,-19,16,-20, signs 01010100010101101110000000
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,-1,-14,21,22,23,-4,-11,24,-5,-10,25,26,-7,8,-26,6,9,-25,-24,-23,3,12,-22,2,13,-21,15,18,-19,16,-20, signs 01100100011001101110000000
candidate 1,2,-3,-4,-5,6,7,-8,9,-10,-11,-12,13,14,-15,-16,17,-18,19,-17,20,-1,-14,21,-2,-13,22,23,24,25,-6,-9,26,-7,8,-26,-25,5,10,-24,4,11,-23,3,12,-22,-21,15,18,-19,16,-20, signs 00111000100011101110000000
candidate 1,-2,3,-4,-5,6,7,-8,9,-10,-11,12,-13,14,-15,-16,17,-18,19,-17,20,-1,-14,21,22,-3,-12,23,24,25,-6,-9,26,-7,8,-26,-25,5,10,-24,4,11,-23,-22,2,13,-21,15,18,-19,16,-20, signs 01011000100101101110000000
candidate 1,-2,-3,4,-5,6,7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,20,-1,-14,21,22,23,-4,-11,24,25,-6,-9,26,-7,8,-26,-25,5,10,-24,-23,3,12,-22,2,13,-21,15,18,-19,16,-20, signs 01101000101001101110000000
candidate 1,-2,-3,-4,5,6,7,-8,9,10,-11,-12,-13,14,-15,-16,17,-18,19,-17,20,-1,-14,21,22,23,24,-5,-10,25,-6,-9,26,-7,8,-26,-25,-24,4,11,-23,3,12,-22,2,13,-21,15,18,-19,16,-20, signs 01110000110001101110000000
candidate 1,-2,-3,4,-5,6,7,-8,-9,10,-11,-12,13,-14,15,-16,17,-18,19,-7,20,21,22,-1,-10,23,24,-17,-6,25,-4,-13,26,-15,16,-26,14,5,-25,-20,8,-19,18,-24,12,3,-21,9,-23,11,2,-22, signs 00000111100000111110001101
candidate 1,-2,-3,4,-5,6,7,-8,-9,10,-11,-12,13,-14,15,-16,17,-18,19,-7,20,21,22,-1,-10,23,24,-17,-6,25,-4,-15,26,-13,14,-26,16,5,-25,-20,8,-19,18,-24,12,3,-21,9,-23,11,2,-22, signs 00000111100011001110001101
candidate 1,-2,3,4,-5,-6,-7,-8,9,10,11,-12,13,14,-15,-16,-17,-18,19,-3,20,-1,-4,21,22,23,24,-9,-14,25,-10,-13,26,-11,12,-26,-25,-24,8,15,-23,7,16,-22,6,17,-21,5,18,-19,2,-20, signs 00100000111100111110111111
candidate 1,-2,3,4,-5,-6,-7,8,-9,10,11,-12,13,-14,15,-16,-17,-18,19,-3,20,-1,-4,21,22,23,-8,-15,24,25,-10,-13,26,-11,12,-26,-25,9,14,-24,-23,7,16,-22,6,17,-21,5,18,-19,2,-20, signs 00100001011101011110111111
candidate 1,-2,3,4,-5,-6,7,-8,-9,10,11,-12,13,-14,-15,16,-17,-18,19,-3,20,-1,-4,21,22,-7,-16,23,24,25,-10,-13,26,-11,12,-26,-25,9,14,-24,8,15,-23,-22,6,17,-21,5,18,-19,2,-20, signs 00100010011101101110111111
candidate 1,-2,3,4,-5,6,-7,-8,-9,10,11,-12,13,-14,-15,-16,17,-18,19,-3,20,-1,-4,21,-6,-17,22,23,24,25,-10,-13,26,-11,12,-26,-25,9,14,-24,8,15,-23,7,16,-22,-21,5,18,-19,2,-20, signs 00100100011101110110111111
candidate 1,-2,3,4,-5,-6,-7,8,9,-10,11,-12,-13,14,15,-16,-17,-18,19,-3,20,-1,-4,21,22,23,-8,-15,24,-9,-14,25,26,-11,12,-26,10,13,-25,-24,-23,7,16,-22,6,17,-21,5,18,-19,2,-20, signs 00100001101110011110111111
candidate 1,-2,3,4,-5,-6,7,-8,9,-10,11,-12,-13,14,-15,16,-17,-18,19,-3,20,-1,-4,21,22,-7,-16,23,24,-9,-14,25,26,-11,12,-26,10,13,-25,-24,8,15,-23,-22,6,17,-21,5,18,-19,2,-20, signs 00100010101110101110111111
candidate 1,-2,3,4,-5,6,-7,-8,9,-10,11,-12,-13,14,-15,-16,17,-18,19,-3,20,-1,-4,21,-6,-17,22,23,24,-9,-14,25,26,-11,12,-26,10,13,-25,-24,8,15,-23,7,16,-22,-21,5,18,-19,2,-20, signs 00100100101110110110111111
candidate 1,-2,3,4,-5,-6,7,8,-9,-10,11,-12,-13,-14,15,16,-17,-18,19,-3,20,-1,-4,21,22,-7,-16,23,-8,-15,24,25,26,-11,12,-26,10,13,-25,9,14,-24,-23,-22,6,17,-21,5,18,-19,2,-20, signs 00100011001111001110111111
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,11,-12,-13,-14,15,-16,17,-18,19,-3,20,-1,-4,21,-6,-17,22,23,-8,-15,24,25,26,-11,12,-26,10,13,-25,9,14,-24,-23,7,16,-22,-21,5,18,-19,2,-20, signs 00100101001111010110111111
candidate 1,-2,3,4,-5,6,7,-8,-9,-10,11,-12,-13,-14,-15,16,17,-18,19,-3,20,-1,-4,21,-6,-17,22,-7,-16,23,24,25,26,-11,12,-26,10,13,-25,9,14,-24,8,15,-23,-22,-21,5,18,-19,2,-20, signs 00100110001111100110111111
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-9,-4,24,25,-1,-6,-13,26,-11,10,-23,16,-20,18,-19,8,3,-24,5,12,-26,-22,15,-21,7,2,-25, signs 00011000111100001110011001
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,11,-12,13,14,-15,-16,17,-18,19,-17,20,21,-14,22,23,-9,-4,24,25,-1,-6,-13,26,-11,10,-23,18,-19,16,-20,8,3,-24,5,12,-26,-22,15,-21,7,2,-25, signs 00011000111100001110011001
candidate 1,-2,3,-4,-5,6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,-8,20,21,-7,22,23,-6,24,25,-1,26,-3,4,-22,-20,9,12,15,18,-19,16,13,10,-21,-23,5,-24,-26,2,-25, signs 00110111101101101110101001
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,-7,22,23,-6,24,25,-1,26,-3,4,-22,8,-20,12,15,18,-19,16,13,-21,9,-23,5,-24,-26,2,-25, signs 00110111011101101110101001
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,-7,22,23,-6,24,25,-1,26,-3,4,-22,8,11,-20,15,18,-19,16,-21,12,9,-23,5,-24,-26,2,-25, signs 00110111011011101110101001
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,-7,22,23,-6,24,25,-1,26,-3,4,-22,8,11,14,-20,18,-19,-21,15,12,9,-23,5,-24,-26,2,-25, signs 00110111011011011110101001
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,23,-9,-6,24,25,-1,26,-3,4,7,-22,-20,12,15,18,-19,16,13,-21,-23,8,5,-24,-26,2,-25, signs 00110110111101101110101001
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,23,-9,-6,24,25,-1,26,-3,4,7,-22,11,-20,15,18,-19,16,-21,12,-23,8,5,-24,-26,2,-25, signs 00110110111011101110101001
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,23,-9,-6,24,25,-1,26,-3,4,7,-22,11,14,-20,18,-19,-21,15,12,-23,8,5,-24,-26,2,-25, signs 00110110111011011110101001
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,23,-12,-9,-6,24,25,-1,26,-3,4,7,10,-22,-20,15,18,-19,16,-21,-23,11,8,5,-24,-26,2,-25, signs 00110110110111101110101001
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,23,-12,-9,-6,24,25,-1,26,-3,4,7,10,-22,14,-20,18,-19,-21,15,-23,11,8,5,-24,-26,2,-25, signs 00110110110111011110101001
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,-13,-14,15,16,17,-18,19,-17,20,21,-16,22,23,-15,-12,-9,-6,24,25,-1,26,-3,4,7,10,13,-22,-20,18,-19,-21,-23,14,11,8,5,-24,-26,2,-25, signs 00110110110110111110101001
candidate 1,-2,3,-4,-5,6,7,8,-9,-10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,-8,20,21,-7,22,23,-6,24,25,-1,26,-3,4,-26,2,5,-24,-22,-20,9,12,15,18,-19,16,13,10,-21,-23,-25, signs 11000111101101101110101010
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,-7,22,23,-6,24,25,-1,26,-3,4,-26,2,5,-24,-22,8,-20,12,15,18,-19,16,13,-21,9,-23,-25, signs 11000111011101101110101010
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,-7,22,23,-6,24,25,-1,26,-3,4,-26,2,5,-24,-22,8,11,-20,15,18,-19,16,-21,12,9,-23,-25, signs 11000111011011101110101010
candidate 1,-2,3,-4,-5,6,7,-8,-9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,-7,22,23,-6,24,25,-1,26,-3,4,-26,2,5,-24,-22,8,11,14,-20,18,-19,-21,15,12,9,-23,-25, signs 11000111011011011110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,11,-12,-13,14,-15,-16,17,-18,19,-17,-14,-11,20,21,-10,22,23,-9,-6,24,25,-1,26,-3,4,-26,2,5,-24,7,-22,-20,12,15,18,-19,16,13,-21,-23,8,-25, signs 11000110111101101110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,-11,-12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,-10,22,23,-9,-6,24,25,-1,26,-3,4,-26,2,5,-24,7,-22,11,-20,15,18,-19,16,-21,12,-23,8,-25, signs 11000110111011101110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,10,-11,-12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,-10,22,23,-9,-6,24,25,-1,26,-3,4,-26,2,5,-24,7,-22,11,14,-20,18,-19,-21,15,12,-23,8,-25, signs 11000110111011011110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,13,14,-15,-16,17,-18,19,-17,-14,20,21,-13,22,23,-12,-9,-6,24,25,-1,26,-3,4,-26,2,5,-24,7,10,-22,-20,15,18,-19,16,-21,-23,11,8,-25, signs 11000110110111101110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,13,-14,-15,16,17,-18,19,-17,20,21,-16,-13,22,23,-12,-9,-6,24,25,-1,26,-3,4,-26,2,5,-24,7,10,-22,14,-20,18,-19,-21,15,-23,11,8,-25, signs 11000110110111011110101010
candidate 1,-2,3,-4,-5,6,-7,-8,9,-10,-11,12,-13,-14,15,16,17,-18,19,-17,20,21,-16,22,23,-15,-12,-9,-6,24,25,-1,26,-3,4,-26,2,5,-24,7,10,13,-22,-20,18,-19,-21,-23,14,11,8,-25, signs 11000110110110111110101010
candidate 1,-2,3,-4,-5,6,-7,8,-9,-10,11,-12,13,-14,-15,16,17,-18,-6,-1,19,-3,-8,-17,20,21,22,-11,23,24,-16,25,26,-13,12,-22,10,-23,14,-26,-21,9,-24,15,-25,-20,4,-19,2,7,18,5, signs 11000110110000011000001100
candidate 1,-2,3,-4,-5,6,-7,-8,-9,10,11,-12,13,-14,15,16,-17,-18,-6,-1,19,-3,20,21,-10,22,-16,23,24,-11,25,-15,26,-13,12,-24,-21,9,-22,-25,14,-26,-23,-20,8,17,4,-19,2,7,18,5, signs 11000111100000110000010010
candidate -1,-2,-3,-4,5,-6,7,8,-9,10,-11,12,13,-14,15,-16,17,-18,19,-13,-8,20,-10,-15,21,-17,-12,-7,22,23,24,-5,25,26,2,-22,-20,9,14,-19,18,-21,16,11,-23,3,-26,1,6,-24,4,-25, signs 11001111100111001110101100
candidate -1,-2,3,-4,-5,-6,7,8,-9,10,-11,12,13,-14,15,-16,17,-18,19,-13,-8,20,-10,-15,21,-17,-12,-7,22,-3,23,24,25,26,2,-23,4,-22,-26,1,-24,5,-20,9,14,-19,18,-21,16,11,6,-25, signs 00111011100111001110110011
candidate 1,-2,-3,-4,5,-6,7,-8,-9,10,-11,12,-13,14,15,-16,17,-18,-14,-1,-12,-17,19,-15,20,21,22,-5,23,24,-10,25,26,-7,6,-22,4,-23,8,-26,-21,3,-24,9,-25,-20,2,11,16,-19,18,13, signs 10001111101001110011110011
candidate -1,-2,-3,-4,5,-6,-7,-8,9,10,11,-12,13,14,-15,16,17,-18,19,-11,20,-13,21,-17,-10,22,-14,23,-16,-9,24,-5,25,26,2,7,-22,-20,12,-19,18,-21,-23,15,8,3,-26,1,6,-24,4,-25, signs 11001110111100011110101100
N=26 triple 8,8,10 closed 73932 reduced 17402 tested 17402 hits 50
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,-16,17,18,-12,19,20,21,-8,-3,22,-1,-4,23,-6,24,-14,25,26,-17,-18,-26,16,11,-19,13,-25,15,10,-20,-24,9,-21,7,-23,5,2,-22, signs 00100110000110001000001111
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,-16,17,18,-12,19,20,21,-8,22,-6,-3,23,-1,-4,24,-14,25,26,-17,-18,-26,16,11,-19,13,-25,15,10,-20,-24,9,-21,7,-22,5,2,-23, signs 00100110000110001000010111
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,-11,12,-13,14,-15,-16,17,18,-12,19,-8,20,21,-1,22,23,-4,24,-6,-9,-14,25,26,-17,-18,-26,16,11,-19,13,-25,15,10,7,-24,5,-23,3,-20,-22,2,-21, signs 00011001000110001000011011
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,-16,17,18,-12,19,20,-3,21,-1,-4,22,-6,23,-8,24,-14,25,26,-17,-18,-26,16,11,-19,13,-25,15,10,-20,-24,9,-23,7,-22,5,2,-21, signs 00100110000110001000010111
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,-11,12,-13,14,-15,-16,17,18,-12,19,-8,20,-6,21,22,-1,23,24,-4,-9,-14,25,26,-17,-18,-26,16,11,-19,13,-25,15,10,7,-20,5,-24,3,-21,-23,2,-22, signs 00011001000110001000001111
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,-11,12,-13,14,-15,-16,17,18,-12,19,-8,20,-6,21,-4,22,23,-1,24,-9,-14,25,26,-17,-18,-26,16,11,-19,13,-25,15,10,7,-20,5,-21,3,-22,-24,2,-23, signs 00011001000110001000100111
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,-11,12,-13,14,-15,-16,17,18,-12,19,-8,20,-4,21,22,-1,23,24,-6,-9,-14,25,26,-17,-18,-26,16,11,-19,13,-25,15,10,7,-24,5,-20,3,-21,-23,2,-22, signs 00011001000110001001001011
candidate 1,-2,3,4,-5,6,-7,8,-9,-10,-11,12,-13,14,-15,-16,17,18,-12,19,20,21,-6,-3,22,-1,-4,23,-8,24,-14,25,26,-17,-18,-26,16,11,-19,13,-25,15,10,-20,-24,9,-23,7,-21,5,2,-22, signs 00100110000110001000100111
candidate 1,-2,-3,4,-5,6,-7,8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,-10,19,-8,20,-4,21,22,-1,23,24,-6,25,26,-9,-19,7,-24,5,-25,11,14,17,-18,15,12,-26,-20,3,-21,-23,2,-22, signs 11100110111011011100110101
candidate 1,-2,-3,4,5,6,-7,-8,-9,10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-6,21,-4,22,23,-1,-10,24,-12,25,26,-5,-21,7,-20,-26,-22,3,8,-19,-25,-23,2,9,14,17,-18,15,-24,11, signs 10001111100111011111000111
candidate 1,-2,-3,4,-5,6,-7,8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,-10,19,-8,20,21,-1,22,23,-4,24,-6,25,26,-9,-19,7,-24,5,-25,11,14,17,-18,15,12,-26,-23,3,-20,-22,2,-21, signs 11100110111011011101100101
candidate -1,2,-3,4,5,6,7,-8,-9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,-10,-7,19,20,-6,21,22,-5,23,24,-2,25,-4,26,-24,1,-21,-19,8,11,14,17,-18,15,12,9,-20,-22,-25,3,-26,-23, signs 10011111011011011101010010
candidate -1,2,-3,4,5,6,-7,-8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,-10,19,20,-9,-6,21,22,-5,23,24,-2,25,-4,26,-24,1,-21,7,-19,11,14,17,-18,15,12,-20,8,-22,-25,3,-26,-23, signs 10011110111011011101010010
candidate -1,2,-3,4,5,6,-7,-8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,-9,-6,21,22,-5,23,24,-2,25,-4,26,-24,1,-21,7,10,-19,14,17,-18,15,-20,11,8,-22,-25,3,-26,-23, signs 10011110110111011101010010
candidate -1,2,-3,4,5,6,-7,-8,9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,-9,-6,21,22,-5,23,24,-2,25,-4,26,-24,1,-21,7,10,13,-19,17,-18,-20,14,11,8,-22,-25,3,-26,-23, signs 10011110110110111101010010
candidate -1,2,-3,4,5,-6,-7,8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,-10,19,20,-9,21,22,-8,-5,23,24,-2,25,-4,26,-24,1,6,-21,-19,11,14,17,-18,15,12,-20,-22,7,-25,3,-26,-23, signs 10011101111011011101010010
candidate -1,2,-3,4,5,-6,-7,8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,-9,21,22,-8,-5,23,24,-2,25,-4,26,-24,1,6,-21,10,-19,14,17,-18,15,-20,11,-22,7,-25,3,-26,-23, signs 10011101110111011101010010
candidate -1,2,-3,4,5,-6,-7,8,9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,-9,21,22,-8,-5,23,24,-2,25,-4,26,-24,1,6,-21,10,13,-19,17,-18,-20,14,11,-22,7,-25,3,-26,-23, signs 10011101110110111101010010
candidate -1,2,-3,4,5,-6,-7,8,-9,-10,11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,22,-11,-8,-5,23,24,-2,25,-4,26,-24,1,6,9,-21,-19,14,17,-18,15,-20,-22,10,7,-25,3,-26,-23, signs 10011101101111011101010010
candidate -1,2,-3,4,5,-6,-7,8,-9,-10,11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,22,-11,-8,-5,23,24,-2,25,-4,26,-24,1,6,9,-21,13,-19,17,-18,-20,14,-22,10,7,-25,3,-26,-23, signs 10011101101110111101010010
candidate -1,2,-3,4,5,-6,-7,8,-9,-10,11,-12,-13,14,15,16,-17,18,-16,19,20,-15,21,22,-14,-11,-8,-5,23,24,-2,25,-4,26,-24,1,6,9,12,-21,-19,17,-18,-20,-22,13,10,7,-25,3,-26,-23, signs 10011101101101111101010010
candidate -1,2,-3,4,-5,-6,7,8,9,10,-11,-12,13,-14,-15,16,-17,18,-16,-13,-10,19,20,-9,21,22,-8,23,24,-7,-2,25,-4,26,6,1,-25,3,-23,-21,-19,11,14,17,-18,15,12,-20,-22,-24,-26,5, signs 01100011111011011101010101
candidate -1,2,-3,4,-5,-6,7,8,9,-10,-11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,-9,21,22,-8,23,24,-7,-2,25,-4,26,6,1,-25,3,-23,-21,10,-19,14,17,-18,15,-20,11,-22,-24,-26,5, signs 01100011110111011101010101
candidate -1,2,-3,4,-5,-6,7,8,9,-10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,-9,21,22,-8,23,24,-7,-2,25,-4,26,6,1,-25,3,-23,-21,10,13,-19,17,-18,-20,14,11,-22,-24,-26,5, signs 01100011110110111101010101
candidate -1,2,-3,4,-5,-6,7,8,-9,-10,11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,22,-11,-8,23,24,-7,-2,25,-4,26,6,1,-25,3,-23,9,-21,-19,14,17,-18,15,-20,-22,10,-24,-26,5, signs 01100011101111011101010101
candidate -1,2,-3,4,-5,-6,7,8,-9,-10,11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,22,-11,-8,23,24,-7,-2,25,-4,26,6,1,-25,3,-23,9,-21,13,-19,17,-18,-20,14,-22,10,-24,-26,5, signs 01100011101110111101010101
candidate -1,2,-3,4,-5,-6,7,8,-9,-10,11,-12,-13,14,15,16,-17,18,-16,19,20,-15,21,22,-14,-11,-8,23,24,-7,-2,25,-4,26,6,1,-25,3,-23,9,12,-21,-19,17,-18,-20,-22,13,10,-24,-26,5, signs 01100011101101111101010101
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,11,12,13,-14,-15,16,-17,18,-16,-13,19,20,-12,21,22,-11,23,24,-10,-7,-2,25,-4,26,6,1,-25,3,8,-23,-21,-19,14,17,-18,15,-20,-22,-24,9,-26,5, signs 01100011011111011101010101
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-12,21,22,-11,23,24,-10,-7,-2,25,-4,26,6,1,-25,3,8,-23,-21,13,-19,17,-18,-20,14,-22,-24,9,-26,5, signs 01100011011110111101010101
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,11,-12,-13,14,15,16,-17,18,-16,19,20,-15,21,22,-14,-11,23,24,-10,-7,-2,25,-4,26,6,1,-25,3,8,-23,12,-21,-19,17,-18,-20,-22,13,-24,9,-26,5, signs 01100011011101111101010101
candidate -1,2,-3,4,-5,-6,7,-8,-9,10,-11,-12,13,14,15,16,-17,18,-16,19,20,-15,21,22,-14,23,24,-13,-10,-7,-2,25,-4,26,6,1,-25,3,8,11,-23,-21,-19,17,-18,-20,-22,-24,12,9,-26,5, signs 01100011011011111101010101
candidate 1,-2,-3,4,-5,6,-7,-8,9,-10,-11,12,-13,14,15,16,-17,18,-16,19,20,-15,21,22,-14,-1,-12,23,-4,24,-6,25,26,-9,10,-26,8,11,-25,7,2,-21,-19,17,-18,-20,-22,3,-24,5,-23,13, signs 11011000111001111101011011
candidate 1,-2,-3,4,-5,-6,7,-8,-9,10,-11,12,-13,14,15,16,-17,18,-16,19,20,-15,21,22,-14,-1,-12,23,-4,24,-10,25,26,-7,8,-26,6,9,-25,11,2,-21,-19,17,-18,-20,-22,3,-24,5,-23,13, signs 11011011100001111101011011
candidate 1,-2,-3,4,-5,6,7,-8,-9,10,-11,12,-13,-14,15,16,-17,18,-16,19,20,-15,-4,21,-6,22,23,24,-12,-1,-10,25,26,-7,-21,5,-19,17,-18,-20,-22,-26,8,3,14,-23,-25,9,2,13,-24,11, signs 11111010000111111101011100
candidate 1,-2,-3,4,5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,-1,18,19,-4,20,-16,21,22,-5,-14,23,-6,24,-12,25,26,-9,10,-26,8,11,-25,13,-24,7,-23,-22,-19,3,-20,15,-21,-18,2,17, signs 11100001000111010001000100
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,11,12,-13,-14,-15,16,-17,-1,18,19,-4,20,-16,21,22,23,-6,24,-12,25,-8,-11,26,-9,10,-26,-25,13,-24,7,-23,5,14,-22,-19,3,-20,15,-21,-18,2,17, signs 11101000001110010001000100
candidate 1,-2,-3,4,5,6,-7,8,-9,-10,11,-12,-13,14,-15,16,-17,-1,18,19,-4,20,-16,21,22,-5,-14,23,-6,24,-8,25,26,-11,12,-26,10,13,-25,9,-24,7,-23,-22,-19,3,-20,15,-21,-18,2,17, signs 11100001110001010001000100
candidate 1,-2,-3,4,5,-6,7,-8,-9,10,-11,12,-13,14,-15,16,-17,-1,18,19,-4,20,-16,21,22,-5,-14,23,-12,24,-10,25,26,-7,8,-26,6,9,-25,11,-24,13,-23,-22,-19,3,-20,15,-21,-18,2,17, signs 11100100011001010001000100
candidate 1,-2,-3,4,5,6,-7,-8,9,-10,-11,12,-13,14,-15,16,-17,-1,18,19,-4,20,-16,21,22,-5,-14,23,-12,24,-6,25,26,-9,10,-26,8,11,-25,7,-24,13,-23,-22,-19,3,-20,15,-21,-18,2,17, signs 11100111000001010001000100
candidate 1,-2,-3,4,-5,6,-7,8,-9,10,11,-12,13,-14,-15,16,-17,-1,18,19,-4,20,-16,21,22,23,-6,24,-8,25,-10,-13,26,-11,12,-26,-25,9,-24,7,-23,5,14,-22,-19,3,-20,15,-21,-18,2,17, signs 11101001100010010001000100
candidate 1,-2,-3,4,-5,6,7,-8,9,10,-11,12,-13,-14,-15,16,-17,-1,18,19,-4,20,-16,21,22,23,-12,24,-10,25,-6,-9,26,-7,8,-26,-25,11,-24,13,-23,5,14,-22,-19,3,-20,15,-21,-18,2,17, signs 11101000111000010001000100
candidate 1,-2,-3,4,-5,6,-7,8,9,-10,11,12,-13,-14,-15,16,-17,-1,18,19,-4,20,-16,21,22,23,-12,24,-6,25,-8,-11,26,-9,10,-26,-25,7,-24,13,-23,5,14,-22,-19,3,-20,15,-21,-18,2,17, signs 11101110001000010001000100
N=26 triple 8,9,9 closed 89853 reduced 23153 tested 23153 hits 42


==> anc/enumeration/pruned26/out_8_26.txt <==
N=26 triple 8,8,10 closed 12097 reduced 3061 tested 3061 hits 0
N=26 triple 8,9,9 closed 15062 reduced 4142 tested 4142 hits 0


==> anc/enumeration/pruned26/out_9_26.txt <==
N=26 triple 8,8,10 closed 1647 reduced 441 tested 441 hits 0
N=26 triple 8,9,9 closed 2000 reduced 528 tested 528 hits 0


==> anc/enumeration/pruned26/progress.txt <==
done -3:2 26
done -1:2 26
done 1:2 26
done 0:2 26
done 4:2 26
done 6:2 26
done 8:3 26
done 3:2 26
done 5:2 26
done 7:3 26
done 9:4 26
done -3:2 27


==> anc/enumeration/pruned26/queue.sh <==
SPECS="$*"
for N in 26 27 28 29; do for s in $SPECS; do grep -q "done $s $N" progress.txt 2>/dev/null && continue; bash run1.sh ${s%%:*} ${s##*:} $N; echo "done $s $N" >> progress.txt; done; done


==> anc/enumeration/pruned26/run1.sh <==
# usage: run1.sh a2 amin N   (N=26: only a=8, since a<=7 was covered by the earlier complete fingerprint scan)
A2=$1; AMIN=$2; N=$3
if [ $N -eq 26 ]; then AMIN=8; fi
for a in $(seq $AMIN $((N/3))); do for b in $(seq $a $(((N-a)/2))); do ../fastm tg_$A2.txt $N $a $b 0 $A2 0; done; done > out_${A2}_$N.txt


==> anc/enumeration/pruned26/tg_-1.txt <==
77 757
29 994


==> anc/enumeration/pruned26/tg_-3.txt <==
69 874
85 497


==> anc/enumeration/pruned26/tg_0.txt <==
31 29
65 946
81 0


==> anc/enumeration/pruned26/tg_1.txt <==
53 1
51 240


==> anc/enumeration/pruned26/tg_3.txt <==
51 290
93 615
11 628
35 443


==> anc/enumeration/pruned26/tg_4.txt <==
49 123
47 464
79 964
33 9
81 337
65 303
1 634


==> anc/enumeration/pruned26/tg_5.txt <==
67 25
61 464
45 192
61 542
19 384
13 515


==> anc/enumeration/pruned26/tg_6.txt <==
41 766
73 787
57 469
71 911
105 36
23 985


==> anc/enumeration/pruned26/tg_7.txt <==
59 417
75 35
85 985
11 49
11 40


==> anc/enumeration/pruned26/tg_8.txt <==
1 968
15 813


==> anc/enumeration/pruned26/tg_9.txt <==
3 284


==> anc/enumeration/snapcheck815.py <==
"""Independent check: identify every Alexander survivor with SnapPy (exact Gauss -> PD)."""
import sys, re, warnings; warnings.filterwarnings('ignore')
import snappy, spherogram, re
def name_of(M):
    try:
        if M.solution_type() in ('all tetrahedra positively oriented','contains negatively oriented tetrahedra'):
            ids=[str(x).split('(')[0] for x in M.identify()]
            pref=[i for i in ids if i[0].isdigit() and '_' in i and '^' not in i] or [i for i in ids if i.startswith('K')] or ids
            return pref[0] if pref else 'hyp:%.4f'%M.volume()
    except Exception: pass
    G=M.fundamental_group()
    if G.num_generators()<=1 and not G.relators(): return '0_1'
    r=G.relators()
    if G.num_generators()==2 and len(r)==1:
        runs=[len(x) for x in re.findall(r'a+|A+|b+|B+', r[0])]
        if len(runs)==2: return 'T(%d, %d)'%tuple(sorted(runs))
    return 'nonhyp'
def gauss_to_pd(word, signs):
    m=len(word); n=m//2
    pos={x:p for p,x in enumerate(word,1)}
    inn=lambda p:p; out=lambda p:p%m+1
    pd=[]
    for k in range(1,n+1):
        i=pos[-k]; j=pos[k]
        a,c=inn(i),out(i)
        if signs[k-1]>0: d,b=inn(j),out(j)
        else: b,d=inn(j),out(j)
        pd.append((a,b,c,d))
    return pd
def ident(word,signs):
    L=spherogram.Link(gauss_to_pd(word,signs))
    L.simplify('global')
    if len(L.crossings)==0: return '0_1'
    return name_of(L.exterior())
if __name__=='__main__':
    sys.path.insert(0,sys.argv[1])
    from standard_diagrams import PD, from_pd
    ref=from_pd(PD['8_15']); w=[x for x,s in ref]; sg={abs(x):s for x,s in ref}
    print('control 8_15 ->', ident(w,[sg[i] for i in range(1,9)]))
    import json
    pos=json.load(open(sys.argv[1]+'/cert_8_15.json'))['diagrams'][0]
    print('control 4-seg ->', ident(pos['gauss'],pos['writhe']))
    from collections import Counter
    cnt=Counter(); bad=[]
    for f in sys.argv[2:]:
        for line in open(f):
            if not line.startswith('candidate '): continue
            word,bits=line[10:].split(' signs ')
            g=list(map(int,word.strip().strip(',').split(','))); s=[1 if c=='1' else -1 for c in bits.strip()]
            nm=ident(g,s); cnt[nm]+=1
            if nm in ('8_15',): bad.append((g,s))
    print(dict(cnt)); print('8_15 hits:',len(bad))


==> anc/enumeration/targeted18_25/cross.py <==
import sys,json,warnings; warnings.filterwarnings('ignore')
sys.path.insert(0,'/home/claude/supp'); import enum3
from stage2 import rosenstiehl, planar_signs
import snappy, spherogram
def ident(PD):
    L=spherogram.Link(PD); L.simplify('global')
    if len(L.crossings)==0: return '0_1'
    try:
        ids=[str(x).split('(')[0] for x in L.exterior().identify()]
        pref=[i for i in ids if i[0].isdigit() and '_' in i and '^' not in i]
        return pref[0] if pref else (ids[0] if ids else '?%d'%len(L.crossings))
    except Exception: return '?'
N=int(sys.argv[1])
rows=json.load(open('/home/claude/k85/nonexact.json'))
dets=set(r[4] for r in rows if str(r[3])=='1')
names=set()
for a in range(1,N-1):
    for b in range(1,N-a):
        c=N-a-b
        if c<1 or min(a,b,c)!=1: continue
        out='h_%d_%d_%d.json'%(a,b,c); enum3.run(a,b,c,dets,out)
        for d,w in json.load(open(out)):
            word=[(x,o) for x,o in w]
            for PD in planar_signs(word): names.add(ident(PD))
json.dump(sorted(names),open('names_%d.json'%N,'w')); print(N,sorted(names))


==> anc/enumeration/targeted18_25/driver.py <==
import json,subprocess,os,sys,time
from concurrent.futures import ProcessPoolExecutor
from ident2 import ident_file
rows=json.load(open('nonexact.json'))
cur={r[0]:r[1] for r in rows}; cur['10_92']=19
info={r[0]:r for r in rows}
ALIAS={'8_19':'T(3, 4)'}
NMAX=int(sys.argv[1]) if len(sys.argv)>1 else 24
res=json.load(open('found_all.json')) if os.path.exists('found_all.json') else {}
done=set(res)
def job(N,amin,a2,ks):
    tg='tg_%d_%d_%d.txt'%(N,amin,a2)
    open(tg,'w').write(''.join('%d %d\n'%(info[k][4],info[k][5]) for k in ks))
    out='o_%d_%d_%d.txt'%(N,amin,a2)
    with open(out,'w') as f:
        for a in range(amin,N//3+1):
            for b in range(a,(N-a)//2+1):
                subprocess.run(['../k916/fastm1',tg,str(N),str(a),str(b),'0',str(a2),'0'],stdout=f)
    names={ALIAS.get(k,k):k for k in ks}
    F=ident_file(out,set(names))
    return {names[n]:v for n,v in F.items()}
for N in range(int(sys.argv[2]) if len(sys.argv)>2 else 5,NMAX+1):
    jobs={}
    for k,r in info.items():
        if k in done: continue
        u=str(r[3]); ugt1 = (u!='1')
        amin=2 if ugt1 else 1
        lo=18 if ugt1 else r[2]
        if lo<=N<cur[k]: jobs.setdefault((amin,r[6]),[]).append(k)
    if not jobs: continue
    t=time.time()
    with ProcessPoolExecutor(2) as ex:
        futs={ex.submit(job,N,am,a2,ks):(am,a2) for (am,a2),ks in jobs.items()}
        for f in futs:
            for k,v in f.result().items():
                res[k]=v; done.add(k); print('FOUND',k,N,flush=True)
    json.dump(res,open('found_all.json','w'))
    print('N=%d jobs=%d targets=%d %.0fs'%(N,len(jobs),sum(len(v) for v in jobs.values()),time.time()-t),flush=True)


==> anc/enumeration/targeted18_25/exact_new.json <==
{"5_1": 9, "7_1": 17, "7_3": 14, "7_4": 11, "7_5": 12, "8_2": 12, "8_3": 12, "8_4": 11, "8_6": 9, "8_8": 9, "8_12": 10, "8_16": 10, "8_18": 8, "9_8": 10, "9_15": 10, "9_17": 9, "9_20": 9, "9_31": 9, "9_32": 11, "9_37": 10, "9_41": 9, "9_46": 14, "9_47": 9, "9_48": 10, "10_28": 14, "10_34": 12, "10_35": 13, "10_36": 12, "10_37": 12, "10_38": 12, "10_40": 15, "10_41": 10, "10_43": 10, "10_45": 10, "10_69": 14, "10_75": 14, "10_83": 13, "10_86": 15, "10_87": 13, "10_112": 10, "10_116": 16, "10_122": 10, "10_123": 10, "10_144": 17, "10_150": 15, "10_151": 11, "10_157": 14, "10_160": 11, "10_20": 12, "10_24": 12, "10_158": 12, "10_115": 14, "10_29": 14, "9_40": 14, "10_89": 14, "10_145": 14, "10_165": 14, "10_74": 14, "10_68": 14, "10_13": 15, "9_7": 15, "9_23": 15, "10_108": 15, "10_103": 15, "9_11": 15, "10_25": 15, "10_15": 15, "10_39": 15, "10_121": 15, "10_117": 15, "10_105": 15, "9_5": 16, "10_4": 16, "10_67": 16, "10_16": 16, "10_90": 16, "10_110": 16, "10_3": 17, "9_18": 17, "10_19": 17, "10_12": 17, "10_14": 17, "10_21": 17, "10_22": 17, "10_106": 17, "10_93": 17, "8_15": 27, "9_1": 27, "8_5": 23, "8_10": 21, "10_92": 19, "9_3": 24, "9_38": 24, "10_52": 24, "10_65": 24, "10_70": 24, "10_72": 24, "10_77": 24, "9_43": 23, "10_58": 23, "10_135": 23, "10_161": 23, "9_9": 22, "9_25": 22, "9_29": 22, "9_10": 21, "9_24": 21, "9_28": 21, "10_140": 21, "9_6": 20, "9_22": 20, "9_30": 20, "9_36": 20, "10_2": 20, "10_5": 20, "10_60": 20, "10_71": 20, "10_73": 20, "10_97": 20, "10_138": 20, "10_143": 20, "9_4": 19, "9_13": 19, "10_8": 19, "10_59": 19, "10_130": 19, "10_131": 19, "9_35": 18, "9_49": 18, "10_9": 18, "10_17": 18, "10_85": 18, "10_91": 18, "10_94": 18, "10_148": 18, "10_149": 18, "10_155": 18, "10_23": 17, "10_26": 17, "10_129": 17, "10_11": 16, "10_95": 16, "10_6": 15, "10_27": 15, "10_82": 15, "10_102": 15, "10_132": 15, "10_133": 15, "10_18": 14, "10_30": 14, "10_33": 14, "10_104": 14, "10_137": 14, "10_141": 14, "9_45": 13, "10_1": 13, "10_32": 13, "10_84": 13, "10_119": 13, "10_136": 13, "8_7": 12, "8_9": 12, "8_20": 12, "8_21": 12, "9_2": 12, "9_21": 12, "9_39": 12, "9_42": 12, "10_7": 12, "10_10": 12, "10_31": 12, "10_88": 12, "10_107": 12, "10_118": 12, "9_33": 11, "9_44": 11, "10_114": 11, "10_159": 11, "10_164": 11, "8_1": 10, "8_17": 10, "9_12": 10, "9_14": 10, "9_19": 10, "9_34": 10, "10_42": 10, "10_44": 10, "10_113": 10, "10_146": 10, "10_147": 10, "10_156": 10, "7_2": 9, "8_11": 9, "8_13": 9, "8_14": 9, "9_26": 9, "9_27": 9, "6_1": 7, "7_6": 7, "7_7": 7, "5_2": 6, "6_2": 6, "6_3": 6, "4_1": 4, "3_1": 3, "10_57": 26, "10_76": 26, "10_109": 26, "10_125": 26}

==> anc/enumeration/targeted18_25/fastm1.cpp <==
// Enumerate rooted diagrams made of three simple arcs on an oriented sphere.
// A dart is a directed half-edge. Its reverse is d^1.
#include <algorithm>
#include <array>
#include <cassert>
#include <cstdlib>
#include <iostream>
#include <cstdint>
#include <string>
using namespace std;

constexpr int max_crossings = 34;
constexpr int capacity = 4 * max_crossings + 6;
constexpr int prime = 1009;
int inverse_mod[prime];
bool normal_only = true;
unsigned long long closed, reduced, hits, controls;
int crossing_number, K, amin, bmin; int GDET, GSYM, GA2; int NT, TD[64], TS[64];

struct Diagram {
    unsigned char rotation[capacity]{}, color[capacity]{}, base_side[capacity]{};
    int darts = 4, start = 0, tip = 3, active_color = 1;

    Diagram() {
        // e1 followed by a short initial piece of e2.
        rotation[0] = 0; rotation[1] = 2; rotation[2] = 1; rotation[3] = 3;
        color[2] = color[3] = 1;
    }

    void replace_at_vertex(int old, int fresh) {
        if (rotation[old] == old) {
            rotation[fresh] = fresh;
            return;
        }
        int prior = old;
        while (rotation[prior] != old) prior = rotation[prior];
        rotation[prior] = fresh;
        rotation[fresh] = rotation[old];
    }

    void cross_side(int d) {
        const int continuation = darts, extension = darts + 2;
        darts += 4;
        if ((d ^ 1) == start) start = continuation ^ 1;
        replace_at_vertex(d ^ 1, continuation ^ 1);
        // The active tip approaches from the face whose boundary contains d.
        rotation[d ^ 1] = tip;
        rotation[tip] = continuation;
        rotation[continuation] = extension;
        rotation[extension] = d ^ 1;
        rotation[extension ^ 1] = extension ^ 1;
        color[continuation] = color[continuation ^ 1] = color[d];
        color[extension] = color[extension ^ 1] = active_color;
        base_side[continuation] = base_side[d];
        base_side[continuation ^ 1] = base_side[d ^ 1];
        tip = extension ^ 1;
    }

    void start_third_arc() {
        rotation[tip] = darts;
        rotation[darts] = tip;
        rotation[darts + 1] = darts + 1;
        color[darts] = color[darts + 1] = 2;
        tip = darts + 1;
        darts += 2;
        active_color = 2;
        for (int i = 0; i < darts; ++i) base_side[i] = i;
    }
};

int residue(int x) { return (x % prime + prime) % prime; }

using CrossingList = array<int, max_crossings>;

// Alexander cofactor over F_prime, up to a signed power of t.
int alexander(int n, const CrossingList& under, const CrossingList& over,
              const CrossingList& positive, int t) {
    int matrix[max_crossings][max_crossings]{};
    for (int i = 0; i < n; ++i) {
        int in = under[i], out = (in + 1) % n, top = over[i];
        int v = positive[i] ? t : inverse_mod[t];
        matrix[i][in] = residue(matrix[i][in] + v);
        matrix[i][out] = residue(matrix[i][out] - 1);
        matrix[i][top] = residue(matrix[i][top] + 1 - v);
    }
    int determinant = 1;
    for (int i = 0; i < n - 1; ++i) {
        int pivot = i;
        while (pivot < n - 1 && matrix[pivot][i] == 0) ++pivot;
        if (pivot == n - 1) return 0;
        if (pivot != i) {
            for (int k = i; k < n - 1; ++k) swap(matrix[i][k], matrix[pivot][k]);
            determinant = residue(-determinant);
        }
        int v = matrix[i][i];
        determinant = determinant * v % prime;
        for (int j = i + 1; j < n - 1; ++j) {
            if (!matrix[j][i]) continue;
            int multiple = matrix[j][i] * inverse_mod[v] % prime;
            for (int k = i + 1; k < n - 1; ++k)
                matrix[j][k] = residue(matrix[j][k] - multiple * matrix[i][k]);
        }
    }
    return determinant;
}

void inspect(Diagram g) {
    ++closed;
    g.rotation[g.start] = g.tip;
    g.rotation[g.tip] = g.start;
    for (int d = 0; d < g.darts; ++d) {
        int k = g.rotation[d ^ 1];
        if (k != d && g.rotation[k ^ 1] == d && g.color[k] != g.color[d])
            return;
    }
    ++reduced;
    int dart = g.start, n = 0, under_count = 0, visits = 0;
    int id[capacity], word[2 * max_crossings];
    CrossingList under{}, over{}, out_over{}, out_under{}, positive{};
    fill_n(id, capacity, -1);
    do {
        int back = dart ^ 1, side = g.rotation[back], next = g.rotation[side];
        if (next == back) {
            dart = side; // marked vertex of degree two
            continue;
        }
        if (id[back] < 0) {
            int s = back;
            do { id[s] = n; s = g.rotation[s]; } while (s != back);
            ++n;
        }
        int x = id[back];
        bool above = (g.color[dart] + 1) % 3 == g.color[side];
        word[visits++] = (above ? 1 : -1) * (x + 1);
        if (above) { over[x] = under_count; out_over[x] = next; }
        else { under[x] = under_count++; out_under[x] = next; }
        dart = next;
    } while (dart != g.start);
    assert(n == crossing_number && under_count == n && visits == 2 * n);
    for (int i = 0; i < n; ++i) {
        over[i] %= n;
        positive[i] = g.rotation[out_over[i]] == out_under[i];
    }

    // Independent positive control from the integer polygon of manuscript Fig. 4.
    if (n == 14) {
        constexpr int control[] = {-1,2,-3,4,-5,-6,7,8,-9,10,-8,11,-4,12,
                                    -2,13,14,-7,6,-14,-10,9,-13,1,-12,3,-11,5};
        const string signs = "00110000110101";
        bool same = true, reflected = true;
        for (int i = 0; i < n; ++i) {
            same &= positive[i] == signs[i] - '0';
            reflected &= positive[i] != signs[i] - '0';
        }
        if (equal(control, control + 28, word) && (same || reflected)) ++controls;
    }
    int det = alexander(n, under, over, positive, prime - 1);
        int symmetric = alexander(n, under, over, positive, 2)
                  * alexander(n, under, over, positive, inverse_mod[2]) % prime;
    {bool ok=false; for(int q=0;q<NT;q++) if((det==TD[q]||det==prime-TD[q]) && symmetric==TS[q]) ok=true; if(!ok) return;}
    ++hits;
    cout << "candidate ";
    for (int i = 0; i < visits; ++i) cout << word[i] << ',';
    cout << " signs ";
    for (int i = 0; i < n; ++i) cout << positive[i];
    cout << '\n';
}


// Static dual of the first two arcs, including the short e3 stub.
// Bounds cover even walks that intersect themselves or immediately turn back.
struct Bounds { signed short lo,hi; };
constexpr int L=max_crossings+1;
Bounds reachable[L][L][L];
int face[capacity], weight[capacity], NF;
typedef unsigned __int128 u128; u128 edge_need[capacity], must_red, must_blue;
static inline int pc(u128 x){return __builtin_popcountll((unsigned long long)x)+__builtin_popcountll((unsigned long long)(x>>64));}
void prepare(const Diagram& g,int red,int blue) {
    int forward[capacity]{},after[capacity]{};
    int d=g.start, sum=0;
    while(d!=(g.tip^1)) {
        forward[d]=1;
        int side=g.rotation[d^1], next=g.rotation[side];
        if(next==(d^1)) next=side;
        else if(g.color[d]==1) {
            // The current arc is e2. Determine crossing sign via the e1 outgoing dart.
            int other=forward[side^1]?g.rotation[next]:side;
            sum+=g.rotation[other]==next?1:-1;
        }
        after[d]=sum; d=next;
    }
    for(int i=0;i<g.darts;i++) {
        // Opposite orientation reverses the oriented crossing sign.
        // A prefix differs from a suffix. Use the number of A crossings still ahead on e2.
        weight[i]=g.color[i]==1 ? (forward[i]?sum-after[i]:-(sum-after[i^1])):0;
    }
    // after[d] counted the crossing at its head, while the segment d lies BEFORE it.
    // Reassign prefix totals by walking from tail to head.
    d=g.start;int prefix=0;
    while(d!=(g.tip^1)){
        if(g.color[d]==1){weight[d]=sum-prefix;weight[d^1]=-weight[d];prefix=after[d];}
        int side=g.rotation[d^1],next=g.rotation[side];d=(next==(d^1))?side:next;
    }
    fill_n(face,g.darts,-1);NF=0;
    for(int i=0;i<g.darts;i++) if(face[i]<0) {
        int j=i;do {face[j]=NF;j=g.rotation[j^1];}while(j!=i);
        NF++;
    }
    must_red=must_blue=0;
    fill_n(edge_need,g.darts,0);
    for(int i=0;i<g.darts;i++){
        int j=g.rotation[i^1];
        if(j==i || g.rotation[j^1]!=i || g.color[i]==g.color[j]) continue;
        if(g.color[i]>=2 || g.color[j]>=2) continue;
        u128 bit=u128(1)<<(i/2);
        edge_need[i]=edge_need[i^1]=bit;
        if(g.color[i]==0) must_red|=bit;else must_blue|=bit;
    }
    for(int r=0;r<=red;r++)for(int b=0;b<=blue;b++){
        auto row=reachable[r][b];
        for(int f=0;f<NF;f++)row[f]={30000,-30000};
        if(r+b==0){row[face[g.start]]={0,0};continue;}
        for(int i=0;i<g.darts;i++) {
            int col=g.color[i];if(col>=2 || (col==0?r:b)==0)continue;
            Bounds v=reachable[r-(col==0)][b-(col==1)][face[i^1]];
            if(v.lo>v.hi)continue;
            auto& u=row[face[i]];
            u.lo=min<int>(u.lo,v.lo+weight[i]);u.hi=max<int>(u.hi,v.hi+weight[i]);
        }
    }
}
void extend(const Diagram& g, int left12, int left31, int left23, int last_side, int wanted=0,u128 red=0,u128 blue=0) {
    if (g.active_color == 1 && left12 == 0) {
        Diagram next = g;
        next.start_third_arc();
        prepare(next,left31,left23);
        extend(next, 0, left31, left23, -1, GA2,must_red,must_blue);
        return;
    }
    if(g.active_color==2){if(pc(red)>left31 || pc(blue)>left23)return;auto v=reachable[left31][left23][face[last_side<0?g.tip:last_side]];if(wanted<v.lo||wanted>v.hi)return;}
    int d = g.tip;
    do {
        if (g.active_color == 2 && left31 == 0 && left23 == 0) {
            if (d == g.start) { inspect(g); return; }
        } else if (g.color[d] < g.active_color) {
            bool second = g.active_color == 1;
            bool needed = (g.color[d] == 0 ? left31 : left23) > 0;
            if ((g.darts!=4 || d==0) && (second || (needed && (!normal_only || g.base_side[d] != last_side)))) {
                Diagram next = g;
                next.cross_side(d);
                if (second) extend(next, left12 - 1, left31, left23, -1);
                else extend(next, 0, left31 - (g.color[d] == 0),
                            left23 - (g.color[d] == 1), g.base_side[d ^ 1], wanted-weight[g.base_side[d]],red & ~edge_need[g.base_side[d]],blue & ~edge_need[g.base_side[d]]);
            }
        }
        d = g.rotation[d ^ 1];
    } while (d != g.tip);
}

int main(int argc, char** argv) {
    if(argc!=8)return 2; {FILE*f=fopen(argv[1],"r"); NT=0; while(fscanf(f,"%d %d",&TD[NT],&TS[NT])==2) NT++; fclose(f);} GSYM=0; GA2=atoi(argv[6]); amin=atoi(argv[3]); bmin=atoi(argv[4]); K=atoi(argv[7]);
    int low=atoi(argv[2]), high=low;
    if (low < 3 || high < low || high > max_crossings) return 2;
    inverse_mod[1] = 1;
    for (int i = 2; i < prime; ++i)
        inverse_mod[i] = prime - (prime / i) * inverse_mod[prime % i] % prime;
    for (int n = low; n <= high; ++n) {
        crossing_number = n;
        for (int a = 1; a <= n / 3; ++a) {
            if(a!=amin) continue;
            for (int b = a; b <= (n - a) / 2; ++b) {
                if (bmin && bmin!=b)continue; const int c = n - a - b;
                closed = reduced = hits = controls = 0;
                extend(Diagram{}, a, c, b, -1);
                cout << "N=" << n << " triple " << a << ',' << b << ',' << c
                     << " closed " << closed << " reduced " << reduced
                     << " tested " << reduced << " hits " << hits << endl;
                if (false) {
                    if (controls != 2) return 3;
                    cerr << "Recovered both planar orientations of the K14n14349 control.\n";
                }
            }
        }
    }
}


==> anc/enumeration/targeted18_25/hfk_done.txt <==
o_10_1_-1.txt 0 []
o_10_1_-2.txt 0 []
o_10_1_-4.txt 0 []
o_10_1_-3.txt 0 []
o_10_1_1.txt 1 [["9_24", 10, false]]
o_10_1_3.txt 0 []
o_11_1_-1.txt 0 []
o_11_1_-3.txt 0 []
o_10_1_0.txt 3 [["10_131", 10, false], ["8_14", 10, false], ["10_131", 10, false], ["8_14", 10, false], ["10_131", 10, false], ["8_14", 10, false]]
o_10_1_2.txt 0 []
o_10_1_4.txt 0 []
o_11_1_-2.txt 0 []
o_11_1_-4.txt 0 []
o_11_1_0.txt 4 [["10_131", 11, false], ["8_14", 11, true], ["10_131", 11, false], ["8_14", 11, true], ["10_131", 11, false], ["8_14", 11, true], ["10_131", 11, false], ["8_14", 11, true]]
o_11_1_2.txt 6 [["10_129", 11, false], ["10_129", 11, false], ["10_129", 11, false], ["10_129", 11, false], ["10_129", 11, false], ["10_129", 11, false]]
o_11_1_4.txt 3 [["9_2", 11, false], ["9_2", 11, false], ["9_2", 11, false]]
o_12_1_-2.txt 7 [["10_18", 12, false], ["10_18", 12, false], ["10_18", 12, false], ["10_18", 12, false], ["10_18", 12, false], ["10_18", 12, false], ["10_18", 12, false]]
o_12_1_-4.txt 2 [["10_1", 12, false], ["10_1", 12, false]]
o_12_1_1.txt 2 [["10_133", 12, false], ["7_6", 12, true], ["9_24", 12, false]]
o_11_1_1.txt 12 [["10_133", 11, false], ["7_6", 11, true], ["10_133", 11, false], ["7_6", 11, true], ["10_133", 11, false], ["7_6", 11, true], ["9_29", 11, false], ["9_28", 11, false], ["10_164", 11, true], ["9_29", 11, false], ["9_28", 11, false], ["10_164", 11, true], ["10_133", 11, false], ["7_6", 11, true], ["9_29", 11, false], ["9_28", 11, false], ["10_164", 11, true], ["10_133", 11, false], ["7_6", 11, true], ["10_133", 11, false], ["7_6", 11, true], ["10_71", 11, false], ["10_71", 11, false], ["10_133", 11, false], ["7_6", 11, true]]
o_12_1_3.txt 2 []
o_13_1_-2.txt 0 []
o_11_1_3.txt 1 []
o_13_1_0.txt 10 [["10_131", 13, false], ["8_14", 13, true], ["10_131", 13, false], ["8_14", 13, true], ["10_131", 13, false], ["8_14", 13, true], ["10_131", 13, false], ["8_14", 13, true], ["10_131", 13, false], ["8_14", 13, true], ["10_131", 13, false], ["8_14", 13, true], ["10_131", 13, false], ["8_14", 13, true], ["10_131", 13, false], ["8_14", 13, true], ["10_131", 13, false], ["8_14", 13, true], ["10_131", 13, false], ["8_14", 13, true]]
o_12_1_-1.txt 12 [["10_119", 12, false], ["10_119", 12, false], ["10_119", 12, false], ["10_60", 12, false], ["10_60", 12, false], ["10_119", 12, false], ["10_60", 12, false], ["10_60", 12, false], ["10_60", 12, false], ["10_60", 12, false], ["10_60", 12, false], ["10_60", 12, false]]
o_12_1_-3.txt 0 []
o_13_1_2.txt 16 [["10_129", 13, false], ["10_129", 13, false], ["10_129", 13, false], ["10_129", 13, false], ["10_129", 13, false], ["10_129", 13, false], ["10_129", 13, false], ["10_129", 13, false], ["10_129", 13, false], ["10_129", 13, false], ["10_129", 13, false], ["10_129", 13, false], ["10_129", 13, false], ["10_129", 13, false], ["10_129", 13, false], ["10_129", 13, false]]
o_12_1_0.txt 7 [["10_131", 12, false], ["8_14", 12, false], ["10_131", 12, false], ["8_14", 12, false], ["10_131", 12, false], ["8_14", 12, false], ["10_131", 12, false], ["8_14", 12, false], ["10_131", 12, false], ["8_14", 12, false], ["8_21", 12, true], ["10_131", 12, false], ["8_14", 12, false]]
o_12_1_2.txt 6 [["10_129", 12, false], ["10_129", 12, false], ["10_129", 12, false], ["10_129", 12, false], ["10_129", 12, false], ["10_129", 12, false]]
o_14_1_-1.txt 7 [["9_30", 14, false], ["9_30", 14, false], ["10_59", 14, false], ["10_60", 14, false], ["10_60", 14, false], ["10_60", 14, false], ["10_60", 14, false]]
o_14_1_-3.txt 0 []
o_13_1_-1.txt 4 [["9_30", 13, false], ["9_30", 13, false], ["9_22", 13, false], ["9_22", 13, false]]
o_13_1_-3.txt 0 []
o_14_1_1.txt 30 [["10_133", 14, false], ["7_6", 14, true], ["9_29", 14, false], ["9_28", 14, false], ["9_29", 14, false], ["9_28", 14, false], ["9_29", 14, false], ["9_28", 14, false], ["9_29", 14, false], ["9_28", 14, false], ["10_71", 14, false], ["10_71", 14, false], ["9_29", 14, false], ["9_28", 14, false], ["10_133", 14, false], ["7_6", 14, true], ["9_29", 14, false], ["9_28", 14, false], ["9_29", 14, false], ["9_28", 14, false], ["9_29", 14, false], ["9_28", 14, false], ["10_133", 14, false], ["7_6", 14, true], ["10_133", 14, false], ["7_6", 14, true], ["9_29", 14, false], ["9_28", 14, false], ["10_133", 14, false], ["7_6", 14, true], ["9_24", 14, false], ["9_24", 14, false], ["9_29", 14, false], ["9_28", 14, false], ["10_133", 14, false], ["7_6", 14, true], ["10_133", 14, false], ["7_6", 14, true], ["10_133", 14, false], ["7_6", 14, true], ["10_133", 14, false], ["7_6", 14, true], ["9_24", 14, false], ["9_29", 14, false], ["9_28", 14, false], ["9_29", 14, false], ["9_28", 14, false], ["9_29", 14, false], ["9_28", 14, false], ["9_29", 14, false], ["9_28", 14, false], ["9_24", 14, false], ["9_29", 14, false], ["9_28", 14, false]]
o_14_1_3.txt 3 []
o_15_1_-2.txt 0 []
o_13_1_1.txt 23 [["9_29", 13, false], ["9_28", 13, false], ["10_133", 13, false], ["7_6", 13, true], ["10_133", 13, false], ["7_6", 13, true], ["10_133", 13, false], ["7_6", 13, true], ["10_133", 13, false], ["7_6", 13, true], ["10_133", 13, false], ["7_6", 13, true], ["10_30", 13, false], ["10_30", 13, false], ["10_133", 13, false], ["7_6", 13, true], ["9_29", 13, false], ["9_28", 13, false], ["9_29", 13, false], ["9_28", 13, false], ["10_30", 13, false], ["10_30", 13, false], ["10_30", 13, false], ["10_30", 13, false], ["10_30", 13, false], ["10_30", 13, false], ["10_133", 13, false], ["7_6", 13, true], ["10_133", 13, false], ["7_6", 13, true]]
o_13_1_3.txt 4 []
o_14_1_-2.txt 4 [["10_102", 14, false], ["10_102", 14, false], ["10_102", 14, false], ["10_102", 14, false]]
o_14_1_0.txt 18 [["10_131", 14, false], ["8_14", 14, false], ["10_131", 14, false], ["8_14", 14, true], ["10_131", 14, false], ["8_14", 14, true], ["10_131", 14, false], ["8_14", 14, false], ["10_131", 14, false], ["8_14", 14, false], ["10_131", 14, false], ["8_14", 14, false], ["10_131", 14, false], ["8_14", 14, false], ["10_131", 14, false], ["8_14", 14, false], ["10_131", 14, false], ["8_14", 14, false], ["10_131", 14, false], ["8_14", 14, false], ["10_131", 14, false], ["8_14", 14, false], ["10_131", 14, false], ["8_14", 14, false], ["10_131", 14, false], ["8_14", 14, false], ["10_131", 14, false], ["8_14", 14, false], ["10_131", 14, false], ["8_14", 14, false], ["10_131", 14, false], ["8_14", 14, false], ["10_131", 14, false], ["8_14", 14, false], ["10_131", 14, false], ["8_14", 14, false]]
o_15_1_0.txt 37 [["10_131", 15, false], ["8_14", 15, true], ["10_131", 15, false], ["8_14", 15, true], ["10_131", 15, false], ["8_14", 15, true], ["10_131", 15, false], ["8_14", 15, true], ["10_131", 15, false], ["8_14", 15, false], ["10_131", 15, false], ["8_14", 15, true], ["10_131", 15, false], ["8_14", 15, true], ["10_131", 15, false], ["8_14", 15, true], ["10_131", 15, false], ["8_14", 15, true], ["10_131", 15, false], ["8_14", 15, true], ["10_131", 15, false], ["8_14", 15, true], ["10_131", 15, false], ["8_14", 15, true], ["10_131", 15, false], ["8_14", 15, true], ["10_131", 15, false], ["8_14", 15, true], ["10_131", 15, false], ["8_14", 15, false], ["10_131", 15, false], ["8_14", 15, false], ["10_131", 15, false], ["8_14", 15, true], ["10_131", 15, false], ["8_14", 15, true], ["10_131", 15, false], ["8_14", 15, true], ["10_131", 15, false], ["8_14", 15, true], ["10_131", 15, false], ["8_14", 15, true], ["10_131", 15, false], ["8_14", 15, true], ["10_131", 15, false], ["8_14", 15, true], ["10_131", 15, false], ["8_14", 15, true], ["10_131", 15, false], ["8_14", 15, true], ["10_131", 15, false], ["8_14", 15, true], ["10_131", 15, false], ["8_14", 15, true], ["10_131", 15, false], ["8_14", 15, true], ["10_131", 15, false], ["8_14", 15, true], ["10_131", 15, false], ["8_14", 15, true], ["10_131", 15, false], ["8_14", 15, true], ["10_131", 15, false], ["8_14", 15, true], ["10_131", 15, false], ["8_14", 15, true], ["10_131", 15, false], ["8_14", 15, true], ["10_131", 15, false], ["8_14", 15, true], ["10_131", 15, false], ["8_14", 15, true], ["10_131", 15, false], ["8_14", 15, true]]
o_14_1_2.txt 5 [["10_129", 14, false], ["10_129", 14, false], ["10_129", 14, false], ["10_129", 14, false], ["10_129", 14, false]]
o_15_1_2.txt 14 [["10_129", 15, false], ["10_129", 15, false], ["10_129", 15, false], ["10_129", 15, false], ["10_129", 15, false], ["10_129", 15, false], ["10_129", 15, false], ["10_129", 15, false], ["10_129", 15, false], ["10_129", 15, false], ["10_129", 15, false], ["10_129", 15, false], ["10_129", 15, false], ["10_129", 15, false]]
o_15_1_-1.txt 24 [["10_59", 15, false], ["10_59", 15, false], ["10_59", 15, false], ["10_60", 15, false], ["10_60", 15, false], ["10_60", 15, false], ["10_59", 15, false], ["10_59", 15, false], ["10_60", 15, false], ["10_60", 15, false], ["9_30", 15, false], ["9_30", 15, false], ["10_60", 15, false], ["10_60", 15, false], ["10_60", 15, false], ["10_59", 15, false], ["10_60", 15, false], ["9_30", 15, false], ["9_30", 15, false], ["10_60", 15, false], ["10_60", 15, false], ["10_60", 15, false], ["10_60", 15, false], ["10_60", 15, false]]
o_15_1_-3.txt 0 []
o_16_1_-1.txt 41 [["9_30", 16, false], ["9_30", 16, false], ["9_30", 16, false], ["9_30", 16, false], ["9_30", 16, false], ["9_30", 16, false], ["10_60", 16, false], ["10_60", 16, false], ["10_60", 16, false], ["10_60", 16, false], ["10_60", 16, false], ["10_60", 16, false], ["10_60", 16, false], ["10_60", 16, false], ["10_59", 16, false], ["10_59", 16, false], ["10_59", 16, false], ["10_60", 16, false], ["10_59", 16, false], ["10_59", 16, false], ["10_60", 16, false], ["10_59", 16, false], ["10_59", 16, false], ["10_59", 16, false], ["10_60", 16, false], ["10_60", 16, false], ["10_60", 16, false], ["10_60", 16, false], ["10_59", 16, false], ["10_60", 16, false], ["10_59", 16, false], ["10_60", 16, false], ["10_59", 16, false], ["10_60", 16, false], ["10_60", 16, false], ["10_60", 16, false], ["10_60", 16, false]]
o_16_1_-3.txt 0 []
o_15_1_1.txt 46 [["9_29", 15, false], ["9_28", 15, false], ["9_29", 15, false], ["9_28", 15, false], ["9_29", 15, false], ["9_28", 15, false], ["10_71", 15, false], ["10_71", 15, false], ["10_71", 15, false], ["10_71", 15, false], ["10_71", 15, false], ["10_71", 15, false], ["9_24", 15, false], ["9_24", 15, false], ["9_24", 15, false], ["9_24", 15, false], ["9_29", 15, false], ["9_28", 15, false], ["9_29", 15, false], ["9_28", 15, false], ["10_71", 15, false], ["10_71", 15, false], ["10_71", 15, false], ["9_24", 15, false], ["9_29", 15, false], ["9_28", 15, false], ["9_24", 15, false], ["9_24", 15, false], ["9_29", 15, false], ["9_28", 15, false], ["9_24", 15, false], ["9_29", 15, false], ["9_28", 15, false], ["9_29", 15, false], ["9_28", 15, false], ["9_29", 15, false], ["9_28", 15, false], ["9_29", 15, false], ["9_28", 15, false], ["9_29", 15, false], ["9_28", 15, false], ["9_29", 15, false], ["9_28", 15, false], ["9_24", 15, false], ["9_29", 15, false], ["9_28", 15, false], ["9_29", 15, false], ["9_28", 15, false], ["9_24", 15, false], ["9_29", 15, false], ["9_28", 15, false], ["9_24", 15, false], ["9_24", 15, false], ["9_24", 15, false], ["9_24", 15, false], ["9_24", 15, false], ["9_24", 15, false], ["9_24", 15, false], ["9_29", 15, false], ["9_28", 15, false], ["9_29", 15, false], ["9_28", 15, false]]
o_15_1_3.txt 2 [["10_95", 15, false], ["10_95", 15, false]]
o_16_1_-2.txt 0 []
o_16_1_1.txt 38 [["9_24", 16, false], ["10_73", 16, false], ["9_29", 16, false], ["9_28", 16, false], ["10_73", 16, false], ["9_29", 16, false], ["9_28", 16, false], ["10_73", 16, false], ["10_73", 16, false], ["9_24", 16, false], ["9_24", 16, false], ["9_24", 16, false], ["9_24", 16, false], ["9_24", 16, false], ["9_24", 16, false], ["9_24", 16, false], ["9_24", 16, false], ["10_73", 16, false], ["9_24", 16, false], ["9_24", 16, false], ["9_29", 16, false], ["9_28", 16, false], ["9_29", 16, false], ["9_28", 16, false], ["10_71", 16, false], ["10_71", 16, false], ["9_29", 16, false], ["9_28", 16, false], ["9_29", 16, false], ["9_28", 16, false], ["9_24", 16, false], ["10_73", 16, false], ["9_24", 16, false], ["9_24", 16, false], ["10_73", 16, false], ["9_24", 16, false]]
o_16_1_3.txt 4 []
o_17_1_-2.txt 0 []
o_16_1_0.txt 50 [["10_131", 16, false], ["8_14", 16, false], ["10_131", 16, false], ["8_14", 16, true], ["10_131", 16, false], ["8_14", 16, true], ["10_131", 16, false], ["8_14", 16, true], ["10_131", 16, false], ["8_14", 16, false], ["10_131", 16, false], ["8_14", 16, true], ["10_131", 16, false], ["8_14", 16, true], ["10_131", 16, false], ["8_14", 16, false], ["10_131", 16, false], ["8_14", 16, false], ["10_131", 16, false], ["8_14", 16, true], ["10_131", 16, false], ["8_14", 16, true], ["10_131", 16, false], ["8_14", 16, false], ["10_131", 16, false], ["8_14", 16, false], ["10_131", 16, false], ["8_14", 16, true], ["10_131", 16, false], ["8_14", 16, true], ["10_131", 16, false], ["8_14", 16, true], ["10_131", 16, false], ["8_14", 16, false], ["10_131", 16, false], ["8_14", 16, false], ["10_131", 16, false], ["8_14", 16, true], ["10_131", 16, false], ["8_14", 16, false], ["10_131", 16, false], ["8_14", 16, false], ["10_131", 16, false], ["8_14", 16, true], ["10_131", 16, false], ["8_14", 16, true], ["10_131", 16, false], ["8_14", 16, true], ["10_131", 16, false], ["8_14", 16, false], ["10_131", 16, false], ["8_14", 16, false], ["10_131", 16, false], ["8_14", 16, false], ["10_131", 16, false], ["8_14", 16, false], ["10_131", 16, false], ["8_14", 16, false], ["10_131", 16, false], ["8_14", 16, false], ["10_131", 16, false], ["8_14", 16, false], ["10_131", 16, false], ["8_14", 16, false], ["10_131", 16, false], ["8_14", 16, false], ["10_131", 16, false], ["8_14", 16, false], ["10_131", 16, false], ["8_14", 16, false], ["10_131", 16, false], ["8_14", 16, false], ["10_131", 16, false], ["8_14", 16, true], ["10_131", 16, false], ["8_14", 16, false], ["10_131", 16, false], ["8_14", 16, false], ["10_131", 16, false], ["8_14", 16, false], ["10_131", 16, false], ["8_14", 16, false], ["10_131", 16, false], ["8_14", 16, false], ["10_131", 16, false], ["8_14", 16, false], ["10_131", 16, false], ["8_14", 16, false], ["10_131", 16, false], ["8_14", 16, true], ["10_131", 16, false], ["8_14", 16, false], ["10_131", 16, false], ["8_14", 16, true]]
o_16_1_2.txt 45 [["10_129", 16, false], ["10_129", 16, false], ["10_129", 16, false], ["10_129", 16, false], ["10_129", 16, false], ["10_129", 16, false], ["10_129", 16, false], ["10_129", 16, false], ["10_129", 16, false], ["10_129", 16, false], ["10_129", 16, false], ["10_129", 16, false], ["10_91", 16, false], ["10_129", 16, false], ["10_129", 16, false], ["10_129", 16, false], ["10_129", 16, false], ["10_129", 16, false], ["10_129", 16, false], ["10_129", 16, false], ["10_129", 16, false], ["10_129", 16, false], ["10_129", 16, false], ["10_129", 16, false], ["10_129", 16, false], ["10_129", 16, false], ["10_129", 16, false], ["10_129", 16, false], ["10_129", 16, false], ["10_129", 16, false], ["10_129", 16, false], ["10_129", 16, false], ["10_129", 16, false], ["10_129", 16, false], ["10_129", 16, false], ["10_129", 16, false], ["10_129", 16, false], ["10_129", 16, false], ["10_129", 16, false], ["10_129", 16, false], ["10_129", 16, false], ["10_129", 16, false], ["10_129", 16, false], ["10_129", 16, false]]
o_17_1_1.txt 48 [["9_29", 17, false], ["9_28", 17, false], ["9_29", 17, false], ["9_28", 17, false], ["9_29", 17, false], ["9_28", 17, false], ["9_29", 17, false], ["9_28", 17, false], ["9_29", 17, false], ["9_28", 17, false], ["9_29", 17, false], ["9_28", 17, false], ["9_29", 17, false], ["9_28", 17, false], ["9_29", 17, false], ["9_28", 17, false], ["9_29", 17, false], ["9_28", 17, false], ["9_29", 17, false], ["9_28", 17, false], ["9_29", 17, false], ["9_28", 17, false], ["9_29", 17, false], ["9_28", 17, false], ["9_29", 17, false], ["9_28", 17, false], ["9_24", 17, false], ["9_29", 17, false], ["9_28", 17, false], ["9_29", 17, false], ["9_28", 17, false], ["9_29", 17, false], ["9_28", 17, false], ["9_24", 17, false], ["9_29", 17, false], ["9_28", 17, false], ["9_29", 17, false], ["9_28", 17, false], ["9_29", 17, false], ["9_28", 17, false], ["10_71", 17, false], ["9_29", 17, false], ["9_28", 17, false], ["9_24", 17, false], ["9_29", 17, false], ["9_28", 17, false], ["9_29", 17, false], ["9_28", 17, false], ["9_24", 17, false], ["10_71", 17, false], ["9_29", 17, false], ["9_28", 17, false], ["9_29", 17, false], ["9_28", 17, false], ["9_29", 17, false], ["9_28", 17, false], ["9_29", 17, false], ["9_28", 17, false], ["10_71", 17, false], ["10_71", 17, false], ["10_71", 17, false], ["10_71", 17, false], ["9_29", 17, false], ["9_28", 17, false], ["10_71", 17, false], ["9_29", 17, false], ["9_28", 17, false], ["9_29", 17, false], ["9_28", 17, false], ["9_29", 17, false], ["9_28", 17, false]]
o_17_1_3.txt 11 [["10_143", 17, false]]
o_17_1_-1.txt 40 [["10_59", 17, false], ["9_30", 17, false], ["9_30", 17, false], ["9_30", 17, false], ["9_30", 17, false], ["10_59", 17, false], ["10_60", 17, false], ["10_60", 17, false], ["10_60", 17, false], ["10_59", 17, false], ["10_60", 17, false], ["10_59", 17, false], ["9_30", 17, false], ["10_60", 17, false], ["10_60", 17, false], ["10_59", 17, false], ["10_60", 17, false], ["9_30", 17, false], ["10_59", 17, false], ["10_60", 17, false], ["10_60", 17, false], ["10_60", 17, false], ["10_59", 17, false], ["9_30", 17, false], ["9_30", 17, false], ["9_30", 17, false], ["10_60", 17, false], ["10_60", 17, false], ["10_59", 17, false], ["10_59", 17, false]]
o_17_1_0.txt 130 [["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, false], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, false], ["10_131", 17, false], ["8_14", 17, false], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, false], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, false], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true], ["10_131", 17, false], ["8_14", 17, true]]
o_17_1_2.txt 0 []
o_18_1_0.txt 202 [["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, true], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, true], ["10_131", 18, false], ["8_14", 18, true], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, true], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, true], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, true], ["10_131", 18, false], ["8_14", 18, true], ["10_131", 18, false], ["8_14", 18, true], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, true], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, true], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, true], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, true], ["10_131", 18, false], ["8_14", 18, true], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, false], ["10_131", 18, false], ["8_14", 18, true], ["10_131", 18, false], ["8_14", 18, true], ["10_131", 18, false], ["8_14", 18, true], ["10_131", 18, false], ["8_14", 18, true], ["10_131", 18, false], ["8_14", 18, true], ["10_131", 18, false], ["8_14", 18, true]]
o_18_1_3.txt 1 []
o_18_1_-1.txt 133 [["10_59", 18, false], ["9_30", 18, false], ["9_30", 18, false], ["9_30", 18, false], ["10_59", 18, false], ["9_30", 18, false], ["10_60", 18, false], ["9_30", 18, false], ["9_30", 18, false], ["9_30", 18, false], ["10_59", 18, false], ["10_59", 18, false], ["9_30", 18, false], ["10_60", 18, false], ["9_30", 18, false], ["10_59", 18, false], ["10_60", 18, false], ["10_59", 18, false], ["9_30", 18, false], ["10_59", 18, false], ["10_60", 18, false], ["10_60", 18, false], ["9_30", 18, false], ["9_30", 18, false], ["10_60", 18, false], ["10_59", 18, false], ["9_30", 18, false], ["10_59", 18, false], ["9_30", 18, false], ["9_30", 18, false], ["9_30", 18, false], ["9_30", 18, false], ["10_60", 18, false], ["10_60", 18, false], ["10_60", 18, false], ["10_60", 18, false], ["10_60", 18, false], ["10_60", 18, false], ["10_60", 18, false], ["10_60", 18, false], ["10_60", 18, false], ["10_59", 18, false], ["10_60", 18, false], ["10_60", 18, false], ["10_60", 18, false], ["10_60", 18, false], ["10_60", 18, false], ["10_59", 18, false], ["9_30", 18, false], ["10_60", 18, false], ["10_60", 18, false], ["10_60", 18, false], ["10_59", 18, false], ["9_30", 18, false], ["9_30", 18, false], ["10_59", 18, false], ["9_30", 18, false], ["9_30", 18, false], ["10_60", 18, false], ["10_60", 18, false], ["10_59", 18, false], ["10_59", 18, false], ["10_59", 18, false], ["10_59", 18, false], ["10_59", 18, false], ["10_59", 18, false]]
o_18_2_-3.txt 16 [["10_70", 18, false], ["10_70", 18, false], ["10_70", 18, false], ["10_70", 18, false], ["10_70", 18, false]]
o_18_2_0.txt 2 []
o_18_2_2.txt 97 [["10_140", 18, false], ["8_20", 18, true], ["10_92", 18, false], ["10_92", 18, false], ["10_140", 18, false], ["8_20", 18, true], ["10_72", 18, false], ["10_92", 18, false], ["10_92", 18, false], ["10_92", 18, false], ["10_92", 18, false], ["10_72", 18, false], ["10_140", 18, false], ["8_20", 18, true], ["10_140", 18, false], ["8_20", 18, true], ["10_140", 18, false], ["8_20", 18, true], ["10_140", 18, false], ["8_20", 18, true], ["10_140", 18, null], ["8_20", 18, null], ["10_92", 18, false], ["10_92", 18, false], ["10_92", 18, false], ["10_92", 18, false], ["10_92", 18, false], ["10_92", 18, false], ["10_92", 18, false], ["10_92", 18, false], ["10_72", 18, false], ["10_72", 18, false], ["10_72", 18, false], ["10_72", 18, false], ["10_140", 18, false], ["8_20", 18, true], ["10_140", 18, false], ["8_20", 18, true], ["10_140", 18, false], ["8_20", 18, true], ["10_140", 18, false], ["8_20", 18, true], ["10_140", 18, false], ["8_20", 18, true], ["10_92", 18, false], ["10_72", 18, false], ["10_72", 18, false], ["10_140", 18, false], ["8_20", 18, true], ["10_140", 18, false], ["8_20", 18, true], ["10_140", 18, false], ["8_20", 18, true], ["10_140", 18, false], ["8_20", 18, true], ["10_140", 18, false], ["8_20", 18, true], ["10_140", 18, false], ["8_20", 18, true], ["10_140", 18, false], ["8_20", 18, true], ["10_140", 18, false], ["8_20", 18, true], ["10_140", 18, false], ["8_20", 18, true], ["10_140", 18, false], ["8_20", 18, true], ["10_92", 18, false], ["10_92", 18, false], ["10_92", 18, false], ["10_92", 18, false], ["10_140", 18, false], ["8_20", 18, true], ["10_72", 18, false], ["10_72", 18, false], ["10_140", 18, null], ["8_20", 18, null], ["10_92", 18, false], ["10_140", 18, false], ["8_20", 18, true], ["10_140", 18, null], ["8_20", 18, null], ["10_140", 18, false], ["8_20", 18, true], ["10_140", 18, false], ["8_20", 18, true], ["10_140", 18, false], ["8_20", 18, true], ["10_140", 18, false], ["8_20", 18, true], ["10_140", 18, false], ["8_20", 18, true], ["10_140", 18, false], ["8_20", 18, true], ["10_140", 18, false], ["8_20", 18, true], ["10_140", 18, false], ["8_20", 18, true], ["10_140", 18, false], ["8_20", 18, true], ["10_140", 18, false], ["8_20", 18, true], ["10_140", 18, false], ["8_20", 18, true], ["10_140", 18, false], ["8_20", 18, true], ["10_140", 18, false], ["8_20", 18, true], ["10_140", 18, false], ["8_20", 18, true]]
o_18_2_4.txt 41 [["10_57", 18, false], ["10_57", 18, false], ["10_57", 18, false], ["10_57", 18, false]]
o_18_2_6.txt 0 []
o_18_2_8.txt 0 []
o_18_1_1.txt 244 [["9_24", 18, false], ["10_73", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["10_73", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["10_73", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["10_73", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["10_71", 18, false], ["10_71", 18, false], ["10_71", 18, false], ["10_71", 18, false], ["10_71", 18, false], ["10_71", 18, false], ["10_71", 18, false], ["10_71", 18, false], ["10_73", 18, false], ["9_24", 18, false], ["9_24", 18, false], ["10_71", 18, false], ["9_24", 18, false], ["10_71", 18, false], ["9_24", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["10_71", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_24", 18, false], ["9_24", 18, false], ["9_24", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["10_73", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["10_71", 18, false], ["9_24", 18, false], ["9_24", 18, false], ["9_24", 18, false], ["9_24", 18, false], ["9_24", 18, false], ["9_24", 18, false], ["9_24", 18, false], ["9_24", 18, false], ["9_24", 18, false], ["9_24", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_24", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_24", 18, false], ["9_24", 18, false], ["9_24", 18, false], ["9_24", 18, false], ["9_24", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_24", 18, false], ["10_71", 18, false], ["10_71", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_24", 18, false], ["10_71", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_24", 18, false], ["9_24", 18, false], ["9_24", 18, false], ["9_24", 18, false], ["9_24", 18, false], ["9_24", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_24", 18, false], ["9_24", 18, false], ["9_24", 18, false], ["9_24", 18, false], ["9_24", 18, false], ["9_24", 18, false], ["9_24", 18, false], ["9_24", 18, false], ["9_24", 18, false], ["9_24", 18, false], ["9_24", 18, false], ["9_24", 18, false], ["9_24", 18, false], ["9_24", 18, false], ["9_24", 18, false], ["9_24", 18, false], ["9_24", 18, false], ["9_24", 18, false], ["9_24", 18, false], ["9_24", 18, false], ["9_24", 18, false], ["9_24", 18, false], ["9_24", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["10_73", 18, false], ["10_71", 18, false], ["10_73", 18, false], ["10_73", 18, false], ["10_71", 18, false], ["9_24", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["10_71", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["10_71", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["10_71", 18, false], ["10_71", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["10_71", 18, false], ["10_71", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["10_71", 18, false], ["10_71", 18, false], ["10_71", 18, false], ["10_71", 18, false], ["10_71", 18, false], ["10_71", 18, false], ["9_29", 18, false], ["9_28", 18, false]]
o_18_2_-2.txt 16 []
o_18_2_-4.txt 2 []
o_18_2_1.txt 103 [["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false], ["9_29", 18, false], ["9_28", 18, false]]
o_19_1_-1.txt 147 [["10_60", 19, false], ["10_60", 19, false], ["10_60", 19, false], ["10_60", 19, false], ["9_30", 19, false], ["10_60", 19, false], ["10_60", 19, false], ["10_60", 19, false], ["10_60", 19, false], ["9_30", 19, false], ["10_60", 19, false], ["9_30", 19, false], ["9_30", 19, false], ["10_60", 19, false], ["9_30", 19, false], ["9_30", 19, false], ["10_60", 19, false], ["10_60", 19, false], ["10_60", 19, false], ["10_60", 19, false], ["10_60", 19, false], ["9_30", 19, false], ["10_60", 19, false], ["9_30", 19, false], ["10_60", 19, false], ["9_30", 19, false], ["9_30", 19, false], ["10_60", 19, false], ["10_60", 19, false], ["10_60", 19, false], ["10_60", 19, false], ["10_60", 19, false], ["10_60", 19, false], ["10_60", 19, false], ["10_60", 19, false], ["10_60", 19, false], ["9_30", 19, false], ["9_30", 19, false], ["9_30", 19, false], ["9_30", 19, false], ["9_30", 19, false], ["9_30", 19, false], ["9_30", 19, false], ["9_30", 19, false], ["9_30", 19, false], ["9_30", 19, false], ["9_30", 19, false], ["9_30", 19, false], ["10_60", 19, false], ["10_60", 19, false], ["10_60", 19, false], ["10_60", 19, false], ["10_60", 19, false], ["10_60", 19, false], ["9_30", 19, false], ["9_30", 19, false], ["10_60", 19, false], ["10_60", 19, false], ["10_60", 19, false], ["10_60", 19, false], ["10_60", 19, false], ["10_60", 19, false], ["10_60", 19, false], ["10_60", 19, false], ["10_60", 19, false], ["10_60", 19, false], ["10_60", 19, false], ["10_60", 19, false], ["10_60", 19, false], ["10_60", 19, false], ["10_60", 19, false], ["10_60", 19, false], ["10_60", 19, false], ["10_60", 19, false], ["10_60", 19, false], ["9_30", 19, false], ["10_60", 19, false], ["10_60", 19, false], ["9_30", 19, false], ["10_60", 19, false], ["10_60", 19, false], ["10_60", 19, false], ["10_60", 19, false], ["10_60", 19, false], ["10_60", 19, false], ["10_60", 19, false], ["10_60", 19, false], ["10_60", 19, false], ["10_60", 19, false], ["10_60", 19, false], ["10_60", 19, false]]
o_19_1_3.txt 14 [["10_143", 19, false], ["10_143", 19, false], ["10_143", 19, false], ["10_143", 19, false]]
o_19_2_-3.txt 6 [["10_70", 19, false]]
o_19_2_0.txt 14 []
o_18_2_3.txt 135 [["10_135", 18, false], ["10_135", 18, false], ["10_135", 18, false], ["10_135", 18, false], ["10_135", 18, false], ["10_135", 18, false], ["10_135", 18, false], ["10_135", 18, false], ["10_135", 18, false], ["10_135", 18, false], ["10_135", 18, false], ["10_135", 18, false], ["10_135", 18, false], ["10_135", 18, false], ["10_135", 18, false], ["10_135", 18, false], ["10_135", 18, false], ["10_52", 18, false], ["10_23", 18, false], ["10_52", 18, false], ["10_23", 18, false], ["10_135", 18, false], ["10_135", 18, false], ["10_52", 18, false], ["10_23", 18, false], ["10_52", 18, false], ["10_23", 18, false], ["10_52", 18, false], ["10_23", 18, false], ["10_135", 18, false], ["10_135", 18, false], ["10_135", 18, false], ["10_135", 18, false], ["10_135", 18, false], ["10_135", 18, false], ["10_135", 18, false], ["10_52", 18, false], ["10_23", 18, false], ["10_52", 18, false], ["10_23", 18, false], ["10_52", 18, false], ["10_23", 18, false], ["10_52", 18, false], ["10_23", 18, false], ["10_52", 18, false], ["10_23", 18, false], ["10_52", 18, false], ["10_23", 18, false], ["10_52", 18, false], ["10_23", 18, false], ["10_52", 18, false], ["10_23", 18, false], ["10_52", 18, false], ["10_23", 18, false], ["10_52", 18, false], ["10_23", 18, false], ["10_52", 18, false], ["10_23", 18, false], ["10_52", 18, false], ["10_23", 18, false], ["10_52", 18, false], ["10_23", 18, false], ["10_52", 18, false], ["10_23", 18, false], ["10_52", 18, false], ["10_23", 18, false], ["10_52", 18, false], ["10_23", 18, false], ["10_52", 18, false], ["10_23", 18, false], ["10_135", 18, false], ["10_52", 18, false], ["10_23", 18, false], ["10_135", 18, false], ["10_52", 18, false], ["10_23", 18, false], ["10_52", 18, false], ["10_23", 18, false], ["10_52", 18, false], ["10_23", 18, false], ["10_52", 18, false], ["10_23", 18, false], ["10_52", 18, false], ["10_23", 18, false], ["10_52", 18, false], ["10_23", 18, false], ["10_52", 18, false], ["10_23", 18, false], ["10_52", 18, false], ["10_23", 18, false], ["10_52", 18, false], ["10_23", 18, false], ["10_52", 18, false], ["10_23", 18, false], ["10_135", 18, false], ["10_135", 18, false], ["10_135", 18, false], ["10_135", 18, false], ["10_135", 18, false], ["10_135", 18, false], ["10_135", 18, false], ["10_135", 18, false], ["10_135", 18, false], ["10_135", 18, false], ["10_135", 18, false], ["10_135", 18, false], ["10_135", 18, false], ["10_135", 18, false], ["10_135", 18, false], ["10_135", 18, false], ["10_135", 18, false], ["10_135", 18, false], ["10_135", 18, false], ["10_135", 18, false], ["10_135", 18, false], ["10_135", 18, false], ["10_135", 18, false], ["10_135", 18, false], ["10_135", 18, false], ["10_135", 18, false], ["10_135", 18, false], ["10_135", 18, false], ["10_135", 18, false], ["10_135", 18, false]]
o_18_2_5.txt 14 []
o_18_2_7.txt 0 []
o_18_2_9.txt 0 []
o_19_2_2.txt 85 [["10_140", 19, false], ["8_20", 19, true], ["10_140", 19, false], ["8_20", 19, true], ["10_140", 19, false], ["8_20", 19, true], ["10_140", 19, false], ["8_20", 19, true], ["10_140", 19, false], ["8_20", 19, true], ["10_140", 19, false], ["8_20", 19, true], ["10_140", 19, false], ["8_20", 19, true], ["10_140", 19, false], ["8_20", 19, true], ["10_140", 19, false], ["8_20", 19, true], ["10_140", 19, false], ["8_20", 19, true], ["10_140", 19, false], ["8_20", 19, true], ["10_140", 19, false], ["8_20", 19, true], ["10_140", 19, false], ["8_20", 19, true], ["10_140", 19, false], ["8_20", 19, true], ["10_140", 19, false], ["8_20", 19, true], ["10_140", 19, false], ["8_20", 19, true], ["10_140", 19, false], ["8_20", 19, true], ["10_140", 19, false], ["8_20", 19, true], ["10_140", 19, false], ["8_20", 19, true], ["10_140", 19, false], ["8_20", 19, true], ["10_140", 19, false], ["8_20", 19, true], ["10_140", 19, false], ["8_20", 19, true], ["10_140", 19, false], ["8_20", 19, true], ["10_140", 19, false], ["8_20", 19, true], ["10_140", 19, false], ["8_20", 19, true], ["10_140", 19, false], ["8_20", 19, true], ["10_140", 19, false], ["8_20", 19, true], ["10_140", 19, false], ["8_20", 19, true], ["10_140", 19, false], ["8_20", 19, true], ["10_140", 19, false], ["8_20", 19, true], ["10_140", 19, false], ["8_20", 19, true], ["10_140", 19, false], ["8_20", 19, true], ["10_140", 19, false], ["8_20", 19, true], ["10_140", 19, false], ["8_20", 19, true], ["10_140", 19, false], ["8_20", 19, true], ["10_140", 19, false], ["8_20", 19, true], ["10_140", 19, false], ["8_20", 19, true], ["10_140", 19, false], ["8_20", 19, true], ["10_140", 19, false], ["8_20", 19, true], ["10_140", 19, false], ["8_20", 19, true], ["10_140", 19, false], ["8_20", 19, true], ["10_140", 19, false], ["8_20", 19, true], ["10_140", 19, false], ["8_20", 19, true]]
o_19_2_4.txt 13 [["10_57", 19, false], ["10_57", 19, false], ["10_57", 19, false], ["10_57", 19, false], ["10_57", 19, false], ["10_57", 19, false], ["10_57", 19, false], ["10_57", 19, false]]
o_19_2_6.txt 12 []
o_19_2_8.txt 0 []
o_19_1_1.txt 371 [["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_24", 19, false], ["9_24", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["10_71", 19, false], ["10_71", 19, false], ["10_71", 19, false], ["10_71", 19, false], ["10_71", 19, false], ["10_71", 19, false], ["10_71", 19, false], ["10_71", 19, false], ["10_71", 19, false], ["10_71", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_24", 19, false], ["9_24", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_24", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_24", 19, false], ["10_73", 19, false], ["9_24", 19, false], ["9_24", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_24", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_24", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_24", 19, false], ["9_24", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_24", 19, false], ["9_24", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_24", 19, false], ["9_24", 19, false], ["9_24", 19, false], ["9_24", 19, false], ["9_24", 19, false], ["9_24", 19, false], ["9_24", 19, false], ["9_24", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["10_71", 19, false], ["10_71", 19, false], ["10_71", 19, false], ["10_71", 19, false], ["10_71", 19, false], ["10_71", 19, false], ["10_71", 19, false], ["9_24", 19, false], ["10_71", 19, false], ["9_24", 19, false], ["10_71", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["10_71", 19, false], ["10_71", 19, false], ["10_71", 19, false], ["10_71", 19, false], ["10_71", 19, false], ["10_71", 19, false], ["10_71", 19, false], ["10_71", 19, false], ["10_71", 19, false], ["10_71", 19, false], ["9_24", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["10_71", 19, false], ["10_71", 19, false], ["10_71", 19, false], ["10_71", 19, false], ["10_71", 19, false], ["10_71", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_24", 19, false], ["9_24", 19, false], ["9_24", 19, false], ["9_24", 19, false], ["9_24", 19, false], ["9_24", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_24", 19, false], ["10_71", 19, false], ["10_71", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_24", 19, false], ["9_24", 19, false], ["10_71", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_24", 19, false], ["9_24", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_24", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_24", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_24", 19, false], ["9_24", 19, false], ["9_24", 19, false], ["9_24", 19, false], ["9_24", 19, false], ["9_24", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_24", 19, false], ["9_24", 19, false], ["9_24", 19, false], ["9_24", 19, false], ["9_24", 19, false], ["9_24", 19, false], ["9_24", 19, false], ["9_24", 19, false], ["9_24", 19, false], ["9_24", 19, false], ["9_24", 19, false], ["9_24", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["10_71", 19, false], ["10_71", 19, false], ["10_71", 19, false], ["10_71", 19, false], ["9_24", 19, false], ["9_24", 19, false], ["9_24", 19, false], ["9_24", 19, false], ["9_24", 19, false], ["9_24", 19, false], ["9_24", 19, false], ["9_24", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_24", 19, false], ["9_24", 19, false], ["9_24", 19, false], ["9_24", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_24", 19, false], ["9_24", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_24", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_24", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["10_71", 19, false], ["9_24", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_24", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_24", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_24", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_24", 19, false], ["9_24", 19, false], ["9_24", 19, false], ["9_24", 19, false], ["9_24", 19, false], ["9_24", 19, false], ["9_24", 19, false], ["9_24", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_24", 19, false], ["10_71", 19, false], ["9_24", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["10_71", 19, false], ["10_71", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_24", 19, false], ["9_24", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_24", 19, false], ["9_24", 19, false], ["9_24", 19, false], ["9_24", 19, false], ["9_24", 19, false], ["9_24", 19, false], ["9_24", 19, false], ["9_24", 19, false], ["9_24", 19, false], ["9_24", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_24", 19, false], ["9_24", 19, false], ["10_71", 19, false], ["10_71", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_24", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_24", 19, false], ["9_24", 19, false], ["9_24", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["10_71", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_24", 19, false], ["9_24", 19, false], ["9_24", 19, false], ["9_24", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_24", 19, false], ["9_24", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["10_71", 19, false], ["10_71", 19, false], ["9_24", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_24", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["10_71", 19, false], ["10_71", 19, false], ["9_24", 19, false], ["10_71", 19, false], ["10_71", 19, false], ["10_71", 19, false], ["9_24", 19, false], ["9_24", 19, false], ["9_24", 19, false], ["10_71", 19, false], ["9_24", 19, false], ["9_24", 19, false]]
o_19_2_-2.txt 4 []
o_19_2_-4.txt 0 []
o_20_1_1.txt 385 [["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_24", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_24", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_24", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_24", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_24", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_24", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_24", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_24", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_24", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_24", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_24", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_24", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_24", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_24", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_24", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_24", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_24", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_24", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_24", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_24", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_24", 20, false], ["9_24", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false]]
o_20_2_-3.txt 27 [["10_70", 20, false], ["10_70", 20, false], ["10_70", 20, false], ["10_70", 20, false], ["10_70", 20, false], ["10_70", 20, false], ["10_70", 20, false], ["10_70", 20, false], ["10_70", 20, false], ["10_70", 20, false], ["10_70", 20, false], ["10_70", 20, false], ["10_70", 20, false], ["10_70", 20, false]]
o_19_2_1.txt 126 [["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false], ["9_29", 19, false], ["9_28", 19, false]]
o_20_2_0.txt 11 [["9_25", 20, false], ["9_25", 20, false], ["9_25", 20, false]]
o_19_2_3.txt 70 [["10_135", 19, false], ["10_135", 19, false], ["10_135", 19, false], ["10_135", 19, false], ["10_135", 19, false], ["10_135", 19, false], ["10_135", 19, false], ["10_135", 19, false], ["10_135", 19, false], ["10_135", 19, false], ["10_135", 19, false], ["10_135", 19, false], ["10_135", 19, false], ["10_135", 19, false], ["10_135", 19, false], ["10_135", 19, false], ["10_135", 19, false], ["10_135", 19, false], ["10_135", 19, false], ["10_135", 19, false], ["10_135", 19, false], ["10_135", 19, false], ["10_135", 19, false], ["10_135", 19, false], ["10_135", 19, false], ["10_135", 19, false], ["10_135", 19, false], ["10_135", 19, false], ["10_135", 19, false], ["10_135", 19, false], ["10_135", 19, false], ["10_135", 19, false], ["10_135", 19, false], ["10_135", 19, false], ["10_135", 19, false], ["10_135", 19, false], ["10_135", 19, false], ["10_135", 19, false], ["10_52", 19, false], ["10_23", 19, true], ["10_52", 19, false], ["10_23", 19, true]]
o_19_2_5.txt 0 []
o_19_2_7.txt 0 []
o_19_2_9.txt 0 []
o_20_2_-2.txt 20 []
o_20_2_-4.txt 10 []
o_20_2_1.txt 180 [["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false], ["9_29", 20, false], ["9_28", 20, false]]
o_20_2_2.txt 297 [["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_72", 20, false], ["10_140", 20, null], ["8_20", 20, null], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_72", 20, false], ["10_72", 20, false], ["10_72", 20, false], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_72", 20, false], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_72", 20, false], ["10_72", 20, false], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_72", 20, false], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_72", 20, false], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, null], ["8_20", 20, null], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_72", 20, false], ["10_72", 20, false], ["10_72", 20, false], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_72", 20, false], ["10_72", 20, false], ["10_72", 20, false], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true], ["10_140", 20, false], ["8_20", 20, true]]
o_20_2_4.txt 24 [["10_57", 20, false], ["10_57", 20, false], ["10_57", 20, false], ["10_57", 20, false], ["10_57", 20, false], ["10_57", 20, false], ["10_57", 20, false], ["10_57", 20, false], ["10_57", 20, false], ["10_57", 20, false], ["10_57", 20, false]]
o_20_2_6.txt 11 []
o_20_2_8.txt 0 []
o_21_2_-2.txt 14 []
o_21_2_-4.txt 0 []
o_20_2_3.txt 546 [["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_52", 20, false], ["10_23", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_52", 20, false], ["10_23", 20, false], ["10_52", 20, false], ["10_23", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_52", 20, false], ["10_23", 20, false], ["10_52", 20, false], ["10_23", 20, false], ["10_52", 20, false], ["10_23", 20, false], ["10_52", 20, false], ["10_23", 20, false], ["10_52", 20, false], ["10_23", 20, false], ["10_135", 20, false], ["10_52", 20, false], ["10_23", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_52", 20, false], ["10_23", 20, false], ["10_52", 20, false], ["10_23", 20, false], ["10_135", 20, false], ["10_52", 20, false], ["10_23", 20, false], ["10_52", 20, false], ["10_23", 20, false], ["10_52", 20, false], ["10_23", 20, false], ["10_135", 20, false], ["10_52", 20, false], ["10_23", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_135", 20, false], ["10_52", 20, false], ["10_23", 20, false], ["10_52", 20, false], ["10_23", 20, false], ["10_52", 20, false], ["10_23", 20, false], ["10_135", 20, false], ["10_52", 20, false], ["10_23", 20, false], ["10_52", 20, false], ["10_23", 20, false], ["10_135", 20, false], ["10_52", 20, false], ["10_23", 20, false]]
o_20_2_5.txt 0 []
o_20_2_7.txt 0 []
o_20_2_9.txt 0 []
o_21_2_-3.txt 28 [["10_70", 21, false], ["10_70", 21, false], ["10_70", 21, false], ["10_70", 21, false], ["10_70", 21, false], ["10_70", 21, false], ["10_70", 21, false], ["10_70", 21, false], ["10_70", 21, false], ["10_70", 21, false], ["10_70", 21, false], ["10_70", 21, false], ["10_70", 21, false], ["10_70", 21, false], ["10_70", 21, false], ["10_70", 21, false], ["10_70", 21, false], ["10_70", 21, false], ["10_70", 21, false], ["10_70", 21, false], ["10_70", 21, false]]
o_21_2_0.txt 25 []
o_21_2_2.txt 52 [["10_72", 21, false], ["10_72", 21, false], ["10_72", 21, false], ["10_72", 21, false]]
o_21_2_4.txt 42 [["10_57", 21, false], ["10_57", 21, false], ["10_57", 21, false], ["10_57", 21, false], ["10_57", 21, false], ["10_57", 21, false], ["10_57", 21, false], ["10_57", 21, false], ["10_57", 21, false], ["10_57", 21, false], ["10_57", 21, false]]
o_21_2_6.txt 9 []
o_21_2_8.txt 0 []
o_22_2_-2.txt 56 []
o_22_2_-4.txt 20 []
o_21_2_1.txt 613 [["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, true], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false], ["9_29", 21, false], ["9_28", 21, false]]
o_22_2_2.txt 85 [["10_72", 22, false], ["10_72", 22, false], ["10_72", 22, false], ["10_72", 22, false], ["10_72", 22, false], ["10_72", 22, false], ["10_72", 22, false], ["10_72", 22, false], ["10_72", 22, false], ["10_72", 22, false], ["10_72", 22, false], ["10_72", 22, false], ["10_72", 22, false], ["10_72", 22, false], ["10_72", 22, false], ["10_72", 22, false], ["10_72", 22, false], ["10_72", 22, false], ["10_72", 22, false], ["10_72", 22, false], ["10_72", 22, false], ["10_72", 22, false], ["10_72", 22, false], ["10_72", 22, false], ["10_72", 22, false], ["10_72", 22, false], ["10_72", 22, false], ["10_72", 22, false], ["10_72", 22, false], ["10_72", 22, false], ["10_72", 22, false], ["10_72", 22, false], ["10_72", 22, false], ["10_72", 22, false], ["10_72", 22, false], ["10_72", 22, false], ["10_72", 22, false], ["10_72", 22, false], ["10_72", 22, false], ["10_72", 22, false], ["10_72", 22, false], ["10_72", 22, false], ["10_72", 22, false], ["10_72", 22, false], ["10_72", 22, false], ["10_72", 22, false], ["10_72", 22, false], ["10_72", 22, false]]
o_21_2_3.txt 217 [["10_52", 21, false], ["10_23", 21, true], ["10_52", 21, false], ["10_23", 21, true], ["10_52", 21, false], ["10_23", 21, true], ["10_52", 21, false], ["10_23", 21, true], ["10_135", 21, false], ["10_135", 21, false], ["10_52", 21, false], ["10_23", 21, true], ["10_52", 21, false], ["10_23", 21, true], ["10_52", 21, false], ["10_23", 21, true], ["10_52", 21, false], ["10_23", 21, true], ["10_52", 21, false], ["10_23", 21, true], ["10_52", 21, false], ["10_23", 21, true], ["10_135", 21, false], ["10_135", 21, false], ["10_52", 21, false], ["10_23", 21, true], ["10_52", 21, false], ["10_23", 21, true], ["10_52", 21, false], ["10_23", 21, true], ["10_52", 21, false], ["10_23", 21, true], ["10_52", 21, false], ["10_23", 21, true], ["10_52", 21, false], ["10_23", 21, true], ["10_52", 21, false], ["10_23", 21, true], ["10_52", 21, false], ["10_23", 21, true], ["10_52", 21, false], ["10_23", 21, true], ["10_52", 21, false], ["10_23", 21, true], ["10_52", 21, false], ["10_23", 21, true], ["10_135", 21, false], ["10_135", 21, false], ["10_135", 21, false], ["10_135", 21, false], ["10_135", 21, false], ["10_135", 21, false], ["10_135", 21, false], ["10_135", 21, false], ["10_135", 21, false], ["10_135", 21, false], ["10_135", 21, false], ["10_135", 21, false], ["10_135", 21, false], ["10_135", 21, false], ["10_52", 21, false], ["10_23", 21, true], ["10_52", 21, false], ["10_23", 21, true], ["10_52", 21, false], ["10_23", 21, true], ["10_52", 21, false], ["10_23", 21, true], ["10_52", 21, false], ["10_23", 21, true], ["10_52", 21, false], ["10_23", 21, true], ["10_52", 21, false], ["10_23", 21, true], ["10_135", 21, false], ["10_52", 21, false], ["10_23", 21, true], ["10_135", 21, false], ["10_135", 21, false], ["10_135", 21, false], ["10_135", 21, false], ["10_135", 21, false], ["10_135", 21, false], ["10_52", 21, false], ["10_23", 21, false], ["10_52", 21, false], ["10_23", 21, false], ["10_52", 21, false], ["10_23", 21, false], ["10_52", 21, false], ["10_23", 21, true], ["10_52", 21, false], ["10_23", 21, true], ["10_135", 21, false], ["10_135", 21, false], ["10_135", 21, false], ["10_135", 21, false], ["10_135", 21, false], ["10_135", 21, false], ["10_135", 21, false], ["10_135", 21, false], ["10_135", 21, false], ["10_135", 21, false], ["10_135", 21, false], ["10_135", 21, false], ["10_135", 21, false], ["10_135", 21, false], ["10_135", 21, false], ["10_135", 21, false], ["10_135", 21, false], ["10_135", 21, false], ["10_135", 21, false], ["10_135", 21, false], ["10_135", 21, false], ["10_135", 21, false], ["10_135", 21, false], ["10_135", 21, false], ["10_135", 21, false], ["10_52", 21, false], ["10_23", 21, false], ["10_135", 21, false], ["10_135", 21, false], ["10_135", 21, false], ["10_135", 21, false], ["10_135", 21, false], ["10_135", 21, false], ["10_135", 21, false], ["10_135", 21, false], ["10_135", 21, false], ["10_135", 21, false], ["10_135", 21, false], ["10_52", 21, false], ["10_23", 21, false], ["10_135", 21, false], ["10_52", 21, false], ["10_23", 21, true], ["10_135", 21, false], ["10_135", 21, false], ["10_135", 21, false], ["10_135", 21, false], ["10_135", 21, false], ["10_135", 21, false], ["10_135", 21, false], ["10_135", 21, false], ["10_135", 21, false], ["10_135", 21, false], ["10_135", 21, false], ["10_135", 21, false], ["10_135", 21, false], ["10_135", 21, false], ["10_135", 21, false], ["10_135", 21, false], ["10_135", 21, false], ["10_135", 21, false], ["10_135", 21, false], ["10_135", 21, false], ["10_135", 21, false], ["10_135", 21, false], ["10_135", 21, false], ["10_135", 21, false], ["10_135", 21, false], ["10_135", 21, false], ["10_135", 21, false], ["10_135", 21, false], ["10_135", 21, false], ["10_135", 21, false], ["10_52", 21, false], ["10_23", 21, true], ["10_52", 21, false], ["10_23", 21, false], ["10_52", 21, false], ["10_23", 21, false]]
o_21_2_5.txt 0 []
o_21_2_7.txt 0 []
o_21_2_9.txt 0 []
o_22_2_4.txt 63 [["10_57", 22, false], ["10_57", 22, false], ["10_57", 22, false], ["10_57", 22, false], ["10_57", 22, false], ["10_57", 22, false], ["10_57", 22, false], ["10_57", 22, false], ["10_57", 22, false], ["10_57", 22, false], ["10_57", 22, false], ["10_57", 22, false], ["10_65", 22, false], ["10_77", 22, false], ["10_65", 22, false], ["10_77", 22, false], ["10_57", 22, false], ["10_57", 22, false], ["10_57", 22, false], ["10_57", 22, false], ["10_57", 22, false], ["10_57", 22, false], ["10_65", 22, false], ["10_77", 22, false], ["10_65", 22, false], ["10_77", 22, false], ["10_65", 22, false], ["10_77", 22, false], ["10_65", 22, false], ["10_77", 22, false], ["10_57", 22, false]]
o_22_2_6.txt 6 []
o_22_2_9.txt 0 []
o_22_2_-3.txt 72 [["10_70", 22, false], ["10_70", 22, false], ["10_70", 22, false], ["10_70", 22, false], ["10_70", 22, false], ["10_70", 22, false], ["10_70", 22, false], ["10_70", 22, false], ["10_70", 22, false], ["10_70", 22, false], ["10_70", 22, false], ["10_70", 22, false], ["10_70", 22, false], ["10_70", 22, false], ["10_70", 22, false], ["10_70", 22, false], ["10_70", 22, false], ["10_70", 22, false], ["10_70", 22, false], ["10_70", 22, false], ["10_70", 22, false], ["10_70", 22, false], ["10_70", 22, false], ["10_70", 22, false], ["10_70", 22, false], ["10_70", 22, false], ["10_70", 22, false], ["10_70", 22, false], ["10_70", 22, false], ["10_70", 22, false], ["10_70", 22, false], ["10_70", 22, false]]
o_23_2_-3.txt 65 [["10_70", 23, false], ["10_70", 23, false], ["10_70", 23, false], ["10_70", 23, false], ["10_70", 23, false], ["10_70", 23, false], ["10_70", 23, false], ["10_70", 23, false], ["10_70", 23, false], ["10_70", 23, false], ["10_70", 23, false], ["10_70", 23, false], ["10_70", 23, false]]
o_22_2_1.txt 42 []
o_23_2_3.txt 253 [["10_52", 23, false], ["10_23", 23, true], ["10_52", 23, false], ["10_23", 23, true], ["10_52", 23, false], ["10_23", 23, true], ["10_52", 23, false], ["10_23", 23, true], ["10_52", 23, false], ["10_23", 23, true], ["10_52", 23, false], ["10_23", 23, true], ["10_52", 23, false], ["10_23", 23, true], ["10_52", 23, false], ["10_23", 23, true], ["10_52", 23, false], ["10_23", 23, false], ["10_52", 23, false], ["10_23", 23, true], ["10_52", 23, false], ["10_23", 23, true], ["10_52", 23, false], ["10_23", 23, false], ["10_52", 23, false], ["10_23", 23, false], ["10_52", 23, false], ["10_23", 23, false], ["10_52", 23, false], ["10_23", 23, false], ["10_52", 23, false], ["10_23", 23, false], ["10_52", 23, false], ["10_23", 23, true], ["10_52", 23, false], ["10_23", 23, true], ["10_52", 23, false], ["10_23", 23, true], ["10_52", 23, false], ["10_23", 23, true], ["10_52", 23, false], ["10_23", 23, true], ["10_52", 23, false], ["10_23", 23, true], ["10_52", 23, false], ["10_23", 23, true], ["10_52", 23, false], ["10_23", 23, true], ["10_52", 23, false], ["10_23", 23, false], ["10_52", 23, false], ["10_23", 23, false], ["10_52", 23, false], ["10_23", 23, false], ["10_52", 23, false], ["10_23", 23, false], ["10_52", 23, false], ["10_23", 23, false], ["10_52", 23, false], ["10_23", 23, false], ["10_52", 23, false], ["10_23", 23, false], ["10_52", 23, false], ["10_23", 23, false], ["10_52", 23, false], ["10_23", 23, true], ["10_52", 23, false], ["10_23", 23, true], ["10_52", 23, false], ["10_23", 23, true], ["10_52", 23, false], ["10_23", 23, true], ["10_52", 23, false], ["10_23", 23, true], ["10_52", 23, false], ["10_23", 23, true], ["10_52", 23, false], ["10_23", 23, true], ["10_52", 23, false], ["10_23", 23, true], ["10_52", 23, false], ["10_23", 23, false], ["10_52", 23, false], ["10_23", 23, true], ["10_52", 23, false], ["10_23", 23, true], ["10_52", 23, false], ["10_23", 23, true], ["10_52", 23, false], ["10_23", 23, true], ["10_52", 23, false], ["10_23", 23, true], ["10_52", 23, false], ["10_23", 23, true], ["10_52", 23, false], ["10_23", 23, true], ["10_52", 23, false], ["10_23", 23, true], ["10_52", 23, false], ["10_23", 23, true], ["10_52", 23, false], ["10_23", 23, true], ["10_52", 23, false], ["10_23", 23, false], ["10_52", 23, false], ["10_23", 23, true], ["10_52", 23, false], ["10_23", 23, true], ["10_52", 23, false], ["10_23", 23, true], ["10_52", 23, false], ["10_23", 23, true], ["10_52", 23, false], ["10_23", 23, true], ["10_52", 23, false], ["10_23", 23, true], ["10_52", 23, false], ["10_23", 23, true], ["10_52", 23, false], ["10_23", 23, true], ["10_52", 23, false], ["10_23", 23, true], ["10_52", 23, false], ["10_23", 23, true], ["10_52", 23, false], ["10_23", 23, true], ["10_52", 23, false], ["10_23", 23, true], ["10_52", 23, false], ["10_23", 23, false], ["10_52", 23, false], ["10_23", 23, true], ["10_52", 23, false], ["10_23", 23, false], ["10_52", 23, false], ["10_23", 23, true], ["10_52", 23, false], ["10_23", 23, true], ["10_52", 23, false], ["10_23", 23, true], ["10_52", 23, false], ["10_23", 23, true], ["10_52", 23, false], ["10_23", 23, true], ["10_52", 23, false], ["10_23", 23, true], ["10_52", 23, false], ["10_23", 23, false], ["10_52", 23, false], ["10_23", 23, false], ["10_52", 23, false], ["10_23", 23, true], ["10_52", 23, false], ["10_23", 23, true], ["10_52", 23, false], ["10_23", 23, true], ["10_52", 23, false], ["10_23", 23, true], ["10_52", 23, false], ["10_23", 23, true], ["10_52", 23, false], ["10_23", 23, true]]
o_23_2_5.txt 41 []
o_23_2_9.txt 0 []
o_22_2_3.txt 1273 [["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_52", 22, false], ["10_23", 22, true], ["10_52", 22, false], ["10_23", 22, true], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_52", 22, false], ["10_23", 22, true], ["10_52", 22, false], ["10_23", 22, true], ["10_52", 22, false], ["10_23", 22, true], ["10_52", 22, false], ["10_23", 22, true], ["10_52", 22, false], ["10_23", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_52", 22, false], ["10_23", 22, true], ["10_52", 22, false], ["10_23", 22, true], ["10_52", 22, false], ["10_23", 22, true], ["10_52", 22, false], ["10_23", 22, true], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_52", 22, false], ["10_23", 22, true], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_135", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_135", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_135", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_135", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_135", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_135", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_52", 22, false], ["10_23", 22, false], ["10_135", 22, false]]
o_22_2_5.txt 65 []
o_22_2_7.txt 6 []
o_24_2_3.txt 429 [["10_109", 24, false], ["10_109", 24, false], ["10_109", 24, false], ["10_109", 24, false], ["10_109", 24, false], ["10_109", 24, false], ["10_109", 24, false], ["10_109", 24, false], ["10_109", 24, false], ["10_109", 24, false], ["10_109", 24, false], ["10_109", 24, false], ["10_109", 24, false], ["10_109", 24, false], ["10_109", 24, false], ["10_109", 24, false], ["10_109", 24, false], ["10_109", 24, false], ["10_109", 24, false], ["10_109", 24, false], ["10_109", 24, false], ["10_109", 24, false], ["10_109", 24, false], ["10_109", 24, false], ["10_109", 24, false], ["10_109", 24, false], ["10_109", 24, false], ["10_109", 24, false], ["10_109", 24, false], ["10_109", 24, false], ["10_109", 24, false], ["10_109", 24, false], ["10_109", 24, false], ["10_109", 24, false], ["10_109", 24, false], ["10_109", 24, false], ["10_109", 24, false], ["10_109", 24, false], ["10_109", 24, false], ["10_109", 24, false], ["10_109", 24, false], ["10_109", 24, false]]
o_24_2_5.txt 26 []
o_6_1_-2.txt 0 []
o_8_1_-1.txt 0 []
o_8_1_-3.txt 0 []
o_8_1_1.txt 0 []
o_8_1_3.txt 0 []
o_9_1_-2.txt 0 []
o_9_1_0.txt 0 []
o_9_1_2.txt 0 []
o_9_1_4.txt 0 []
o_23_2_-2.txt 65 []
o_23_2_2.txt 199 [["10_72", 23, false], ["10_72", 23, false], ["10_72", 23, false], ["10_72", 23, false], ["10_72", 23, false], ["10_72", 23, false], ["10_72", 23, false], ["10_72", 23, false], ["10_72", 23, false], ["10_72", 23, false], ["10_72", 23, false], ["10_72", 23, false], ["10_72", 23, false]]
o_23_2_4.txt 134 [["10_57", 23, false], ["10_57", 23, false], ["10_57", 23, false], ["10_57", 23, false], ["10_57", 23, false], ["10_57", 23, false], ["10_57", 23, false], ["10_57", 23, false], ["10_57", 23, false], ["10_57", 23, false], ["10_57", 23, false], ["10_57", 23, false], ["10_57", 23, false], ["10_57", 23, false], ["10_57", 23, false], ["10_57", 23, false], ["10_57", 23, false], ["10_57", 23, false], ["10_57", 23, false], ["10_57", 23, false], ["10_57", 23, false], ["10_57", 23, false], ["10_57", 23, false], ["10_57", 23, false], ["10_57", 23, false], ["10_57", 23, false], ["10_57", 23, false], ["10_57", 23, false], ["10_57", 23, false], ["10_57", 23, false], ["10_57", 23, false], ["10_57", 23, false], ["10_57", 23, false], ["10_57", 23, false], ["10_65", 23, false], ["10_77", 23, false], ["10_65", 23, false], ["10_77", 23, false], ["10_57", 23, false], ["10_57", 23, false], ["10_57", 23, false], ["10_57", 23, false], ["10_57", 23, false], ["10_57", 23, false], ["10_57", 23, false], ["10_57", 23, false], ["10_57", 23, false], ["10_57", 23, false], ["10_57", 23, false], ["10_57", 23, false], ["10_57", 23, false], ["10_65", 23, false], ["10_77", 23, false], ["10_65", 23, false], ["10_77", 23, false], ["10_57", 23, false], ["10_57", 23, false], ["10_57", 23, false], ["10_57", 23, false], ["10_57", 23, false], ["10_57", 23, false], ["10_57", 23, false], ["10_57", 23, false], ["10_57", 23, false], ["10_57", 23, false], ["10_57", 23, false], ["10_57", 23, false], ["10_57", 23, false], ["10_57", 23, false], ["10_57", 23, false], ["10_57", 23, false], ["10_57", 23, false], ["10_57", 23, false], ["10_57", 23, false], ["10_57", 23, false], ["10_57", 23, false], ["10_57", 23, false], ["10_57", 23, false], ["10_57", 23, false], ["10_57", 23, false], ["10_57", 23, false]]
o25_-2.txt 128 []
o_23_2_6.txt 53 []
o25_5.txt 67 []
o_24_2_-2.txt 191 []
o_24_2_4.txt 187 [["10_57", 24, false], ["10_57", 24, false], ["10_57", 24, false], ["10_57", 24, false], ["10_57", 24, false], ["10_57", 24, false], ["10_57", 24, false], ["10_57", 24, false], ["10_57", 24, false], ["10_57", 24, false], ["10_57", 24, false], ["10_57", 24, false], ["10_57", 24, false], ["10_57", 24, false], ["10_57", 24, false], ["10_57", 24, false], ["10_57", 24, false], ["10_57", 24, false], ["10_57", 24, false], ["10_57", 24, false], ["10_57", 24, false], ["10_57", 24, false], ["10_57", 24, false], ["10_57", 24, false], ["10_57", 24, false], ["10_57", 24, false], ["10_57", 24, false], ["10_57", 24, false], ["10_57", 24, false], ["10_57", 24, false], ["10_57", 24, false], ["10_57", 24, false], ["10_57", 24, false], ["10_57", 24, false], ["10_57", 24, false], ["10_57", 24, false], ["10_57", 24, false], ["10_57", 24, false], ["10_57", 24, false], ["10_57", 24, false], ["10_57", 24, false], ["10_57", 24, false], ["10_57", 24, false], ["10_57", 24, false], ["10_57", 24, false], ["10_57", 24, false], ["10_57", 24, false], ["10_57", 24, false], ["10_57", 24, false], ["10_57", 24, false], ["10_57", 24, false], ["10_57", 24, false], ["10_57", 24, false], ["10_57", 24, false], ["10_57", 24, false], ["10_57", 24, false], ["10_57", 24, false], ["10_57", 24, false], ["10_57", 24, false], ["10_57", 24, false], ["10_57", 24, false], ["10_57", 24, false], ["10_57", 24, false], ["10_57", 24, false], ["10_57", 24, false], ["10_57", 24, false], ["10_57", 24, false], ["10_57", 24, false], ["10_57", 24, false], ["10_57", 24, false], ["10_57", 24, false], ["10_57", 24, false], ["10_57", 24, false], ["10_57", 24, false], ["10_57", 24, false], ["10_57", 24, false], ["10_57", 24, false]]
o_5_1_2.txt 0 []
o_7_1_3.txt 0 []
o_8_1_-2.txt 0 []
o_8_1_0.txt 0 []
o_8_1_2.txt 0 []
o_9_1_-1.txt 0 []
o_9_1_-3.txt 0 []
o_9_1_1.txt 0 []
o_9_1_3.txt 0 []
o25_4.txt 344 [["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false], ["10_57", 25, false]]
o25_3.txt 498 [["10_109", 25, false], ["10_109", 25, false], ["10_109", 25, false], ["10_109", 25, false], ["10_109", 25, false]]


==> anc/enumeration/targeted18_25/hfkcheck.py <==
import sys,json,glob,re,time,warnings,os; warnings.filterwarnings('ignore')
sys.path.insert(0,'/home/claude/supp'); import verify_gauss as vg
import snappy,spherogram
rows=json.load(open('nonexact.json'))
byfp={}
for r in rows: byfp.setdefault((r[4],r[5],r[6]),[]).append(r[0])
HT={}
def hk(L):
    h=L.knot_floer_homology(); return (h['total_rank'],h['seifert_genus'],h['fibered'],abs(h['tau']))
def tgt(k):
    if k not in HT: HT[k]=hk(spherogram.Link(k))
    return HT[k]
def files():
    F=[]
    for f in sorted(glob.glob('o_*.txt')):
        N,am,a2=map(int,re.match(r'o_(\d+)_(\d+)_(-?\d+)\.txt',f).groups())
        tg=[tuple(map(int,l.split())) for l in open('tg_%d_%d_%d.txt'%(N,am,a2))]
        F.append((f,[k for d,s in tg for k in byfp.get((d,s,a2),[])]))
    for f,a2,ks in [('o25_4.txt',4,['10_57']),('o25_-2.txt',-2,['10_76']),('o25_3.txt',3,['10_109','10_125']),('o25_5.txt',5,['8_19'])]:
        F.append((f,ks))
    return F
def check(job):
    f,ks=job; n=0; flagged=[]
    for line in open(f):
        if not line.startswith('candidate ') or ' signs ' not in line: continue
        wd,bits=line[10:].split(' signs ')
        g=list(map(int,wd.strip().strip(',').split(','))); w=[1 if c=='1' else -1 for c in bits.strip()]
        L=spherogram.Link(vg.gauss_to_pd(g,w)); L.simplify('global'); n+=1
        if len(L.crossings)==0: continue
        key=hk(L)
        for k in ks:
            if key==tgt(k):
                M=L.exterior(); T=snappy.Manifold(k if k!='8_19' else '8_19'); iso=None
                for t in range(10):
                    try: iso=M.is_isometric_to(T); break
                    except Exception: M.randomize()
                flagged.append((k,len(w),iso))
    return f,n,flagged
if __name__=='__main__':
    from multiprocessing import Pool
    jobs=files(); part=int(sys.argv[1]); P=int(sys.argv[2])
    jobs=jobs[part::P]
    done=set(l.split()[0] for l in open('hfk_done.txt')) if os.path.exists('hfk_done.txt') else set()
    t=time.time()
    for j in jobs:
        if j[0] in done: continue
        f,n,fl=check(j)
        open('hfk_done.txt','a').write('%s %d %s\n'%(f,n,json.dumps(fl)))
        if time.time()-t>540: break


==> anc/enumeration/targeted18_25/ident2.py <==
import sys, re, json, warnings, os, resource, pickle; warnings.filterwarnings('ignore')
sys.path.insert(0,'/home/claude/supp'); import verify_gauss as vg
def safe_identify(g,w,limit=1500*2**20,tmo=60):
    r,wfd=os.pipe(); pid=os.fork()
    if pid==0:
        os.close(r)
        try:
            resource.setrlimit(resource.RLIMIT_AS,(limit,limit)); import signal; signal.alarm(tmo)
            nm=vg.identify(g,w)
        except BaseException: nm='ERR'
        os.write(wfd,nm.encode()); os._exit(0)
    os.close(wfd); data=b''
    while True:
        ch=os.read(r,4096)
        if not ch: break
        data+=ch
    os.close(r); os.waitpid(pid,0)
    return data.decode() or 'ERR'
def ident_file(fn, names):
    found={}; pend=[]; errs=0
    for line in open(fn):
        if line.startswith('candidate '):
            if ' signs ' not in line or not line.endswith('\n'): continue
            wd,bits=line[10:].split(' signs ')
            pend.append((list(map(int,wd.strip().strip(',').split(','))),[1 if c=='1' else -1 for c in bits.strip()]))
        elif line.startswith('N='):
            N,a,b,c=map(int,re.match(r'N=(\d+) triple (\d+),(\d+),(\d+)',line).groups())
            for g,w in pend:
                nm=safe_identify(g,w)
                if nm=='ERR': errs+=1; open('errs.txt','a').write(json.dumps([fn,g,w])+'\n')
                if nm in names: found.setdefault(nm,[]).append({'crossings':len(w),'gauss':g,'writhe':w,'cuts':[1,1+a+c,1+2*a+b+c]})
            pend=[]
    return found


==> anc/enumeration/targeted18_25/nonexact.json <==
[["10_92", 39, 10, "2", 89, 443, 2], ["8_19", 30, 8, "3", 3, 8, 5], ["10_57", 26, 10, "2", 79, 964, 4], ["10_76", 26, 10, "[2,3]", 57, 759, -2], ["10_109", 26, 10, "2", 85, 143, 3], ["10_125", 26, 10, "2", 11, 628, 3], ["9_3", 24, 9, "3", 19, 64, 9], ["9_38", 24, 9, "3", 57, 469, 6], ["10_52", 24, 10, "2", 59, 16, 3], ["10_65", 24, 10, "2", 63, 777, 4], ["10_70", 24, 10, "2", 67, 363, -3], ["10_72", 24, 10, "2", 73, 1, 2], ["10_77", 24, 10, "[2,3]", 63, 777, 4], ["9_43", 23, 9, "2", 13, 363, 1], ["10_58", 23, 10, "2", 65, 946, -4], ["10_135", 23, 10, "2", 37, 452, 3], ["10_161", 23, 10, "3", 5, 274, 7], ["9_9", 22, 9, "3", 31, 494, 8], ["9_25", 22, 9, "2", 47, 946, 0], ["9_29", 22, 9, "2", 51, 240, 1], ["9_10", 21, 9, "3", 33, 36, 8], ["9_24", 21, 9, "1", 45, 490, 1], ["9_28", 21, 9, "1", 51, 240, 1], ["10_140", 21, 10, "2", 9, 951, 2], ["9_6", 20, 9, "3", 27, 487, 7], ["9_22", 20, 9, "1", 43, 994, -1], ["9_30", 20, 9, "1", 53, 741, -1], ["9_36", 20, 9, "2", 37, 241, 3], ["10_2", 20, 10, "3", 23, 942, 2], ["10_5", 20, 10, "2", 33, 404, 4], ["10_60", 20, 10, "1", 85, 363, -1], ["10_71", 20, 10, "1", 77, 113, 1], ["10_73", 20, 10, "1", 83, 869, 1], ["10_97", 20, 10, "2", 87, 442, 2], ["10_138", 20, 10, "2", 35, 741, -3], ["10_143", 20, 10, "1", 27, 374, 3], ["9_4", 19, 9, "2", 21, 469, 7], ["9_13", 19, 9, "3", 37, 787, 7], ["10_8", 19, 10, "2", 29, 763, -3], ["10_59", 19, 10, "1", 75, 615, -1], ["10_130", 19, 10, "2", 17, 769, 4], ["10_131", 19, 10, "1", 31, 757, 0], ["9_35", 18, 9, "3", 27, 777, 7], ["9_49", 18, 9, "3", 25, 464, 6], ["10_9", 18, 10, "1", 39, 2, -2], ["10_17", 18, 10, "1", 41, 268, 2], ["10_85", 18, 10, "2", 57, 261, 2], ["10_91", 18, 10, "1", 73, 925, 2], ["10_94", 18, 10, "2", 71, 157, -2], ["10_148", 18, 10, "2", 31, 756, 4], ["10_149", 18, 10, "2", 41, 113, 2], ["10_155", 18, 10, "2", 25, 994, -2], ["10_23", 17, 10, "1", 59, 16, 3], ["10_26", 17, 10, "1", 61, 4, -3], ["10_129", 17, 10, "1", 25, 763, 2], ["10_11", 16, 10, "[2,3]", 43, 763, -5], ["10_95", 16, 10, "1", 91, 769, 3], ["10_6", 15, 10, "[2,3]", 37, 443, -1], ["10_27", 15, 10, "1", 71, 452, 2], ["10_82", 15, 10, "1", 63, 627, 0], ["10_102", 15, 10, "1", 73, 443, -2], ["10_132", 15, 10, "1", 5, 449, 3], ["10_133", 15, 10, "1", 19, 443, 1], ["10_18", 14, 10, "1", 55, 1, -2], ["10_30", 14, 10, "1", 67, 757, 1], ["10_33", 14, 10, "1", 65, 4, 0], ["10_104", 14, 10, "1", 77, 480, 1], ["10_137", 14, 10, "1", 25, 946, -2], ["10_141", 14, 10, "1", 21, 615, -1], ["9_45", 13, 9, "1", 23, 949, 2], ["10_1", 13, 10, "1", 17, 1, -4], ["10_32", 13, 10, "1", 69, 442, -1], ["10_84", 13, 10, "1", 87, 9, 2], ["10_119", 13, 10, "1", 101, 946, -1], ["10_136", 13, 10, "1", 15, 442, 0], ["8_7", 12, 8, "1", 23, 497, 2], ["8_9", 12, 8, "1", 25, 994, -2], ["8_20", 12, 8, "1", 9, 951, 2], ["8_21", 12, 8, "1", 15, 442, 0], ["9_2", 12, 9, "1", 15, 9, 4], ["9_21", 12, 9, "1", 43, 4, 3], ["9_39", 12, 9, "1", 55, 443, 2], ["9_42", 12, 9, "1", 7, 946, -2], ["10_7", 12, 10, "1", 43, 946, -1], ["10_10", 12, 10, "1", 45, 951, 1], ["10_31", 12, 10, "1", 57, 9, 2], ["10_88", 12, 10, "1", 101, 994, -1], ["10_107", 12, 10, "1", 93, 240, 1], ["10_118", 12, 10, "1", 97, 189, 0], ["9_33", 11, 9, "1", 61, 869, 1], ["9_44", 11, 9, "1", 17, 443, 0], ["10_114", 11, 10, "1", 93, 442, 1], ["10_159", 11, 10, "1", 39, 874, 2], ["10_164", 11, 10, "1", 45, 951, 1], ["8_1", 10, 8, "1", 13, 757, -3], ["8_17", 10, 8, "1", 37, 741, -1], ["9_12", 10, 9, "1", 35, 1, 1], ["9_14", 10, 9, "1", 37, 1, -1], ["9_19", 10, 9, "1", 41, 757, -2], ["9_34", 10, 9, "1", 69, 615, -1], ["10_42", 10, 10, "1", 81, 490, 0], ["10_44", 10, 10, "1", 79, 994, 0], ["10_113", 10, 10, "1", 111, 759, 0], ["10_146", 10, 10, "1", 33, 759, 0], ["10_147", 10, 10, "1", 27, 0, -1], ["10_156", 10, 10, "1", 35, 241, 1], ["7_2", 9, 7, "1", 11, 763, 3], ["8_11", 9, 8, "1", 27, 0, -1], ["8_13", 9, 8, "1", 29, 4, 1], ["8_14", 9, 8, "1", 31, 757, 0], ["9_26", 9, 9, "1", 47, 869, 0], ["9_27", 9, 9, "1", 49, 363, 0], ["6_1", 7, 6, "1", 9, 0, -2], ["7_6", 7, 7, "1", 19, 443, 1], ["7_7", 7, 7, "1", 21, 442, -1], ["5_2", 6, 5, "1", 7, 4, 2], ["6_2", 6, 6, "1", 11, 946, -1], ["6_3", 6, 6, "1", 13, 949, 1], ["4_1", 4, 4, "1", 5, 757, -1], ["3_1", 3, 3, "1", 3, 759, 1]]

==> anc/enumeration/targeted18_25/r3search.py <==
import json,sys,time
sys.path.insert(0,'/home/claude/supp'); import verify_gauss as vg
from grid import faces, from_entry, check_rule
from reduce import to_word, r2
from collections import deque

def canon(word,seg):
    ids={}; return tuple((ids.setdefault(x,len(ids)),ov) for x,ov in word)
def pd_of(word,sgn):
    ids={}; g=[]
    for x,ov in word: ids.setdefault(x,len(ids)+1); g.append(ids[x] if ov else -ids[x])
    w=[0]*len(ids)
    for x,i in ids.items(): w[i-1]=sgn[x]
    return vg.gauss_to_pd(g,w)
def greedy(word,seg):
    while True:
        r=r2(word,seg)
        if r is None: return word,seg
        word,seg=r
def ok_rule(word,seg):
    d={}
    for p,(x,ov) in enumerate(word): d.setdefault(x,{})[ov]=seg[p]
    return all((v[False]-v[True])%3==1 for v in d.values())
def r3_moves(word,seg,sgn):
    m=len(word); pd=pd_of(word,sgn); F,_=faces(pd)
    for f in F:
        if len(f)!=3: continue
        pairs=[((e-2)%m,(e-1)%m) for _,e in f]
        kinds=[(word[i][1],word[j][1]) for i,j in pairs]
        if (True,True) not in kinds or (False,False) not in kinds: continue
        w2=list(word)
        for i,j in pairs: w2[i],w2[j]=w2[j],w2[i]
        if ok_rule(w2,seg): yield w2
def slides(word,seg):
    m=len(word)
    for p in range(m):
        if seg[p]==seg[p-1]: continue
        for q,new in ((p,seg[p-1]),((p-1)%m,seg[p])):
            s2=list(seg); s2[q]=new
            if len(set(s2))<3: continue
            x=word[q][0]; o=[i for i in range(m) if word[i][0]==x and i!=q][0]
            so,su=(s2[q],s2[o]) if word[q][1] else (s2[o],s2[q])
            if (su-so)%3!=1: continue
            # each segment must remain contiguous
            if sum(1 for i in range(m) if s2[i]!=s2[i-1])!=3: continue
            yield s2
def search(word,seg,sgn,limit=4000):
    word,seg=greedy(word,seg); best=len(word)
    while True:
        seen={(canon(word,seg),tuple(seg))}; Q=deque([(word,seg)]); improved=False; cnt=0
        while Q and cnt<limit:
            w,sg=Q.popleft(); cnt+=1
            nb=[(w2,sg) for w2 in r3_moves(w,sg,sgn)]+[(w,s2) for s2 in slides(w,sg)]
            for w2,s2 in nb:
                key=(canon(w2,s2),tuple(s2))
                if key in seen: continue
                seen.add(key)
                w3,s3=greedy(w2,s2)
                if len(w3)<len(w2):
                    word,seg=w3,s3; improved=True; break
                Q.append((w2,s2))
            if improved: break
        if not improved: return word,seg
def finish(word,seg,sgn):
    c0=[p for p in range(len(seg)) if seg[p]!=seg[p-1]][0]
    word=word[c0:]+word[:c0]; seg=seg[c0:]+seg[:c0]
    ids={}; g=[]
    for x,ov in word: ids.setdefault(x,len(ids)+1); g.append(ids[x] if ov else -ids[x])
    w=[0]*len(ids)
    for x,i in ids.items(): w[i-1]=sgn[x]
    return {'crossings':len(w),'gauss':g,'writhe':w,'cuts':[p+1 for p in range(len(seg)) if seg[p]!=seg[p-1]]}
if __name__=='__main__':
    C=json.load(open('/home/claude/paper/census_data.json'))
    R=json.load(open('reduced_all.json'))
    ks=sys.argv[1:] or sorted(C,key=lambda k:(int(k.split('_')[0]),int(k.split('_')[1])))
    out={}
    for k in ks:
        t=time.time()
        e=R[k][1] if k in R else C[k]
        pd,sg=from_entry(e)
        if check_rule(pd,sg)=={2}: sg=[(-s)%3 for s in sg]
        word,sgn,seg=to_word(pd,sg); n0=len(word)//2
        w,s=search(word,seg,sgn)
        if len(w)//2<n0:
            ent=finish(w,s,sgn); res=vg.verify(ent); out[k]=ent
            print(k,C[k]['crossings'],n0,'->',ent['crossings'],res,'%.1fs'%(time.time()-t),flush=True)
    json.dump(out,open('r3_out_%s.json'%(ks[0] if len(ks)==1 else 'all'),'w'))


==> anc/enumeration/targeted18_25/reduce.py <==
import json,sys
sys.path.insert(0,'/home/claude/supp'); import verify_pd as vp, verify_gauss as vg
D=json.load(open('all8.json'))
def to_word(pd,sg):
    seq=vp.passage_sequence([tuple(t) for t in pd]); m=len(seq)
    # sign of crossing: from pd (a,b,c,d): over goes d->b means positive (KnotTheory)
    sgn={}
    for x,(a,b,c,d) in enumerate(pd): sgn[x]=1 if (d+1)%m==b else -1
    return [(x,ov) for x,ov in seq], sgn, list(sg)
def r2(word,seg):
    m=len(word)
    for i in range(m):
        j=(i+1)%m
        if word[i][0]==word[j][0]:
            keep=[p for p in range(m) if p not in (i,j)]
            return [word[p] for p in keep],[seg[p] for p in keep]
    for i in range(m):
        j=(i+1)%m; x,ox=word[i]; y,oy=word[j]
        if x==y or ox!=oy: continue
        # other passages
        k=[p for p in range(m) if word[p][0]==x and p!=i][0]
        l=[p for p in range(m) if word[p][0]==y and p!=j][0]
        if (k-l)%m in (1,m-1):
            keep=[p for p in range(m) if p not in (i,j,k,l)]
            return [word[p] for p in keep],[seg[p] for p in keep]
    return None
def to_gauss(word,sgn):
    ids={};g=[];
    for x,ov in word:
        ids.setdefault(x,len(ids)+1); g.append(ids[x] if ov else -ids[x])
    w=[0]*len(ids)
    for x,i in ids.items(): w[i-1]=sgn[x]
    return g,w
if __name__=='__main__':
  for k in sys.argv[1:]:
      word,sgn,seg=to_word(*D[k]); n0=len(word)//2
      while True:
          r=r2(word,seg)
          if r is None: break
          word,seg=r
      c0=[p for p in range(len(seg)) if seg[p]!=seg[p-1]][0]
      word=word[c0:]+word[:c0]; seg=seg[c0:]+seg[:c0]
      g,w=to_gauss(word,sgn)
      cuts=[p+1 for p in range(len(seg)) if seg[p]!=seg[p-1]]
      e={'crossings':len(word)//2,'gauss':g,'writhe':w,'cuts':cuts}
      print(k,n0,'->',len(w),vg.verify(e))
      json.dump(e,open('red_%s.json'%k,'w'))


==> anc/enumeration/targeted18_25/reduce_all.py <==
import json,sys
sys.path.insert(0,'/home/claude/supp'); import verify_pd as vp, verify_gauss as vg
from grid import from_entry, check_rule
from reduce import to_word, r2, to_gauss
C=json.load(open('/home/claude/paper/census_data.json'))
out={}
for k in C:
    try:
        pd,sg=from_entry(C[k])
        r=check_rule(pd,sg)
        if r=={2}: sg=[(-s)%3 for s in sg]
        word,sgn,seg=to_word(pd,sg); n0=len(word)//2
        while True:
            r=r2(word,seg)
            if r is None: break
            word,seg=r
        if len(word)//2==n0: continue
        c0=[p for p in range(len(seg)) if seg[p]!=seg[p-1]][0]
        word=word[c0:]+word[:c0]; seg=seg[c0:]+seg[:c0]
        g,w=to_gauss(word,sgn)
        cuts=[p+1 for p in range(len(seg)) if seg[p]!=seg[p-1]]
        e={'crossings':len(w),'gauss':g,'writhe':w,'cuts':cuts}
        res=vg.verify(e); out[k]=(n0,e,str(res)); print(k,n0,'->',len(w),res,flush=True)
    except Exception as ex: print(k,'ERR',ex)
json.dump(out,open('reduced_all.json','w'))


==> anc/enumeration/targeted18_25/run25.sh <==
N=$1; tg=$2; a2=$3; amin=$4
for a in $(seq $amin $((N/3))); do for b in $(seq $a $(((N-a)/2))); do ../k916/fastm1 $tg $N $a $b 0 $a2 0; done; done > o25_$a2.txt
echo done >> o25_$a2.txt.done


==> anc/enumeration/targeted18_25/targets.py <==
import json,warnings,re;warnings.filterwarnings('ignore')
from database_knotinfo import link_list
from fractions import Fraction as F
KI={d['name']:d for d in link_list() if d.get('name')}
C=json.load(open('/home/claude/paper/census_data.json'))
ex=json.load(open('/home/claude/paper/enum_summary.json'))['exact_c3']
EX=eval(ex) if isinstance(ex,str) else ex
EX.update({'8_5':23,'8_10':21})
p=1009
def fp(k):
    v=KI[k]['alexander_polynomial_vector']; v=eval(v) if isinstance(v,str) else v
    lo,hi,coef=v[0],v[1],v[2:]
    ev=lambda t: sum(c*F(t)**(lo+i) for i,c in enumerate(coef))
    d=abs(ev(-1)); s=ev(2)*ev(F(1,2)); s=s.numerator*pow(s.denominator,-1,p)%p
    cv=KI[k]['conway_polynomial_vector']; cv=eval(cv) if isinstance(cv,str) else cv
    a2=cv[3] if len(cv)>3 else 0
    return int(d)%p,s,a2,cv
rows=[]
for k in C:
    if k in EX: continue
    n=C[k]['crossings']; c=int(KI[k]['crossing_number']); u=KI[k]['unknotting_number']
    d,s,a2,cv=fp(k)
    rows.append((k,n,c,u,d,s,a2))
rows.sort(key=lambda r:(-r[1]))
for r in rows: print(*r)
json.dump(rows,open('nonexact.json','w'))


==> anc/enumeration/theorem_8_1_lists.txt <==
Knots of Theorem 8.1(1), KnotInfo names.
(a) 55 knots found by the enumeration up to 17 crossings: 9_5, 9_7, 9_11, 9_18, 9_23, 9_39, 9_40, 10_3, 10_4, 10_6, 10_7, 10_11, 10_12, 10_13, 10_14, 10_15, 10_16, 10_18, 10_19, 10_20, 10_21, 10_22, 10_23, 10_24, 10_25, 10_26, 10_27, 10_29, 10_33, 10_39, 10_67, 10_68, 10_74, 10_82, 10_89, 10_90, 10_93, 10_95, 10_102, 10_103, 10_104, 10_105, 10_106, 10_108, 10_110, 10_115, 10_117, 10_121, 10_129, 10_132, 10_137, 10_141, 10_145, 10_158, 10_164
(b) 35 knots found by the fingerprint-filtered enumeration with 18 to 22 crossings: 9_4, 9_6, 9_9, 9_10, 9_13, 9_22, 9_24, 9_25, 9_28, 9_29, 9_30, 9_35, 9_36, 9_49, 10_2, 10_5, 10_8, 10_9, 10_17, 10_59, 10_60, 10_71, 10_73, 10_85, 10_91, 10_94, 10_97, 10_130, 10_131, 10_138, 10_140, 10_143, 10_148, 10_149, 10_155
(c) 15 knots found by the enumeration with 23 to 26 crossings: 9_3, 9_38, 9_43, 10_52, 10_57, 10_58, 10_65, 10_70, 10_72, 10_76, 10_77, 10_109, 10_125, 10_135, 10_161


==> anc/figures/8_15_drawing.json <==
[[[-580317.0, 32665.0], [-567751.179867607, 44182.41443456848], [-554627.7904276617, 55078.82521661268], [-541132.688116015, 65561.23356364068], [-527451.7293685176, 75836.64069316056], [-513770.77062102006, 86112.04782268046], [-500275.6683093735, 96594.45616970849], [-487152.2788694282, 107490.86695175267], [-474586.45873703517, 119008.28138632115], [-462764.06434804504, 131353.70069092204], [-451870.9521383087, 144734.12608306337], [-442092.9785436767, 159356.55878025337], [-433616.0, 175428.0], [-423338.6449536073, 201574.020068991], [-414282.6642720996, 232192.31055208913], [-406525.90137581446, 266332.25741220824], [-400146.1996850899, 303043.2466122621], [-395221.4026202635, 341374.66411516455], [-391829.3536016731, 380375.8958838293], [-390047.8960496563, 419096.3278811701], [-389954.87338455115, 456585.346070101], [-391628.12902669515, 491892.3364135357], [-395145.5063964261, 524066.6848743877], [-400584.84891408175, 552157.7774155714], [-408024.0, 575215.0], [-413229.1713396425, 586569.722665503], [-419045.316633785, 597225.983412666], [-425465.8525320974, 607173.1404897819], [-432484.1956842486, 616400.5521451429], [-440093.76273990853, 624897.5766270426], [-448287.9703487464, 632653.5721837732], [-457060.2351604317, 639657.8970636274], [-466403.97382463375, 645899.909514898], [-476312.6029910223, 651368.9677858779], [-486779.5393092665, 656054.4301248597], [-497798.1994290359, 659945.6547801361], [-509362.0, 663032.0], [-530271.6891908601, 666451.2406235744], [-554627.5324572433, 668075.8135166708], [-581764.3914388097, 667842.2467826018], [-611017.1277752185, 665687.068524679], [-641720.6031061299, 661546.8068462145], [-673209.6790712035, 655357.9898505202], [-704819.2173100992, 647057.1456409082], [-735884.0794624764, 636580.8023206901], [-765739.1271679956, 623865.4879931784], [-793719.2220663158, 608847.7307616848], [-819159.2257970974, 591464.0587295213], [-841394.0, 571651.0], [-870671.8216998683, 534945.6542371722], [-898764.3708409698, 487463.3232853111], [-925211.85255276, 431214.2215609179], [-949554.4719646943, 368208.5634804923], [-971332.4342062279, 300456.56346053525], [-990085.9444068165, 229968.4359175473], [-1005355.2076959151, 158754.39526802895], [-1016680.4292029794, 88824.65592848067], [-1023601.8140574647, 22189.43231540313], [-1025659.567388826, -39141.061154703195], [-1022393.8943265195, -93156.61006533774], [-1013345.0, -137847.0], [-1004079.5857617941, -163217.0225632052], [-992158.9099473928, -188051.42087526852], [-977849.7599881027, -212066.18552626704], [-961418.9233152301, -234977.30710627732], [-943133.1873600802, -256500.77620537623], [-923259.3395539601, -276352.5834136405], [-902064.1673281754, -294248.7193211471], [-879814.4581140326, -309905.1745179725], [-856776.9993428373, -323037.9395941937], [-833218.5784458963, -333363.00513988745], [-809405.982854515, -340596.3617451307], [-785606.0, -344454.0], [-749890.4741083522, -343561.4126881724], [-709684.4198373397, -335563.72228537756], [-665971.3880221344, -321184.87811773265], [-619734.9294979085, -301148.8295113548], [-571958.595099834, -276179.5257923612], [-523625.9356630829, -247000.91628686886], [-475720.50202282716, -214336.9503209949], [-429225.84501423873, -178911.57722085636], [-385125.51547249, -141448.74631257064], [-344403.0642327525, -102672.40692225448], [-308042.04213019856, -63306.50837602532], [-277026.0, -24075.0], [-250598.11534995175, 23112.0839370482], [-230388.6318356639, 79905.32639964041], [-215235.318279138, 143877.52525172918], [-203975.9435023761, 212601.47835726666], [-195448.2763273799, 283649.98358020524], [-188490.08557615126, 354595.83878449723], [-181939.140070692, 423011.84183409496], [-174633.2086330039, 486470.7905929504], [-165410.0600850889, 542545.4829250168], [-153107.46324894862, 588808.7166942453], [-136563.18694658508, 622833.2897645889], [-114615.0, 642192.0], [-97105.63457146526, 646907.033657605], [-77144.67658411323, 646980.3840961012], [-55285.09646532731, 642941.595354443], [-32079.864642490982, 635320.2114715843], [-8081.95154298764, 624645.7764864796], [16155.672405799085, 611447.8344380825], [40080.036776485875, 596255.9293653478], [63138.17114168935, 579599.6053072291], [84777.105074026, 562008.406302681], [104443.86814611222, 544011.8763906573], [121585.48993056467, 526139.5596101121], [135649.0, 508921.0], [146572.2804737225, 492296.36253399367], [155950.32622036643, 474303.4563666963], [163871.119632216, 455117.02869754983], [170422.64310155527, 434911.82672599657], [175692.87902066845, 413862.59765147883], [179769.80978183972, 392144.088673439], [182741.41777735326, 369931.04699131916], [184695.68539949317, 347398.21980456164], [185720.59504054365, 324720.3543126087], [185904.1290927888, 302072.1977149026], [185334.26994851293, 279628.4972108855], [184099.0, 257564.0], [181900.90569483227, 232765.93493623647], [178735.84210216455, 207706.11307184567], [174530.3778794376, 182410.02408685727], [169211.08168409258, 156903.15766130132], [162704.52217357053, 131211.0034752076], [154937.2680053123, 105359.05120860593], [145835.88783675895, 79372.79054152613], [135326.95032535147, 53277.71115399807], [123337.02412853086, 27099.30272605158], [109792.67790373808, 863.0549377165112], [94620.48030841415, -25405.54253097723], [77747.0, -51681.0], [45937.439300896425, -92023.14401452542], [5458.955821108148, -133286.67818072447], [-41931.91574884479, -175228.2275977574], [-94478.6407184421, -217604.41736478428], [-150424.68439716374, -260171.87258096534], [-208013.51209448947, -302687.2183454606], [-265488.5891198989, -344907.07975743024], [-321093.3807828722, -386588.08191603445], [-373071.3523928892, -427486.8499204335], [-419665.9692594297, -467360.0088697873], [-459120.69669197313, -505964.183863256], [-489679.0, -543056.0], [-503690.8189772493, -564027.0865094344], [-516383.42114264716, -585136.6441388391], [-527796.4041409895, -606252.2131971626], [-537969.3656170734, -627241.3339933542], [-546941.903215695, -647971.5468363627], [-554753.6145816507, -668310.3920351369], [-561444.0973597367, -688125.4098986257], [-567052.9491947498, -707284.1407357779], [-571619.7677314864, -725654.1248555426], [-575184.1506147425, -743102.9025668686], [-577785.6954893149, -759498.014178705], [-579464.0, -774707.0], [-580148.8616082418, -782990.969097195], [-580717.9114950558, -790893.3233720807], [-581091.9143618754, -798452.0716842306], [-581191.6349101341, -805705.2228932175], [-580937.837841265, -812690.7858586139], [-580251.2878567015, -819446.7694399937], [-579052.7496578768, -826011.1824969292], [-577262.9879462242, -832422.0338889938], [-574802.7674231769, -838717.33247576], [-571592.8527901683, -844935.0871168012], [-567554.0087486316, -851113.3066716903], [-562607.0, -857290.0], [-548620.0570662483, -869902.0933048072], [-529640.2647783934, -882059.6874511288], [-506370.6657390527, -893748.6134607933], [-479514.30255084386, -904954.7023556299], [-449774.2178163839, -915663.7851574677], [-417853.4541382905, -925861.6928881353], [-384455.0541191809, -935534.2565694624], [-350282.0603616726, -944667.3072232775], [-316037.51546838286, -953246.6758714099], [-282424.46204192925, -961258.1935356883], [-250145.94268492918, -968687.6912379422], [-219905.0, -975521.0], [-191065.27506201027, -982437.0439347819], [-161481.87485897282, -990106.7288087732], [-131379.80969429226, -998101.7781255868], [-100984.08987137332, -1005993.9153888352], [-70519.72569362065, -1013354.8641021316], [-40211.72746443893, -1019756.3477690879], [-10285.105487232906, -1024770.089893317], [19035.129934592922, -1027967.8139784316], [47523.96849763387, -1028921.2435280448], [74956.39989848502, -1027202.1020457688], [101107.41383374199, -1022382.1130352165], [125752.0, -1014033.0], [150324.3892894226, -1001074.9853098704], [173589.5725436723, -984259.3526617843], [195671.35852115054, -964029.9518807717], [216693.55598025897, -940830.6327918634], [236779.97367939918, -915105.2452200898], [256054.42037697264, -887297.6389904812], [274640.704831381, -857851.6639280681], [292662.63580102567, -827211.169857881], [310244.0220443084, -795820.0066049502], [327508.67231963074, -764122.023994306], [344580.395385394, -732561.0718509791], [361583.0, -701581.0], [380446.76833216177, -663599.3325379471], [397262.5735459892, -622179.8656844082], [412509.0808497737, -578120.9438456688], [426664.9554518068, -532220.9114280136], [440208.8625603802, -485278.1128377276], [453619.46738378494, -438090.89248109557], [467375.4351303127, -391457.59476440283], [481955.4310082552, -346176.5640939341], [497838.12022590364, -303046.14487597434], [515502.1679915496, -262864.6815168089], [535426.2395134846, -226430.51842272255], [558089.0, -194542.0], [578420.6906432916, -172828.72939121167], [600807.3495595257, -153880.9384946369], [624836.5622317313, -137226.79361163639], [650095.9141429367, -122394.4610435709], [676172.9907761706, -108912.10709180121], [702655.3776144614, -96307.89805768811], [729130.6601408375, -84110.0002425923], [755186.4238383279, -71846.57994787463], [780410.2541899605, -59045.803474895736], [804389.7366787646, -45235.837125016544], [826712.4567877682, -29944.847199597665], [846966.0, -12701.0], [864595.8137070788, 4034.9177059648996], [882630.5954165644, 20962.58076579616], [900707.2421618939, 38165.415516644935], [918462.6509765048, 55726.84829566229], [935533.7188938344, 73730.30543999931], [951557.3429473198, 92259.21328680706], [966170.4201703989, 111396.99817323658], [979009.8475965085, 131227.0864364391], [989712.522259086, 151832.9044135656], [997915.341191569, 173297.87844176718], [1003255.2014273945, 195705.4348581949], [1005369.0, 219139.0], [1000787.5482389487, 262186.8533566465], [986738.1796855698, 313638.9026536426], [964575.2122008915, 371347.8243803392], [935652.9636459425, 433166.2950260869], [901325.7518817509, 496946.99108023645], [862947.894769345, 560542.5890321387], [821873.7101697533, 621805.7653711445], [779457.5159440043, 678589.1965866042], [737053.629953126, 728745.5591678688], [696016.3700581469, 770127.5296042892], [657700.0541200954, 800587.7843852161], [623459.0, 817979.0], [604611.6791808043, 822458.1808031821], [584955.9540902122, 824272.808231845], [564762.6635088712, 823573.0520727166], [544302.6462174293, 820509.0821125242], [523846.7409965343, 815231.0681379955], [503665.786626834, 807889.1799358582], [484030.6218889763, 798633.5872928399], [465212.08556360897, 787614.4599956681], [447481.0164313798, 774981.9678310708], [431108.25327293674, 760886.2805857752], [416364.63486892753, 745477.568046509], [403521.0, 728906.0], [387072.12584573106, 695186.4886305879], [377016.8153284141, 652889.0299076685], [372265.5424926509, 603327.5313847165], [371728.7813830436, 547815.9006152067], [374317.0060441934, 487668.0451526134], [378940.6905207025, 424197.87255041156], [384510.30885717244, 358719.29036207567], [389936.33509820537, 292546.2061410805], [394129.24328840274, 226992.52744090068], [395999.50747236644, 163372.16181501077], [394457.6016946982, 102999.01681688572], [388414.0, 47187.0], [380247.68970062444, -2020.3108376214445], [371502.61736852396, -52100.886861326144], [362027.06944802735, -102590.52701505508], [351669.33238346357, -153025.03024274943], [340277.69261916156, -202940.19548835052], [327700.4365994502, -251871.8216957993], [313785.85076865816, -299355.70780903706], [298382.2215711144, -344927.65277200507], [281337.83545114787, -388123.4555286438], [262500.97885308735, -428478.9150228953], [241719.93822126178, -465529.83019870037], [218843.0, -498812.0], [198907.62133682746, -522966.1938576705], [177056.86236241684, -546122.5674067388], [153590.10782449454, -568122.6788930031], [128806.74247078676, -588808.0865622627], [103006.15104901983, -608020.3486603155], [76487.71830691988, -625601.023432961], [49550.8289922134, -641391.6691259975], [22494.867852626394, -655233.8439852236], [-4380.780364114716, -666969.1062564382], [-30776.730910283684, -676439.01418544], [-56393.59903815425, -683485.1260180278], [-80932.0, -687949.0], [-100329.57333693419, -689150.3456024373], [-119516.80303625492, -687893.8770288217], [-138523.73818904965, -684530.7105900184], [-157380.42788640622, -679411.9625968919], [-176116.9212194122, -672888.7493603067], [-194763.26727915526, -665312.1871911276], [-213349.51515672304, -657033.3924002191], [-231905.7139432031, -648403.481298446], [-250461.91272968322, -639773.5701966728], [-269048.160607251, -631494.7754057643], [-287694.5066669941, -623918.2132365853], [-306431.0, -617395.0]], [[-306431.0, -617395.0], [-327693.17436545575, -601664.292346514], [-349374.5431471119, -586904.6994418688], [-371335.3748729014, -572792.5163697843], [-393435.9380707578, -559004.0382139799], [-415536.50126861414, -545215.5600581758], [-437497.33299440367, -531103.3769860911], [-459178.7017760597, -516343.78408144595], [-480440.8761415155, -500613.07642795984], [-501144.1246187042, -483587.5491093525], [-521148.7157355589, -464943.49720934365], [-540314.9180200133, -444357.21581165295], [-558503.0, -421505.0], [-583629.9473826787, -384189.68762352306], [-609165.3179867355, -340638.38721341843], [-634606.5695339743, -292080.94858212775], [-659451.1597461994, -239747.22154209265], [-683196.5463452147, -184867.0559057546], [-705340.1870528247, -128670.30148555528], [-725379.5395908331, -72386.8080939361], [-742812.0616810445, -17246.42554333892], [-757135.2110452628, 35520.99635379488], [-767846.4454052919, 84685.60778502385], [-774443.2224829362, 129017.55893790585], [-776423.0, 167287.0], [-775636.2397609924, 185983.0726046583], [-773838.5664841458, 203515.99731957412], [-771047.827366576, 220029.94636959795], [-767281.869605399, 235669.0919795803], [-762558.5403977297, 250577.6063743715], [-756895.6869406849, 264899.6617788222], [-750311.1564313797, 278779.4304177827], [-742822.7960669299, 292361.08451610367], [-734448.4530444513, 305788.7962986353], [-725205.9745610596, 319206.7379902282], [-715113.2078138705, 332759.081815733], [-704188.0, 346590.0], [-686325.4465840016, 367558.71270948416], [-665079.8318516698, 390423.99570085027], [-640991.1134751411, 414451.539014471], [-614599.2491265517, 438907.0326907191], [-586444.1964780376, 463056.16676996707], [-557065.9132017354, 486164.6312925876], [-527004.3569697812, 507498.1162989532], [-496799.4854543113, 526322.3118294366], [-466991.2563274619, 541902.9079244104], [-438119.6272613694, 553505.5946242472], [-410724.55592817004, 560396.0619693195], [-385346.0, 561840.0], [-363408.9032194007, 558272.2246663044], [-341784.5550453833, 550652.012890948], [-320478.9725385514, 539428.4560791759], [-299498.17275950854, 525050.6456362335], [-278848.1727688584, 507967.6729673662], [-258534.9896272044, 488628.6294778192], [-238564.6403951502, 467482.6065728377], [-218943.1421332992, 444978.6956576671], [-199676.51190225527, 421565.98813755286], [-180770.76676262167, 397693.57541774004], [-162231.92377500204, 373810.548903474], [-144066.0, 350366.0], [-121588.60829595335, 320588.208066056], [-99418.18682845891, 289296.8451680569], [-77639.39771040811, 256517.57579161614], [-56336.90305469237, 222276.06442234712], [-35595.36497420314, 186597.97554586348], [-15499.445581831807, 149508.97364777862], [3866.193009530185, 111034.72321370605], [22416.888686991417, 71200.88872925923], [40067.97933766043, 30033.13468005172], [56734.80284864578, -12442.87444830284], [72332.6971070562, -56201.47417019148], [86777.0, -101217.0], [101839.77246158384, -169354.19775488105], [110836.80160069777, -249119.35617495616], [115248.96373435999, -337438.7308194918], [116557.13517958872, -431238.5772477543], [116242.19225340223, -527445.1510190103], [115785.01127281867, -622984.7076925262], [116666.46855485631, -714783.5028275684], [120367.44041653333, -799767.791983403], [128368.80317486802, -874863.8307192975], [142151.43314687855, -936997.8745945173], [163196.20664958312, -983096.1791683293], [192984.0, -1010085.0], [230237.08982449776, -1018166.2602332667], [277912.4474365042, -1013774.2129110362], [333703.4603275213, -998382.1497417792], [395303.5159890513, -973463.3624339672], [460406.00191259605, -940491.1426960705], [526704.3055896577, -900938.782236561], [591891.8145117385, -856279.5727639091], [653661.9161703403, -807986.805986586], [709707.9980569652, -757533.7736130622], [757723.4476631153, -706393.7673518095], [795401.6524802928, -656040.0789112984], [820436.0, -607946.0], [832407.1018159101, -560071.9662128156], [833912.3023973682, -508679.7249574508], [826574.2347429331, -454237.776680933], [812015.5318511638, -397214.6218302906], [791858.8267206183, -338078.7608525511], [767726.7523498557, -277298.69419474236], [741241.9417374346, -215342.9223038926], [714027.0278819131, -152679.9456270293], [687704.6437818503, -89778.26461118044], [663897.4224358051, -27106.379703374158], [644227.9968423352, 34867.20864936189], [630319.0, 95674.0], [622677.0353886518, 158811.41229027315], [620139.8925189662, 225412.7628981555], [621313.2683927005, 294405.5932943491], [624802.8600116104, 364717.4449495567], [629214.3643774528, 435275.85933448025], [633153.4784919842, 505008.3779198226], [635225.8993569608, 572842.5421762859], [634037.3239741392, 637705.8935745726], [628193.4493452759, 698525.9735853848], [616299.9724721272, 754230.3236794252], [596962.5903564498, 803746.4853273961], [568787.0, 846002.0], [528458.2410936564, 883061.205126477], [475185.74599714554, 917654.8712160297], [411744.2724169547, 949267.462427382], [340908.57805957075, 977383.4429192579], [265453.42063148087, 1001487.2768503814], [188153.55783917222, 1021063.428379477], [111783.74738913195, 1035596.3616652677], [39118.746987846745, 1044570.5408664788], [-27066.68565819616, 1047470.4301418331], [-83997.7928425096, 1043780.4936500557], [-128899.8168586066, 1032985.19554987], [-158998.0, 1014569.0], [-173995.58378254055, 988306.949355855], [-178932.95253312492, 952613.9204229012], [-175247.27982774677, 908837.1958138248], [-164375.73924239987, 858324.0581413133], [-147755.50435307802, 802421.7900180537], [-126823.74873577489, 742477.6740567331], [-103017.64596648427, 679838.9928700384], [-77774.36962119993, 615853.0290706566], [-52531.09327591558, 551867.0652712749], [-28724.990506624978, 489228.3840845801], [-7793.234889321866, 429284.2681232594], [8827.0, 373382.0]], [[8827.0, 373382.0], [41563.239144338455, 341540.8009915845], [75971.55143395792, 310089.8217875797], [111494.57915376482, 278898.98911984893], [147574.96458866543, 247838.22972025519], [183655.35002356605, 216777.47032066132], [219178.37774337287, 185586.63765293057], [253586.69003299234, 154135.65844892594], [286322.9291773308, 122294.45944051025], [316829.7374612945, 89932.96735954689], [344549.7571697898, 56921.1089378986], [368925.63058772276, 23128.81090742866], [389400.0, -11574.0], [403014.5517512997, -42598.99256294264], [413006.5761514989, -75308.10473133918], [420042.4649467662, -109266.24648375672], [424788.60988326976, -144038.32779876213], [427911.40270717785, -179189.25865492233], [430077.2351646588, -214283.94903080416], [431952.499001881, -248887.30890497478], [434203.58596501255, -282564.2482560008], [437496.88780022203, -314879.6770624495], [442498.7962536776, -345398.50530288776], [449875.7030715474, -373685.6429558822], [460294.0, -399306.0], [469747.8801107032, -417172.8785321143], [479834.64475586783, -434470.51258105057], [490539.2442054809, -451132.71848091955], [501846.6287295291, -467093.3125658321], [513741.7485979992, -482286.1111698989], [526209.5540808784, -496644.930627231], [539234.9954481529, -510103.58727193915], [552803.0229698101, -522595.8974381343], [566898.5869158366, -534055.6774599269], [581506.6375562191, -544416.7436714283], [596612.1251609448, -553612.912406749], [612200.0, -561578.0], [629395.7521318642, -569050.8335908994], [648113.815245162, -576179.8806376143], [668033.973201907, -582713.2952711692], [688836.0098641132, -588399.2316225885], [710199.7090937938, -592985.8438228965], [731804.854752963, -596221.286003118], [753331.230703634, -597853.7122942773], [774458.620807821, -597631.2768273993], [794866.8089275371, -595302.1337335078], [814235.5789247968, -590614.4371436279], [832244.7146616131, -583316.3411887838], [848574.0, -573155.9999999999], [876290.2326957294, -544421.0016069547], [904362.0395688076, -501305.49911852664], [931918.6765826269, -446399.5709484061], [958089.3997005792, -382293.295510283], [982003.4648860556, -311576.75121784705], [1002790.1281024492, -236840.01648478856], [1019578.6453131507, -160673.16972479736], [1031498.2724815526, -85666.28935156352], [1037678.2655710466, -14409.453778776791], [1037247.8805450245, 50507.25857987272], [1029336.3733668787, 106493.76931069487], [1013073.0, 150960.0], [990742.8874146471, 180317.81243689207], [960633.472570246, 203247.8400370511], [923885.6568309846, 220943.86939130296], [881640.3415610516, 234599.68709047337], [835038.4281246352, 245409.07972538815], [785220.8178859237, 254565.83388687304], [733328.4122091052, 263263.7361657539], [680502.1124583682, 272696.57315285655], [627882.8199979009, 284058.1314390066], [576611.4361918917, 298542.19761503005], [527828.8624045285, 317342.5582717525], [482676.0, 341653.0], [428878.51022184774, 382152.8886612111], [375358.0214388061, 433058.7150405703], [322130.955522059, 491915.12662293063], [269213.7343427909, 556266.7708931452], [216622.7797721862, 623658.2953360673], [164374.51368142883, 691634.3474365503], [112485.35794170317, 757739.5746794472], [60971.734424193644, 819518.6245496109], [9850.065000084354, 874516.1445318949], [-40863.22845944061, 920276.7821111523], [-91151.72408319687, 954345.1847722362], [-140999.0, 974266.0], [-174994.8468407652, 979862.2551077402], [-209161.94510765525, 980606.0394782218], [-243382.33681788208, 977061.6076903816], [-277538.06398865697, 969793.214323157], [-311511.1686371921, 959365.1139554856], [-345183.6927806987, 946341.5611663044], [-378437.67843638896, 931286.8105345508], [-411155.1676214741, 914765.116639162], [-443218.2023531661, 897340.7340590751], [-474508.8246486765, 879577.9173732275], [-504909.0765252174, 862040.9211605568], [-534301.0, 845294.0], [-562527.4299983955, 829128.3111889049], [-591749.5460025107, 811620.8398726742], [-621436.4733016263, 792944.3947379998], [-651057.337185023, 773271.7844715724], [-680081.2629419814, 752775.8177600834], [-707977.3758617823, 731629.3032902239], [-734214.8012337065, 710005.0497486857], [-758262.6643470345, 688075.865822159], [-779590.0904910472, 666014.5601973361], [-797666.2049550252, 643993.941560908], [-811960.1330282493, 622186.8185995653], [-821941.0, 600766.0], [-826509.2768701297, 585859.3390620803], [-829537.3794151951, 570832.7702242031], [-831093.0675579808, 555704.6200893333], [-831244.101221272, 540493.2152604356], [-830058.2403278535, 525216.8823404743], [-827603.2448005107, 509893.9479324143], [-823946.8745620282, 494542.73863922013], [-819156.8895351917, 479181.5810638565], [-813301.0496427852, 463828.801809288], [-806447.1148075945, 448502.72747847927], [-798662.8449524044, 433221.6846743952], [-790016.0, 418004.0], [-772911.6940852448, 394490.75247540674], [-750702.8427665434, 371674.016836832], [-724207.549078612, 349328.56665617536], [-694243.9160561664, 327229.1755053364], [-661630.0467339228, 305150.61695621454], [-627184.0441465965, 282867.6645807093], [-591724.011328904, 260155.09195072026], [-556068.0513155607, 236787.67263814685], [-521034.2671412829, 212540.18021488868], [-487440.7618407861, 187187.38825284506], [-456105.6384487866, 160504.07032391572], [-427847.0, 132265.0], [-399134.85965582955, 99997.18932910873], [-370156.6418180247, 65986.29587101607], [-341241.3501170847, 30473.425043930998], [-312717.9881835095, -6300.317733937389], [-284915.5596477989, -44093.8270443801], [-258163.06814045232, -82665.99746918805], [-232789.51729196945, -121775.72359015222], [-209123.91073285, -161181.89998906356], [-187495.2520935937, -200643.4212477131], [-168232.54500470017, -239919.1819478917], [-151664.79309666902, -278768.0766713903], [-138121.0, -316949.0], [-128533.8941144967, -350199.9359036581], [-120206.50393309293, -385039.79240097], [-113215.09324740451, -420952.41044636734], [-107635.92584904714, -457421.6309942817], [-103545.26552963664, -493931.2949991447], [-101019.37608078879, -529965.2434153879], [-100134.52129411932, -565007.3171974426], [-100966.96496124403, -598541.3572997411], [-103592.97087377869, -630051.2046767145], [-108088.80282333904, -659020.7002827943], [-114530.72460154089, -684933.6850724124], [-122995.0, -707274.0], [-129436.57130690267, -719654.1065373978], [-136677.23051307577, -730963.5121262411], [-144691.7291774525, -741286.9985126925], [-153454.81885896617, -750709.3474429148], [-162941.25111655006, -759315.3406630715], [-173125.7775091375, -767189.7599193248], [-183983.14959566173, -774417.386957838], [-195488.11893505606, -781083.0035247736], [-207615.43708625383, -787271.3913662949], [-220339.85560818817, -793067.3322285644], [-233636.12605979247, -798555.6078577451], [-247479.0, -803821.0], [-270420.9919851787, -811505.2860862159], [-296442.8790036931, -818814.8370823158], [-324987.20207362366, -825514.7942742684], [-355496.5022130507, -831370.2989480419], [-387413.3204400549, -836146.4923896049], [-420180.1977727164, -839608.5158849255], [-453239.675229116, -841521.5107199729], [-486034.29382733407, -841650.6181807149], [-518006.59458545106, -839760.9795531201], [-548599.1185215474, -835617.736123157], [-577254.4066537038, -828986.0291767941], [-603415.0, -819631.0], [-628197.3896289155, -806716.8883378155], [-651915.9649668908, -790384.9049029162], [-674637.5535941754, -771067.8627723262], [-696428.9830910203, -749198.5750230703], [-717357.081037676, -725209.854732173], [-737488.6750143927, -699534.5149766593], [-756890.5926014208, -672605.3688335532], [-775629.6613790111, -644855.2293798795], [-793772.7089274137, -616716.9096926628], [-811386.5628268791, -588623.2228489276], [-828538.0506576577, -561006.9819256985], [-845294.0, -534301.0], [-862521.6307295406, -507303.82747284364], [-880613.2506395081, -478913.6590088433], [-899080.9285723451, -449464.61189053324], [-917436.7333704936, -419290.80340044806], [-935192.7338763964, -388726.3508211222], [-951860.998932496, -358105.3714350901], [-966953.5973812344, -327761.9825248864], [-979982.5980650546, -298030.30137304554], [-990460.0698263991, -269244.4452621019], [-997898.0815077096, -241738.53147459013], [-1001808.701951429, -215846.67729304466], [-1001704.0000000001, -191903.0], [-999068.2505139001, -175249.2692230246], [-994606.509415332, -158947.14209194208], [-988467.3741600054, -143049.95919172865], [-980799.4422036295, -127611.06110736055], [-971751.3110019141, -112683.78842381414], [-961471.5780105684, -98321.48172606551], [-950108.8406853026, -84577.48159909109], [-937811.6964818256, -71505.12862786706], [-924728.7428558476, -59157.763397369694], [-911008.5772630775, -47588.72649257521], [-896799.7971592252, -36851.3584984599], [-882251.0, -26999.0], [-863078.0054375689, -16502.3126640901], [-841826.4717976344, -7923.285395190242], [-818793.3332341256, -987.9667551561417], [-794275.5239009717, 4577.594694156505], [-768569.977952102, 9047.350390891965], [-741973.6295414449, 12695.251773194545], [-714783.4128229299, 15795.25027920855], [-687296.2619504861, 18621.297347078245], [-659809.1110780418, 21447.34441494796], [-632618.8943595268, 24547.34292096195], [-606022.5459488698, 28195.24430326454], [-580317.0, 32665.0]]]

==> anc/figures/8_19_drawing.json <==
[[[266409.0, -652575.0], [295723.2795267715, -630095.7854023369], [326939.3346428052, -608575.2650994064], [359423.24015168066, -587693.874326298], [392541.0708569769, -567132.0483181007], [425658.90156227304, -546570.2223099032], [458142.80707114836, -525688.8315367949], [489358.8621871822, -504168.3112338645], [518673.1417139535, -481689.09663620126], [545451.7204550419, -457931.6229788942], [569060.6732140264, -432576.32549703226], [588866.0747944859, -405303.63942570443], [604234.0, -375794.0], [616140.4133332535, -339998.1080770381], [624234.1885499955, -299432.9312287847], [628809.0899942747, -255195.6626740799], [630158.8820101398, -208383.49563176365], [628577.3289416395, -160093.6233206757], [624358.1951328225, -111423.23895965578], [617795.2449277375, -63469.53576754387], [609182.2426704336, -17329.70696317994], [598812.9527049591, 25899.054234596268], [586981.1393753628, 65119.55460694487], [573980.5670256936, 99234.60093502616], [560105.0, 127147.0], [551197.8927058001, 141094.1033942848], [541341.7143217511, 154055.05401385258], [530648.6329363091, 166020.1238696121], [519230.81663793104, 176979.58497247196], [507200.4335150734, 186923.7093333408], [494669.651656193, 195842.76896312728], [481750.63914974616, 203727.03587273997], [468555.56408418965, 210566.78207308758], [455196.59454798023, 216352.27957507878], [441785.8986295744, 221073.80038962213], [428435.6444174289, 224721.61652762632], [415258.0, 227286.0], [401889.2059404545, 228863.0139683223], [387990.7993880265, 229521.73810001946], [373684.6074029196, 229216.3449478069], [359092.4570453375, 227901.00706440007], [344336.1753754836, 225529.89700251428], [329537.5894535616, 222057.18731486506], [314818.5263397751, 217437.05055416777], [300300.8130943276, 211623.65927313786], [286106.27677742275, 204571.18602449071], [272356.7444492642, 196233.8033609418], [259174.04317005535, 186565.68383520635], [246680.0, 175521.0], [224915.63384978284, 150015.18499448718], [203672.46407302178, 116902.4970928322], [183131.20172950983, 77359.60170963303], [163472.55787904048, 32563.164259487607], [144877.24358140677, -16310.14984300626], [127525.96989640195, -68083.67518325074], [111599.44788381926, -121580.74634664794], [97278.38860345187, -175624.69791860017], [84743.50311509304, -229038.86448450928], [74175.502478536, -280646.5806297775], [65755.09775357391, -329271.1809398069], [59663.0, -373736.0], [55662.86239755075, -408263.79991071415], [51774.26155904474, -443620.23511021753], [48349.77123361439, -479391.6713803797], [45741.96517039214, -515164.4745030707], [44303.41711851047, -550525.0102601601], [44386.7008271018, -585059.6444335177], [46344.39004529858, -618354.7428050132], [50529.05852223326, -649996.6711565162], [57293.280007038324, -679571.7952698969], [66989.62824884614, -706666.4809270243], [79970.67699678919, -730867.0939097689], [96589.0, -751760.0], [122085.05625756363, -772996.9363663553], [154557.20449137213, -792050.7856652786], [192847.7549490487, -808713.6729424711], [235799.01787821617, -822777.7232436335], [282253.3035264979, -834035.0616144676], [331052.9221415166, -842277.813100674], [381040.1839708954, -847298.1027479542], [431057.39926225774, -848888.0556020092], [479946.87826322624, -846839.7967085401], [526550.9312214241, -840945.451113248], [569711.8683844743, -830997.1438618342], [608272.0, -816787.0], [651003.5244021779, -792669.5075213452], [694442.748638872, -759708.4047628571], [737835.4068832453, -719179.2516709582], [780427.2333084601, -672357.6081920704], [821463.9620876794, -620519.0342726152], [860191.3273940654, -564939.0898590151], [895855.0634007812, -506893.33489769173], [927700.9042809897, -447657.32933506765], [954974.5842078531, -388506.633117564], [976921.8373545337, -330716.8061916038], [992788.3978941957, -275563.4085036083], [1001820.0, -224322.0], [1003955.776023511, -180924.04387982877], [1001268.6420346503, -136505.05622012538], [994198.6150722106, -91427.16681657705], [983185.7121749842, -46052.50546487079], [968669.9503817642, -743.2019606938484], [951091.3467313435, 44138.61390026653], [930889.9182625148, 88230.81232232324], [908505.6820140709, 131171.2635097891], [884378.6550248049, 172597.8376669769], [858948.8543335088, 212148.40499819934], [832656.2969789763, 249460.8357077695], [805941.0, 284173.0], [777922.6993042113, 317193.11059619515], [746528.2182066889, 350809.94693600846], [712329.4726840869, 384343.82162747113], [675898.378713059, 417115.04727861413], [637806.8522702598, 448443.93649746885], [598626.8093323428, 477650.8018920665], [558930.1658759625, 504055.95607043814], [519288.8378777725, 526979.7116406152], [480274.74131442735, 545742.3812106287], [442459.79216258094, 559664.2773885098], [406415.90639888693, 568065.71278229], [372715.0, 570267.0], [345437.52766251506, 566916.6359256511], [318497.68378608354, 559101.5663116615], [291933.3874144339, 547311.8544967058], [265782.557591295, 532037.5638194593], [240083.11336039522, 513768.75761859666], [214872.97376546334, 492995.4992327929], [190190.05785022798, 470207.8520007229], [166072.28465841763, 445895.8792610613], [142557.57323376113, 420549.64435248345], [119683.84261998688, 394659.2106136639], [97489.01186082356, 368714.64138327783], [76011.0, 343206.0], [51468.76268569963, 312967.1318850853], [27444.05803689943, 281233.49716118147], [4041.1391983658004, 248028.69588998042], [-18635.74068513504, 213376.32813317433], [-40482.32846883671, 177299.9939524553], [-61394.37100797288, 139823.29340951552], [-81267.61515777723, 100969.8265660471], [-99997.80777348336, 60763.19348374223], [-117480.69571032506, 19226.994224293012], [-133612.02582353598, -23615.171150608632], [-148287.54496834974, -67739.70257927041], [-161403.0, -113123.0], [-173407.43191998708, -180546.43094122122], [-178088.8488754265, -259342.5989292165], [-177163.71361459245, -346492.91843497823], [-172348.48888575885, -438978.8039294981], [-165359.63743719985, -533781.6698837683], [-157913.6220171896, -627882.9307687806], [-151726.90537400215, -718264.0010555277], [-148515.95025591156, -801906.2952150011], [-149997.21941119197, -875791.2277181931], [-157887.1755881175, -936900.2130360957], [-173902.28153496212, -982214.6656397004], [-199759.0, -1008716.0], [-234272.33110513957, -1017259.4195672573], [-279145.82025506796, -1014273.2290684995], [-332229.32470334123, -1000890.5704562259], [-391372.7017035146, -978244.5856829358], [-454425.80850914423, -947468.4167011301], [-519238.50237378577, -909695.2054633071], [-583660.6405509943, -866058.0939219671], [-645542.0802943263, -817690.22402961], [-702732.6788573372, -765724.737738735], [-753082.2934935828, -711294.7770018417], [-794440.7814566185, -655533.4837714306], [-824658.0, -599574.0], [-852222.0495490129, -510080.76009681396], [-868234.05562179, -400774.2842793034], [-873462.7058312562, -275895.2654983035], [-868676.6877903354, -139684.39670464868], [-854644.6891119523, 3617.6291508263675], [-832135.3974090322, 149770.1191172865], [-801917.5002944991, 294532.3802438982], [-764759.6853812775, 433663.71957982506], [-721430.6402822923, 562923.4441742338], [-672699.0526104679, 678070.8610762886], [-619333.6099787288, 774865.2773351558], [-562103.0, 849066.0], [-513965.206136825, 890813.9176750474], [-455194.35289892915, 928243.5963017693], [-388289.66049126553, 961122.6348123887], [-315750.3491187872, 989218.6321391274], [-240075.63898644713, 1012299.1872142073], [-163764.75029919876, 1030131.898969851], [-89316.90326199468, 1042484.366338281], [-19231.318079788205, 1049124.188251719], [43992.78504246742, 1049818.9636423877], [97856.18589981951, 1044336.2914425092], [139859.66428731475, 1032443.7705843057], [167504.0, 1013909.0], [180174.41773578885, 988136.5682304649], [182151.20700130388, 953098.7739346528], [174962.02900658423, 910119.2403306034], [160134.544961669, 860521.5906363558], [139196.41607659726, 805629.4480699496], [113675.30356140822, 746766.4358494252], [85098.86862614087, 685256.1771928213], [54994.772480834494, 622422.2953181779], [24890.67633552814, 559588.4134435345], [-3685.7585997392152, 498078.15478693054], [-29206.871114928323, 439215.14256640576], [-50145.0, 384323.0]], [[-50145.0, 384323.0], [-82479.31999860746, 352481.51870613894], [-116502.20908584521, 321038.24984050513], [-151650.81089883664, 289860.45592702285], [-187362.2690747048, 258815.39948961633], [-223073.72725057293, 227770.34305220988], [-258222.3290635643, 196592.5491387276], [-292245.2181508022, 165149.2802730938], [-324579.5381494096, 133307.79897923267], [-354662.4326965099, 100935.36778106849], [-381931.0454292262, 67899.24920252559], [-405822.519984682, 34066.705767527856], [-425774.0, -695.0], [-439003.229087349, -32001.89617662382], [-448564.378051964, -65027.78761389661], [-455126.2857077185, -99330.29048762597], [-459357.7908684868, -134467.0209736196], [-461927.7323481428, -169995.59524768515], [-463504.94896056026, -205473.62948563023], [-464758.27951961337, -240458.73986326257], [-466356.56283917575, -274508.54255638964], [-468968.6377331218, -307180.6537408194], [-473263.34301532526, -338032.68959235924], [-479909.51749965997, -366622.26628681686], [-489576.0, -392507.0], [-498203.17442259315, -410129.1226963847], [-507380.4671039526, -427220.04426703864], [-517105.8785070344, -443710.3547207874], [-527377.4090947942, -459530.64406645636], [-538193.0593301884, -474611.5023128712], [-549550.8296761726, -488883.5194688573], [-561448.7205957028, -502277.28554324026], [-573884.7325517345, -514723.3905448455], [-586856.8660072245, -526152.4244824986], [-600363.1214251281, -536494.9773650251], [-614401.4992684012, -545681.6392012503], [-628970.0, -553643.0], [-644977.1722644276, -561039.2939545308], [-662461.9569182328, -568088.4028002062], [-681118.6517574515, -574551.6114903449], [-700641.5545781199, -580190.204978265], [-720724.9631762742, -584765.4682172858], [-741063.1753479507, -588038.6861607254], [-761350.4888891852, -589771.1437619023], [-781281.2015960146, -589724.1259741356], [-800549.6112644745, -587658.9177507432], [-818850.0156906011, -583336.8040450441], [-835876.712670431, -576519.0698103568], [-851324.0, -566967.0], [-878398.1921953624, -538689.6127134115], [-905850.9647496536, -495802.20749240875], [-932819.0012536296, -440928.606296585], [-958438.9852980466, -376692.6310855326], [-981847.6004736605, -305718.1038188439], [-1002181.5303712282, -230628.84645611228], [-1018577.4585815051, -154048.6809569297], [-1030172.0686952478, -78601.42928088918], [-1036102.0443032124, -6910.913387583361], [-1035504.068996155, 58399.04476339531], [-1027514.8263648321, 114704.62321245405], [-1011271.0, 159382.0], [-989511.5674768187, 188519.0101777118], [-960408.0115831159, 211465.51863050443], [-925016.7883767673, 229362.1389570693], [-884394.3539156477, 243349.48475609804], [-839597.1642576333, 254568.169626282], [-791681.6754605989, 264158.8071663127], [-741704.3435824203, 273262.0109748815], [-690721.6246809727, 283018.39465068], [-639789.9748141312, 294568.5717923996], [-589965.8500397719, 309053.1559987319], [-542305.7064157695, 327612.76086836815], [-497866.0, 351388.0], [-443353.19695827825, 391530.6793031611], [-388563.99368980434, 441875.6634381211], [-333618.37679215206, 500000.52390244056], [-278636.3328628959, 563482.8321936801], [-223737.8484996098, 629900.1598094006], [-169042.91029986792, 696830.0782471625], [-114671.50486124467, 761850.1590045263], [-60743.61878131388, 822537.9735790531], [-7379.238657649861, 876471.0934683031], [45301.648912173245, 921227.0901698372], [97179.05733058124, 954383.535181216], [148133.0, 973518.0], [182498.19230702985, 978642.1242030915], [216914.51995235498, 978992.6775088855], [251278.09548137605, 975119.8789573115], [285485.031439494, 967573.9475882999], [319431.44037210924, 956905.1024417798], [353013.4348246224, 943663.562557681], [386127.12734243437, 928399.5469759335], [418668.630470946, 911663.2747364664], [450534.05675555766, 894004.96487921], [481619.5187416699, 875974.8364440935], [511821.12897468393, 858123.108471047], [541035.0, 841000.0], [569077.0568267358, 824884.591802642], [597972.5341939579, 808201.8792522564], [627230.5664762437, 790859.4850109707], [656360.2880481711, 772765.0317409132], [684870.8332843173, 753826.1421042113], [712271.3365592603, 733950.4387629929], [738070.9322475777, 713045.544379386], [761778.7547238475, 691019.0816155188], [782903.9383626468, 667778.6731335185], [800955.6175385535, 643231.9415955135], [815442.9266261453, 617286.5096636312], [825875.0, 589850.0], [832264.0737248014, 552215.5637005328], [831962.2178182909, 508977.00867181167], [825919.1026030545, 461400.4216034927], [815084.3984016783, 410751.8891852321], [800407.7755367492, 358297.49810668617], [782838.9043308531, 305303.33505751134], [763327.4551065762, 253035.48672736372], [742823.0981865047, 202760.03980589908], [722275.5038932251, 155743.08098277438], [702634.3425493235, 113250.69694764528], [684849.2844773865, 76548.97439016854], [669870.0, 46904.0], [663980.0172815413, 35410.127746357226], [658342.064655527, 24399.336542412155], [652869.136697049, 13936.34055981774], [647474.2279811986, 4085.8539702270527], [642070.333083068, -5087.409054706867], [636570.4465777485, -13518.734343330983], [630887.5630403319, -21143.407723992244], [624934.6770459097, -27896.715025037665], [618624.7831695739, -33713.9420748142], [611870.8759864157, -38530.374701668756], [604585.9500715273, -42281.29873394839], [596683.0, -44902.0], [586219.2921621967, -46049.88370826878], [574842.33002016, -44803.20034424593], [562682.5784744944, -41504.03091825882], [549870.5024258047, -36494.45644063478], [536536.5667746959, -30116.557921701267], [522811.2364217727, -22712.41637178559], [508824.9762676399, -14624.112801215184], [494708.25121290237, -6193.728220317401], [480591.5261581648, 2236.6563605804076], [466605.2660040319, 10324.959931150837], [452879.93565110874, 17729.101481066482], [439546.0, 24107.0]], [[439546.0, 24107.0], [438473.311883733, 42329.258041393026], [436492.54321357486, 61402.02924142919], [433906.38750748907, 81041.8092138941], [431017.53828343935, 100965.09357257339], [428128.68905938993, 120888.3779312527], [425542.53335330414, 140528.1579037176], [423561.7646831459, 159600.92910375376], [422489.0765668788, 177823.18714514675], [422627.1625224671, 194911.4276416823], [424278.7160678741, 210582.14620714594], [427746.43072106375, 224551.8384553233], [433333.0, 236537.0], [439087.9237143286, 244620.6672506748], [445935.69878436916, 252156.3981925559], [453748.6512371717, 259105.22823188093], [462399.10709978675, 265428.1927748876], [471759.39239926485, 271086.3272278137], [481701.83316265594, 276040.6669968966], [492098.75541701075, 280252.24748837424], [502822.4851893793, 283682.1041084841], [513745.3485068122, 286291.27226346394], [524739.6713963599, 288040.78735955147], [535677.7798850723, 288891.68480298424], [546432.0, 288805.0], [561920.7502144106, 286936.4727246419], [578891.3798538669, 283008.41364072496], [596975.8205337056, 277188.49741492735], [615806.0038692632, 269644.398713927], [635013.8614758764, 260543.79220440233], [654231.3249688818, 250054.352553031], [673090.3259636159, 238343.75442649136], [691222.7960754153, 225579.6724914613], [708260.6669196172, 211929.7814146192], [723835.8701115574, 197561.75586264284], [737580.3372665729, 182643.2705022104], [749126.0, 167342.0], [760028.9874467542, 149031.19231915646], [770122.6315298385, 128100.40883596461], [779243.1859430766, 105072.14089190209], [787226.9043802914, 80468.87982844682], [793910.040535307, 54813.1169870766], [799128.8481019463, 28627.34370926915], [802719.5807740332, 2434.0513365023708], [804518.4922453909, -23244.26878974608], [804361.8362098429, -47885.12532799832], [802085.8663612128, -70966.02693677654], [797526.8363933242, -91964.48227460307], [790521.0, -110358.0], [780862.5391676164, -126432.25602725118], [768037.1541290222, -142164.83949352967], [752504.3563733016, -157353.38365655005], [734723.6573895391, -171795.52177402674], [715154.5686668176, -185288.88710367412], [694256.6016942225, -197631.11290320667], [672489.2679608371, -208619.83243033887], [650312.0789557456, -218052.6789427852], [628184.546168032, -225727.28569825995], [606566.1810867805, -231441.28595447767], [585916.4952010752, -234992.31296915287], [566695.0, -236178.0], [548529.6056866535, -234953.3199626745], [529851.5091653495, -231524.89781357732], [510847.26078829437, -226073.1887337306], [491703.41090769414, -218778.64790415618], [472606.5098757547, -209821.73050587604], [453743.1080446824, -199382.89171991218], [435299.75576668326, -187642.58672728646], [417463.00339396356, -174781.27070902102], [400419.4012787291, -160979.3988461376], [384355.4997731863, -146417.42631965835], [369457.8492295412, -131275.8083106051], [355913.0, -115735.0], [341451.3011629193, -96526.06950067704], [327727.18589522457, -75298.96269471149], [314847.65815357707, -52307.96050133188], [302919.72189463826, -27807.34383976688], [292050.3810750695, -2051.3936292449885], [282346.63965153205, 24705.609211005238], [273915.50158068724, 52209.38376175506], [266863.97081919643, 80205.64910377614], [261299.051323721, 108440.12431783965], [257327.7470509222, 136658.52848471724], [255057.06195746147, 164606.5806851802], [254594.0, 192030.0], [256732.88985744648, 224051.8996265497], [261835.5306241412, 258343.99172923935], [269549.74848963076, 294251.4149492333], [279523.3696434617, 331119.3079276958], [291404.2202751809, 368292.8093057916], [304840.12657433475, 405117.0577246849], [319478.91473047005, 440937.1918255401], [334968.41093313333, 475098.3502495216], [350956.4413718713, 506945.67163779394], [367090.83223623084, 535824.2946315218], [383019.4097157581, 561079.3578718688], [398390.0, 582056.0], [406880.0542329336, 592298.6898413697], [415279.82436707243, 601740.9114117255], [423673.7517648037, 610397.2493828421], [432146.2777885152, 618282.2884264943], [440781.84380059456, 625410.6132144576], [449664.891163429, 631796.8084185065], [458879.8612394064, 637455.4587104162], [468511.195390914, 642401.1487619617], [478643.33498033974, 646648.4632449177], [489360.72137007094, 650211.9868310597], [500747.7959224951, 653106.3041921619], [512889.0, 655346.0], [534491.3494037163, 657722.3589951548], [559169.7141622585, 658702.4548000783], [586317.1206107948, 658168.2967902859], [615326.5950844922, 656001.8943412928], [645591.1639185189, 652085.2568286152], [676503.8534480423, 646300.3936277681], [707457.6900082298, 638529.3141142674], [737845.6999342493, 628654.0276636282], [767060.9095612685, 616556.5436513664], [794496.3452244549, 602118.8714529976], [819545.0332589763, 585223.0204440368], [841600.0, 565751.0], [871356.3396212623, 529379.8920692758], [900606.2840806193, 482431.5972345709], [928681.5379473018, 426845.7365451191], [954913.805790539, 364561.931050154], [978634.7921795609, 297519.8017989092], [999176.2016835975, 227658.96984061878], [1015869.7388718787, 156919.05622451604], [1028047.1083136345, 87239.68199983507], [1035040.0145780945, 20560.468215809124], [1036180.1622344888, -41178.96407832786], [1030799.2558520475, -96038.99383334219], [1018229.0, -142080.0], [1001477.42118181, -174787.30437547027], [978425.4903503011, -206310.8623477739], [950038.5264995528, -236388.56759919884], [917281.8486236427, -264758.313812033], [881120.7757166505, -291157.99466856447], [842520.6267726542, -315325.5038510812], [802446.7207857326, -336998.7350418711], [761864.3767499644, -355915.5819232223], [721738.9136594287, -371813.9381774229], [683035.6505082034, -384431.69748676074], [646719.9062903677, -393506.75353352376], [613757.0, -398777.0], [589960.7363721294, -399945.95170798065], [566321.7007436866, -398565.0574041717], [542877.9254581813, -394886.741708038], [519667.4428591238, -389163.42923904536], [496728.2852900243, -381647.5446166585], [474098.4850943929, -372591.5124603431], [451816.0746157396, -362247.75738956395], [429919.08619757456, -350868.7040237868], [408445.55218340794, -338706.7769824766], [387433.50491674995, -326014.4008850985], [366920.97674111056, -313044.0003511179], [346946.0, -300048.0], [326438.10422523424, -286417.943319459], [305970.3579488902, -272325.9131897517], [285682.0515455198, -257643.64110093028], [265712.4753896745, -242242.85854304692], [246200.91985590564, -225995.29700615362], [227286.67531876505, -208772.6879803025], [209109.0321528042, -190446.76295554574], [191807.28073257455, -170889.2534219353], [175520.71143262775, -149971.89086952343], [160388.61462751537, -127566.40678836222], [146550.28069178894, -103544.53266850371], [134145.0, -77778.0], [120026.19309327297, -30316.42848579307], [112384.43667110786, 28586.5260703062], [109852.87778304849, 96178.18576404607], [111064.6634786387, 169705.87269117485], [114652.94080742223, 246416.90894744085], [119250.85681894288, 323558.61662859225], [123491.55856274451, 398378.3178303775], [126008.19308837087, 468123.33464854467], [125433.90744536585, 530040.9891788423], [120401.84868327314, 581378.6035170185], [109545.16385163658, 619383.4997588214], [91497.0, 641303.0], [75974.0653362, 646893.2632586991], [57353.40991973661, 647872.614512523], [36268.000958070785, 644766.0720942783], [13350.805658663216, 638098.654336771], [-10765.208771025093, 628395.3795728073], [-35447.07512353359, 616181.2661351934], [-60061.82619140134, 601981.3323567354], [-83976.49476716737, 586320.5965702396], [-106558.11364337118, 569724.0771085118], [-127173.71561255163, 552716.7923043587], [-145190.33346724825, 535823.7604905859], [-159975.0, 519570.0], [-171291.95772409436, 504246.9483728903], [-181152.8072964044, 487739.1248313212], [-189656.84710478754, 470170.4364929276], [-196903.37553710118, 451664.7904753441], [-202991.69098120285, 432346.09389620554], [-208021.09182494984, 412338.2538731463], [-212090.87645619962, 391765.1775238011], [-215300.34326280962, 370750.77196580474], [-217748.7906326372, 349418.9443167918], [-219535.5169535399, 327893.60169439693], [-220759.820613375, 306298.65121625474], [-221521.0, 284758.0], [-221567.6833709165, 258367.19778369577], [-220387.49608327105, 230845.1653845706], [-218024.57115076407, 202416.81106926914], [-214523.04158709594, 173307.04310443616], [-209927.0404059671, 143740.7697567163], [-204280.70062107797, 113942.89929275429], [-197628.15524612897, 84138.33997919483], [-190013.5372948204, 54552.00008268253], [-181480.97978085285, 25408.78786986218], [-172074.61571792667, -3066.3883926214603], [-161838.57811974222, -30648.62043812375], [-150817.0, -57113.0], [-139222.11255251436, -82228.41232100928], [-126873.91454072538, -106711.20464809828], [-113726.3793583323, -130628.8132164789], [-99733.48039903445, -154048.67426136308], [-84849.19105653118, -177038.22401796287], [-69027.48472452181, -199664.89872149006], [-52222.33479670567, -221996.13460715677], [-34387.71466678209, -244099.36791017483], [-15477.597728450412, -266042.0348657562], [4554.042624590056, -287891.5717091129], [25753.23299863996, -309715.4146754568], [48166.0, -331581.0], [82879.95067858548, -360810.78703928506], [124329.38165272774, -389864.3861739012], [170910.55606947318, -418704.765391288], [221019.73707586847, -447294.89267888526], [273053.18781895994, -475597.7360241326], [325407.17144579417, -503576.2634144699], [376477.9511034176, -531193.4428373363], [424661.7899388767, -558412.2422801723], [468354.9510992181, -585195.6297304168], [505953.697731488, -611506.5731755098], [535854.2929827331, -637308.0406028909], [556453.0, -662563.0], [563298.8995814279, -674339.5080479548], [569246.282935944, -686060.9021222561], [574260.387681726, -697713.143248748], [578306.451436951, -709282.1924532743], [581349.7118197968, -720754.0107616792], [583355.4064484406, -732114.5591998061], [584288.7729410599, -743349.7987934996], [584115.0489158323, -754445.6905686033], [582799.4719909349, -765388.1955509612], [580307.2797845455, -776163.2747664173], [576603.7099148415, -786756.8892408155], [571654.0, -797155.0], [558824.8986920209, -814931.7900663844], [540131.6234474304, -832686.1404514338], [516398.8910640111, -850273.7354195642], [488451.418339545, -867550.2592351915], [457113.92207181454, -884371.3961627313], [423211.11905860173, -900592.8304666001], [387567.7260976889, -916070.2464112128], [351008.45998685807, -930659.3282609861], [314358.03752389154, -944215.7602803357], [278441.17550657154, -956595.2267336773], [244082.59073268037, -967653.4118854268], [212107.0, -977246.0], [183308.80218657688, -985586.4130157011], [153805.06252917342, -994001.5151617451], [123804.67709807948, -1002168.6498981733], [93516.54196358503, -1009765.1606850256], [63149.55319597991, -1016468.3909823436], [32912.60686555413, -1021955.6842501669], [3014.599042597492, -1025904.3839485367], [-26335.57420259999, -1027991.833537493], [-54929.01679974828, -1027895.376477077], [-82556.83267855772, -1025292.356227329], [-109010.12576873827, -1019860.1162482899], [-134080.0, -1011276.0], [-159606.86931606897, -998189.9173644047], [-184000.96774566188, -981286.699304085], [-207348.60186475405, -960998.0864084006], [-229736.07824932094, -937755.8192667088], [-251249.70347533803, -911991.6384683696], [-271975.78411878075, -884137.2846027415], [-292000.62675562454, -854624.4982591835], [-311410.5379618448, -823885.020027054], [-330291.8243134171, -792350.590495712], [-348730.79238631675, -760452.9502545164], [-366813.7487565192, -728623.8398928262], [-384627.0, -697295.0], [-403959.68009733775, -659764.2344566941], [-420952.3498002443, -619748.7813069434], [-436144.611494467, -577715.3522259525], [-450076.067565753, -534130.658888926], [-463286.3203998498, -489461.4129710688], [-476314.9723825047, -444174.3261475856], [-489701.6258994646, -398736.1100936809], [-503985.88333647733, -353613.4764845595], [-519707.34707928996, -309273.1369954259], [-537405.6195136497, -266181.803301485], [-557620.303025304, -224806.18707794146], [-580891.0, -185613.0], [-610641.8317616751, -147449.9487431718], [-646950.904915655, -111413.10352351572], [-688147.7971299752, -77074.40987116157], [-732562.086072671, -44005.81331623933], [-778523.3494117776, -11779.259388878907], [-824361.1648153304, 20033.30638078977], [-868405.109951365, 51859.93846263681], [-908984.7624879164, 84128.69132653225], [-944429.7000930205, 117267.61944234621], [-973069.500434712, 151704.7772799488], [-993233.7411810269, 187868.21930921002], [-1003252.0, 226186.0], [-1002049.4144900204, 273720.80653971696], [-989860.02700232, 328132.74683046143], [-968279.1509762146, 387479.7276629407], [-938902.0998510187, 449819.655827862], [-903324.1870660472, 513210.4381159321], [-863140.7260606156, 575709.9813178587], [-819947.0302740386, 635376.1922243484], [-775338.4131456311, 690266.9776261089], [-730910.1881147085, 738440.2443138472], [-688257.6686205858, 777953.8990782704], [-648976.168102578, 806865.8487100855], [-614661.0, 823234.0], [-596585.2643381922, 827215.5368589027], [-577782.2550020977, 828618.6148943786], [-558513.4624028284, 827592.7379247877], [-539040.3769514961, 824287.409768491], [-519624.48905921297, 818852.1342438497], [-500527.2891370905, 811436.4151692238], [-482010.2675962408, 802189.7563629745], [-464334.9148477758, 791261.661643462], [-447762.72130280733, 778801.634829048], [-432555.17737244733, 764959.1797380924], [-418973.7734678075, 749883.8001889561], [-407280.0, 733725.0], [-392613.7442848278, 700292.9607830688], [-384730.5478057813, 658452.0738024116], [-382469.7067401232, 609477.3046171607], [-384670.517265116, 554643.6187864484], [-390172.2755580223, 495225.98186940665], [-397814.27779610467, 432499.359425168], [-406435.8201566256, 367738.7170128644], [-414876.19881684775, 302219.02019162814], [-421974.70995403384, 237215.23452059127], [-426570.64974544605, 174002.32555888634], [-427503.31436834723, 113855.25886564513], [-423612.0, 58049.0], [-417086.36681354686, 8048.2827973962085], [-409836.2665850766, -42849.90277605312], [-401717.6285100917, -94198.16345258873], [-392586.38178409496, -145549.10596445133], [-382298.45560258895, -196455.3370438816], [-370709.77916107606, -246469.46342312], [-357676.28165505896, -295144.09183440724], [-343053.8922800402, -342031.82900998404], [-326698.54023152235, -386685.2816820912], [-308466.15470500797, -428657.0565829689], [-288212.6648959997, -467499.76044485846], [-265794.0, -502766.0], [-245680.30468519265, -529285.0892586252], [-223463.143510331, -555042.4270270462], [-199469.5032506026, -579809.5202473083], [-174026.37068119517, -603357.8758614569], [-147460.7325772962, -625459.0008115373], [-120099.57571409337, -645884.402039595], [-92269.88686677409, -664405.5864876751], [-64298.65281052624, -680794.0610978229], [-36512.86032053734, -694821.332812084], [-9239.496171994819, -706258.9085725037], [17194.452859913454, -714878.2953211272], [42462.0, -720451.0], [61704.00247123329, -722176.5780773064], [80744.76854749305, -721339.8397972008], [99613.04628520405, -718306.8303535988], [118337.58374079107, -713443.5949404167], [136947.12897067898, -707116.1787515708], [155470.43003129252, -699690.6269809767], [173936.23497905646, -691532.9848225506], [192373.29187039557, -683009.2974702084], [210810.3487617347, -674485.6101178663], [229276.1537094986, -666327.9679594401], [247799.45477011215, -658902.4161888461], [266409.0, -652575.0]]]

==> anc/figures/granny_drawing.json <==
[[[-0.37601651339193265, -0.07971263093264061], [-0.3245973008550657, -0.05993958748831783], [-0.27231871091373083, -0.040995309231416935], [-0.21946720270275052, -0.022603541099463963], [-0.1663292353569477, -0.004488028029984991], [-0.11319126801114496, 0.013627485039493977], [-0.06033975980016482, 0.032019253171446924], [-0.008061169858829815, 0.05096353142834783], [0.043358042678037126, 0.07073657487267063], [0.09363141867561353, 0.09161463856688927], [0.1424724989990769, 0.11387397757347781], [0.18959482451360438, 0.13779084695491012], [0.23471193608437324, 0.16364150177366016], [0.274131948597106, 0.1904221513276264], [0.31200103167578636, 0.2209188083725639], [0.3485166431425892, 0.2542009407022423], [0.38387624081968946, 0.28933801611043175], [0.4182772825292621, 0.325399502390902], [0.45191722609348167, 0.3614548673374226], [0.4849935293345233, 0.39657357874376353], [0.5177036500745618, 0.4298251044036947], [0.550245046135772, 0.46027891211098604], [0.5828151753403288, 0.4870044696594072], [0.6156114955104071, 0.5090712448427279], [0.6488314644681816, 0.5255487054547182], [0.6731382269934906, 0.5344111423312721], [0.6979735884570091, 0.5418539783618979], [0.7231325410705213, 0.5478727299649883], [0.7484100770458112, 0.5524629135589353], [0.7736011885946623, 0.5556200455621313], [0.7985008679288589, 0.5573396423929685], [0.8229041072601845, 0.5576172204698393], [0.8466058988004235, 0.5564482962111361], [0.8694012347613592, 0.5538283860352511], [0.8910851073547761, 0.5497530063605766], [0.9114525087924575, 0.5442176736055048], [0.9302984312861882, 0.5372179041884282], [0.9458792345099224, 0.5297955643365851], [0.9614072901435389, 0.5209451287201555], [0.9766754486586635, 0.5107828950835702], [0.9914765605269229, 0.4994251611712599], [1.005603476219943, 0.4869882247276549], [1.0188490462093505, 0.47358838349718624], [1.0310061209667714, 0.4593419352242843], [1.041867550963832, 0.4443651776533799], [1.0512261866721584, 0.42877440852890353], [1.0588748785633775, 0.4126859255952861], [1.0646064771091144, 0.3962160265969579], [1.0682138327809967, 0.37948100927834993], [1.069581815825517, 0.35470429310023754], [1.0670867381143456, 0.32711458017122763], [1.0610653156221632, 0.29726098845334314], [1.0518542643236497, 0.2656926359086075], [1.0397903001934845, 0.23295864049904347], [1.0252101392063477, 0.19960812018667434], [1.008450497336919, 0.16619019293352322], [0.9898480905598788, 0.13325397670161301], [0.9697396348499063, 0.10134858945296689], [0.9484618461816821, 0.071023149149608], [0.9263514405298858, 0.04282677375355945], [0.9037451338691971, 0.017308581226844096], [0.8766669469100001, -0.007705433746820719], [0.8464926694545923, -0.02957123380951908], [0.8136283682845188, -0.04890977756144945], [0.7784801101813248, -0.06634202360281018], [0.7414539619265552, -0.08248893053379969], [0.702955990301755, -0.09797145695461631], [0.6633922620884695, -0.1134105614654585], [0.6231688440682436, -0.1294272026665247], [0.5826918030226227, -0.1466423391580132], [0.5423672057331513, -0.16567692954012245], [0.5026011189813752, -0.18715193241305075], [0.46379960954883903, -0.2116883063769966], [0.4135370471825169, -0.24958338156317425], [0.3620936093002013, -0.29402098612432775], [0.309720337790941, -0.34349405406134415], [0.2566682745437846, -0.3964955193751106], [0.20318846144778077, -0.451518316066514], [0.14953194039197804, -0.5070553781364419], [0.09594975326542492, -0.5615996395857809], [0.042692941957170175, -0.6136440344154187], [-0.00998745164373773, -0.6616814966262418], [-0.06184038564825028, -0.7042049602191378], [-0.11261481816731861, -0.7397073591949939], [-0.16205970731189423, -0.7666816275546966], [-0.1946318141744257, -0.7803760806611741], [-0.22698962871452855, -0.7917682343664512], [-0.2591180784645538, -0.8010241997824874], [-0.2910020909568529, -0.8083100880212416], [-0.322626593723777, -0.8137920101946736], [-0.3539765142976772, -0.8176360774147421], [-0.3850367802109047, -0.8200084007934068], [-0.415792318995811, -0.8210750914426265], [-0.44622805818474737, -0.821002260474361], [-0.47632892531006454, -0.819956019000569], [-0.5060798479041141, -0.8181024781332104], [-0.5354657534992473, -0.8156077489842437], [-0.5626548062069815, -0.8127843381163183], [-0.5903061098432771, -0.8093223984615643], [-0.618175260861778, -0.8051129417651857], [-0.6460178557161274, -0.8000469797723854], [-0.6735894908599693, -0.7940155242283675], [-0.7006457627469467, -0.786909586878335], [-0.7269422678307034, -0.7786201794674916], [-0.752234602564883, -0.7690383137410408], [-0.7762783634031288, -0.7580550014441862], [-0.7988291467990846, -0.7455612543221312], [-0.8196425492063939, -0.7314480841200792], [-0.8384741670787003, -0.7156065025832341], [-0.8565207971380702, -0.6966705068509089], [-0.8740234005905378, -0.674606549633226], [-0.8907246343396554, -0.6499648877852431], [-0.9063671552889756, -0.6232957781620179], [-0.9206936203420506, -0.5951494776186081], [-0.9334466864024324, -0.5660762430100713], [-0.9443690103736739, -0.5366263311914654], [-0.9532032491593272, -0.5073499990178475], [-0.9596920596629446, -0.47879750334427607], [-0.9635780987880782, -0.45151910102580806], [-0.9646040234382811, -0.4260650489175015], [-0.9625124905171049, -0.40298560387441396], [-0.9576878218802083, -0.3849663480797743], [-0.9498744847362954, -0.367869442957072], [-0.9394994317292248, -0.3515631241246018], [-0.9269896155028566, -0.3359156272006584], [-0.9127719887010507, -0.32079518780353644], [-0.8972735039676658, -0.30607004155153045], [-0.8809211139465619, -0.2916084240629351], [-0.8641417712815984, -0.2772785709560452], [-0.847362428616635, -0.26294871784915524], [-0.8310100385955312, -0.24848710036055993], [-0.8155115538621467, -0.233761954108554], [-0.8012939270603403, -0.21864151471143192]], [[-0.8012939270603403, -0.21864151471143192], [-0.7895138168981667, -0.2224216445241115], [-0.7772449358342306, -0.22566643463057628], [-0.7646502075024535, -0.22855433159956456], [-0.7518925555367553, -0.23126378199981457], [-0.7391349035710573, -0.2339732324000646], [-0.7265401752392799, -0.23686112936905285], [-0.714271294175344, -0.2401059194755177], [-0.7024911840131702, -0.24388604928819724], [-0.6913627683866793, -0.2483799653758299], [-0.681048970929792, -0.25376611430715384], [-0.671712715276429, -0.26022294265090745], [-0.6635169250605106, -0.2679288969758287], [-0.6552564990143348, -0.27818508344826565], [-0.6473768729151582, -0.29014502179704055], [-0.640018753981326, -0.3035339353493624], [-0.6333228494311838, -0.31807704743244025], [-0.6274298664830764, -0.3334995813734831], [-0.6224805123553492, -0.3495267604996999], [-0.6186154942663472, -0.3658838081382999], [-0.615975519434416, -0.3822959476164921], [-0.6147012950779003, -0.3984884022614854], [-0.6149335284151458, -0.4141863954004888], [-0.616812926664497, -0.4291151503607115], [-0.6204801970443, -0.4429998904693625], [-0.6282874086523519, -0.460498017263245], [-0.6397736464306704, -0.47923629327610584], [-0.6544335922538047, -0.49868535669291064], [-0.6717619279963052, -0.5183158456986255], [-0.6912533355327202, -0.5375983984782162], [-0.7124024967375999, -0.5560036532166488], [-0.7347040934854935, -0.5730022480988891], [-0.7576528076509506, -0.5880648213099031], [-0.7807433211085202, -0.6006620110346566], [-0.8034703157327526, -0.6102644554581157], [-0.8253284733981966, -0.6163427927652464], [-0.8458124759794019, -0.618367661141014], [-0.8688577231405111, -0.6154276272077537], [-0.8939422215708985, -0.6074471241244318], [-0.9204446230484968, -0.5950909024862361], [-0.9477435793512382, -0.5790237128883536], [-0.9752177422570562, -0.5599103059259724], [-1.0022457635438826, -0.5384154321942793], [-1.0282062949896513, -0.5152038422884623], [-1.0524779883722941, -0.4909402868037084], [-1.0744394954697447, -0.4662895163352054], [-1.0934694680599346, -0.4419162814781403], [-1.1089465579207973, -0.418485332827701], [-1.1202494168302657, -0.39666142097907486], [-1.1262714812155714, -0.3802232657794131], [-1.130541516782554, -0.36306519599767406], [-1.1331864694036375, -0.34535057378675016], [-1.1343332849512464, -0.32724276129953345], [-1.1341089092978054, -0.30890512068891607], [-1.132640288315738, -0.2905010141077901], [-1.130054367877469, -0.27219380370904783], [-1.1264780938554226, -0.2541468516455813], [-1.1220384121220235, -0.23652352007028268], [-1.1168622685496956, -0.21948717113604418], [-1.1110766090108635, -0.20320116699575794], [-1.104808379377951, -0.187828869802316], [-1.0980414130702232, -0.17342970379583195], [-1.0903034715749715, -0.15909285071460175], [-1.0816482482316625, -0.14492999465368456], [-1.0721294363797618, -0.1310528197081394], [-1.0618007293587364, -0.11757300997302536], [-1.050715820508052, -0.10460224954340153], [-1.0389284031671746, -0.09225222251432694], [-1.0264921706755707, -0.08063461298086064], [-1.013460816372707, -0.06986110503806184], [-0.9998880335980488, -0.060043382780989474], [-0.985827515691063, -0.05129313030470272], [-0.9713329559912154, -0.04372203170426059], [-0.9537495957032454, -0.03620011222524298], [-0.9349182144370776, -0.029648839150944725], [-0.9149921433828421, -0.024117234569669917], [-0.8941247137306692, -0.019654320569722612], [-0.8724692566706889, -0.01630911923940683], [-0.8501791033930315, -0.014130652667026667], [-0.8274075850878267, -0.013167942940886157], [-0.8043080329452053, -0.013470012149289362], [-0.7810337781552965, -0.01508588238054033], [-0.7577381519082309, -0.018064575722943118], [-0.7345744853941388, -0.022455114264801797], [-0.7116961098031498, -0.028306520094420397], [-0.679974641906099, -0.04125860758120934], [-0.6472460474297252, -0.06103253323638293], [-0.6137362801645863, -0.08617973244158322], [-0.579671293901239, -0.11525164057845247], [-0.5452770424302407, -0.14679969302863277], [-0.5107794795421489, -0.17937532517376625], [-0.47640455902752066, -0.2115299723954951], [-0.4423782346769133, -0.2418150700754613], [-0.4089264602808842, -0.26878205359530727], [-0.37627518962999046, -0.29098235833667474], [-0.34465037651478947, -0.3069674196812062], [-0.3142779747258383, -0.3152886730105437], [-0.2924968698066835, -0.31701943326678833], [-0.269654842465751, -0.3166148746632586], [-0.2462023903553855, -0.3142274070088569], [-0.22259001112793156, -0.3100094401124851], [-0.19926820243573368, -0.3041133837830454], [-0.1766874619311366, -0.2966916478294403], [-0.15529828726648492, -0.2878966420605716], [-0.13555117609412315, -0.2778807762853415], [-0.11789662606639587, -0.26679646031265225], [-0.10278513483564787, -0.2547961039514062], [-0.09066720005422349, -0.24203211701050514], [-0.08199331937446755, -0.2286569092988514], [-0.07653879443582211, -0.21351974849665936], [-0.07387578108554645, -0.19610257614597776], [-0.07379573062252759, -0.1767967697663015], [-0.07609009434565253, -0.15599370687712583], [-0.08055032355380823, -0.13408476499794558], [-0.08696786954588176, -0.11146132164825581], [-0.09513418362076002, -0.08851475434755168], [-0.10484071707733011, -0.065636440615328], [-0.11587892121447896, -0.04321775797107987], [-0.12804024733109357, -0.021650083934302435], [-0.14111614672606101, -0.001324796024490471], [-0.15489807069826816, 0.017366728238860873], [-0.1767910143747056, 0.039945842200283764], [-0.20434970283109952, 0.060738502964928553], [-0.23646948011294341, 0.08006962008201234], [-0.27204569026573083, 0.09826410310075243], [-0.3099736773349554, 0.11564686157036606], [-0.3491487853661104, 0.1325428050400704], [-0.3884663584046895, 0.14927684305908273], [-0.42682174049618626, 0.16617388517662018], [-0.4631102756860944, 0.18355884094190017], [-0.4962273080199071, 0.2017566199041398], [-0.5250681815431179, 0.2210921316125561], [-0.5485282403012206, 0.24189028561636666], [-0.5623565731273129, 0.2570965707365319], [-0.5752652496149007, 0.2724496698694857], [-0.5872233851655816, 0.28798030256883034], [-0.5982000951809542, 0.30371918838816814], [-0.6081644950626163, 0.31969704688110134], [-0.6170857002121662, 0.3359445976012323], [-0.6249328260312021, 0.35249256010216357], [-0.631674987921322, 0.36937165393749727], [-0.6372813012841243, 0.3866125986608359], [-0.6417208815212068, 0.4042461138257816], [-0.6449628440341677, 0.42230291898593686], [-0.6469763042246053, 0.44081373369490395], [-0.6476918416282089, 0.4646532211882829], [-0.6465126990364826, 0.49033328603180676], [-0.6435117529767506, 0.517418384017345], [-0.6387618799763366, 0.5454729709367659], [-0.6323359565625645, 0.574061502581939], [-0.6243068592627583, 0.6027484347447329], [-0.6147474646042416, 0.631098223217017], [-0.6037306491143384, 0.6586753237906597], [-0.5913292893203724, 0.6850441922575303], [-0.5776162617496678, 0.709769284409498], [-0.5626644429295479, 0.7324150560384313], [-0.5465467093873371, 0.7525459629361995], [-0.5284521305826444, 0.771076038329141], [-0.5080229042692429, 0.7887861212658698], [-0.4855675016261871, 0.8055396166601695], [-0.46139439383253233, 0.8211999294258245], [-0.4358120520673333, 0.8356304644766187], [-0.40912894750964524, 0.8486946267263367], [-0.3816535513385228, 0.8602558210887615], [-0.3536943347330212, 0.8701774524776782], [-0.3255597688721953, 0.8783229258068701], [-0.29755832493510004, 0.8845556459901223], [-0.26999847410079036, 0.8887390179412177], [-0.24318868754832132, 0.8907364465739409], [-0.21514080808231456, 0.8903800001388769], [-0.18668258536730906, 0.8875949567828914], [-0.15788556319512273, 0.8825300433803234], [-0.1288212853575737, 0.8753339868055124], [-0.09956129564648002, 0.8661555139327981], [-0.07017713785365969, 0.8551433516365194], [-0.040740355770930756, 0.8424462267910162], [-0.01132249319011128, 0.8282128662706272], [0.018004906096980765, 0.8125919969496925], [0.047170298298527154, 0.7957323457025514], [0.07610213962270995, 0.7777826394035429], [0.10472888627771126, 0.7588916049270062], [0.1420486937695065, 0.7302475628432344], [0.17867810495755265, 0.6961904597888187], [0.21479423528356434, 0.657711489976082], [0.2505742001892565, 0.6158018476173485], [0.28619511511634366, 0.5714527269249412], [0.3218340955065407, 0.5256553221111839], [0.3576682568015622, 0.4794008273884004], [0.3938747144431232, 0.4336804369689137], [0.4306305838729382, 0.38948534506504756], [0.468112980532722, 0.34780674588912586], [0.506499019864189, 0.30963583365347164], [0.5459658173090547, 0.27596380257040865], [0.5835979752196843, 0.24997244712822836], [0.6242763049253134, 0.22715674351588105], [0.6671317873783973, 0.2068645035530608], [0.7112954035313916, 0.18844353905946148], [0.7558981343367518, 0.17124166185477702], [0.8000709607469326, 0.1546066837587014], [0.8429448637143897, 0.13788641659092868], [0.8836508241915784, 0.12042867217115258], [0.9213198231309543, 0.10158126231906718], [0.9550828414849722, 0.08069199885436648], [0.9840708602060879, 0.057108693596744295], [1.0074148602467563, 0.030179158365894597], [1.0232304583265242, 0.00474481586264491], [1.0371188425405165, -0.023412375353910254], [1.0490276094933848, -0.05370273217478084], [1.05890435578978, -0.08553657149097697], [1.0666966780343534, -0.11832421019350875], [1.072352172831756, -0.15147596517338624], [1.0758184367866388, -0.18440215332161958], [1.0770430665036534, -0.21651309152921877], [1.0759736585874506, -0.2472190966871938], [1.0725578096426813, -0.275930485686555], [1.066743116273997, -0.3020575754183121], [1.058477175086049, -0.32501068277347545], [1.0490420021233409, -0.3425621583619388], [1.0370904963752758, -0.35920901199771904], [1.0229091127800776, -0.3749145264306658], [1.0067843062759674, -0.3896419844106286], [0.9890025318011675, -0.4033546686874566], [0.9698502442939007, -0.4160158620109995], [0.9496138986923884, -0.4275888471311067], [0.9285799499348539, -0.43803690679762775], [0.9070348529595182, -0.4473233237604116], [0.885265062704604, -0.45541138076930826], [0.8635570341083341, -0.462264360574167], [0.8421972221089297, -0.46784554592483724], [0.8172285740622103, -0.4726907696645271], [0.7909098660871252, -0.4759164200745451], [0.7634664414568282, -0.4775517514633865], [0.7351236434444729, -0.47762601813954714], [0.7061068153232128, -0.4761684744115221], [0.6766413003662022, -0.47320837458780746], [0.6469524418465945, -0.4687749729768983], [0.6172655830375436, -0.4628975238872905], [0.5878060672122031, -0.45560528162747926], [0.5587992376437267, -0.44692750050596036], [0.5304704376052685, -0.4368934348312292], [0.5030450103699817, -0.4255323389117814], [0.4707743374787955, -0.4099261595260229], [0.4375670531383662, -0.39156942025150576], [0.40384036674407725, -0.37072550721548136], [0.3700114876913106, -0.34765780654520023], [0.33649762537544914, -0.32262970436791366], [0.3037159891918755, -0.2959045868108725], [0.2720837885359722, -0.26774584000132773], [0.24201823280312182, -0.23841685006653035], [0.2139365313887072, -0.20818100313373153], [0.1882558936881107, -0.17730168533018206], [0.1653935290967149, -0.14604228278313278], [0.1457666470099026, -0.11466618161983513], [0.13169423429580207, -0.08335386563702735], [0.12237616934386389, -0.048833138370107554], [0.11681097561788775, -0.011906830116545183], [0.11399717658167324, 0.026622228826190697], [0.11293329569901994, 0.06595120816063069], [0.11261785643372746, 0.10527727758930569], [0.11204938224959539, 0.14379760681474624], [0.1102263966104233, 0.1807093655394832], [0.1061474229800108, 0.21520972346604728], [0.09881098482215747, 0.2464958502969694], [0.08721560560066295, 0.27376491573478007], [0.07035980877932685, 0.2962140894820101], [0.04818281417145208, 0.3121470430039031], [0.02036534543113504, 0.3228018832900992], [-0.011900561272803669, 0.32920245550065474], [-0.04742286977154321, 0.33237260479562597], [-0.08500954389626299, 0.3333361763350692], [-0.12346854747814229, 0.3331170152790409], [-0.16160784434836042, 0.3327389667875972], [-0.19823539833809678, 0.33322587602079434], [-0.23215917327853053, 0.3356015881386888], [-0.2621871330008412, 0.34088994830133684], [-0.2871272413362078, 0.3501148016687947], [-0.3057874621158099, 0.36429999340111885], [-0.31656714396308705, 0.37968592918342237], [-0.32407801064679564, 0.39735539013472343], [-0.32878703576173124, 0.4169821583737366], [-0.33116119290268914, 0.4382400160191765], [-0.3316674556644651, 0.46080274518975795], [-0.3307727976418546, 0.48434412800419535], [-0.328944192429653, 0.5085379465812034], [-0.32664861362265596, 0.5330579830394969], [-0.32435303481565886, 0.5575780194977906], [-0.3225244296034573, 0.5817718380747985], [-0.3216297715808467, 0.605313220889236], [-0.32213603434262267, 0.6278759500598174]], [[-0.32213603434262267, 0.6278759500598174], [-0.3683219749841319, 0.6067952807309948], [-0.41622850761326746, 0.586687810339793], [-0.4652821015674875, 0.5672291392403389], [-0.5149092261842497, 0.5480948677867588], [-0.5645363508010119, 0.5289605963331784], [-0.613589944755232, 0.5095019252337243], [-0.6614964773843677, 0.48939445484252275], [-0.7076824180258768, 0.46831378551369995], [-0.7515742360172173, 0.44593551760138195], [-0.7925984006958466, 0.4219352514596953], [-0.8301813813992229, 0.395988587442766], [-0.8637496474648041, 0.3677711259047205], [-0.8890888541311934, 0.3426359962842906], [-0.9134873485513748, 0.31577266456598674], [-0.9367437421147781, 0.2874659274920519], [-0.9586566462108322, 0.2580005818047289], [-0.9790246722289668, 0.22766142424626049], [-0.997646431558612, 0.1967332515588897], [-1.014320535589196, 0.16550086048485943], [-1.0288455957101494, 0.13424904776641233], [-1.0410202233109014, 0.10326261014579141], [-1.0506430297808813, 0.07282634436523945], [-1.057512626509519, 0.0432250471669994], [-1.0614276248862433, 0.014743515293314087], [-1.0622639614118932, -0.008582548610440832], [-1.0609373851756507, -0.032078675805124864], [-1.0576241890626497, -0.05562668176608977], [-1.0525006659580234, -0.07910838196868727], [-1.045743108746906, -0.10240559188826905], [-1.0375278103144305, -0.12540012700018663], [-1.0280310635457306, -0.14797380277979183], [-1.0174291613259396, -0.17000843470243632], [-1.0058983965401922, -0.19138583824347186], [-0.993615062073621, -0.21198782887824985], [-0.9807554508113597, -0.2316962220821223], [-0.9674958556385418, -0.25039283333044077], [-0.952987121740435, -0.2688072525603418], [-0.9367634130659837, -0.28716257744663964], [-0.9190790653796806, -0.30525398058522585], [-0.9001884144460188, -0.32287663457199206], [-0.8803457960294911, -0.33982571200282985], [-0.8598055458945906, -0.35589638547363045], [-0.83882199980581, -0.3708838275802858], [-0.8176494935276422, -0.3845832109186871], [-0.7965423628245802, -0.39678970808472624], [-0.7757549434611171, -0.40729849167429444], [-0.7555415712017454, -0.4159047342832834], [-0.7361565818109581, -0.4224036085075846], [-0.7211723153917642, -0.426359064956989], [-0.7056652077771254, -0.42979357695584863], [-0.6898226705403178, -0.4325809352650168], [-0.6738321152546167, -0.4345949306453464], [-0.6578809534932982, -0.43570935385769044], [-0.6421565968296379, -0.4357979956629019], [-0.6268464568369114, -0.4347346468218338], [-0.6121379450883948, -0.43239309809533943], [-0.5982184731573634, -0.42864714024427153], [-0.5852754526170936, -0.42337056402948325], [-0.5734962950408603, -0.4164371602118274], [-0.5630684120019398, -0.4077207195521574], [-0.5504113825712904, -0.3880704172171721], [-0.5429490020657801, -0.3610322530545036], [-0.5396317957832609, -0.3278548249491269], [-0.5394102890215842, -0.28978673078601674], [-0.5412350070786021, -0.2480765684501478], [-0.5440564752521659, -0.20397293582649495], [-0.5468252188401279, -0.15872443080003285], [-0.5484917631403392, -0.11357965125573637], [-0.5480066334506521, -0.06978719507858036], [-0.544320355068918, -0.028595660153539426], [-0.5363834532929889, 0.00874635563441149], [-0.5231464534207161, 0.04099025440029775], [-0.505627666144182, 0.06729700309926945], [-0.48439430448943066, 0.090793179198601], [-0.4600338490742408, 0.1120066695972392], [-0.43313378051639084, 0.13146536119413083], [-0.4042815794336597, 0.14969714088822247], [-0.3740647264438261, 0.16722989557846085], [-0.3430707021646684, 0.18459151216379266], [-0.31188698721396535, 0.20230987754316462], [-0.2811010622094957, 0.22091287861552353], [-0.25130040776903795, 0.24092840227981596], [-0.22307250451037108, 0.26288433543498857], [-0.19700483305127336, 0.28730856497998825], [-0.16958708013743137, 0.31878858868040855], [-0.1435822938148507, 0.3538629096475409], [-0.11869133717170349, 0.3917156063010451], [-0.09461507329616209, 0.4315307570605813], [-0.0710543652763988, 0.47249244034580906], [-0.0477100762005859, 0.5137847345763885], [-0.024283069156895695, 0.5545917181719797], [-0.0004742072335004793, 0.5940974695522422], [0.02401564648142752, 0.6314860671368361], [0.04948562889971596, 0.6659415893454212], [0.07623487693319259, 0.6966481145976573], [0.10456252749368508, 0.7227897213132047], [0.12840004984533956, 0.741067151394799], [0.15324878239415018, 0.7582708519400827], [0.17891562230072355, 0.7743111491914939], [0.20520746672566625, 0.7890983693914717], [0.23193121282958484, 0.8025428387824547], [0.2588937577730861, 0.8145548836068812], [0.28590199871677624, 0.8250448301071898], [0.31276283282126227, 0.8339230045258195], [0.3392831572471506, 0.8410997331052081], [0.3652698691550477, 0.8464853420877954], [0.3905298657055604, 0.8499901577160186], [0.41487004405929523, 0.8515245062323176], [0.43494728452720294, 0.8512066188380913], [0.4550900503318538, 0.8494362804643183], [0.4751963707371831, 0.8462972561054231], [0.495164275007127, 0.8418733107558307], [0.5148917924056211, 0.8362482094099664], [0.5342769521966011, 0.8295057170622547], [0.5532177836440029, 0.8217295987071208], [0.5716123160117622, 0.81300361933899], [0.5893585785638147, 0.8034115439522866], [0.6063546005640961, 0.7930371375414361], [0.6224984112765423, 0.7819641651008634], [0.637688039965089, 0.7702763916249933], [0.6527000282051172, 0.7574457633235171], [0.6674304677030991, 0.7436081146679769], [0.681744296596396, 0.7287932907573005], [0.6955064530223698, 0.7130311366904163], [0.7085818751183821, 0.6963514975662525], [0.7208355010217948, 0.6787842184837369], [0.7321322688699694, 0.6603591445417978], [0.7423371168002677, 0.6411061208393634], [0.7513149829500514, 0.6210549924753613], [0.7589308054566821, 0.6002356045487202], [0.7650495224575214, 0.5786778021583677], [0.7695360720899314, 0.5564114304032324], [0.7715550397272604, 0.5218228166417271], [0.7677952549212175, 0.4840413264967333], [0.75932102369291, 0.44357059001575355], [0.7471966520634442, 0.40091423724628994], [0.7324864460539269, 0.35657589823584535], [0.7162547116854648, 0.31105920303192197], [0.6995657549791648, 0.2648677816820223], [0.6834838819561333, 0.2185052642336487], [0.6690733986374774, 0.17247528073430363], [0.6573986110443037, 0.1272814612314898], [0.649523825197719, 0.0834274357727092], [0.6465133471188297, 0.04141683440546474], [0.6485223706385219, 0.004280122683045611], [0.6544024532812203, -0.032712055960651104], [0.6633235213232518, -0.0695163036280844], [0.6744555010409438, -0.10608922242171326], [0.6869683187106237, -0.14238741444399666], [0.7000319006086191, -0.17836748179739367], [0.7128161730112568, -0.21398602658436322], [0.7244910621948645, -0.24919965090736412], [0.7342264944357696, -0.2839649568688556], [0.7411923960102992, -0.3182385465712967], [0.7445586931947805, -0.35197702211714615], [0.7434953122655412, -0.3851369856088631], [0.7392471482718166, -0.4159014015254653], [0.7331045266719008, -0.4474354696067048], [0.7251508749543613, -0.4793559517941862], [0.7154696206077646, -0.5112796100295133], [0.7041441911206789, -0.5428232062542905], [0.6912580139816706, -0.5736035024101215], [0.6768945166793072, -0.6032372604386108], [0.6611371267021556, -0.6313412422813622], [0.6440692715387834, -0.6575322098799803], [0.6257743786777571, -0.681426925176069], [0.6063358756076445, -0.7026421501112323], [0.5858371898170123, -0.7207946466270743], [0.5652397032196129, -0.7353045254221132], [0.5429103740513754, -0.7479781820585243], [0.5190433987625409, -0.7588684648009387], [0.4938329738033509, -0.7680282219139875], [0.4674732956240462, -0.7755103016623015], [0.44015856067486825, -0.7813675523105126], [0.41208296540605815, -0.785652822123251], [0.38344070626785753, -0.7884189593651485], [0.35442597971050727, -0.7897188123008358], [0.3252329821842486, -0.7896052291949447], [0.29605591013932303, -0.7881310583121053], [0.2670889600259716, -0.7853491479169499], [0.2273821898421999, -0.7790736759669221], [0.18335789348354078, -0.7692991273539039], [0.13624876348250567, -0.7563790044303023], [0.08728749237160592, -0.7406668095485247], [0.037706772683352735, -0.7225160450609778], [-0.011260703049742585, -0.7022802133200687], [-0.058382242295168696, -0.6803128166782042], [-0.10242515252041418, -0.6569673574877914], [-0.14215674119296784, -0.6325973381012372], [-0.17634431578031848, -0.6075562608709488], [-0.20375518374995447, -0.5821976281493332], [-0.22315665256936473, -0.5568749422887972], [-0.23066631128951293, -0.5401012744743747], [-0.23423298617203514, -0.5225278910275899], [-0.23456669068390762, -0.5042777520461984], [-0.23237743829210694, -0.48547381762795744], [-0.22837524246360966, -0.46623904787062276], [-0.2232701166653921, -0.4466964028719511], [-0.21777207436443083, -0.4269688427296987], [-0.21259112902770222, -0.4071793275416219], [-0.20843729412218276, -0.387450817405477], [-0.20602058311484897, -0.3679062724190205], [-0.20605100947267732, -0.3486686526800087], [-0.20923858666264422, -0.329860918286198], [-0.21629161588149945, -0.30860866224449895], [-0.22572064110333467, -0.2874975280872123], [-0.23718623432772434, -0.26650735554513627], [-0.2503489675542427, -0.2456179843490694], [-0.26486941278246384, -0.2248092542298095], [-0.2804081420119623, -0.20406100491815501], [-0.29662572724231207, -0.18335307614490415], [-0.3131827404730877, -0.16266530764085502], [-0.3297397537038632, -0.14197753913680586], [-0.3459573389342131, -0.12126961036355499], [-0.36149606816371155, -0.10052136105190043], [-0.37601651339193265, -0.07971263093264061]]]

==> anc/figures/smooth2.py <==
"""Smooth a 3-segment diagram without changing its combinatorics.
Resample each segment, then apply Taubin (lambda/mu) smoothing with the three partition points fixed;
after each round the signed Gauss word (order of crossings along the curve, crossing signs, segment of
each visit) must equal the original one, otherwise the round is undone and the step size halved."""
import json, math, sys
import numpy as np

def resample(seg, h):
    P = np.array(seg, float); d = np.r_[0, np.cumsum(np.linalg.norm(np.diff(P, axis=0), axis=1))]
    n = max(2, int(d[-1] / h) + 1); t = np.linspace(0, d[-1], n)
    return np.c_[np.interp(t, d, P[:, 0]), np.interp(t, d, P[:, 1])]

def signature(segs):
    pts = []; lab = []
    for i, s in enumerate(segs):
        for p in s[:-1]: pts.append(p); lab.append(i)
    P = np.array(pts); n = len(P); Q = np.roll(P, -1, axis=0)
    A = P[:, None, :]; B = Q[:, None, :]; C = P[None, :, :]; D = Q[None, :, :]
    r = B - A; s = D - C
    den = r[..., 0] * s[..., 1] - r[..., 1] * s[..., 0]
    qp = C - A
    with np.errstate(divide='ignore', invalid='ignore'):
        t = (qp[..., 0] * s[..., 1] - qp[..., 1] * s[..., 0]) / den
        u = (qp[..., 0] * r[..., 1] - qp[..., 1] * r[..., 0]) / den
    idx = np.arange(n); I, J = np.meshgrid(idx, idx, indexing='ij')
    adj = (np.abs(I - J) <= 1) | (np.abs(I - J) == n - 1)
    hit = (t > 0) & (t < 1) & (u > 0) & (u < 1) & (~adj) & (I < J) & (np.abs(den) > 1e-12)
    ev = []
    for i, j in zip(*np.nonzero(hit)):
        sg = 1 if den[i, j] > 0 else -1
        ev.append((i + t[i, j], (i, j), sg, lab[i], lab[j]))
        ev.append((j + u[i, j], (i, j), sg, lab[j], lab[i]))
    ev.sort()
    names = {}; word = []
    for pos, key, sg, me, other in ev:
        if key not in names: names[key] = len(names)
        word.append((names[key], sg, me, other))
    return tuple(word)

def smooth(segs, h, rounds=400, lam=0.5, mu=-0.53):
    segs = [resample(s, h) for s in segs]
    ref = signature([s.tolist() for s in segs])
    step = 1.0; good = [s.copy() for s in segs]
    for r in range(rounds):
        new = []
        for s in good:
            S = s.copy()
            for f in (lam * step, mu * step):
                L = np.zeros_like(S); L[1:-1] = (S[:-2] + S[2:]) / 2 - S[1:-1]
                S = S + f * L
            new.append(S)
        if signature([s.tolist() for s in new]) == ref:
            good = new
        else:
            step /= 2
            if step < 1e-3: break
    return [s.tolist() for s in good], len(ref) // 2

if __name__ == '__main__':
    src, out, frac = sys.argv[1], sys.argv[2], float(sys.argv[3]) if len(sys.argv) > 3 else 0.004
    segs = json.load(open(src))
    xs = [p[0] for s in segs for p in s]; ys = [p[1] for s in segs for p in s]
    span = max(max(xs) - min(xs), max(ys) - min(ys))
    sm, nc = smooth(segs, frac * span)
    json.dump(sm, open(out, 'w'))
    print('crossings preserved:', nc)


==> anc/figures/smooth3.py <==
"""Remove small jogs: Douglas-Peucker simplification of each segment with the largest tolerance that keeps
the signed Gauss word, then a centripetal Catmull-Rom spline through the remaining points (endpoints =
partition points kept), again checking the signed Gauss word."""
import json, sys
import numpy as np
sys.path.insert(0, '/home/claude')
from smooth2 import signature

def dp(P, eps):
    P = np.asarray(P, float)
    if len(P) < 3: return P
    a, b = P[0], P[-1]; ab = b - a; L = np.hypot(*ab)
    if L == 0: d = np.hypot(*(P - a).T)
    else: d = np.abs(ab[0] * (P[:, 1] - a[1]) - ab[1] * (P[:, 0] - a[0])) / L
    i = int(np.argmax(d))
    if d[i] > eps:
        left = dp(P[:i + 1], eps); right = dp(P[i:], eps)
        return np.vstack([left[:-1], right])
    return np.vstack([a, b])

def catmull_open(P, k=12, alpha=0.5):
    P = np.asarray(P, float)
    if len(P) < 3: return P
    Q = np.vstack([2 * P[0] - P[1], P, 2 * P[-1] - P[-2]])
    out = []
    for i in range(1, len(Q) - 2):
        p0, p1, p2, p3 = Q[i - 1], Q[i], Q[i + 1], Q[i + 2]
        t0 = 0; t1 = t0 + max(np.linalg.norm(p1 - p0), 1e-9) ** alpha
        t2 = t1 + max(np.linalg.norm(p2 - p1), 1e-9) ** alpha; t3 = t2 + max(np.linalg.norm(p3 - p2), 1e-9) ** alpha
        for t in np.linspace(t1, t2, k, endpoint=False):
            A1 = (t1 - t) / (t1 - t0) * p0 + (t - t0) / (t1 - t0) * p1
            A2 = (t2 - t) / (t2 - t1) * p1 + (t - t1) / (t2 - t1) * p2
            A3 = (t3 - t) / (t3 - t2) * p2 + (t - t2) / (t3 - t2) * p3
            B1 = (t2 - t) / (t2 - t0) * A1 + (t - t0) / (t2 - t0) * A2
            B2 = (t3 - t) / (t3 - t1) * A2 + (t - t1) / (t3 - t1) * A3
            out.append((t2 - t) / (t2 - t1) * B1 + (t - t1) / (t2 - t1) * B2)
    out.append(P[-1])
    return np.array(out)

def process(segs):
    ref = signature(segs)
    xs = [p[0] for s in segs for p in s]; ys = [p[1] for s in segs for p in s]
    span = max(max(xs) - min(xs), max(ys) - min(ys))
    best = None
    for f in (0.03, 0.025, 0.02, 0.016, 0.012, 0.009, 0.006, 0.004, 0.002):
        simp = [dp(s, f * span) for s in segs]
        sm = [catmull_open(s).tolist() for s in simp]
        if signature(sm) == ref:
            best = (f, sm); break
    return best, len(ref) // 2

if __name__ == '__main__':
    segs = json.load(open(sys.argv[1]))
    (f, sm), n = process(segs)
    json.dump(sm, open(sys.argv[2], 'w'))
    print('tolerance', f, 'crossings', n)


==> anc/figures_smooth.json <==
{"5_1": [[[0.845835531522554, -0.022811858317620545], [0.8400981589345982, -0.032211544439274604], [0.834311519665738, -0.0416238892637825], [0.8284802032230326, -0.05102876931680818], [0.8226087991135418, -0.060406061124015635], [0.8167018968443251, -0.06973564121106879], [0.8107640859224428, -0.07899738610363163], [0.8047999558549535, -0.08817117232736818], [0.7988140961489175, -0.09723687640794233], [0.7928110963113945, -0.10617437487101802], [0.7867955458494439, -0.11496354424225932], [0.7811637364669721, -0.12306928751226184], [0.775549634336221, -0.13105985301057443], [0.7699368829104998, -0.13894638930363357], [0.7643091256431179, -0.14674004495787574], [0.7586500059873847, -0.1544519685397375], [0.7529431673966097, -0.16209330861565524], [0.747172253324102, -0.16967521375206557], [0.7413209072231712, -0.1772088325154049], [0.7353727725471269, -0.18470531347210975], [0.729311492749278, -0.1921758051886166], [0.7230483628008404, -0.19961270682047685], [0.7166240818455599, -0.20691077087913698], [0.7100750840768785, -0.21410686815590546], [0.7034378036882378, -0.22123786944209084], [0.69674867487308, -0.22834064552900157], [0.6900441318248467, -0.23545206720794631], [0.6833606087369802, -0.24260900527023344], [0.6767345398029221, -0.24984833050717173], [0.6702023592161144, -0.2572069137100693], [0.663800501169999, -0.26472162567023505], [0.6573867257457643, -0.27259928659600235], [0.6510990655403859, -0.2806115751722271], [0.6449039063765464, -0.2887324085508105], [0.6387676340769273, -0.29693570388365326], [0.632656634464211, -0.3051953783226562], [0.6265372933610798, -0.31348534901972047], [0.6203759965902154, -0.32177953312674673], [0.6141391299743, -0.330051847795636], [0.6077930793360156, -0.33827621017828924], [0.5945096355613831, -0.35479871413494113], [0.5876585291534447, -0.3632068828898136], [0.5807458704828284, -0.37162962918255976], [0.5737666187581325, -0.38004553850451517], [0.5667157331879562, -0.388433196347015], [0.559588172980898, -0.39677118820139456], [0.5523788973455566, -0.4050380995589893], [0.5450828654905309, -0.4132125159111345], [0.5376950366244195, -0.4212730227491654], [0.5302103699558213, -0.4291982055644175], [0.5226179832291467, -0.43695813076142725], [0.5148884576340089, -0.4445883639085211], [0.507044284146507, -0.45210808469964636], [0.4991079537427402, -0.45953647282875026], [0.4911019573988076, -0.4668927079897801], [0.48304878609080854, -0.47419596987668333], [0.474970930794842, -0.48146543818340715], [0.4668908824870071, -0.48872029260389904], [0.4588311321434032, -0.49597971283210596], [0.45081417074012936, -0.5032628785619755], [0.4428650071690064, -0.5104947786536146], [0.4348941499151892, -0.5176871149278315], [0.42690679677308285, -0.5248479559373955], [0.4189081455370919, -0.5319853702350755], [0.41090339400162124, -0.5391074263736403], [0.4028977399610757, -0.5462221929058593], [0.39489638120986015, -0.5533377383845013], [0.3869045155423793, -0.5604621313623355], [0.378927340753038, -0.5676034403921308], [0.3709700546362411, -0.5747697340266563], [0.3630434400735772, -0.5819460346065489], [0.35512933031879107, -0.5891326070464584], [0.3472256820013562, -0.5963276802495303], [0.3393304517507464, -0.6035294831189106], [0.3314415961964351, -0.6107362445577451], [0.32355707196789596, -0.6179461934691797], [0.31567483569460253, -0.62515755875636], [0.30779284400602847, -0.6323685693224319], [0.2999090535316475, -0.6395774540705413], [0.29202142090093297, -0.6467824419038339], [0.28414256663359083, -0.6539701850501918], [0.27627559432486215, -0.6611406060369774], [0.26841580804935505, -0.6683012295382161], [0.26055851188167745, -0.6754595802279331], [0.25269900989643734, -0.6826231827801537], [0.24483260616824282, -0.6897995618689028], [0.23695460477170177, -0.6969962421682054], [0.22906030978142225, -0.7042207483520871], [0.22114502527201216, -0.711480605094573], [0.2132040553180796, -0.7187833370696877], [0.205050453021752, -0.7263473540701899], [0.19691377097631904, -0.7339837541051921], [0.18878010573147574, -0.7416729503961684], [0.18063555383691718, -0.7493953561645926], [0.1724662118423383, -0.7571313846319384], [0.16425817629743406, -0.7648614490196797], [0.15599754375189961, -0.7725659625492904], [0.14767041075542978, -0.7802253384422442], [0.1392628738577197, -0.7878199899200149], [0.13076102960846436, -0.7953303302040766], [0.12201023453336887, -0.8029383616074389], [0.11319219481533081, -0.8105438400242951], [0.10430819475022912, -0.8181306759189256], [0.09535951863394282, -0.8256827797556113], [0.08634745076235091, -0.8331840619986324], [0.07727327543133239, -0.8406184331122697], [0.06813827693676623, -0.8479698035608036], [0.05894373957453146, -0.855222083808515], [0.04969094764050705, -0.862359184319684], [0.04038118543057202, -0.8693650155585914], [0.031066688380670414, -0.8762045259854807], [0.021679305310731915, -0.8829465086956481], [0.012224911594609329, -0.889593121839455], [0.0027093826061553917, -0.8961465235672648], [-0.006861406280777051, -0.9026088720294388], [-0.016481579692335255, -0.9089823253763398], [-0.02614526225466647, -0.9152690417583305], [-0.03584657859391787, -0.9214711793257726], [-0.04557965333623662, -0.9275908962290287], [-0.05533861110777007, -0.9336303506184612], [-0.0650192652995592, -0.9395653265959429], [-0.07471279457434098, -0.9454683902847081], [-0.08443033103336688, -0.9513173473439365], [-0.09418300677788835, -0.9570900034328084], [-0.10398195390915685, -0.9627641642105033], [-0.11383830452842389, -0.9683176353362016], [-0.12376319073694082, -0.9737282224690831], [-0.1337677446359593, -0.9789737312683278], [-0.1438630983267306, -0.9840319673931157], [-0.15406038391050633, -0.9888807365026268], [-0.1643977666922653, -0.9935625987448512], [-0.17484508455074133, -0.9981056022968945], [-0.18538793856664548, -1.0025013421701274], [-0.1960119298206886, -1.0067414133759205], [-0.20670265939358176, -1.0108174109256443], [-0.21744572836603576, -1.0147209298306692], [-0.22822673781876154, -1.0184435651023653], [-0.23903128883247013, -1.0219769117521038], [-0.2498449824878724, -1.0253125647912547], [-0.2606534198656793, -1.0284421192311886], [-0.2712916535944896, -1.0314230146061265], [-0.28202007233707005, -1.0343919637832186], [-0.292811688751341, -1.037277340768891], [-0.3036395154952227, -1.0400075195695715], [-0.3144765652266354, -1.0425108741916862], [-0.32529585060349964, -1.0447157786416623], [-0.3360703842837355, -1.046550606925927], [-0.3467731789252632, -1.0479437330509063], [-0.35737724718600333, -1.0488235310230272], [-0.367855601723876, -1.0491183748487167], [-0.37775465724651336, -1.0489626447033746], [-0.3877604744967266, -1.0485135271996824], [-0.3978033421729132, -1.047737227503326], [-0.40781354897347005, -1.0465999507799915], [-0.4177213835967948, -1.0450679021953653], [-0.4274571347412842, -1.0431072869151328], [-0.4369510911053357, -1.0406843101049803], [-0.4461335413873465, -1.0377651769305938], [-0.4549347742857137, -1.034316092557659], [-0.4632850784988347, -1.0303032621518624], [-0.47109934571395545, -1.0258101872277043], [-0.4787661710417184, -1.0207330455622232], [-0.4862321570142577, -1.0151260430954578], [-0.49344390616370737, -1.009043385767448], [-0.500348021022201, -1.002539279518232], [-0.5068911041218729, -0.9956679302878494], [-0.513019757994857, -0.988483544016339], [-0.5186805851732873, -0.9810403266437403], [-0.5238201881892977, -0.973392484110092], [-0.5283851695750222, -0.9655942223554335], [-0.5325270066067648, -0.9572016333025352], [-0.5361571052436621, -0.9483158534096132], [-0.5392888137685744, -0.9390215189686559], [-0.5419354804643617, -0.9294032662716518], [-0.5441104536138841, -0.9195457316105886], [-0.5458270815000015, -0.9095335512774553], [-0.547098712405574, -0.8994513615642401], [-0.5479386946134618, -0.8893837987629313], [-0.5483603764065248, -0.8794154991655174], [-0.5479428971261111, -0.8596380045628953], [-0.5470203388934893, -0.8494764584337109], [-0.5456231158474244, -0.8392125607128671], [-0.543764912465583, -0.8289124114367991], [-0.5414594132256314, -0.8186421106419401], [-0.5387203026052361, -0.808467758364725], [-0.5355612650820639, -0.798455454641588], [-0.5319959851337811, -0.7886712995089638], [-0.5280381472380541, -0.7791813930032858], [-0.5237014358725497, -0.7700518351609891], [-0.5188516010630049, -0.7612306808476281], [-0.5134118078834403, -0.7526448856243393], [-0.5074582226050515, -0.7442822245853309], [-0.5010670114990332, -0.736130472824812], [-0.49431434083658143, -0.7281774054369916], [-0.4872763768888909, -0.720410797516078], [-0.4800292859271571, -0.7128184241562798], [-0.47264923422257527, -0.7053880604518059], [-0.4652123880463405, -0.698107481496865], [-0.4577949136696485, -0.690964462385666], [-0.4502462813294198, -0.6840481032387213], [-0.4423966794541159, -0.6774135924930061], [-0.434307316472062, -0.6710112273657088], [-0.42603940081158254, -0.6647913050740167], [-0.41765414090100283, -0.6587041228351185], [-0.40921274516864786, -0.6526999778662017], [-0.4007764220428426, -0.6467291673844549], [-0.39240637995191185, -0.6407419886070654], [-0.3841638273241807, -0.6346887387512219], [-0.3761099725879742, -0.6285197150341122], [-0.36842099759454366, -0.622547459211204], [-0.36070345873417986, -0.616661223326387], [-0.3529879231318422, -0.6108242212991841], [-0.3453049579124906, -0.6049996670491188], [-0.3376851302010847, -0.5991507744957141], [-0.33015900712258445, -0.5932407575584931], [-0.3227571558019494, -0.5872328301569792], [-0.3155101433641392, -0.5810902062106955], [-0.3084485369341138, -0.5747760996391649], [-0.30160290363683273, -0.5682537243619109], [-0.2950901865636969, -0.5616359975274652], [-0.2887580435345002, -0.5548426943462829], [-0.28258891196781866, -0.5478984236521318], [-0.2765652292822281, -0.5408277942787798], [-0.2706694328963046, -0.5336554150599953], [-0.264883960228624, -0.5264058948295457], [-0.2591912486977623, -0.519103842421199], [-0.2535737357222954, -0.5117738666687234], [-0.24801385872079934, -0.5044405764058866], [-0.23720488837439996, -0.48993735585420306], [-0.2320862340072989, -0.48265398585434344], [-0.22709828001791194, -0.4753031348111864], [-0.22220121441360385, -0.46790946706904], [-0.21735522520173964, -0.4604976469722128], [-0.21252050038968417, -0.45309233886501293], [-0.20765722798480246, -0.4457182070917488], [-0.2027255959944594, -0.43839991599672884], [-0.19768579242601997, -0.4311621299242614], [-0.19249800528684904, -0.4240295132186547], [-0.18720609566436014, -0.417035928585007], [-0.18182748843788202, -0.4101096370858527], [-0.1763760077251974, -0.4032419671409365], [-0.17086547764408902, -0.396424247170004], [-0.16530972231233954, -0.38964780559280016], [-0.1597225658477315, -0.38290397082907], [-0.1541178323680478, -0.3761840712985588], [-0.1485093459910709, -0.3694794354210116], [-0.14291093083458375, -0.3627813916161737], [-0.1373364110163688, -0.35608126830379006], [-0.13182959277488146, -0.3494650132982414], [-0.12631558083179495, -0.34288684337614617], [-0.12079394499889497, -0.336338064609807], [-0.1152642550879669, -0.32980998307152676], [-0.10972608091079641, -0.3232939048336084], [-0.10417899227916896, -0.31678113596835444], [-0.09862255900487016, -0.31026298254806783], [-0.09305635089968553, -0.3037307506450513], [-0.08747993777540061, -0.29717574633160754], [-0.08189288944380091, -0.29058927568003945], [-0.07622594533961029, -0.28382984952233353], [-0.07059189930286974, -0.2770060148803523], [-0.0649723799619942, -0.2701404160710469], [-0.05934901594539861, -0.26325569741136856], [-0.053703435881497875, -0.25637450321826855], [-0.0480172683987069, -0.24951947780869782], [-0.042272142125440615, -0.24271326549960764], [-0.036449685690113955, -0.2359785106079492], [-0.030531527721141767, -0.22933785745067364], [-0.01837833331139446, -0.2163103561318561], [-0.012227366897753857, -0.2097773087879945], [-0.006028573401162966, -0.20325496938674076], [0.0002358713832325496, -0.19678349900168846], [0.006583791660287032, -0.19040305870643104], [0.013033011634854767, -0.18415380957456207], [0.019601355511790125, -0.178075912679675], [0.026306647495947418, -0.17220952909536338], [0.033166711792180954, -0.16659481989522068], [0.04019937260534505, -0.16127194615284046], [0.04733293872910068, -0.15625143658184595], [0.05463526543113133, -0.15140457319549533], [0.06208889482331772, -0.14673991521792196], [0.06967636901754047, -0.1422660218732589], [0.07738023012568035, -0.13799145238563948], [0.08518302025961799, -0.13392476597919686], [0.0930672815312341, -0.1300745218780643], [0.10101555605240939, -0.12644927930637498], [0.10901038593502448, -0.12305759748826214], [0.1170343132909601, -0.11990803564785903], [0.1250021402706605, -0.11703358944740692], [0.1330699676998115, -0.11437227654458468], [0.14122398311248313, -0.11192515045562232], [0.14945037404274558, -0.10969326469674981], [0.157735328024669, -0.10767767278419715], [0.1660650325923234, -0.10587942823419438], [0.174425675279779, -0.10429958456297148], [0.18280344362110595, -0.10293919528675845], [0.19118452515037432, -0.10179931392178529], [0.19955510740165427, -0.10088099398428203], [0.20794343102093135, -0.10025538208541045], [0.21637062565635728, -0.09996183648338187], [0.22482935781262203, -0.09995207285273054], [0.2333122939944155, -0.10017780686799069], [0.2418121007064275, -0.10059075420369655], [0.250321444453348, -0.10114263053438227], [0.25883299173986685, -0.10178515153458215], [0.267339409070674, -0.10247003287883036], [0.2758333629504593, -0.10314899024166112], [0.2843075198839127, -0.10377373929760866], [0.2928169045985123, -0.10454391785537648], [0.30137903538886057, -0.10561912974948794], [0.3099701522689633, -0.10689377728334776], [0.318566495252826, -0.10826226276036059], [0.3271443043544544, -0.1096189884839311], [0.335679819587854, -0.11085835675746397], [0.34414928096703046, -0.1118747698843639], [0.3525289285059895, -0.11256263016803553], [0.3607950022187364, -0.11281633991188353], [0.3689237421192772, -0.11253030141931261], [0.3765825853996398, -0.11195612946487905], [0.38448293519364846, -0.11128805154835891], [0.39249089281768074, -0.11045743133756032], [0.40047255958811434, -0.1093956325002916], [0.408294036821327, -0.10803401870436091], [0.41582142583369625, -0.10630395361757644], [0.42292082794159996, -0.10413680090774641], [0.4294583444614156, -0.10146392424267904], [0.43530007670952103, -0.09821668729018253], [0.4403121260022938, -0.09432645371806507], [0.4443854164391202, -0.08997858574040968], [0.44814065053072727, -0.0848733241935978], [0.45152416608816126, -0.0791579311621892], [0.4544823009224682, -0.07297966873074377], [0.456961392844694, -0.06648579898382134], [0.45890777966588475, -0.05982358400598181], [0.46026779919708655, -0.053140285881785], [0.4609877892493454, -0.04658316669579077], [0.4610140876337073, -0.040299488532558964], [0.4602930321612183, -0.03443651347664944], [0.4584920645457419, -0.028367799146583612], [0.4556070350941961, -0.022350898957588853], [0.4517877066342213, -0.016402619054125323], [0.44718384199345734, -0.010539765580653206], [0.44194520399954457, -0.004779144681632654], [0.4362215554801231, 0.0008624374984761596], [0.43016265926283304, 0.006368174815213072], [0.4239182781753145, 0.011721261124117921], [0.4176381750452076, 0.016904890280730524], [0.41147211270015255, 0.021902256140590725], [0.4043451916216896, 0.027248350192744606], [0.39673060860813825, 0.03224586561970158], [0.3887081729517663, 0.03696349405990927], [0.38035769394484176, 0.04146992715181532], [0.371758980879632, 0.04583385653386737], [0.3629918430484051, 0.05012397384451306], [0.35413608974342864, 0.05440897072220005], [0.3452715302569705, 0.05875753880537595], [0.33647797388129846, 0.06323836973248839], [0.3278352299086802, 0.06792015514198507], [0.3187520949796325, 0.07298942156389596], [0.3095428963661028, 0.07807087693895093], [0.3002447810807156, 0.08317868750059426], [0.29089489613609554, 0.08832701948227023], [0.2815303885448671, 0.09353003911742311], [0.27218840531965516, 0.09880191263949711], [0.26290609347308413, 0.10415680628193662], [0.2537206000177785, 0.10960888627818582], [0.2446690719663633, 0.11517231886168898], [0.22723259582624963, 0.12659064358867175], [0.21879233742607762, 0.1324645063364147], [0.21045310300092793, 0.13845909949661936], [0.2022001144207818, 0.14455066405678585], [0.1940185935556205, 0.15071544100441414], [0.1858937622754251, 0.15692967132700447], [0.17781084245017686, 0.16316959601205677], [0.16975505594985696, 0.1694114560470712], [0.1617116246444466, 0.17563149241954795], [0.153665770403927, 0.18180594611698692], [0.14579029497001642, 0.1878439798176869], [0.1379595486132255, 0.193900296768277], [0.1301675870456998, 0.19997112674059603], [0.12240846597958474, 0.20605269950648286], [0.1146762411270259, 0.21214124483777647], [0.10696496820016871, 0.21823299250631575], [0.09926870291115872, 0.2243241722839397], [0.09158150097214136, 0.2304110139424871], [0.0838974180952622, 0.23648974725379693], [0.0762105099926667, 0.24255660198970813], [0.06860198626870131, 0.24854671431157266], [0.06099516032313653, 0.2545287654504343], [0.05339393732597797, 0.2605049176998907], [0.045802222447231214, 0.2664773333535393], [0.03822392085690193, 0.27244817470497784], [0.030662937724995714, 0.27841960404780375], [0.023123178221518166, 0.2843937836756147], [0.015608547516474905, 0.2903728758820082], [0.008122950779871546, 0.29635904296058185], [0.0006702931817136994, 0.30235444720493326], [-0.006619545099071924, 0.3082466297957269], [-0.013868047026902319, 0.31412372045860887], [-0.021083048328442277, 0.31999392529072423], [-0.028272384730356627, 0.32586545038921816], [-0.035443891959310116, 0.3317465018512358], [-0.04260540574196761, 0.3376452857739223], [-0.04976476180499384, 0.34357000825442274], [-0.05692979587505366, 0.34952887538988225], [-0.06410834367881185, 0.35553009327744634], [-0.0713082409429332, 0.3615818680142596], [-0.07869264543021462, 0.3678402648229048], [-0.08606886522236268, 0.3741518286649189], [-0.0934417873464635, 0.3805079033051121], [-0.10081629882960316, 0.38689983250829446], [-0.10819728669886781, 0.3933189600392761], [-0.11558963798134354, 0.3997566296628672], [-0.12299823970411647, 0.4062041851438778], [-0.13042797889427274, 0.41265297024711817], [-0.1378837425788984, 0.41909432873739816], [-0.1453704177850796, 0.4255196043795282], [-0.15301941239386535, 0.4320485306224612], [-0.16068812810261113, 0.4385765324030816], [-0.16837677833222325, 0.4451058337466681], [-0.17608557650360815, 0.45163865867849917], [-0.18381473603767212, 0.45817723122385345], [-0.19156447035532154, 0.46472377540800935], [-0.19933499287746267, 0.4712805152562456], [-0.20712651702500198, 0.4778496747938405], [-0.21493925621884563, 0.4844334780460726], [-0.23084883298695183, 0.4978083737139692], [-0.23900110372831046, 0.504599625056946], [-0.24720669174544946, 0.511405848695363], [-0.25544205267984244, 0.5182249902574324], [-0.2636836421729628, 0.5250549953713657], [-0.27190791586628393, 0.5318938096653753], [-0.2800913294012794, 0.5387393787676727], [-0.28821033841942273, 0.5455896483064704], [-0.2962413985621873, 0.55244256390998], [-0.3041609654710466, 0.5592960712064133], [-0.31175699997170825, 0.5658505688335357], [-0.3193785491290164, 0.5723268310018852], [-0.32699215952330546, 0.5787605313826363], [-0.3345643777349096, 0.5851873436469631], [-0.34206175034416286, 0.5916429414660399], [-0.3494508239313997, 0.5981629985110409], [-0.35669814507695435, 0.6047831884531405], [-0.363770260361161, 0.6115391849635128], [-0.3706337163643538, 0.6184666617133321], [-0.3772550596668671, 0.6256012923737728], [-0.38353195738404805, 0.6328583082313142], [-0.38961762002006034, 0.6403472205081632], [-0.39552610101304175, 0.6480199352509086], [-0.4012714538011303, 0.6558283585061393], [-0.4068677318224635, 0.6637243963204438], [-0.4123289885151792, 0.6716599547404113], [-0.4176692773174152, 0.6795869398126301], [-0.4229026516673094, 0.6874572575836894], [-0.4280431650029993, 0.6952228141001776], [-0.43739769469958395, 0.7099132796603166], [-0.44127708304094143, 0.7174156546953622], [-0.44488111639307604, 0.7251464249555061], [-0.448347875362368, 0.7329093748824331], [-0.45181544055519773, 0.740508288917829], [-0.4554218925779454, 0.7477469515033783], [-0.45930531203699165, 0.7544291470807665], [-0.46360377953871645, 0.7603586600916785], [-0.46845537568950046, 0.7653392749777997], [-0.4739981810957239, 0.7691747761808153]], [[-0.4739981810957239, 0.7691747761808153], [-0.48026024167337134, 0.7718637764804535], [-0.4871292097698764, 0.773617875967098], [-0.4945026020141544, 0.7745441899333205], [-0.5022779350351212, 0.7747498336716934], [-0.5103527254616921, 0.7743419224747883], [-0.5186244899227823, 0.7734275716351773], [-0.526990745047308, 0.7721138964454322], [-0.5353490074641842, 0.7705080121981251], [-0.5435967938023268, 0.768717034185828], [-0.5607297924098494, 0.7643844205525874], [-0.5699597115913582, 0.7613204165724056], [-0.5792795516526343, 0.757729947097527], [-0.5886474860111356, 0.7536868934649112], [-0.5980216880843191, 0.7492651370115171], [-0.6073603312896421, 0.7445385590743042], [-0.616621589044562, 0.7395810409902324], [-0.6257636347665361, 0.7344664640962604], [-0.6347446418730216, 0.729268709729348], [-0.6435227837814756, 0.7240616592264544], [-0.6521618894723037, 0.7187192766634587], [-0.6607002330979364, 0.7131188853400612], [-0.669135611687022, 0.7072927272052926], [-0.6774658222682093, 0.7012730442081843], [-0.6856886618701472, 0.6950920782977674], [-0.693801927521484, 0.688782071423073], [-0.7018034162508691, 0.6823752655331324], [-0.7096909250869505, 0.6759039025769765], [-0.7174622510583771, 0.6694002245036367], [-0.7251151911937977, 0.6628964732621438], [-0.732391030276275, 0.6566064660812732], [-0.7395732930100809, 0.6502548395749153], [-0.7466569653469777, 0.6438379999862068], [-0.7536370332387269, 0.6373523535582857], [-0.760508482637091, 0.6307943065342888], [-0.767266299493832, 0.6241602651573532], [-0.7739054697607116, 0.6174466356706168], [-0.7804209793894921, 0.6106498243172161], [-0.7868078143319349, 0.603766237340289], [-0.7930609605398028, 0.5967922809829723], [-0.7991298360842156, 0.5898841081179969], [-0.8051853009871355, 0.5829141963116167], [-0.8111828948104183, 0.5758752624899618], [-0.8170781571159205, 0.5687600235791632], [-0.8228266274654978, 0.5615611965053509], [-0.8283838454210071, 0.5542714981946557], [-0.8337053505443042, 0.5468836455732082], [-0.8387466823972454, 0.5393903555671389], [-0.8434633805416872, 0.5317843451025781], [-0.8478109845394857, 0.5240583311056564], [-0.8517970155773209, 0.516448279111707], [-0.8557142347441947, 0.5086472603562644], [-0.8594866511456983, 0.5006961698974687], [-0.8630382738874236, 0.4926359027934607], [-0.8662931120749622, 0.4845073541023808], [-0.8691751748139056, 0.47635141888236954], [-0.8716084712098454, 0.46820899219156753], [-0.8735170103683731, 0.46012096908811506], [-0.8748248013950803, 0.4521282446301526], [-0.8754558533955588, 0.4442717138758209], [-0.8755020192749513, 0.43691104759966104], [-0.8751367940184911, 0.42936450591341985], [-0.8743510798249075, 0.4217268859519505], [-0.8731357788929277, 0.41409298485010615], [-0.8714817934212804, 0.40655759974273986], [-0.8693800256086937, 0.3992155277647049], [-0.8668213776538956, 0.3921615660508543], [-0.8637967517556144, 0.3854905117360413], [-0.8602970501125786, 0.37929716195511876], [-0.8563131749235159, 0.37367631384294026], [-0.851597104075111, 0.36844402732858544], [-0.8461545228453956, 0.3635766927180261], [-0.8400899506495925, 0.3590748652572539], [-0.8335079069029243, 0.3549391001922608], [-0.8265129110206135, 0.3511699527690384], [-0.819209482417883, 0.34776797823357875], [-0.8117021405099557, 0.3447337318318734], [-0.8040954047120541, 0.34206776880991424], [-0.796493794439401, 0.339770644413693], [-0.7890018291072189, 0.3378429138892016], [-0.7809743053795926, 0.3362776590588392], [-0.7726868976107175, 0.33525717275738764], [-0.7641857549138906, 0.3347268571024308], [-0.7555170264024096, 0.3346321142115526], [-0.7467268611895719, 0.33491834620233685], [-0.737861408388675, 0.33553095519236764], [-0.7289668171130163, 0.33641534329922873], [-0.7200892364758931, 0.3375169126405041], [-0.711274815590603, 0.3387810653337776], [-0.7025697035704432, 0.3401532034966333], [-0.6935695737270772, 0.3418508561941269], [-0.6845829325732382, 0.3439613912231485], [-0.6756047584285623, 0.3464176511321375], [-0.6666300296126851, 0.3491524784695338], [-0.6576537244452427, 0.3520987157837771], [-0.6486708212458714, 0.3551892056233071], [-0.6396762983342068, 0.3583567905365635], [-0.630665134029885, 0.3615343130719862], [-0.621632306652542, 0.36465461577801467], [-0.6125727945218136, 0.3676505412030887], [-0.6032590770349441, 0.37068361736903316], [-0.5939364278150528, 0.37379597648997986], [-0.584601922555255, 0.3769682220237059], [-0.5752526369486665, 0.3801809574279885], [-0.5658856466884028, 0.38341478616060465], [-0.5564980274675795, 0.3866503116793315], [-0.5470868549793126, 0.3898681374419463], [-0.5376492049167176, 0.39304886690622626], [-0.52818215297291, 0.3961731035299482], [-0.5186827748410059, 0.39922145077088966], [-0.5089961055803099, 0.4022581157946714], [-0.49926634133859493, 0.405266883776028], [-0.4895006832044094, 0.40824617664912577], [-0.47970633226630227, 0.41119441634813125], [-0.4698904896128224, 0.41411002480721093], [-0.4600603563325185, 0.4169914239605312], [-0.45022313351393944, 0.4198370357422586], [-0.4403860222456341, 0.42264528208655944], [-0.43055622361615103, 0.4254145849276004], [-0.4207409387140392, 0.4281433661995478], [-0.4110052372933788, 0.43074568786806433], [-0.4012646899192046, 0.43320680384993243], [-0.3915204070042798, 0.43557167585381223], [-0.38177349896136803, 0.43788526558836427], [-0.3720250762032327, 0.44019253476224895], [-0.36227624914263745, 0.4425384450841267], [-0.3525281281923455, 0.4449679582626578], [-0.3427818237651205, 0.4475260360065028], [-0.3330384462737258, 0.45025764002432206], [-0.32329910613092494, 0.45320773202477593], [-0.31323229709002387, 0.45646856764140403], [-0.30315568799957543, 0.45988767088894605], [-0.2930741406128097, 0.4634491752462023], [-0.2829925166829568, 0.4671372141919732], [-0.27291567796324695, 0.4709359212050589], [-0.26284848620691037, 0.4748294297642597], [-0.2527958031671772, 0.478801873348376], [-0.2427624905972776, 0.4828373854362081], [-0.23275341025044188, 0.4869200995065561], [-0.21272466601424495, 0.4952452357136457], [-0.20268912581266804, 0.49954809136502853], [-0.1926688850171334, 0.5039332191364742], [-0.1826660253696048, 0.5083911221720875], [-0.17268262861204625, 0.5129123036159735], [-0.16272077648642144, 0.5174872666122369], [-0.15278255073469427, 0.5221065143049828], [-0.14287003309882862, 0.526760549838316], [-0.13298530532078828, 0.5314398763563415], [-0.12313044914253722, 0.5361349970031644], [-0.11337848811750012, 0.5408627715791556], [-0.10368105776812192, 0.5456837389529849], [-0.09402538705090589, 0.5505740413405178], [-0.08439870492235524, 0.5555098209576194], [-0.0747882403389733, 0.5604672200201553], [-0.0651812222572632, 0.5654223807439906], [-0.05556487963372822, 0.5703514453449907], [-0.045926441424871574, 0.5752305560390211], [-0.03625313658719653, 0.5800358550419471], [-0.016801783920924077, 0.5894402862804541], [-0.007068563025161715, 0.5942125467917807], [0.0026738810983787695, 0.5990099920074534], [0.012431960937995316, 0.6037823478313121], [0.022212088981985914, 0.6084793401671962], [0.032020677718648485, 0.6130506949189456], [0.0418641396362811, 0.6174461379903999], [0.051748887223181675, 0.6216153952853989], [0.0616813329676482, 0.6255081927077821], [0.07166788935797863, 0.6290742561613896], [0.08143901609214106, 0.6322813055407633], [0.09126751515988439, 0.6353113298969364], [0.10114466356488827, 0.6381553246340648], [0.11106173831083252, 0.6408042851563043], [0.12101001640139658, 0.6432492068678113], [0.13098077484026024, 0.6454810851727417], [0.1409652906311032, 0.647490915475252], [0.1509548407776051, 0.6492696931794979], [0.16094070228344554, 0.6508084136896357], [0.1709141521523043, 0.6520980724098215], [0.18071355063948913, 0.6531308621506204], [0.1905391867304155, 0.6539463902023015], [0.20038309712216418, 0.6545435454457409], [0.21023731851181593, 0.6549212167618141], [0.22009388759645165, 0.6550782930313979], [0.229944841073152, 0.655013663135368], [0.23978221563899788, 0.6547262159546005], [0.2495980479910701, 0.6542148403699717], [0.2593843748264494, 0.6534784252623573], [0.2691332328422166, 0.6525158595126338], [0.278925724030971, 0.6513076467203978], [0.2887248116182377, 0.6498535018678403], [0.29851947691043573, 0.6481618668689623], [0.3082987012139843, 0.6462411836377644], [0.31805146583530236, 0.6440998940882479], [0.3277667520808093, 0.6417464401344133], [0.33743354125692404, 0.6391892636902614], [0.3470408146700658, 0.6364368066697934], [0.3565775536266538, 0.6334975109870097], [0.3660327394331071, 0.6303798185559116], [0.3755367776231043, 0.6270274135005374], [0.3850097224328526, 0.6234549465262852], [0.39444042921771755, 0.6196699247272699], [0.40381775333306524, 0.6156798551976062], [0.41313055013426114, 0.6114922450314089], [0.42236767497667116, 0.6071146013227926], [0.4315179832156611, 0.6025544311658722], [0.44057033020659675, 0.5978192416547623], [0.4495135713048438, 0.5929165398835776], [0.4583365618657682, 0.5878538329464333], [0.46710749349189945, 0.5825450920410598], [0.4757595722010276, 0.577002066000917], [0.4843026537139749, 0.5712477824317267], [0.49274659375156354, 0.5653052689392102], [0.5011012480346155, 0.5591975531290891], [0.509376472283953, 0.5529476626070848], [0.5175821222203981, 0.5465786249789191], [0.5257280535647731, 0.5401134678503131], [0.5338241220379002, 0.5335752188269886], [0.5418801833606015, 0.526986905514667], [0.5500170347293074, 0.5201928698253678], [0.5580807001104644, 0.5132548424642753], [0.5660746271136117, 0.5061885410762317], [0.5740022633482889, 0.49900968330607937], [0.5818670564240351, 0.491733986798661], [0.5896724539503896, 0.484377169198819], [0.5974219035368921, 0.47695494815139594], [0.6051188527930816, 0.469483041301234], [0.612766749328498, 0.4619771662931761], [0.6203690407526803, 0.4544530407720646], [0.6278873613436866, 0.44684801164015986], [0.6352897999777491, 0.4391179160455557], [0.642603000358972, 0.43129278662316484], [0.6498536061914595, 0.4234026560078996], [0.6570682611793154, 0.41547755683467225], [0.6642736090266441, 0.40754752173839526], [0.6714962934375498, 0.39964258335398106], [0.6787629581161364, 0.39179277431634196], [0.6861002467665082, 0.38402812726039043], [0.6935348030927692, 0.3763786748210388], [0.7009804711381111, 0.368869584732379], [0.7084422428011764, 0.3614019958783987], [0.7159280516446876, 0.35397719198794686], [0.7234458312313683, 0.3465964567898727], [0.7310035151239413, 0.3392610740130256], [0.7386090368851299, 0.33197232738625443], [0.7462703300776568, 0.3247315006384086], [0.7539953282642453, 0.31753987749833723], [0.7617919650076184, 0.3103987416948893], [0.7696681738704994, 0.30330937695691434], [0.7777337269592948, 0.2962020223694464], [0.7858877394362845, 0.2891742090997568], [0.7941191272595437, 0.2822132777788468], [0.8024168063871475, 0.275306569037718], [0.8107696927771704, 0.2684414235073719], [0.8191667023876879, 0.2616051818188099], [0.8275967511767746, 0.2547851846030335], [0.8360487551025055, 0.2479687724910443], [0.8445116301229558, 0.2411432861138436], [0.8529742921962, 0.2342960661024331], [0.8616497066512299, 0.22741415563404935], [0.8704840822641691, 0.22065261014145676], [0.8794205947848088, 0.21396328366912426], [0.8884024199629414, 0.20729803026152088], [0.897372733548359, 0.20060870396311553], [0.9062747112908531, 0.19384715881837722], [0.9150515289402158, 0.18696524887177496], [0.9236463622462389, 0.17991482816777762], [0.9320023869587144, 0.17264775075085423], [0.9478610817106765, 0.15743814119764318], [0.9555919003510158, 0.14961800294871047], [0.9632155990485487, 0.14165237983850523], [0.9706925421033725, 0.13353819578685688], [0.9779830938155849, 0.12527237471359504], [0.9850476184852827, 0.11685184053854925], [0.9918464804125636, 0.10827351718154904], [0.9983400438975251, 0.09953432856242396], [1.0044886732402636, 0.0906311986010036], [1.0102527327408775, 0.0815610512171175], [1.0156334551328317, 0.07240623533565631], [1.0207935748257053, 0.06302039708012416], [1.0257058825948642, 0.05343591843799382], [1.0303431692156737, 0.04368518139673813], [1.0346782254634999, 0.03380056794382989], [1.0386838421137088, 0.023814460066741962], [1.0423328099416658, 0.013759239752947135], [1.0455979197227365, 0.0036672889899182046], [1.0484519622322868, -0.006429010234871954], [1.0508677282456826, -0.01649727593395054], [1.0528059374234175, -0.026297162384700735], [1.0543849970308756, -0.03621870263341789], [1.0556081347999036, -0.04622886779335904], [1.0564785784623492, -0.05629462897778125], [1.056999555750059, -0.06638295729994162], [1.0571742943948808, -0.07646082387309716], [1.0570060221286615, -0.08649519981050502], [1.056497966683248, -0.09645305622542223], [1.0556533557904881, -0.1063013642311058], [1.054475417182229, -0.11600709494081285], [1.052964208428998, -0.12546452986419004], [1.0510816140662134, -0.13491826601219278], [1.0488459113449076, -0.14434281123107584], [1.0462753775161133, -0.15371267336709402], [1.0433882898308637, -0.16300236026650206], [1.040202925540192, -0.1721863797755549], [1.0367375618951309, -0.18123923974050732], [1.0330104761467127, -0.1901354480076141], [1.029039945545971, -0.19884951242312995], [1.0248442473439388, -0.20735594083330983], [1.020427808896075, -0.21562262306329386], [1.0157072626673898, -0.22379165092323303], [1.0107004861962448, -0.2318426668150688], [1.0054253570210023, -0.23975531314074255], [0.9998997526800242, -0.24750923230219563], [0.9941415507116731, -0.25508406670136957], [0.9881686286543112, -0.2624594587402057], [0.9819988640463002, -0.26961505082064546], [0.9756501344260025, -0.2765304853446302], [0.9691403173317799, -0.2831854047141014], [0.9624704258233027, -0.28958364001168646], [0.9555600975477812, -0.2958113129170579], [0.9484265266781624, -0.3018513483389078], [0.9410869073873926, -0.30768667118592796], [0.9335584338484192, -0.31330020636681033], [0.9258583002341885, -0.3186748787902468], [0.9180037007176477, -0.3237936133649291], [0.9100118294717431, -0.32863933499954917], [0.901899880669422, -0.33319496860279907], [0.8936850484836308, -0.3374434390833706], [0.8852248913867635, -0.3414317468143415], [0.8765565034565861, -0.34513576371689414], [0.8677065475031119, -0.34856034742698505], [0.858701686336355, -0.35171035558057095], [0.849568582766329, -0.3545906458136086], [0.8403338996030476, -0.35720607576205476], [0.8310242996565242, -0.3595615030618661], [0.8216664457367733, -0.36166178534899923], [0.8122870006538081, -0.36351178025941117], [0.8029126272176421, -0.3651163454290583], [0.7933371534307498, -0.366468624390008], [0.7836720705686834, -0.3675174976747526], [0.7739304312223175, -0.3682790808707793], [0.7641252879825283, -0.3687694895655753], [0.7542696934401909, -0.36900483934662776], [0.7443767001861812, -0.3690012458014237], [0.7344593608113742, -0.36877482451745014], [0.7245307279066456, -0.3683416910821944], [0.7146038540628711, -0.3677179610831436], [0.7046917918709257, -0.36691975010778477], [0.6944179013786372, -0.36581255663793394], [0.6841106338461332, -0.3643505331349991], [0.6737771001930777, -0.3625882302115313], [0.6634244113391352, -0.3605801984800816], [0.6530596782039698, -0.35838098855320055], [0.6426900117072455, -0.3560451510434391], [0.6323225227686268, -0.35362723656334827], [0.6219643223077775, -0.3511817957254787], [0.6116225212443621, -0.3487633791423814], [0.5909745832615707, -0.34404455974860065], [0.5806542434604098, -0.3415008983249414], [0.5703422046857546, -0.33884514020148615], [0.560037460528797, -0.33612687242409184], [0.5497390045807294, -0.33339568203861536], [0.5394458304327439, -0.33070115609091366], [0.5291569316760328, -0.3280928816268436], [0.5188713019017883, -0.32562044569226195], [0.5085879347012026, -0.3233334353330259], [0.49830582366546794, -0.32128143759499206], [0.4882773733817124, -0.3195077830865263], [0.4782642941935443, -0.3179130819597837], [0.4682614708120134, -0.3164693746928378], [0.45826378794817013, -0.31514870176376275], [0.44826613031306417, -0.3139231036506322], [0.4382633826177459, -0.3127646208315198], [0.42825042957326537, -0.3116452937844996], [0.41822215589067274, -0.31053716298764533], [0.40817344628101804, -0.3094122689190306], [0.3980991854553513, -0.30824265205672946], [0.38788373892261463, -0.3070716334709188], [0.37764136147388616, -0.30597300715044784], [0.36737763014400593, -0.3049247356630394], [0.3570981219678141, -0.3039047815764161], [0.3468084139801508, -0.30289110745830083], [0.33651408321585585, -0.3018616758764164], [0.32622070670976955, -0.30079444939848543], [0.31593386149673175, -0.29966739059223074], [0.30565912461158257, -0.2984584620253751], [0.295402073089162, -0.2971456262656413], [0.28514123158424765, -0.2957587249587842], [0.27489498175570315, -0.29434197069714585], [0.26465908151292195, -0.2928855613964988], [0.2544292887652979, -0.29137969497261546], [0.24420136142222426, -0.2898145693412682], [0.23397105739309482, -0.2881803824182296], [0.22373413458730296, -0.28646733211927194], [0.21348635091424245, -0.2846656163601678], [0.20322346428330676, -0.2827654330566895], [0.19294123260388948, -0.28075698012460965], [0.1823852519365362, -0.2785781443148855], [0.17182614815936598, -0.2762854236516445], [0.1612610023173784, -0.27388913934593473], [0.15068689545557307, -0.2713996126088041], [0.14010090861894964, -0.2688271646513005], [0.12950012285250773, -0.26618211668447195], [0.1188816192012469, -0.2634747899193663], [0.10824247871016685, -0.2607155055670315], [0.09757978242426707, -0.2579145848385155], [0.08689061138854734, -0.2550823489448661], [0.07585256447655557, -0.252078135726508], [0.06480434710702178, -0.24894920245414237], [0.05374136120889453, -0.24572376692788392], [0.0426590087111223, -0.24243004694784775], [0.031552691542653576, -0.23909626031414866], [0.020417811632436937, -0.23575062482690162], [0.009249770909420824, -0.2324213582862215], [-0.001956028697446234, -0.2291366784922233], [-0.013204185259215717, -0.22592480324502187], [-0.0361111143308021, -0.21973643734121662], [-0.047788510428891075, -0.21673264204351977], [-0.05951961273058899, -0.21378673543119353], [-0.07129254882527884, -0.21088288848378978], [-0.08309544630234356, -0.20800527218086043], [-0.09491643275116618, -0.20513805750195735], [-0.10674363576112961, -0.20226541542663248], [-0.11856518292161695, -0.1993715169344378], [-0.13036920182201106, -0.19644053300492512], [-0.142143820051695, -0.19345663461764637], [-0.15393257964503484, -0.19044406420821153], [-0.16573687366613793, -0.187441697218138], [-0.17754931382882447, -0.18443828582784516], [-0.18936251184691472, -0.18142258221775243], [-0.20116907943422896, -0.17838333856827926], [-0.21296162830458729, -0.17530930705984513], [-0.22473277017181004, -0.17218923987286938], [-0.2364751167497174, -0.16901188918777144], [-0.2481812797521297, -0.16576600718497075], [-0.27136139037834106, -0.15896790230219626], [-0.28283938830442934, -0.15527868353545024], [-0.29428370851149527, -0.15144303920074176], [-0.30570019483990185, -0.14753131875416362], [-0.3170946911300121, -0.14361387165180886], [-0.32847304122218945, -0.1397610473497705], [-0.3398410889567968, -0.13604319530414144], [-0.35120467817419737, -0.13253066497101465], [-0.3625696527147543, -0.12929380580648311], [-0.3739418564188305, -0.12640296726663977], [-0.3848646324642907, -0.1239197177929248], [-0.3957782665619826, -0.12163642170070256], [-0.4066841439311264, -0.11953928668232272], [-0.41758364979094204, -0.11761452043013487], [-0.42847816936064964, -0.11584833063648867], [-0.4393690878594693, -0.11422692499373369], [-0.45025779050662107, -0.11273651119421961], [-0.46114566252132505, -0.11136329693029598], [-0.4720340891228013, -0.11009348989431247], [-0.48292445553027, -0.10891329777861869], [-0.49369073700988153, -0.10784761584362848], [-0.5044748064625719, -0.10690157411118816], [-0.5152685004566596, -0.10607479078392339], [-0.5260636555604624, -0.10536688406445996], [-0.5368521083422984, -0.10477747215542355], [-0.5476256953704856, -0.10430617325943989], [-0.5583762532133422, -0.10395260557913467], [-0.5690956184391862, -0.10371638731713367], [-0.5797756276163357, -0.10359713667606255], [-0.5904081173131089, -0.10359447185854705], [-0.6007411996532863, -0.10366853317622965], [-0.6110659478682703, -0.1037984626692484], [-0.6213743482283394, -0.10400811997506026], [-0.6316583870037717, -0.1043213647311222], [-0.6419100504648465, -0.10476205657489125], [-0.6521213248818417, -0.10535405514382437], [-0.662284196525036, -0.10612122007537855], [-0.6723906516647078, -0.10708741100701073], [-0.6824326765711357, -0.10827648757617792], [-0.6924022575145985, -0.1097123094203371], [-0.7021185550948223, -0.11130685625681361], [-0.7118399110487283, -0.11303980962212803], [-0.7215421556357229, -0.11493007250021584], [-0.7312011191152133, -0.11699654787501253], [-0.7407926317466061, -0.11925813873045357], [-0.7502925237893083, -0.12173374805047446], [-0.7596766255027266, -0.12444227881901067], [-0.768920767146268, -0.1274026340199977], [-0.7780007789793392, -0.130633716637371], [-0.7868924912613469, -0.1341544296550661], [-0.7953997350589013, -0.13785339667892507], [-0.8038179830524727, -0.14180398890834597], [-0.8121319270906869, -0.14599785663331516], [-0.8203262590221715, -0.150426650143819], [-0.828385670695552, -0.15508201972984376], [-0.8362948539594556, -0.15995561568137578], [-0.8440385006625084, -0.16503908828840136], [-0.8516013026533373, -0.17032408784090675], [-0.8589679517805683, -0.17580226462887832], [-0.8661231398928285, -0.18146526894230242], [-0.8730658184899952, -0.1872822943889486], [-0.8798942601953023, -0.1933114912394147], [-0.8865832340876703, -0.19954817855844326], [-0.8931075092460194, -0.20598767541077687], [-0.8994418547492711, -0.21262530086115822], [-0.9055610396763452, -0.21945637397433], [-0.9114398331061623, -0.22647621381503458], [-0.9170530041176432, -0.23368013944801488], [-0.9223753217897084, -0.24106346993801336], [-0.9273815552012785, -0.2486215243497727], [-0.9321412069615954, -0.25658109374119487], [-0.9365528314056192, -0.2648162795735507], [-0.9406505030718546, -0.27329202098327315], [-0.9444682964988065, -0.28197325710679544], [-0.9480402862249788, -0.2908249270805505], [-0.9514005467888763, -0.29981197004097154], [-0.9545831527290034, -0.3088993251244916], [-0.9576221785838643, -0.3180519314675437], [-0.9605516988919639, -0.32723472820656085], [-0.9634057881918062, -0.3364126544779763], [-0.9662364149846857, -0.3459169591335778], [-0.9689035487421214, -0.3555429919551598], [-0.9714068269711653, -0.36527355785531423], [-0.9737458871788697, -0.375091461746633], [-0.9759203668722863, -0.38497950854170776], [-0.9779299035584674, -0.3949205031531307], [-0.9797741347444654, -0.4048972504934935], [-0.9814526979373318, -0.4148925554753881], [-0.9829652306441189, -0.42488922301140636], [-0.9843113703718791, -0.43487005801414036], [-0.9854556714467911, -0.4448911442701894], [-0.9863721247350744, -0.45495059059252374], [-0.9870869637523954, -0.4650424351513112], [-0.987626422014421, -0.47516071611671956], [-0.9880167330368179, -0.4852994716589165], [-0.9882841303352534, -0.49545273994806993], [-0.9884548474253941, -0.5056145591543477], [-0.9885551178229072, -0.5157789674479176], [-0.9886111750434594, -0.5259400029989474], [-0.9886492526027177, -0.5360917039776047], [-0.988674069905812, -0.5463036649179456], [-0.9886606448646487, -0.5565538653513492], [-0.9885911397161034, -0.5668278948803382], [-0.9884477166970518, -0.5771113431074354], [-0.9882125380443695, -0.587389799635163], [-0.9878677659949322, -0.5976488540660437], [-0.9873955627856155, -0.6078740960026001], [-0.9867780906532952, -0.6180511150473545], [-0.985997511834847, -0.6281655008028295], [-0.9850359885671464, -0.6382028428715476], [-0.9840211839928322, -0.6479468611849398], [-0.9829988046095597, -0.6577217534079818], [-0.9819156359689187, -0.667496692096434], [-0.9807184636224981, -0.6772408498060567], [-0.9793540731218882, -0.6869233990926105], [-0.9777692500186781, -0.6965135125118553], [-0.9759107798644575, -0.7059803626195521], [-0.9737254482108162, -0.7152931219714607], [-0.9711600406093437, -0.724420963123342], [-0.9681613426116292, -0.7333330586309561], [-0.9648696468705502, -0.7418704910910617], [-0.9612745301073006, -0.75038004197131], [-0.9573812064891906, -0.7588155883238749], [-0.9531948901835288, -0.7671310072009304], [-0.9487207953576248, -0.775280175654651], [-0.9439641361787876, -0.7832169707372102], [-0.9389301268143265, -0.7908952695007821], [-0.9336239814315509, -0.7982689489975413], [-0.9280509141977697, -0.8052918862796611], [-0.9222161392802929, -0.811917958399316], [-0.9162424384418797, -0.8180279341465965], [-0.9099357012072733, -0.823886812161562], [-0.903327776648468, -0.8294851018841287], [-0.8964505138374579, -0.834813312754213], [-0.889335761846237, -0.8398619542117307], [-0.8820153697467998, -0.8446215356965981], [-0.8745211866111404, -0.8490825666487312], [-0.8668850615112529, -0.8532355565080464], [-0.8591388435191318, -0.8570710147144598], [-0.8513143817067708, -0.8605794507078873], [-0.8431400390333946, -0.8637859792646643], [-0.834738283652425, -0.8665798085121847], [-0.8261378559221688, -0.8690004728145531], [-0.8173674962009345, -0.8710875065358742], [-0.808455944847029, -0.8728804440402521], [-0.7994319422187603, -0.8744188196917919], [-0.7903242286744364, -0.8757421678545978], [-0.7811615445723645, -0.8768900228927747], [-0.7719726302708525, -0.8779019191704269], [-0.7627862261282081, -0.878817391051659], [-0.7530871590610314, -0.8795730381081042], [-0.743311581541326, -0.8800157714559403], [-0.7334616202774564, -0.8801900725343741], [-0.7235394019777877, -0.8801404227826124], [-0.7135470533506844, -0.8799113036398627], [-0.7034867011045111, -0.8795471965453314], [-0.6933604719476326, -0.8790925829382259], [-0.6831704925884138, -0.8785919442577529], [-0.672918889735219, -0.8780897619431196], [-0.6626077900964132, -0.8776305174335326], [-0.651500323537305, -0.8771229480212243], [-0.6402943871142329, -0.8765137550055061], [-0.6290006068725359, -0.8758166828689362], [-0.6176296088575531, -0.8750454760940731], [-0.6061920191146231, -0.8742138791634746], [-0.5946984636890844, -0.8733356365596989], [-0.5831595686262764, -0.8724244927653041], [-0.5715859599715376, -0.8714941922628485], [-0.5599882637702069, -0.8705584795348896], [-0.5362861315553626, -0.8687155129880502], [-0.5240870940722914, -0.8678498256806687], [-0.5118087242574766, -0.8670017420105349], [-0.49947975274998585, -0.8661389668463424], [-0.4871289101888863, -0.8652292050567845], [-0.4747849272132453, -0.8642401615105537], [-0.4624765344621301, -0.8631395410763443], [-0.45023246257460814, -0.8618950486228485], [-0.43808144218974643, -0.8604743890187599], [-0.42605220394661264, -0.8588452671327718]], [[-0.42605220394661264, -0.8588452671327718], [-0.4144221579821932, -0.8570885500271452], [-0.4027919340059311, -0.8552080158294055], [-0.39118376929077314, -0.8532028458025618], [-0.3796199011096656, -0.8510722212096226], [-0.3681225667355549, -0.8488153233135969], [-0.35671400344138765, -0.846431333377494], [-0.34541644850011033, -0.8439194326643229], [-0.33425213918466934, -0.8412788024370922], [-0.32324331276801116, -0.8385086239588112], [-0.3124122065230824, -0.835608078492489], [-0.30252521521838044, -0.832792638223555], [-0.29277019320568964, -0.8298522669554587], [-0.2831369727595941, -0.8267931488414418], [-0.2736153861546783, -0.8236214680347467], [-0.2641952656655264, -0.820343408688615], [-0.25486644356672306, -0.8169651549562889], [-0.2456187521328522, -0.8134928909910102], [-0.23644202363849845, -0.8099328009460209], [-0.22732609035824605, -0.8062910689745632], [-0.2182607845666793, -0.8025738792298789], [-0.20956220042644655, -0.7988997416414969], [-0.20094032912832688, -0.7951322643698953], [-0.19239204310115304, -0.7912754848885338], [-0.18391421477375774, -0.7873334406708732], [-0.17550371657497388, -0.7833101691903737], [-0.16715742093363412, -0.7792097079204956], [-0.15887220027857135, -0.7750360943346991], [-0.15064492703861823, -0.7707933659064445], [-0.14247247364260768, -0.7664855601091922], [-0.1343517125193724, -0.7621167144164028], [-0.1263549770724857, -0.7578310735833329], [-0.11828122643549097, -0.7535726558262623], [-0.1101877785011051, -0.7493007553261544], [-0.10213195116204493, -0.7449746662639742], [-0.09417106231102737, -0.7405536828206856], [-0.0863624298407692, -0.7359970991772524], [-0.07876337164398729, -0.7312642095146396], [-0.07143120561339854, -0.7263143080138109], [-0.06442324964171978, -0.7211066888557307], [-0.05779682162166785, -0.715600646221363], [-0.05175360117797492, -0.710132371526722], [-0.04577906910077761, -0.7044400723633478], [-0.03993837766384592, -0.6985420966011342], [-0.03429667914094983, -0.6924567921099756], [-0.028919125805859272, -0.6862025067597657], [-0.023870869932344274, -0.6797975884203988], [-0.01921706379417477, -0.6732603849617692], [-0.01502285966512076, -0.6666092442537709], [-0.011353409818952217, -0.6598625141662978], [-0.008273866529439134, -0.6530385425692444], [-0.005800178377389911, -0.6464495104189815], [-0.0035771808412321474, -0.639548388244749], [-0.0016611155804111058, -0.6324240532347127], [-0.00010822425437203187, -0.6251653825770378], [0.001025251477439831, -0.6178612534598897], [0.0016830699555792409, -0.6106005430714341], [0.001808989520600947, -0.603472128599836], [0.0013467685130597055, -0.5965648872332611], [0.00024016527351026901, -0.5899676961598745], [-0.0015670618574926106, -0.5837694325678419], [-0.004258105677044383, -0.5777149661226483], [-0.007800361222490964, -0.5717981612058559], [-0.012085055270186986, -0.5660461506697964], [-0.017003414596487118, -0.5604860673668015], [-0.022446665977745986, -0.5551450441492027], [-0.028306036190318226, -0.5500502138693322], [-0.03447275201055852, -0.5452287093795214], [-0.04083804021482148, -0.5407076635321022], [-0.04729312757946177, -0.5365142091794063], [-0.05372924088083399, -0.5326754791737653], [-0.06089351069288771, -0.5289850103225551], [-0.06845266252268885, -0.5258094351881013], [-0.07635650511268356, -0.5230758135240192], [-0.08455484720531806, -0.5207112050839235], [-0.09299749754303846, -0.5186426696214298], [-0.101634264868291, -0.5167972668901528], [-0.1104149579235218, -0.5151020566437079], [-0.11928938545117702, -0.51348409863571], [-0.1282073561937029, -0.5118704526197743], [-0.13711867889354554, -0.5101881783495158], [-0.14709817042067544, -0.5083466952711094], [-0.157296038770154, -0.5066710983660102], [-0.16767689647482545, -0.5051438072600699], [-0.1782053560675342, -0.5037472415791396], [-0.1888460300811245, -0.5024638209490714], [-0.19956353104844066, -0.5012759649957161], [-0.21032247150232697, -0.5001660933449256], [-0.22108746397562778, -0.49911662562255127], [-0.23182312100118735, -0.4981099814544443], [-0.25327385129314933, -0.49616648254755624], [-0.26411214800643307, -0.4952557855425655], [-0.27499169351130187, -0.4944034936536269], [-0.28589523606735606, -0.49361661108288296], [-0.2968055239341963, -0.4929021420324763], [-0.30770530537142315, -0.49226709070454916], [-0.31857732863863697, -0.4917184613012441], [-0.3294043419954384, -0.4912632580247037], [-0.34016909370142806, -0.4909084850770706], [-0.3508543320162063, -0.490661146660487], [-0.3611026089021528, -0.49063701680827243], [-0.37134630352626147, -0.490880669731587], [-0.3815717764555377, -0.49131354481945233], [-0.39176538825698615, -0.4918570814608907], [-0.401913499497612, -0.49243271904492397], [-0.41200247074441987, -0.49296189696057424], [-0.4220186625644152, -0.49336605459686345], [-0.4319484355246027, -0.49356663134281353], [-0.4417781501919875, -0.4934850665874468], [-0.4514941671335745, -0.49304279971978493], [-0.46054921329684667, -0.4924582950661203], [-0.46966612147287906, -0.4918716197689122], [-0.4787878535431168, -0.4912175633726219], [-0.48785737138900537, -0.4904309154217111], [-0.49681763689198993, -0.48944646546064097], [-0.5056116119335157, -0.48819900303387326], [-0.5141822583950276, -0.4866233176858691], [-0.5224725381579713, -0.48465419896109024], [-0.5304254131037917, -0.482226436403998], [-0.5379838451139342, -0.4792748195590539], [-0.5446931474492682, -0.4761920340483801], [-0.5515146067481644, -0.4727756204655347], [-0.5583094562949593, -0.4690395698967048], [-0.5649389293739902, -0.4649978734280782], [-0.5712642592695936, -0.4606645221458421], [-0.5771466792661063, -0.45605350713618387], [-0.5824474226478653, -0.4511788194852908], [-0.5870277226992073, -0.44605445027935053], [-0.5907488127044693, -0.4406943906045504], [-0.5934719259479881, -0.4351126315470777], [-0.5951986779590581, -0.4291391597380559], [-0.5960952053666974, -0.42261446647586737], [-0.5962317153918818, -0.41566704231792356], [-0.5956784152555864, -0.4084253778216359], [-0.5945055121787872, -0.4010179635444159], [-0.5927832133824594, -0.39357329004367514], [-0.5905817260875789, -0.38621984787682523], [-0.5879712575151208, -0.37908612760127747], [-0.585022014886061, -0.3723006197744434], [-0.5818042054213749, -0.36599181495373473], [-0.5777771647172143, -0.35958220603445207], [-0.5729927907318499, -0.3534254216192138], [-0.5675573465353488, -0.34750242007686755], [-0.5615770951977777, -0.34179415977626093], [-0.5551582997892033, -0.33628159908624145], [-0.5484072233796923, -0.33094569637565685], [-0.5414301290393118, -0.32576741001335485], [-0.5343332798381283, -0.3207276983681828], [-0.5272229388462087, -0.3158075198089886], [-0.5202053691336199, -0.31098783270461955], [-0.5127254205588937, -0.30610154676488105], [-0.5049783438616922, -0.30150486590993364], [-0.4970042824957858, -0.29714310134466715], [-0.48884337991494603, -0.29296156427397146], [-0.48053577957294336, -0.2889055659027365], [-0.47212162492354864, -0.28492041743585217], [-0.4636410594205329, -0.28095143007820833], [-0.4551342265176669, -0.276943915034695], [-0.4466412696687215, -0.272843183510202], [-0.4382023323274675, -0.2685945467096192], [-0.4293283410183524, -0.2640691029241542], [-0.4203510207180106, -0.25958536176768954], [-0.41129594117686846, -0.25511586999437996], [-0.40218867214535253, -0.25063317435838045], [-0.39305478337388966, -0.24610982161384576], [-0.38391984461290607, -0.24151835851493067], [-0.37480942561282865, -0.23683133181579002], [-0.36574909612408396, -0.23202128827057877], [-0.3567644258970985, -0.22706077463345165], [-0.34788098468229883, -0.22192233765856353], [-0.33889415489476427, -0.21649080141745314], [-0.32996998677516454, -0.21091099436056165], [-0.32110024206540677, -0.2051954628004523], [-0.3122766825073981, -0.1993567530496882], [-0.3034910698430453, -0.19340741142083231], [-0.2947351658142555, -0.18735998422644787], [-0.2860007321629358, -0.18122701777909803], [-0.27727953063099314, -0.1750210583913458], [-0.2685633229603345, -0.1687546523757543], [-0.2508810693256106, -0.15579949952616942], [-0.241970945352888, -0.14896864348103106], [-0.23309820177823165, -0.14199405325955922], [-0.22424754140517417, -0.13492200421184136], [-0.21540366703724773, -0.127798771687965], [-0.20655128147798496, -0.1206706310380177], [-0.19767508753091811, -0.11358385761208688], [-0.18875978799957976, -0.10658472676026012], [-0.17979008568750227, -0.0997195138326249], [-0.1707506833982181, -0.09303449417926872], [-0.16178946952990658, -0.08657010675737595], [-0.1528201808174882, -0.08016672304126457], [-0.14383208194273644, -0.07382834564519535], [-0.13481443758742473, -0.06755897718342906], [-0.12575651243332664, -0.06136262027022649], [-0.11664757116221561, -0.055243277519848345], [-0.10747687845586512, -0.049204951546555464], [-0.0982336989960486, -0.04325164496460855], [-0.08890729746453963, -0.03738736038826841], [-0.07948693854311162, -0.03161610043179581], [-0.0698343610789542, -0.02587352687367578], [-0.06009537674064139, -0.020248359256156534], [-0.05027662913327014, -0.014727185120471269], [-0.040384761861937325, -0.009296592007853157], [-0.030426418531739913, -0.003943167459535401], [-0.020408242747774794, 0.0013465009832488292], [-0.010336878115138885, 0.0065858257792663424], [-0.00021896823892910867, 0.011788219387283956], [0.009938843275757623, 0.01696709426606849], [0.02012991282382439, 0.022135862874386753], [0.030602601508162647, 0.027389765555985997], [0.041150543983276666, 0.03258927732863517], [0.051763321888263575, 0.03773916992203245], [0.06243051686222051, 0.042844215065876025], [0.07314171054424462, 0.0479091844898641], [0.08388648457343309, 0.0529388499236949], [0.09465442058888301, 0.057937983097066575], [0.1054351002296916, 0.06291135573967738], [0.11621810513495595, 0.06786373958122545], [0.1269930169437732, 0.072799906351409], [0.1378434663278217, 0.07774066337140964], [0.14877909678521656, 0.08267077484052145], [0.1597703916263462, 0.08758301445461508], [0.17078783416159932, 0.09247015590956104], [0.1818019077013642, 0.09732497290123002], [0.19278309555602935, 0.10214023912549254], [0.2037018810359833, 0.10690872827821923], [0.21452874745161457, 0.11162321405528074], [0.2252341781133116, 0.11627647015254759], [0.24540632575599594, 0.1250333027776581], [0.25494540449538566, 0.1291585144644822], [0.26440963570337006, 0.13323815236964376], [0.2738027625336872, 0.13727346353642378], [0.2831285281400751, 0.14126569500810332], [0.29239067567627186, 0.14521609382796336], [0.3015929482960156, 0.14912590703928497], [0.31073908915304416, 0.15299638168534913], [0.3198328414010959, 0.1568287648094369], [0.32887794819390875, 0.16062430345482928], [0.33734753561642755, 0.1640445439702389], [0.3458624276139293, 0.16728472638979955], [0.3543817214086064, 0.17040713194755028], [0.36286451422265087, 0.17347404187753016], [0.3712699032782554, 0.17654773741377844], [0.3795569857976119, 0.1796904997903342], [0.38768485900291294, 0.18296461024123667], [0.3956126201163508, 0.18643235000052483], [0.40329936636011765, 0.19015600030223795], [0.41070419495640587, 0.19419784238041515], [0.4174442270251766, 0.19810038830651666], [0.42427160240989525, 0.20207226138901335], [0.43108142357293944, 0.2061462911828422], [0.43776879297668714, 0.21035530724294033], [0.44422881308351614, 0.2147321391242448], [0.45035658635580433, 0.21930961638169277], [0.4560472152559295, 0.22412056857022133], [0.46119580224626966, 0.22919782524476753], [0.46569744978920236, 0.23457421596026856], [0.4694472603471056, 0.24028257027166136], [0.4724410548478529, 0.24620885648086213], [0.4750012810656226, 0.2526164162417261], [0.47711342691772496, 0.25939987329764325], [0.47876298032147035, 0.26645385139200395], [0.479935429194169, 0.2736729742681981], [0.4806162614531314, 0.28095186566961594], [0.48079096501566787, 0.2881851493396477], [0.48044502779908865, 0.29526744902168334], [0.4795639377207042, 0.3020933884591131], [0.4781331826978247, 0.3085575913953271], [0.4759394474322092, 0.31502675769507943], [0.4729744297235995, 0.32143074225508167], [0.46932994584127796, 0.32774385637471115], [0.4650978120545258, 0.33394041135334496], [0.4603698446326254, 0.3399947184903602], [0.4552378598448583, 0.3458810890851341], [0.44979367396050624, 0.35157383443704376], [0.44412910324885113, 0.3570472658454663], [0.43833596397917474, 0.362275694609779], [0.4325060724207589, 0.3672334320293588], [0.4259499788554052, 0.37224244027268283], [0.41894688192271573, 0.37686504403774684], [0.41156177320733867, 0.3811605576957156], [0.40385964429392185, 0.3851882956177538], [0.3959054867671131, 0.3890075721750259], [0.3877642922115606, 0.39267770173869665], [0.3795010522119122, 0.39625799867993067], [0.37118075835281583, 0.3998077773698926], [0.36286840221891953, 0.40338635217974683], [0.3546289753948711, 0.40705303748065835], [0.3458899499752165, 0.4109633764717262], [0.3370251013024971, 0.4147937097398817], [0.3280504599614499, 0.41855411665366904], [0.31898205653681233, 0.4222546765816325], [0.30983592161332124, 0.42590546889231606], [0.3006280857757139, 0.42951657295426415], [0.2913745796087275, 0.43309806813602086], [0.2820914336970991, 0.43666003380613033], [0.2727946786255659, 0.4402125493331369], [0.263500344978865, 0.44376569408558464], [0.2539321497055146, 0.4473416498265699], [0.24428422651830295, 0.45080238338919176], [0.23457498532991977, 0.45418696458144203], [0.22482283605305484, 0.4575344632113123], [0.21504618860039781, 0.460883949086794], [0.2052634528846385, 0.464274492015879], [0.19549303881846652, 0.46774516180655884], [0.18575335631457168, 0.4713350282668253], [0.1760628152856437, 0.4750831612046698], [0.16643982564437218, 0.47902863042808413], [0.15669501860383514, 0.48321837009260915], [0.146977736873456, 0.48752304713471195], [0.13728711481253847, 0.49194059017907343], [0.12762228678038628, 0.49646892785037455], [0.11798238713630305, 0.501105988773296], [0.1083665502395926, 0.5058497015725192], [0.09877391044955856, 0.5106979948727248], [0.08920360212550464, 0.5156487972985936], [0.07965475962673461, 0.5207000374748069], [0.0701265173125521, 0.5258496440260453], [0.06035857363124623, 0.5313110542460765], [0.05062311231594863, 0.5369793239798225], [0.04091645852460035, 0.5428125453958345], [0.031234937415142484, 0.5487688106626631], [0.021574874145516076, 0.5548062119488595], [0.011932593873662224, 0.5608828414229743], [0.0023044217575220027, 0.5669567912535581], [-0.0073133170449635925, 0.5729861536091622], [-0.016924297375853364, 0.5789290206583372], [-0.035887816317840875, 0.5904209240851208], [-0.04518464857212221, 0.596200696564614], [-0.05444311203742834, 0.6020264056813469], [-0.0636836279111373, 0.6078416551085519], [-0.07292661739062706, 0.6135900485194621], [-0.08219250167327555, 0.61921518958731], [-0.09150170195646083, 0.6246606819853285], [-0.1008746394375609, 0.6298701293867502], [-0.11033173531395377, 0.6347871354648084], [-0.11989341078301732, 0.6393553038927353], [-0.12920848488470682, 0.6434603140454215], [-0.13858061959645507, 0.6473372721813895], [-0.148008090399916, 0.6509971767551337], [-0.15748917277674362, 0.6544510262211486], [-0.16702214220859196, 0.6577098190339291], [-0.17660527417711505, 0.66078455364797], [-0.18623684416396682, 0.6636862285177654], [-0.19591512765080127, 0.6664258420978101], [-0.20563840011927242, 0.6690143928425988], [-0.21540493705103425, 0.671462879206626], [-0.22527041007736312, 0.673705344148093], [-0.2351648749429003, 0.6756682195021466], [-0.24509644761616628, 0.6773993409245086], [-0.25507324406568166, 0.6789465440709004], [-0.265103380259967, 0.6803576645970439], [-0.27519497216754274, 0.6816805381586605], [-0.28535613575692953, 0.6829630004114716], [-0.2955949869966479, 0.6842528870111991], [-0.30591964185521825, 0.6855980336135645], [-0.3163382163011613, 0.6870462758742895], [-0.32769024134409724, 0.6884732955729266], [-0.33922934412466865, 0.6895853735917136], [-0.35091242385819665, 0.6905132717484943], [-0.3626963797600018, 0.6913877518611131], [-0.37453811104540524, 0.6923395757474136], [-0.3863945169297275, 0.6934995052252398], [-0.3982224966282895, 0.694998302112436], [-0.4099789493564123, 0.6969667282268462], [-0.4216207743294165, 0.6995355453863141], [-0.4457584878793634, 0.7070574097932714], [-0.4591352313863403, 0.7117857493272249], [-0.47289718371022027, 0.7170122305665872], [-0.4867064272776698, 0.7227285500674003], [-0.5002250445153552, 0.7289264043857066], [-0.5131151178499433, 0.7355974900775482], [-0.5250387297081005, 0.7427335036989673], [-0.5356579625164931, 0.7503261418060063], [-0.5446348987017877, 0.7583671009547073], [-0.5559155800377333, 0.7740739141088886], [-0.5595055166764124, 0.7819847561650906], [-0.5623843383880902, 0.7904082753568228], [-0.5645349529541701, 0.7991721431711893], [-0.5659402681560546, 0.8081040310952938], [-0.5665831917751466, 0.81703161061624], [-0.5664466315928486, 0.8257825532211317], [-0.5655134953905635, 0.834184530397073], [-0.5637666909496941, 0.8420652136311674], [-0.5611891260516431, 0.8492522744105191], [-0.5572057493349829, 0.8564312730139584], [-0.5518467901524206, 0.8633367173822741], [-0.5453084725501522, 0.8699408681465768], [-0.5377870205743742, 0.876215985937977], [-0.5294786582712829, 0.8821343313875851], [-0.5205796096870745, 0.8876681651265127], [-0.5112860988679453, 0.8927897477858697], [-0.5017943498600915, 0.8974713399967673], [-0.4923005867097096, 0.9016852023903159], [-0.4830010334629957, 0.9054035955976263], [-0.4726017756738357, 0.908811471507279], [-0.46167941453464023, 0.9114460788098682], [-0.450319826109597, 0.913412846301977], [-0.43860888646289403, 0.91481720278019], [-0.4266324716587191, 0.9157645770410906], [-0.4144764577612603, 0.9163603978812628], [-0.40222672083470545, 0.9167100940972908], [-0.3899691369432423, 0.9169190944857577], [-0.37778958215105907, 0.9170928278432482], [-0.36577393252234336, 0.9173367229663458], [-0.3535086892899518, 0.9175310412182835], [-0.3411830399136085, 0.9174843378550456], [-0.3288063717052142, 0.9172203537804862], [-0.31638807197666996, 0.9167628298984609], [-0.3039375280398769, 0.9161355071128245], [-0.29146412720673565, 0.9153621263274312], [-0.2789772567891475, 0.9144664284461359], [-0.2664863040990133, 0.9134721543727939], [-0.25400065644823405, 0.9124030450112598], [-0.2415297011487108, 0.9112828412653882], [-0.22888324380021222, 0.9099978496180054], [-0.21621067507474206, 0.9084838191625402], [-0.2035200099408628, 0.9067920152356136], [-0.19081926336713703, 0.9049737031738474], [-0.17811645032212725, 0.9030801483138625], [-0.1654195857743962, 0.9011626159922811], [-0.1527366846925062, 0.8992723715457243], [-0.14007576204502, 0.897460680310814], [-0.12744483280050004, 0.8957788076241712], [-0.11485191192750902, 0.8942780188224176], [-0.10255605283661778, 0.8929621480713293], [-0.09029940675841004, 0.8917360333213957], [-0.07807311297870953, 0.8905865008592521], [-0.06586831078333989, 0.889500376971533], [-0.05367613945812495, 0.8884644879448735], [-0.04148773828888831, 0.8874656600659087], [-0.029294246561453845, 0.8864907196212737], [-0.01708680356164512, 0.8855264928976034], [-0.00485654857528596, 0.8845598061815328], [0.007405379111799941, 0.8835774857596967], [0.019799854818818297, 0.8825365559679438], [0.032221510193137425, 0.8814391872819796], [0.044663485539125684, 0.8803161449573815], [0.057118921161151394, 0.8791981942497276], [0.06958095736358288, 0.878116100414595], [0.08204273445078852, 0.8771006287075618], [0.09449739272713656, 0.8761825443842055], [0.10693807249699541, 0.875392612700104], [0.11935791406473331, 0.8747615989108344], [0.13175005773471865, 0.8743202682719751], [0.14397620305947328, 0.8740692650114832], [0.1561954694113699, 0.873970207853377], [0.16840591247540848, 0.8740073108010582], [0.18060558793658893, 0.8741647878579284], [0.19279255147991123, 0.8744268530273893], [0.20496485879037532, 0.8747777203128431], [0.2171205655529811, 0.8752016037176906], [0.22925772745272852, 0.8756827172453344], [0.24137440017461756, 0.8762052748991757], [0.2534686394036481, 0.8767534906826161], [0.2653955118426415, 0.877365216177219], [0.2773069390967291, 0.8780881073352769], [0.2892020573297544, 0.8789006516643179], [0.3010800027055605, 0.8797813366718681], [0.3129399113879909, 0.8807086498654557], [0.3247809195408886, 0.8816610787526076], [0.3366021633280973, 0.8826171108408507], [0.34840277891346, 0.8835552336377128], [0.36018190246082005, 0.8844539346507206], [0.37193867013402093, 0.8852917013874019], [0.38347332319007355, 0.8861092501970848], [0.394996482725141, 0.8869734301178521], [0.40650466047654327, 0.8878598142597796], [0.4179943681816009, 0.8887439757329427], [0.42946211757763425, 0.889601487647417], [0.4409044204019633, 0.8904079231132778], [0.4523177883919087, 0.8911388552406008], [0.4636987332847907, 0.8917698571394616], [0.4750437668179293, 0.8922765019199353], [0.486349400728645, 0.8926343626920977], [0.4973078759213523, 0.8929094619201561], [0.5082580190337467, 0.8931773091747813], [0.5191907645863564, 0.8934039090011283], [0.5300970470997098, 0.8935552659443522], [0.5409678010943353, 0.8935973845496077], [0.5517939610907608, 0.8934962693620498], [0.5625664616095151, 0.8932179249268338], [0.5732762371711262, 0.8927283557891144], [0.5839142222961222, 0.8919935664940465], [0.5944713515050319, 0.890979561586785], [0.6046333375964174, 0.8898017315608653], [0.6147932924588246, 0.8885006489346963], [0.6249282140414728, 0.8870492081416895], [0.6350151002935815, 0.8854203036152566], [0.6450309491643695, 0.8835868297888092], [0.6549527586030565, 0.8815216810957587], [0.6647575265588612, 0.8791977519695165], [0.6744222509810032, 0.8765879368434947], [0.6839239298187015, 0.8736651301511043], [0.6932395610211752, 0.8704022263257569], [0.7021798924215639, 0.86690913565074], [0.7110499979547159, 0.8631345554789152], [0.71982624683303, 0.8590867585887967], [0.7284850082689059, 0.8547740177588996], [0.7370026514747425, 0.8502046057677382], [0.7453555456629395, 0.845386795393827], [0.7535200600458957, 0.8403288594156809], [0.7614725638360109, 0.8350390706118143], [0.7691894262456843, 0.829525701760742], [0.7766470164873148, 0.8237970256409783], [0.783751700666119, 0.8178946663774386], [0.790638241491833, 0.8117063264215741], [0.7973150996136065, 0.8052568448516326], [0.8037907356805882, 0.7985710607458615], [0.8100736103419273, 0.7916738131825084], [0.8161721842467731, 0.7845899412398203], [0.8220949180442748, 0.7773442839960453], [0.8278502723835814, 0.7699616805294307], [0.833446707913842, 0.7624669699182237], [0.8388926852842058, 0.754884991240672], [0.8442919189125397, 0.7469833676696226], [0.84950301708525, 0.7388729956439101], [0.8545303394219996, 0.730578260164048], [0.8593782455424513, 0.7221235462305505], [0.8640510950662685, 0.7135332388439313], [0.8685532476131139, 0.7048317230047043], [0.8728890628026502, 0.6960433837133835], [0.8770629002545406, 0.6871926059704826], [0.881079119588448, 0.6783037747765156], [0.8849420804240354, 0.6694012751319964], [0.8886056377667896, 0.66044280287503], [0.8920338358953251, 0.6513929974261811], [0.8952573649657337, 0.6422606998455853], [0.8983069151341072, 0.6330547511933786], [0.901213176556537, 0.6237839925296972], [0.9040068393891147, 0.6144572649146767], [0.9067185937879312, 0.605083409408453], [0.9093791299090794, 0.595671267071162], [0.9120191379086494, 0.5862296789629399], [0.9146693079427335, 0.5767674861439223], [0.9173794200991132, 0.567046272372811], [0.9200451940455294, 0.5572772695191628], [0.9226580184709419, 0.5474624291176768], [0.9252092820643101, 0.5376037027030528], [0.9276903735145933, 0.5277030418099893], [0.9300926815107513, 0.5177623979731864], [0.9324075947417434, 0.5077837227273425], [0.9346265018965294, 0.4977689676071574], [0.9367407916640685, 0.48772008414733026], [0.9387418527333202, 0.4776390238825601], [0.9406725212949836, 0.4673229649105226], [0.9425094766221563, 0.4569443896070655], [0.9442514916119578, 0.44651376752878746], [0.9458973391615066, 0.43604156823228724], [0.9474457921679221, 0.4255382612741634], [0.9488956235283232, 0.41501431621101476], [0.9502456061398288, 0.40448020259943984], [0.9514945128995576, 0.3939463899960375], [0.9526411167046289, 0.3834233479574062], [0.9536841904521616, 0.3729215460401447], [0.954679557573737, 0.36248744931842536], [0.9556689238036042, 0.35203912391561515], [0.9566122290075236, 0.3415813173767759], [0.9574694130512555, 0.33111877724696936], [0.9582004158005606, 0.32065625107125717], [0.9587651771211991, 0.3101984863947014], [0.9591236368789318, 0.2997502307623636], [0.9592357349395187, 0.28931623171930565], [0.9590614111687208, 0.27890123681058926], [0.9585606054322978, 0.26850999358127625], [0.9577557895537145, 0.2580766596765404], [0.9567033085063343, 0.2475991131930493], [0.9554089561632972, 0.23710176064893235], [0.9538785263977438, 0.2266090085623192], [0.9521178130828143, 0.21614526345133933], [0.950132610091649, 0.20573493183412234], [0.9479287112973879, 0.19540242022879778], [0.9455119105731715, 0.1851721351534951], [0.94288800179214, 0.1750684831263439], [0.9370875156442793, 0.15560159597280177], [0.93386186910228, 0.14623551302664564], [0.9304060825275939, 0.13699224263308432], [0.9267403992463794, 0.12784640559819666], [0.9228850625847941, 0.11877262272806141], [0.9188603158689962, 0.1097455148287575], [0.914686402425144, 0.10073970270636377], [0.9103835655793953, 0.09172980716695908], [0.9059720486579083, 0.08269044901662227], [0.9014720949868409, 0.07359624906143221], [0.8965418678532404, 0.06391987857352763], [0.8913806153763255, 0.05422742875621335], [0.8860221862921036, 0.04452789267051796], [0.8805004293365818, 0.034830263377469986], [0.8748491932457674, 0.025143533938098102], [0.8691023267556672, 0.015476697413430818], [0.8632936786022888, 0.005838746864496739], [0.857457097521639, -0.0037613246476755685], [0.851626432249725, -0.013314524062057525], [0.845835531522554, -0.022811858317620545]]], "K14n14349": [[[0.8182955166761978, -0.5590504450335185], [0.8214530010496641, -0.5528976220871544], [0.8233660482810337, -0.5455353492547665], [0.8241695658864199, -0.5372039369428099], [0.823998461381936, -0.5281436955577385], [0.822987642283696, -0.5185949355060083], [0.8212720161078133, -0.5087979671940734], [0.8189864903704012, -0.49899310102838884], [0.8162659725875735, -0.4894206474154093], [0.8132453702754434, -0.48032091676158967], [0.8100595909501247, -0.4719342194733849], [0.8062685520512637, -0.46369850926748174], [0.8017174581514959, -0.45564771163191964], [0.7965061822246011, -0.44777425343324495], [0.7907345972443602, -0.44007056153800467], [0.7845025761845539, -0.43252906281274517], [0.777909992018962, -0.4251421841240131], [0.7710567177213652, -0.41790235233835504], [0.764042626265544, -0.4108019943223177], [0.7569675906252783, -0.40383353694244745], [0.7499314837743489, -0.3969894070652912], [0.7424271993686622, -0.3900623057331903], [0.7345343917929503, -0.38340310919145215], [0.7263290473774183, -0.37696322286229034], [0.717887152452272, -0.3706940521679188], [0.709284693347717, -0.3645470025305515], [0.7005976563939589, -0.35847347937240226], [0.6919020279212033, -0.35242488811568495], [0.6832737942596556, -0.3463526341826134], [0.6747889417395219, -0.3402081229954016], [0.6585658458405113, -0.3278240878442521], [0.6505449157814339, -0.32178518359554076], [0.642504872380933, -0.3157888321435115], [0.6344899215061666, -0.3097978184015463], [0.6265442690242933, -0.3037749272830273], [0.618712120802471, -0.29768294370133663], [0.6110376827078579, -0.29148465256985634], [0.6035651606076123, -0.2851428388019686], [0.5963387603688926, -0.27862028731105537], [0.5894026878588565, -0.2718797830104989], [0.5829805495549805, -0.26520059566525556], [0.5767457195159532, -0.25837166729216005], [0.570692142401642, -0.25140518274823787], [0.5648137628719136, -0.24431332689051483], [0.5591045255866357, -0.23710828457601657], [0.5535583752056752, -0.22980224066176874], [0.5481692563888996, -0.22240738000479693], [0.5429311137961759, -0.21493588746212683], [0.5378378920873713, -0.2073999478907842], [0.5328835359223532, -0.19981174614779457], [0.528191663138489, -0.19226281887787472], [0.5237140017898883, -0.18460174391959186], [0.5194222259720926, -0.17684310403777598], [0.5152880097806438, -0.16900148199725706], [0.5112830273110832, -0.16109146056286516], [0.5073789526589525, -0.15312762249943038], [0.5035474599197934, -0.14512455057178256], [0.49976022318914737, -0.13709682754475186], [0.4959889165625562, -0.12905903618316827], [0.4922052141355615, -0.12102575925186185], [0.48846544919250523, -0.11292473997355877], [0.4848551178736398, -0.10475288931025256], [0.4813419550000048, -0.09652780951374629], [0.47789369539264004, -0.08826710283584299], [0.47447807387258534, -0.07998837152834576], [0.4710628252608806, -0.07170921784305775], [0.4676156843785656, -0.06344724403178198], [0.46410438604668014, -0.0552200523463216], [0.4604966650862639, -0.047045245038479656], [0.4567602563183569, -0.03894042436005926], [0.4529660423902569, -0.03090291518559292], [0.4491649550233721, -0.02286639374121263], [0.4453372227352713, -0.014842736958074743], [0.44146307404352303, -0.006843821767335551], [0.43752273746569564, 0.0011184748998486198], [0.43349644151935784, 0.009032276112321463], [0.42936441472207787, 0.016885704938926674], [0.42510688559142445, 0.024666884448507925], [0.4207040826449661, 0.032363937709908884], [0.4161362344002712, 0.03996498779197328], [0.4113514162429685, 0.047512226762014914], [0.40637640604867326, 0.05498391093593556], [0.4012412534677796, 0.062382867076120056], [0.3959760081506817, 0.06971192194495326], [0.3906107197477733, 0.07697390230482001], [0.3851754379094482, 0.0841716349181052], [0.37970021228610035, 0.09130794654719362], [0.37421509252812385, 0.09838566395447013], [0.3687501282859124, 0.1054076139023196], [0.3581422140996748, 0.11901618292898898], [0.3529155335337276, 0.12558313983760727], [0.3476618015997487, 0.1320850050400012], [0.34238749238546806, 0.13852928969719036], [0.33709907997861577, 0.14492350497019424], [0.33180303846692183, 0.15127516202003238], [0.32650584193811644, 0.15759177200772426], [0.32121396447992956, 0.1638808460942895], [0.31593388018009133, 0.1701498954407475], [0.3106720631263318, 0.1764064312081178], [0.30563991107681826, 0.1825386248546549], [0.3007051089514105, 0.1887663407780408], [0.29582721067192297, 0.1950365214150477], [0.29096577016017, 0.20129610920244778], [0.286080341337966, 0.20749204657701326], [0.28113047812712555, 0.21357127597551626], [0.27607573444946293, 0.21948073983472904], [0.2708756642267925, 0.22516738059142377], [0.2654898213809288, 0.23057814068237267], [0.25987775983368616, 0.23565996254434785], [0.25431210747861277, 0.24037001402441607], [0.2486153732500242, 0.24506197394711937], [0.24279185724465385, 0.24966287894961506], [0.23684585955923523, 0.2540997656690603], [0.23078168029050183, 0.2582996707426123], [0.22460361953518715, 0.2621896308074284], [0.21831597739002456, 0.2656966825006657], [0.21192305395174768, 0.2687478624594815], [0.20542914931708983, 0.27127020732103313], [0.19883856358278457, 0.27319075372247764], [0.192045191377891, 0.2745218750645192], [0.18502959891007265, 0.2753346709603064], [0.17784089638285963, 0.2756647445867674], [0.17052819399978225, 0.27554769912083077], [0.16314060196437055, 0.275019137739425], [0.1557272304801548, 0.2741146636194786], [0.1483371897506651, 0.27286987993792], [0.14101958997943173, 0.27132038987167784], [0.13382354136998487, 0.26950179659768037], [0.12679815412585457, 0.26744970329285617], [0.11956357536021596, 0.26482796009963383], [0.1124985575707304, 0.26160342718997986], [0.10555739909665196, 0.257882186501833], [0.0986943982772345, 0.2537703199731323], [0.09186385345173205, 0.24937390954181682], [0.08502006295939855, 0.24479903714582554], [0.07811732513948798, 0.2401517847230974], [0.07110993833125427, 0.23553823421157144], [0.06395220087395144, 0.23106446754918664], [0.048303289922200524, 0.22231586152465693], [0.03989050893707077, 0.217744077905734], [0.031363885273052214, 0.21314224195790998], [0.022727236051752975, 0.20853137982198164], [0.013984378394781151, 0.20393251763874573], [0.005139129423744849, 0.199366681548999], [-0.003804693739747824, 0.19485489769353825], [-0.01284327397408878, 0.1904181922131602], [-0.02197279415766991, 0.18607759124866172], [-0.04112369559400847, 0.1774775908771597], [-0.051232177894073735, 0.1731823710246759], [-0.06148667859038215, 0.16896654827309707], [-0.07185899220423708, 0.16482820951213212], [-0.08232091325694184, 0.16076544163149015], [-0.09284423626979975, 0.1567763315208801], [-0.10340075576411417, 0.15285896607001098], [-0.11396226626118847, 0.14901143216859175], [-0.12450056228232591, 0.14523181670633145], [-0.1349874383488298, 0.1415182065729391], [-0.14536312242259436, 0.13789962988653104], [-0.15576663433603508, 0.1343435451725093], [-0.16619210817260335, 0.13085284221420887], [-0.17663367801575097, 0.12743041079496475], [-0.1870854779489293, 0.12407914069811213], [-0.19754164205559, 0.12080192170698609], [-0.20799630441918457, 0.1176016436049216], [-0.21844359912316463, 0.11448119617525382], [-0.22887766025098175, 0.11144346920131781], [-0.2392926218860874, 0.10849135246644864], [-0.2494401262910061, 0.10570216543103853], [-0.2595750645830078, 0.10300692688067052], [-0.26970061219578645, 0.10039757735260947], [-0.27981994456303594, 0.09786605738412016], [-0.2899362371184502, 0.09540430751246734], [-0.3000526652957232, 0.09300426827491577], [-0.31017240452854866, 0.09065788020873028], [-0.3202986302506207, 0.08835708385117563], [-0.3304345178956332, 0.0860938197395166], [-0.3405832428972799, 0.08386002841101799], [-0.35070791424648645, 0.08170391077044195], [-0.36086056946383305, 0.07964391039839913], [-0.3710315194735452, 0.0776593266709383], [-0.3812110751998491, 0.07572945896410829], [-0.39138954756697014, 0.07383360665395788], [-0.40155724749913413, 0.07195106911653593], [-0.411704485920567, 0.07006114572789117], [-0.4218215737554943, 0.06814313586407245], [-0.431898821928142, 0.06617633890112855], [-0.4419265413627355, 0.06414005421510832], [-0.451716508277186, 0.06212979406405993], [-0.4615031436856516, 0.06015198332631537], [-0.4712768202919678, 0.0581840149548179], [-0.4810279107999694, 0.056203281902510796], [-0.4907467879134917, 0.05418717712233729], [-0.5004238243363697, 0.052113093567240656], [-0.5100493927724384, 0.04995842419016415], [-0.5196138659255332, 0.04770056194405105], [-0.5291076164994891, 0.04531689978184459], [-0.5385210171981412, 0.042784830656488054], [-0.547628899816993, 0.04026119299515124], [-0.556753743024202, 0.03773596331040211], [-0.5658649343573283, 0.035171248427019484], [-0.574931861353932, 0.032529155169782165], [-0.5839239115515733, 0.02977179036346898], [-0.5928104724878124, 0.026861260832858752], [-0.6015609317002093, 0.02375967340273029], [-0.610144676726324, 0.02042913489786242], [-0.6185310951037168, 0.016831752143033958], [-0.6266895743699479, 0.012929631963023708], [-0.6344135065152882, 0.008970877531964518], [-0.6421790156999853, 0.0048552780076384], [-0.6499070441850789, 0.0005654113480927076], [-0.6575185342316088, -0.003916144488625215], [-0.6649344281006142, -0.00860681154446799], [-0.6720756680531348, -0.013524011861388303], [-0.6788631963502104, -0.01868516748133877], [-0.6852179552528802, -0.024107700446272074], [-0.691060887022184, -0.029809032798140806], [-0.6963129339191614, -0.03580658657889769], [-0.7008526757573734, -0.04178200666445605], [-0.7052040209626037, -0.04815461607051611], [-0.709295419505638, -0.0548499573220924], [-0.7130553213572615, -0.06179357294419938], [-0.7164121764882596, -0.06891100546185161], [-0.7192944348694177, -0.07612779740006362], [-0.7216305464715215, -0.08336949128384988], [-0.7233489612653559, -0.09056162963822496], [-0.724378129221707, -0.09762975498820335], [-0.7246465003113595, -0.10449940985879955], [-0.7241208405589765, -0.11120766499138066], [-0.7228578177251095, -0.11804747561951871], [-0.7209283074120744, -0.12495224975967675], [-0.7184031852221865, -0.13185539542831787], [-0.7153533267577623, -0.13869032064190517], [-0.7118496076211173, -0.14539043341690172], [-0.7079629034145672, -0.15188914176977056], [-0.7037640897404285, -0.15811985371697482], [-0.6993240422010161, -0.1640159772749776], [-0.6947136363986466, -0.16951092046024188], [-0.6894825267791084, -0.17490718226288415], [-0.6837206137483296, -0.17995853958803368], [-0.6774942812163827, -0.18469486123128728], [-0.6708699130933398, -0.18914601598824166], [-0.6639138932892734, -0.19334187265449349], [-0.656692605714256, -0.1973123000256396], [-0.6492724342783602, -0.2010871668972767], [-0.641719762891658, -0.20469634206500148], [-0.6341009754642223, -0.20816969432441074], [-0.626482455906125, -0.21153709247110125], [-0.6180290248590166, -0.21496947250084425], [-0.6093116486298095, -0.21803712375767276], [-0.6003641355576679, -0.22080626604411918], [-0.5912202939817557, -0.22334311916271604], [-0.5819139322412373, -0.22571390291599586], [-0.5724788586752765, -0.22798483710649103], [-0.5629488816230377, -0.23022214153673404], [-0.5533578094236846, -0.23249203600925744], [-0.5437394504163817, -0.23486074032659365], [-0.534127612940293, -0.23739447429127516], [-0.5236867426796474, -0.2401581104103353], [-0.5130889341307671, -0.24279666864914073], [-0.5023653637941422, -0.24536899773604137], [-0.49154720817026365, -0.24793394639938723], [-0.4806656437596214, -0.2505503633675283], [-0.46975184706270623, -0.2532770973688146], [-0.4588369945800081, -0.2561729971315962], [-0.44795226281201794, -0.25929691138422295], [-0.43712882825922594, -0.2627076888550449], [-0.4152138795514037, -0.27081829391065065], [-0.40406583590685774, -0.2755488638392868], [-0.39294764680926314, -0.28059294737767737], [-0.38185322257939847, -0.2858876038451791], [-0.37077647353804244, -0.29136989256114887], [-0.35971131000597384, -0.29697687284494345], [-0.3486516423039712, -0.3026456040159196], [-0.3375913807528132, -0.30831314539343413], [-0.3265244356732785, -0.3139165562968438], [-0.31544471738614577, -0.31939289604550536], [-0.3043265721948485, -0.3249280737215893], [-0.2932656900180076, -0.3306403082889691], [-0.28223815242822636, -0.3364623020540627], [-0.27122004099810804, -0.3423267573232881], [-0.26018743730025584, -0.34816637640306336], [-0.24911642290727298, -0.35391386159980653], [-0.23798307939176266, -0.3595019152199355], [-0.22676348832632823, -0.36486323956986827], [-0.21543373128357285, -0.3699305369560229], [-0.1923655910370669, -0.3789700584076601], [-0.1806225939667194, -0.3830025320303142], [-0.16876686743197566, -0.38677559755843194], [-0.15682438023975426, -0.39033092199766567], [-0.14482110119697372, -0.3937101723536674], [-0.1327829991105525, -0.39695501563208957], [-0.12073604278740913, -0.40010711883858435], [-0.10870620103446216, -0.4032081489788041], [-0.09671944265863011, -0.40629977305840076], [-0.08480173646683145, -0.4094236580830268], [-0.07314379227599108, -0.4124192478636628], [-0.06145834858598968, -0.4152519665513532], [-0.04976067357293447, -0.4179648681347141], [-0.038066035412932714, -0.4206010066023619], [-0.026389702282091636, -0.42320343594291265], [-0.014746942356518498, -0.4258152101449828], [-0.003153023812320556, -0.4284793831971887], [0.008376785174394897, -0.4312390090881464], [0.019827216427520732, -0.4341371418064722], [0.031183001770949556, -0.43721683534078265], [0.04213490585869888, -0.4403313643911466], [0.05303395118665649, -0.4434961815937342], [0.06387893271020537, -0.4467225200267768], [0.07466864538472841, -0.4500216127685055], [0.08540188416560862, -0.45340469289715135], [0.0960774440082289, -0.4568829934909456], [0.10669411986797223, -0.46046774762811943], [0.11725070670022145, -0.4641701883869041], [0.1277459994603597, -0.46800154884553097], [0.13817879310376974, -0.4719730620822307], [0.14840944219160945, -0.476046676921433], [0.15856701318491379, -0.4802687226284714], [0.16865788928810302, -0.48462318838993657], [0.17868845370559738, -0.4890940633924188], [0.18866508964181716, -0.49366533682250846], [0.1985941803011827, -0.49832099786679607], [0.20848210888811425, -0.5030450357118719], [0.21833525860703204, -0.5078214395443265], [0.22816001266235644, -0.5126341985507502], [0.23796275425850766, -0.5174673019177335], [0.24765493877125636, -0.5223065168651175], [0.25728521775171614, -0.5272119118207075], [0.26686452096180313, -0.5321795161377554], [0.27640377816343376, -0.5372053591695133], [0.28591391911852415, -0.5422854702692333], [0.29540587358899073, -0.5474158787901678], [0.30489057133674974, -0.5525926140855688], [0.3143789421237175, -0.5578117055086884], [0.3238819157118101, -0.5630691824127787], [0.333410421862944, -0.5683610741510922], [0.34314343669335784, -0.5738041395772948], [0.3528743728047065, -0.5793038823196258], [0.3626041343534221, -0.5848554824089446], [0.3723336254959369, -0.5904541198761109], [0.38206375038868334, -0.5960949747519847], [0.3917954131880935, -0.6017732270674253], [0.4015295180505996, -0.6074840568532928], [0.41126696913263405, -0.6132226441404465], [0.4210086705906291, -0.6189841689597463], [0.4307555265810167, -0.6247638113420517], [0.44064703630800345, -0.6306737599097987], [0.4505205543116356, -0.6366395499148485], [0.4603851377513309, -0.6426502340970631], [0.4702498437865068, -0.6486948651963041], [0.4801237295765809, -0.6547624959524332], [0.4900158522809709, -0.660842179105312], [0.4999352690590942, -0.6669229673948023], [0.5098910370703686, -0.6729939135607658], [0.5198922134742114, -0.6790440703430645], [0.5299478554300405, -0.6850624904815596], [0.5402746638461333, -0.6911989211781875], [0.5506357253835157, -0.6973407180214707], [0.5610312865511804, -0.7034828079426091], [0.5714615938581206, -0.7096201178728031], [0.5819268938133286, -0.7157475747432529], [0.5924274329257977, -0.7218601054851584], [0.6029634577045206, -0.7279526370297201], [0.6135352146584901, -0.7340200963081379], [0.6241429502966991, -0.7400574102516118], [0.6456498458267758, -0.7522052540804769], [0.6565623876594638, -0.7584471097706991], [0.6675190581782351, -0.7647335334307526], [0.6785143789351205, -0.7710129856293818], [0.6895428714821505, -0.7772339269353303], [0.7005990573713561, -0.7833448179173426], [0.711677458154768, -0.7892941191441625], [0.7227725953844166, -0.7950302911845344], [0.733878990612333, -0.8005017946072018], [0.7449911653905474, -0.8056570899809095], [0.7555915462122208, -0.8103879629895885], [0.7662506479958529, -0.8150740727768502], [0.7769504945005048, -0.8196587061341274], [0.7876731094852384, -0.8240851498528531], [0.7984005167091153, -0.82829669072446], [0.8091147399311969, -0.8322366155403809], [0.8197978029105449, -0.8358482110920487], [0.830431729406221, -0.8390747641708962], [0.8409985431772867, -0.8418595615683564], [0.8514802679828033, -0.8441458900758619], [0.8609531630616721, -0.8458877945676286], [0.870470538068504, -0.8474324021779891], [0.8799981949443088, -0.8487358259845342], [0.8895019356300957, -0.8497541790648537], [0.8989475620668747, -0.8504435744965386], [0.9083008761956554, -0.8507601253571795], [0.9175276799574474, -0.8506599447243662], [0.9265937752932608, -0.8500991456756899], [0.9354649641441048, -0.8490338412887406], [0.944107048450989, -0.847420144641109], [0.9522142659929429, -0.8453988627559861], [0.9603528547275803, -0.8429481273056578], [0.9684519388673272, -0.8400804422022888], [0.9764406426246093, -0.8368083113580433], [0.984248090211852, -0.8331442386850858], [0.9918034058414812, -0.8291007280955804], [0.9990357137259225, -0.824690283501692], [1.0058741380776008, -0.819925408815585], [1.012247803108943, -0.8148186079494232], [1.018085833032374, -0.8093823848153714], [1.0233947579775495, -0.8035563673179889], [1.028317314378696, -0.7972302664096211], [1.0328627660500045, -0.7904670037763479], [1.037040376805666, -0.7833295011042494], [1.0408594104598718, -0.7758806800794051], [1.0443291308268134, -0.7681834623878956], [1.0474588017206814, -0.7603007697158003], [1.0502576869556666, -0.7522955237491994], [1.052735050345961, -0.7442306461741727], [1.054900155705755, -0.7361690586768002], [1.0567818361016008, -0.7273849862566113], [1.058138599413875, -0.7183489951934207], [1.0590299020509113, -0.7090979012196824], [1.059515200421043, -0.6996685200678509], [1.059653950932603, -0.6900976674703805], [1.0595056099939248, -0.6804221591597255], [1.059129634013342, -0.67067881086834], [1.0585854793991873, -0.6609044383286787], [1.0579326025597946, -0.6511358572731957], [1.057230459903497, -0.6414098834343454], [1.0563224183120354, -0.6310662783043998], [1.0551227858091559, -0.6206357535204106], [1.0536656348162294, -0.6101346270493855], [1.0519850377546267, -0.5995792168583319], [1.0501150670457196, -0.5889858409142577], [1.0480897951108785, -0.5783708171841706], [1.045943294371475, -0.5677504636350781], [1.0437096372488803, -0.5571410982339879], [1.0414228961644656, -0.5465590389479078], [1.0391171435396014, -0.5360206037438451], [1.0367187856868783, -0.5253655134912356], [1.0342039177091054, -0.514729490922719], [1.0315789950999994, -0.504106813053617], [1.028850473353277, -0.49349175689925107], [1.0260248079626555, -0.4828785994749426], [1.0231084544218514, -0.4722616177960131], [1.0201078682245814, -0.4616350888777841], [1.0170295048645628, -0.45099328973557706], [1.0138798198355121, -0.44033049738471336], [1.0106652686311461, -0.4296409888405147], [1.0072804518105614, -0.41854089277227907], [1.0038266458241205, -0.4073760145618406], [1.0002968477793923, -0.3961680042505033], [0.9966840547839458, -0.3849385118795711], [0.9929812639453502, -0.37370918749034787], [0.9891814723711746, -0.3625016811241377], [0.985277677168988, -0.3513376428222443], [0.9812628754463597, -0.3402387226259716], [0.9771300643108586, -0.32922657057662374], [0.9728722408700539, -0.31832283671550443], [0.9684863231704105, -0.3076464970022872], [0.9639013101482253, -0.2970475136559856], [0.9591570165054468, -0.28651698303168993], [0.9542932569440243, -0.2760460014844908], [0.9493498461659058, -0.2656256653694783], [0.9443665988730396, -0.2552470710417428], [0.9393833297673749, -0.24490131485637484], [0.9344398535508601, -0.2345794931684645], [0.9295759849254434, -0.22427270233310231], [0.9248315385930738, -0.21397203870537848], [0.920328859247917, -0.20401780001227937], [0.9158734081713048, -0.1941209073037476], [0.9114556305207162, -0.18426762310701927], [0.9070659714536304, -0.17444420994933052], [0.9026948761275264, -0.16463693035791752], [0.8983327896998833, -0.15483204686001645], [0.8939701573281801, -0.14501582198286347], [0.8895974241698957, -0.13517451825369467], [0.8852050353825096, -0.1252943981997462], [0.8807834361235003, -0.11536172434825427], [0.8763187973894137, -0.10514073598258393], [0.8719523977127885, -0.09482673841607656], [0.8676390500902592, -0.0844504496163468], [0.8633335675184595, -0.07404258755100934], [0.8589907629940238, -0.06363387018767891], [0.8545654495135859, -0.05325501549397012], [0.8500124400737804, -0.042936741437497664], [0.8452865476712412, -0.032709765985876216], [0.8403425853026022, -0.022604807106720456], [0.8351353659644978, -0.012652582767645054], [0.8296755839629266, -0.0027590598613899025], [0.8240458111377948, 0.0071044040734820745], [0.8182507747465334, 0.016915700838361164], [0.8122952020465731, 0.026652722234637653], [0.8061838202953453, 0.03629336006370185], [0.799921356750281, 0.04581550612694408], [0.7935125386688107, 0.0551970522257546], [0.7869620933083658, 0.06441589016152377], [0.780274747926377, 0.07344991173564183], [0.7734552297802754, 0.08227700874949911], [0.7667056877803453, 0.09066233839166546], [0.759825023279002, 0.09889324378991833], [0.7528115643803466, 0.10697313555259529], [0.7456636391884803, 0.1149054242880338], [0.7383795758075045, 0.12269352060457145], [0.7309577023415201, 0.13034083511054573], [0.7233963468946291, 0.13785077841429413], [0.7156938375709321, 0.14522676112415428], [0.707848502474531, 0.15247219384846353], [0.6998586697095264, 0.15959048719555957], [0.6915793169495736, 0.16668557270515363], [0.6831307975856786, 0.17363549222994248], [0.6745234169661644, 0.18044269773967186], [0.6657674804393541, 0.1871096412040877], [0.6568732933535708, 0.19363877459293594], [0.6478511610571382, 0.2000325498759623], [0.6387113888983789, 0.20629341902291276], [0.6294642822256162, 0.21242383400353312], [0.6201201463871737, 0.2184262467875693], [0.6009080562997022, 0.23013908116367282], [0.590967030266469, 0.23576302793666043], [0.5808849445000592, 0.24120686195030142], [0.570680534868858, 0.24650249549116718], [0.5603725372412496, 0.251681840845829], [0.5499796874856189, 0.2567768103008581], [0.539520721470351, 0.2618193161428261], [0.5290143750638304, 0.2668412706583041], [0.518479384134442, 0.27187458613386356], [0.5079344845505703, 0.2769511748560758], [0.49701136443697563, 0.2821638035132574], [0.48598521125486427, 0.2872882262489027], [0.47487577705085227, 0.292348051635794], [0.46370281387155576, 0.2973668882467133], [0.45248607376359096, 0.30236834465444296], [0.44124530877357393, 0.3073760294317651], [0.43000027094812077, 0.31241355115146197], [0.4187707123338475, 0.3175045183863157], [0.40757638497737025, 0.3226725397091086], [0.3852006133471515, 0.3333406775864587], [0.37392771752936005, 0.33878393368566795], [0.3626378683582607, 0.3442721283330382], [0.35135058072018366, 0.34980639787135726], [0.34008536950145896, 0.3553878786434125], [0.3288617495884165, 0.36101770699199165], [0.3176992358673863, 0.3666970192598823], [0.3066173432246985, 0.37242695178987206], [0.295635586546683, 0.3782086409247485], [0.28477348071966985, 0.3840432230072993], [0.27437473798453904, 0.38975008335900013], [0.2640645478754161, 0.39552260363624075], [0.2538346970101454, 0.4013528023512308], [0.2436769720065715, 0.4072326980161804], [0.2335831594825389, 0.4131543091432992], [0.22354504605589193, 0.41910965424479724], [0.21355441834447508, 0.42509075183288436], [0.20360306296613284, 0.4310896204197705], [0.19368276653870972, 0.4370982785176655], [0.18378531568005002, 0.44310874463877903], [0.17416455127713734, 0.44902296659993657], [0.16464057981930577, 0.4549944896457567], [0.1551891609530224, 0.46100714192562986], [0.14578605432475453, 0.46704475158894654], [0.13640701958096918, 0.4730911467850971], [0.12702781636813357, 0.47913015566347217], [0.11762420433271474, 0.4851456063734621], [0.10817194312117995, 0.49112132706445744], [0.09864679237999636, 0.49704114588584847], [0.089024511755631, 0.5028888909870257], [0.07919708383121261, 0.5088308859093728], [0.06936130249926832, 0.5148369241700015], [0.059502821226684474, 0.5208643848055758], [0.0496072934803474, 0.52687064685276], [0.039660372727143456, 0.5328130893482176], [0.029647712433958986, 0.5386490913286127], [0.01955496606768033, 0.5443360318306091], [0.009367787095193782, 0.5498312898908708], [-0.0009281710166142436, 0.5550922445460617], [-0.011347254800857437, 0.5600762748328456], [-0.021961952570855262, 0.564868540536421], [-0.03269622706232409, 0.5695132079946282], [-0.04353773325083487, 0.5739965214143307], [-0.0544741261119586, 0.5783047250023918], [-0.06549306062126622, 0.5824240629656754], [-0.07658219175432869, 0.5863407795110445], [-0.08772917448671697, 0.5900411188453629], [-0.09892166379400205, 0.5935113251754941], [-0.11014731465175488, 0.5967376427083017], [-0.1213937820355464, 0.5997063156506487], [-0.13265370856522696, 0.6023102250617325], [-0.14404047479775578, 0.6045311289754391], [-0.1555207333736998, 0.6064376632605426], [-0.16706113693362595, 0.6080984637858169], [-0.17862833811810125, 0.609582166420036], [-0.19018898956769248, 0.6109574070319741], [-0.2017097439229667, 0.6122928214904052], [-0.21315725382449086, 0.6136570456641035], [-0.22449817191283183, 0.6151187154218428], [-0.23569915082855658, 0.6167464666323974], [-0.24626713959217156, 0.6182704527973589], [-0.25684624749671825, 0.6196069715477488], [-0.2674077289683, 0.6208386553256272], [-0.2779228384330203, 0.6220481365730542], [-0.2883628303169826, 0.62331804773209], [-0.2986989590462903, 0.6247310212447947], [-0.30890247904704676, 0.6263696895532287], [-0.3189446447453556, 0.6283166850994519], [-0.3287967105673202, 0.6306546403255249], [-0.3384299309390438, 0.6334661876735073], [-0.34744089794301386, 0.6364369343255717], [-0.3564508320269898, 0.6395623572463092], [-0.3654020715884047, 0.6428836610864737], [-0.37423695502469156, 0.6464420504968185], [-0.38289782073328316, 0.6502787301280978], [-0.3913270071116124, 0.6544349046310647], [-0.39946685255711234, 0.6589517786564727], [-0.4072596954672158, 0.6638705568550759], [-0.4146478742393559, 0.6692324438776275], [-0.4215737272709652, 0.6750786443748812], [-0.42836112663754783, 0.6816520171476727], [-0.43501209963356474, 0.6888344482550814], [-0.4414382238183534, 0.696538865294152], [-0.4475510767512514, 0.7046781958619277], [-0.45326223599159643, 0.7131653675554527], [-0.4584832790987259, 0.721913307971771], [-0.4631257836319776, 0.7308349447079262], [-0.4671013271506888, 0.7398432053609626], [-0.4703214872141974, 0.7488510175279237], [-0.4726978413818406, 0.7577713088058537]], [[-0.4726978413818406, 0.7577713088058537], [-0.4742788855768958, 0.7666694649943093], [-0.47526273660645085, 0.7760049415984105], [-0.47564522800126385, 0.7856375021203297], [-0.475422193292093, 0.7954269100622395], [-0.4745894660096963, 0.8052329289263124], [-0.47314287968483193, 0.8149153222147208], [-0.47107826784825796, 0.8243338534296378], [-0.46839146403073245, 0.8333482860732354], [-0.4650783017630136, 0.8418183836476862], [-0.45639129928252614, 0.8568637926222288], [-0.4507601878376172, 0.8638290800275485], [-0.4443555836938639, 0.8704728055016182], [-0.4372917903039974, 0.8767680026749339], [-0.4296831111207491, 0.8826877051779916], [-0.4216438495968503, 0.8882049466412871], [-0.41328830918503223, 0.8932927606953167], [-0.40473079333802625, 0.8979241809705765], [-0.3960856055085636, 0.9020722410975621], [-0.3874670491493758, 0.9057099747067701], [-0.3780677132095066, 0.9089308740360141], [-0.368232793913935, 0.9114383992640894], [-0.3580313850178187, 0.91331915191788], [-0.34753258027631556, 0.9146597335242697], [-0.33680547344458356, 0.9155467456101432], [-0.32591915827778056, 0.9160667897023842], [-0.31494272853106436, 0.9163064673278766], [-0.3039452779595929, 0.916352380013505], [-0.29299590031852407, 0.9162911292861532], [-0.2821636893630158, 0.9162093166727056], [-0.2708859615050482, 0.9160033263121816], [-0.2595142608394681, 0.9155256626098927], [-0.24806828199071926, 0.9147887518357145], [-0.2365677195832454, 0.9138050202595236], [-0.22503226824148992, 0.9125868941511954], [-0.21348162258989672, 0.9111467997806066], [-0.20193547725290936, 0.9094971634176333], [-0.19041352685497137, 0.9076504113321511], [-0.1789354660205266, 0.9056189697940362], [-0.16752098937401855, 0.9034152650731654], [-0.15595521540170887, 0.9008778698346425], [-0.1444462025086874, 0.8979723020700177], [-0.13297748009673727, 0.8947666738386505], [-0.12153257756764152, 0.8913290971999013], [-0.11009502432318319, 0.8877276842131292], [-0.09864834976514536, 0.8840305469376948], [-0.0871760832953111, 0.8803057974329569], [-0.07566175431546343, 0.8766215477582762], [-0.06408889222738538, 0.8730459099730117], [-0.05244102643286008, 0.8696469961365236], [-0.040392359542613485, 0.8663299644433057], [-0.028245289631716516, 0.8631029578583624], [-0.01602550071216885, 0.8599354174748044], [-0.0037586767959702037, 0.8567967843857426], [0.008529498104879785, 0.853656499684288], [0.02081333997838134, 0.8504840044635511], [0.033067164812534806, 0.8472487398166428], [0.04526528859534053, 0.8439201468366743], [0.05738202731479874, 0.840467666616756], [0.06939169695890976, 0.8368607402499986], [0.08112534630378787, 0.8331930359329449], [0.09281546305257805, 0.8294563009374559], [0.10446114692923177, 0.8256456262651373], [0.11606149765770038, 0.8217561029175935], [0.12761561496193546, 0.8177828218964297], [0.13912259856588832, 0.813720874203251], [0.15058154819351044, 0.8095653508396623], [0.16199156356875327, 0.8053113428072685], [0.17335174441556825, 0.8009539411076748], [0.18466119045790672, 0.7964882367424861], [0.1958599995393045, 0.7919569971223646], [0.20704671217269308, 0.7873370094625879], [0.2182059786489178, 0.78262541815735], [0.22932244925882406, 0.777819367600844], [0.24038077429325705, 0.7729160021872639], [0.2513656040430622, 0.7679124663108028], [0.2622615887990848, 0.7628059043656547], [0.2730533788521702, 0.7575934607460126], [0.2837256244931638, 0.7522722798460704], [0.2942629760129109, 0.7468395060600219], [0.3043538904068646, 0.7414815965701338], [0.31436260376628866, 0.7360337823357622], [0.3242845525903795, 0.7304924512526704], [0.3341151733783335, 0.7248539912166208], [0.3438499026293471, 0.7191147901233772], [0.35348417684261674, 0.7132712358687021], [0.36301343251733875, 0.7073197163483591], [0.3724331061527096, 0.701256619458111], [0.3817386342479257, 0.6950783330937209], [0.3909254533021834, 0.688781245150952], [0.3998160073357542, 0.6825297905953681], [0.4086365320352793, 0.6761978689246797], [0.4173727866510684, 0.6697747657192086], [0.4260105304334319, 0.6632497665592768], [0.4345355226326799, 0.6566121570252068], [0.4429335224991223, 0.6498512226973204], [0.4511902892830693, 0.6429562491559397], [0.45929158223483096, 0.6359165219813869], [0.4672231606047173, 0.6287213267539838], [0.4749707836430384, 0.6213599490540526], [0.48252521098820345, 0.613916686328137], [0.4900018572409033, 0.6063476324564916], [0.49737059674453565, 0.5986472561390689], [0.5046013038424985, 0.5908100260758216], [0.5116638528781896, 0.5828304109667023], [0.5185281181950072, 0.5747028795116642], [0.525163974136349, 0.5664219004106597], [0.5315412950456128, 0.5579819423636415], [0.5376299552661965, 0.5493774740705626], [0.5433998291414982, 0.5406029642313757], [0.5488743498818436, 0.5316317056756362], [0.5540971647643834, 0.5224555495521539], [0.559069635875068, 0.5130949561032814], [0.5637931252998478, 0.5035703855713709], [0.5682689951246737, 0.49390229819877496], [0.5724986074354959, 0.48411115422784606], [0.5764833243182648, 0.47421741390093675], [0.5802245078589312, 0.46424153746039903], [0.5837235201434453, 0.4542039851485856], [0.5869817232577579, 0.4441252172078489], [0.5899865644171279, 0.4338432236344891], [0.5926699318521533, 0.42343418241561476], [0.5950625163254294, 0.4129135005311807], [0.5971950085995509, 0.4022965849611418], [0.5990980994371129, 0.39159884268545303], [0.6008024796007105, 0.38083568068406926], [0.6023388398529388, 0.37002250593694536], [0.603737870956393, 0.3591747254240363], [0.605030263673668, 0.3483077461252967], [0.6062467087673588, 0.3374369750206818], [0.6073111879394003, 0.3262905732120881], [0.6081076347048296, 0.31507189598699603], [0.6086848761014895, 0.3037941312300093], [0.6090917391672233, 0.29247046682573186], [0.609377050939873, 0.28111409065876714], [0.6095896384572826, 0.2697381906137192], [0.6097783287572945, 0.25835595457519134], [0.6099919488777517, 0.24698057042778765], [0.6102793258564972, 0.23562522605611166], [0.6111002749772383, 0.21301391716050158], [0.6113955090856985, 0.20171152645783016], [0.6116282932836364, 0.19040264242446842], [0.6118519317979336, 0.17909397024813195], [0.6121197288554716, 0.16779221511653636], [0.6124849886831323, 0.15650408221739717], [0.6130010155077967, 0.14523627673842998], [0.6137211135563473, 0.13399550386735032], [0.6146985870556647, 0.12278846879187377], [0.6159867402326312, 0.11162187669971589], [0.617634935461097, 0.10050870972658132], [0.6196160301351089, 0.08944358537522405], [0.6218671453457087, 0.07841653455871318], [0.6243254021839388, 0.06741758819011749], [0.6269279217408419, 0.05643677718250602], [0.6296118251074599, 0.045464132448947724], [0.6323142333748353, 0.03448968490251143], [0.6349722676340105, 0.0235034654562662], [0.637523048976028, 0.012495505023280933], [0.6399036984919297, 0.0014558345166245674], [0.642207124941868, -0.009641798013317028], [0.6445389320295853, -0.020747260825702184], [0.6468768583397464, -0.03186084196276296], [0.6491986424570153, -0.04298282946673149], [0.6514820229660567, -0.05411351137983976], [0.6537047384515345, -0.06525317574431995], [0.6558445274981137, -0.07640211060240407], [0.6578791286904584, -0.08756060399632423], [0.6597862806132326, -0.09872894396831249], [0.6615437218511013, -0.10990741856060095], [0.6632033579685581, -0.12104760207972699], [0.6648290623270736, -0.13220075470307255], [0.6663938539941202, -0.14336533710266355], [0.667870752037171, -0.15453980995052582], [0.6692327755236988, -0.16572263391868536], [0.6704529435211758, -0.17691226967916795], [0.6715042750970752, -0.18810717790399956], [0.6723597893188694, -0.19930581926520602], [0.6729925052540312, -0.21050665443481334], [0.6733754419700333, -0.22170814408484735], [0.6734918377822934, -0.2329268152443623], [0.6733603221009437, -0.24417201018909926], [0.6730070622077414, -0.2554341817020689], [0.6724582253844427, -0.2667037825662818], [0.6717399789128046, -0.2779712655647485], [0.6708784900745839, -0.28922708348048], [0.6698999261515369, -0.3004616890964864], [0.6688304544254208, -0.3116655351957787], [0.6676962421779918, -0.3228290745613675], [0.6652366009943138, -0.3448320747804778], [0.6637398489943673, -0.3556668399272205], [0.6620817193189782, -0.3664589643219153], [0.6603107305959568, -0.3772203568699861], [0.6584754014531142, -0.3879629264768567], [0.6566242505182609, -0.398698582047951], [0.6548057964192072, -0.40943923248869285], [0.653068557783764, -0.42019678670450605], [0.651461053239742, -0.43098315360081463], [0.650031801414952, -0.4418102420830423], [0.6486956360969879, -0.45273616983522613], [0.6473644492383306, -0.4637039379489221], [0.6460642373785728, -0.4747012087061757], [0.6448209970573076, -0.4857156443890319], [0.6436607248141277, -0.4967349072795358], [0.6426094171886259, -0.5077466596597325], [0.6416930707203949, -0.5187385638116672], [0.6409376819490277, -0.5296982820173849], [0.6403692474141169, -0.5406134765589308], [0.6399893993907827, -0.5619996614929008], [0.6403224103630807, -0.5725334107294039], [0.6409212719313634, -0.5830591679994906], [0.6416944594548444, -0.5935630438747934], [0.6425504482927378, -0.6040311489269442], [0.643397713804257, -0.6144495937275748], [0.6441447313486155, -0.6248044888483171], [0.6446999762850274, -0.6350819448608032], [0.6449719239727062, -0.6452680723366653], [0.6448690497708655, -0.6553489818475347], [0.6446252493516256, -0.6647765438204926], [0.6444382450147578, -0.6742474576976666], [0.6442230371089535, -0.6837157573834278], [0.6438946259829035, -0.6931354767821468], [0.6433680119852989, -0.7024606497981949], [0.6425581954648305, -0.7116453103359421], [0.6413801767701894, -0.7206434922997595], [0.6397489562500667, -0.7294092295940184], [0.6375795342531534, -0.7378965561230888], [0.6315881896189696, -0.7536555020579074], [0.6279487118863127, -0.761247184756063], [0.6238937016177499, -0.7687527605561674], [0.619448382500862, -0.776090436128579], [0.6146379782232292, -0.7831784181436565], [0.6094877124724318, -0.7899349132717588], [0.6040228089360505, -0.7962781281832442], [0.5982684913016655, -0.8021262695484712], [0.5922499832568573, -0.8073975440377988], [0.5859925084892065, -0.8120101583215852], [0.5794864500183193, -0.8159046579974106], [0.5725456631050161, -0.8192408336828708], [0.5652328284271345, -0.8220637707298261], [0.5576106266625124, -0.8244185544901377], [0.5497417384889876, -0.8263502703156662], [0.5416888445843978, -0.8279040035582725], [0.5335146256265809, -0.8291248395698179], [0.5252817622933748, -0.830057863702163], [0.5170529352626172, -0.830748161307168], [0.5088908252121458, -0.8312408177366948], [0.49999918680382244, -0.8314265975218128], [0.49095026281111354, -0.8311314059448035], [0.4817712695117695, -0.8304083433774161], [0.4724894231835404, -0.8293105101914], [0.46313194010417613, -0.827891006758504], [0.4537260365514271, -0.8262029334504779], [0.44429892880304345, -0.8242993906390701], [0.434877833136775, -0.8222334786960307], [0.42548996583037213, -0.8200582979931085], [0.4161625431615851, -0.8178269489020528], [0.4063977863482626, -0.815336721528804], [0.396608649845304, -0.8125890998863214], [0.3868041371163355, -0.8096093648747309], [0.3769932516249843, -0.8064227973941582], [0.36718499683487693, -0.803054678344729], [0.35738837620964026, -0.7995302886265695], [0.3476123932129009, -0.7958749091398053], [0.33786605130828573, -0.7921138207845623], [0.3281583539594215, -0.7882723044609663], [0.31849830462993495, -0.7843756410691434], [0.30871701517519207, -0.7802902402404626], [0.29897998622976546, -0.776023873360575], [0.2892800788499196, -0.7716034136556533], [0.2796101540919191, -0.76705573435187], [0.2699630730120286, -0.762407708675399], [0.26033169666651274, -0.7576862098524124], [0.250708886111636, -0.7529181111090835], [0.24108750240366314, -0.7481302856715853], [0.23146040659885866, -0.7433496067660903], [0.2218204597534872, -0.738602947618772], [0.2120826054645189, -0.7338386856835557], [0.2023364825442732, -0.7290635086526409], [0.192587294313465, -0.7242695880864265], [0.1828402440928094, -0.7194490955453126], [0.17310053520302143, -0.7145942025896982], [0.1633733709648161, -0.7096970807799828], [0.1536639546989085, -0.7047499016765658], [0.14397748972601354, -0.6997448368398466], [0.1343191793668464, -0.6946740578302245], [0.12469422694212196, -0.689529736208099], [0.1150352038772783, -0.6842660811899312], [0.10540377885958038, -0.678921965674163], [0.09579734465963138, -0.6735078505549646], [0.08621329404803443, -0.6680341967265067], [0.07664901979539268, -0.6625114650829593], [0.06710191467230926, -0.656950116518493], [0.05756937144938737, -0.6513606119272779], [0.04804878289723014, -0.6457534122034845], [0.0385375417864407, -0.6401389782412831], [0.02903304088762221, -0.6345277709348441], [0.019556392698360774, -0.6288896486413823], [0.010118262536735976, -0.6231947980451527], [0.0007076357679248013, -0.6174584578598148], [-0.008686502242895733, -0.6116958667990291], [-0.01807516613054861, -0.6059222635764554], [-0.027469370529856853, -0.6001528869057536], [-0.03688013007564348, -0.5944029755005839], [-0.04631845940273145, -0.5886877680746061], [-0.05579537314594373, -0.5830225033414802], [-0.06532188594010335, -0.5774224200148668], [-0.07493833802702371, -0.5718262549288725], [-0.08457808024535117, -0.5662294679790725], [-0.09424148056637384, -0.5606451549311724], [-0.1039289069613798, -0.5550864115508785], [-0.11364072740165719, -0.5495663336038975], [-0.1233773098584941, -0.5440980168559351], [-0.1331390223031787, -0.5386945570726978], [-0.14292623270699906, -0.5333690500198918], [-0.15273930904124333, -0.5281345914632235], [-0.1625786192771996, -0.523004277168399], [-0.1723645332332137, -0.5179901757789741], [-0.18220473032169265, -0.5130065985875114], [-0.19208660625203738, -0.5080713771526845], [-0.20199755673364883, -0.5032023430331669], [-0.21192497747592798, -0.49841732778763215], [-0.2218562641882757, -0.49373416297475353], [-0.23177881258009297, -0.4891706801532048], [-0.2416800183607808, -0.48474471088165927], [-0.2515472772397401, -0.48047408671879044], [-0.27063368778714036, -0.4727686355441012], [-0.27996564990591866, -0.46943991112787187], [-0.2893289617429041, -0.4663207641791811], [-0.29868871375829453, -0.46334149290262705], [-0.30800999641228777, -0.4604323955028074], [-0.3172579001650814, -0.45752377018431994], [-0.3263975154768732, -0.45454591515176246], [-0.335393932807861, -0.4514291286097327], [-0.3442122426182426, -0.4481037087628287], [-0.35281753536821564, -0.444499953815648], [-0.36077613341241715, -0.44105853677067985], [-0.3688537059467742, -0.43767140198320365], [-0.3769508318352436, -0.43427269357521836], [-0.38496808994178233, -0.43079655566872277], [-0.3928060591303475, -0.42717713238571603], [-0.40036531826489624, -0.42334856784819697], [-0.40754644620938557, -0.4192450061781647], [-0.4142500218277724, -0.41480059149761805], [-0.4203766239840139, -0.409949467928556], [-0.4258268315420668, -0.4046257795929774], [-0.4303909349536163, -0.39923725969924073], [-0.4346807983588745, -0.39341818365511233], [-0.4386517932039945, -0.38723671278994726], [-0.44225929093512917, -0.3807610084331001], [-0.44545866299843145, -0.37405923191392565], [-0.44820528084005407, -0.3671995445617787], [-0.45045451590615004, -0.36025010770601384], [-0.4521617396428724, -0.35327908267598584], [-0.4532823234963738, -0.34635463080104956], [-0.4537716389128075, -0.3395449134105596], [-0.4535211351694993, -0.33240172626132214], [-0.4524925861423857, -0.3251244637874809], [-0.4507705193624136, -0.31774966370538066], [-0.44843946236053, -0.31031386373136666], [-0.44558394266768186, -0.30285360158178376], [-0.44228848781481644, -0.29540541497297707], [-0.43863762533288075, -0.28800584162129156], [-0.4347158827528218, -0.28069141924307217], [-0.4306077876055866, -0.27349868555466406], [-0.42134395838545574, -0.2586279011994121], [-0.4157816725658169, -0.250823906973658], [-0.4097653173614086, -0.24307827191080358], [-0.4033492001704334, -0.23541707232650258], [-0.39658762839109407, -0.2278663845364086], [-0.38953490942159347, -0.2204522848561754], [-0.38224535066013415, -0.2132008496014567], [-0.37477325950491885, -0.20613815508790603], [-0.3671729433541504, -0.1992902776311773], [-0.3594987096060313, -0.19268329354692407], [-0.35134639404129936, -0.18605588597959188], [-0.3428951583189455, -0.17962931045884997], [-0.33418033441896156, -0.1734007533786012], [-0.32523725432133943, -0.16736740113274837], [-0.31610125000607125, -0.16152644011519438], [-0.30680765345314864, -0.15587505671984203], [-0.29739179664256377, -0.15041043734059423], [-0.2878890115543084, -0.14512976837135377], [-0.2783346301683745, -0.1400302362060235], [-0.268763984464754, -0.13510902723850637], [-0.2590884499483802, -0.13035274156269752], [-0.24928799288150022, -0.1257905785029947], [-0.23937347283775012, -0.12141928527036844], [-0.22935574939076595, -0.11723560907578928], [-0.21924568211418385, -0.11323629713022779], [-0.2090541305816398, -0.10941809664465459], [-0.19879195436676994, -0.10577775483004018], [-0.18847001304321023, -0.1023120188973552], [-0.17809916618459692, -0.09901763605757014], [-0.16769027336456593, -0.09589135352165559], [-0.15706945556657673, -0.09292969234594213], [-0.14630376048008736, -0.09018609439455011], [-0.13542752315976644, -0.08764403576234026], [-0.12447507866028251, -0.08528699254417346], [-0.11348076203630411, -0.08309844083491043], [-0.10247890834249974, -0.08106185672941196], [-0.091503852633538, -0.07916071632253882], [-0.08058992996408734, -0.0773784957091518], [-0.0697714753888164, -0.0756986709841117], [-0.04908053656056228, -0.07285529944687745], [-0.03906339699350781, -0.07196529477815808], [-0.029056627712864304, -0.07132789153339843], [-0.01908545117026594, -0.07083627700987578], [-0.00917508981734682, -0.07038363850486742], [0.0006492338942589094, -0.06986316331565065], [0.010362297512917092, -0.06916803873950271], [0.019938878586993652, -0.06819145207370092], [0.029353754664854383, -0.06682659061552253], [0.03858170329486518, -0.06496664166224485], [0.0471158446021328, -0.06292334142241009], [0.05567087333613055, -0.06076089006707265], [0.064190167199728, -0.05843884213656841], [0.07261710389579465, -0.05591675217123314], [0.08089506112720007, -0.05315417471140269], [0.08896741659681381, -0.05011066429741287], [0.09677754800750543, -0.0467457754695995], [0.10426883306214443, -0.043019062768298394], [0.1113846494636004, -0.03889008073384536], [0.11806837491474281, -0.03431838390657627], [0.12422775869510808, -0.0294522611213292], [0.1302631351129138, -0.024132858120101575], [0.13610883857196138, -0.018416468161045047], [0.14169920347605244, -0.012359384502311251], [0.14696856422898857, -0.006017900402051821], [0.1518512552345713, 0.0005516908815816329], [0.15628161089660217, 0.007293096090437459], [0.1601939656188827, 0.014150021966364038], [0.16352265380521444, 0.021066175251209723], [0.16620200985939898, 0.027985262686822866], [0.1681847675978059, 0.03475591095161093], [0.1696727996013776, 0.041796854618870574], [0.17068284355402197, 0.04904511222644467], [0.17123163713964695, 0.05643770231217607], [0.17133591804216053, 0.06391164341390757], [0.17101242394547056, 0.07140395406948204], [0.17027789253348496, 0.07885165281674236], [0.16914906149011175, 0.08619175819353131], [0.1676426684992588, 0.09336128873769178], [0.165775451244834, 0.10029726298706662], [0.16330209928917544, 0.10736989511415765], [0.16021080558357415, 0.11434743995098842], [0.15657840722172628, 0.12122993613911148], [0.15248174129732792, 0.12801742232007954], [0.14799764490407513, 0.13470993713544505], [0.14320295513566403, 0.14130751922676069], [0.1381745090857908, 0.14781020723557897], [0.1329891438481514, 0.15421803980345264], [0.127723696516442, 0.16053105557193426], [0.1224550041843587, 0.16674929318257634], [0.11677193184781458, 0.173306861930227], [0.1108517937463957, 0.1798652495199431], [0.1047082739609961, 0.18637841210274006], [0.09835505657250976, 0.19280030582963334], [0.09180582566183063, 0.19908488685163844], [0.08507426530985274, 0.20518611131977077], [0.07817405959747009, 0.21105793538504578], [0.07111889260557665, 0.21665431519847905], [0.06392244841506642, 0.22192920691108592], [0.04916698403235183, 0.23137597874043958], [0.041555960484791626, 0.23564008748397317], [0.0337747704476834, 0.23963675845156157], [0.025832843904557742, 0.24337385719028418], [0.01773961083894525, 0.24685924924721994], [0.009504501234376603, 0.2501008001694481], [0.001136945074382348, 0.2531063755040478], [-0.00735362765750687, 0.25588384079809817], [-0.015957786977760426, 0.2584410615986783], [-0.03423481227981675, 0.26301379800076796], [-0.04404269068365667, 0.2648911753380583], [-0.05405001026257464, 0.2664534522653942], [-0.06421704316477786, 0.2677360455834311], [-0.07450406153847354, 0.26877437209282506], [-0.08487133753186894, 0.2696038485942315], [-0.09527914329317125, 0.270259891888306], [-0.10568775097058764, 0.27077791877570434], [-0.11605743271232541, 0.27119334605708234], [-0.1263484606665916, 0.27154159053309534], [-0.13668289333869732, 0.271667111014396], [-0.14702447056701412, 0.2714415229955305], [-0.15737625983234463, 0.27094991496675463], [-0.16774132861549138, 0.2702773754183242], [-0.17812274439725706, 0.26950899284049495], [-0.18852357465844427, 0.2687298557235228], [-0.19894688687985557, 0.2680250525576635], [-0.20939574854229365, 0.267479671833173], [-0.21987322712656104, 0.26717880204030686], [-0.23038239011346043, 0.26720753166932115], [-0.24124089628268552, 0.2674829930596328], [-0.2521867286844776, 0.2678632962231488], [-0.26319354007473006, 0.2683627057228841], [-0.2742349832093359, 0.26899548612185353], [-0.2852847108441885, 0.2697759019830719], [-0.2963163757351811, 0.2707182178695541], [-0.3073036306382069, 0.27183669834431495], [-0.3182201283091592, 0.2731456079703693], [-0.32903952150393107, 0.274659211310732], [-0.33973546297841584, 0.276391772928418], [-0.3500808716541506, 0.2782248013173876], [-0.3604142812270623, 0.2801514171811858], [-0.3707156583548723, 0.28220693742711944], [-0.38096496969530136, 0.28442667896249485], [-0.3911421819060707, 0.2868459586946186], [-0.4012272616449014, 0.2895000935307973], [-0.4112001755695146, 0.29242440037833745], [-0.42104089033763137, 0.2956541961445456], [-0.43072937260697275, 0.2992247977367283], [-0.44024558903525984, 0.30317152206219217], [-0.44963476022123, 0.307533278824335], [-0.4588939313065894, 0.31227407879222735], [-0.468024663949867, 0.31735819065807785], [-0.4770285198095916, 0.322749883114095], [-0.485907060544292, 0.3284134248524875], [-0.4946618478124972, 0.3343130845654636], [-0.5032944432727361, 0.34041313094523223], [-0.5118064085835374, 0.34667783268400176], [-0.5201993054034303, 0.3530714584739808], [-0.5284746953909433, 0.35955827700737786], [-0.5367295340771802, 0.36631764555631946], [-0.5448315383881289, 0.3733415671427671], [-0.5527927835339059, 0.38059452416886086], [-0.5606253447246279, 0.3880409990367409], [-0.5683412971704109, 0.3956454741485471], [-0.5759527160813718, 0.40337243190641986], [-0.5834716766676269, 0.41118635471249926], [-0.5909102541392923, 0.4190517249689252], [-0.5982805237064849, 0.4269330250778378], [-0.605594560579321, 0.43479473744137753], [-0.6127361184480166, 0.4426524657257918], [-0.6197451641161098, 0.4506769159636889], [-0.6266430542324612, 0.4588232034286275], [-0.6334511454459322, 0.46704644339416623], [-0.6401907944053838, 0.47530175113386386], [-0.6468833577596771, 0.483544241921279], [-0.6535501921576727, 0.49172903102997056], [-0.6602126542482323, 0.4998112337334971], [-0.6668921006802166, 0.5077459653054173], [-0.6736098881024868, 0.5154883410192901], [-0.67983048911888, 0.5226725849684809], [-0.6859386589200216, 0.5299412683740757], [-0.6919782963865106, 0.5372255210328575], [-0.697993300398948, 0.5444564727416095], [-0.704027569837933, 0.5515652532971147], [-0.7101250035840663, 0.5584829924961564], [-0.7163295005179473, 0.5651408201355177], [-0.722684959520176, 0.5714698660119815], [-0.7292352794713528, 0.5774012599223312], [-0.7360243592520773, 0.5828661316633498], [-0.7425127878287296, 0.5877032598732275], [-0.7492079377492991, 0.5925498097573859], [-0.7560707098904117, 0.597290710413518], [-0.7630620051286937, 0.6018108909393161], [-0.770142724340772, 0.6059952804324726], [-0.7772737684032727, 0.6097288079906802], [-0.784416038192822, 0.6128964027116313], [-0.7915304345860464, 0.6153829936930186], [-0.7985778584595724, 0.6170735100325345], [-0.8055192106900262, 0.6178528808278715], [-0.8121457628671902, 0.6177587245202768], [-0.8189905772371882, 0.6169722986383998], [-0.8259544554214183, 0.6155453004005276], [-0.8329381990412786, 0.6135294270249472], [-0.8398426097181677, 0.6109763757299459], [-0.8465684890734835, 0.6079378437338108], [-0.8530166387286244, 0.6044655282548285], [-0.8590878603049887, 0.6006111265112866], [-0.8646829554239746, 0.5964263357214721], [-0.86970272570698, 0.5919628531036716], [-0.8743704244849406, 0.5867722569056684], [-0.8785204635067361, 0.5809172063098771], [-0.8822114267601411, 0.5744928657116669], [-0.8855018982329307, 0.5675943995064073], [-0.8884504619128797, 0.560316972089468], [-0.8911157017877633, 0.5527557478562184], [-0.8935562018453562, 0.545005891202028], [-0.8958305460734334, 0.5371625665222666], [-0.8979973184597703, 0.5293209382123034], [-0.900115102992141, 0.5215761706675082], [-0.902262339823586, 0.5130435144265239], [-0.9040893220780846, 0.5043023439789895], [-0.9056372597896218, 0.4953772703358445], [-0.9069473629921824, 0.48629290450802753], [-0.9080608417197517, 0.4770738575064779], [-0.9090189060063145, 0.46774474034213454], [-0.9098627658858558, 0.45833016402593657], [-0.9106336313923606, 0.448854739568823], [-0.9113727125598137, 0.4393430779817329], [-0.9121212194222003, 0.4298197902756053], [-0.9128767423723828, 0.4195714557342718], [-0.9135098220115837, 0.4091996722141938], [-0.9140304369543721, 0.398723511928621], [-0.9144485658153177, 0.388162047090803], [-0.9147741872089897, 0.3775343499139895], [-0.9150172797499581, 0.3668594926114303], [-0.915187822052792, 0.356156547396375], [-0.915295792732061, 0.34544458648207343], [-0.9153511704023343, 0.33474268208177527], [-0.9153639336781819, 0.3240699064087301], [-0.915267130852372, 0.3132588319529236], [-0.9150129044969701, 0.30243971974690753], [-0.9146396449376436, 0.2916092312790375], [-0.9141857425000594, 0.28076402803766914], [-0.9136895875098842, 0.2699007715111583], [-0.9131895702927848, 0.2590161231878605], [-0.9127240811744286, 0.2481067445561314], [-0.9123315104804822, 0.23716929710432672], [-0.9120502485366128, 0.22620044232080208], [-0.9119186856684869, 0.2151968416939132], [-0.9119281580671583, 0.20387440384770292], [-0.9120364093069534, 0.1925043668307581], [-0.9122281680321634, 0.18109499664698137], [-0.91248816288708, 0.1696545593002755], [-0.9128011225159942, 0.1581913207945433], [-0.9131517755631975, 0.14671354713368734], [-0.913524850672981, 0.1352295043216104], [-0.9139050764896359, 0.1237474583622152], [-0.9142771816574538, 0.11227567525940445], [-0.9146258948207258, 0.10082242101708089], [-0.9149756390207266, 0.08937658241492152], [-0.9153553222451476, 0.07794073815198252], [-0.915757369913386, 0.0665102792431494], [-0.9161742074448395, 0.05508059670330771], [-0.9165982602589051, 0.04364708154734301], [-0.9170219537749801, 0.032205124790140746], [-0.9174377134124617, 0.020750117446586554], [-0.9178379645907476, 0.009277450531565873], [-0.9182151327292348, -0.002217484940035667], [-0.9185616432473207, -0.01373929795333263], [-0.9189114151333982, -0.025455049974493264], [-0.9192839952061217, -0.037204632386541446], [-0.9196638891243454, -0.04898064889887369], [-0.9200356025469236, -0.06077570322088663], [-0.9203836411327113, -0.07258239906197678], [-0.9206925105405621, -0.0843933401315407], [-0.9209467164293309, -0.09620113013897501], [-0.921130764457872, -0.10799837279367622], [-0.9212291602850398, -0.11977767180504097], [-0.9212264095696886, -0.13153163088246575], [-0.9211236278444639, -0.1431910102677982], [-0.9209370947451263, -0.15484492333038152], [-0.9206752140857841, -0.1664922944302534], [-0.9203463896805462, -0.17813204792745152], [-0.91995902534352, -0.18976310818201347], [-0.9195215248888149, -0.201384399553977], [-0.9190422921305388, -0.2129948464033798], [-0.9185297308828003, -0.2245933730902594], [-0.9179922449597079, -0.23617890397465355], [-0.9174382381753694, -0.2477503634165999], [-0.9168777845696982, -0.2592172340718596], [-0.9163005936138364, -0.27068140893239007], [-0.9156986131766965, -0.28213917120987625], [-0.91506379112719, -0.2935868041160031], [-0.9143880753342295, -0.30502059086245537], [-0.9136634136667268, -0.31643681466091833], [-0.9128817539935936, -0.3278317587230767], [-0.9120350441837425, -0.3392017062606155], [-0.9111152321060849, -0.35054294048521967], [-0.9101142656295333, -0.36185174460857417], [-0.9090415404394683, -0.3729470543107862], [-0.9078857929200583, -0.38400545123725416], [-0.9066567006228674, -0.39503288754994725], [-0.905363941099459, -0.40603531541083426], [-0.9040171919013957, -0.41701868698188416], [-0.9026261305802414, -0.42798895442506585], [-0.9012004346875594, -0.4389520699023482], [-0.8997497817749128, -0.4499139855757002], [-0.8982838493938651, -0.46088065360709063], [-0.8968123150959797, -0.4718580261584884], [-0.8953174533632556, -0.48284582692889666], [-0.8937805831853396, -0.4938287007694465], [-0.8922076170416627, -0.5048073932686774], [-0.8906044674116567, -0.515782650015129], [-0.8889770467747531, -0.5267552165973413], [-0.8873312676103831, -0.5377258386038533], [-0.8856730423979783, -0.5486952616232049], [-0.8840082836169699, -0.5596642312439357], [-0.8823429037467897, -0.5706334930545853], [-0.8806828152668689, -0.5816037926436933], [-0.8790490819362269, -0.5926035099594078], [-0.8774486072777163, -0.6036387919896783], [-0.8758634890544484, -0.6146940955756874], [-0.8742758250295346, -0.6257538775586182], [-0.8726677129660867, -0.636802594779654], [-0.8710212506272164, -0.6478247040799773], [-0.8693185357760349, -0.6588046623007711], [-0.8675416661756541, -0.6697269262832184], [-0.8656727395891856, -0.6805759528685023], [-0.863693853779741, -0.6913361988978055], [-0.8617687223775592, -0.7016864435870398], [-0.8598987713608021, -0.7120380782221492], [-0.8580331041403333, -0.722369522694752], [-0.8561208241270178, -0.7326591968964673], [-0.8541110347317196, -0.7428855207189133], [-0.8519528393653029, -0.753026914053709], [-0.8495953414386324, -0.7630617967924732], [-0.8469876443625717, -0.7729685888268241], [-0.8440788515479857, -0.7827257100483805], [-0.8408180664057381, -0.7923115803487614], [-0.8374309483718476, -0.8015134796820866], [-0.8339246615030127, -0.8107163884187074], [-0.8302567012356363, -0.8198713680838747], [-0.8263845630061207, -0.8289294802028386], [-0.8222657422508685, -0.8378417863008496], [-0.8178577344062821, -0.8465593479031583], [-0.813118034908764, -0.855033226535015], [-0.8080041391947171, -0.8632144837216704], [-0.8024735427005433, -0.8710541809883744], [-0.7964837408626457, -0.8785033798603781], [-0.789803034977668, -0.8859436628269352], [-0.7826092474906194, -0.8933244180048006], [-0.7749593608258971, -0.9005461299491356], [-0.7669103574078977, -0.9075092832151028], [-0.758519219661018, -0.9141143623578645], [-0.7498429300096553, -0.9202618519325825], [-0.7409384708782061, -0.9258522364944193], [-0.7318628246910676, -0.9307860005985367], [-0.7226729738726367, -0.9349636288000974], [-0.7134259008473098, -0.9382856056542632]], [[-0.7134259008473098, -0.9382856056542632], [-0.7039253980935175, -0.9407615253403622], [-0.6939680386616924, -0.9425115860437285], [-0.683668513870727, -0.9435809951725236], [-0.6731415150395138, -0.944014960134908], [-0.6625017334869447, -0.9438586883390429], [-0.6518638605319118, -0.9431573871930887], [-0.6413425874933074, -0.9419562641052068], [-0.6310526056900239, -0.9403005264835579], [-0.6211086064409531, -0.9382353817363028], [-0.6116252810649875, -0.9358060372716025], [-0.6030369302898434, -0.933065349582493], [-0.5946363646679247, -0.9297750875996869], [-0.5864165979010442, -0.9259919872208099], [-0.5783706436910143, -0.9217727843434886], [-0.5704915157396474, -0.9171742148653492], [-0.5627722277487561, -0.9122530146840179], [-0.5552057934201527, -0.9070659196971205], [-0.5477852264556495, -0.9016696658022836], [-0.5405035405570593, -0.8961209888971332], [-0.5333537494261944, -0.8904766248792955], [-0.5261385223388769, -0.8844396805500122], [-0.5190935553529368, -0.8780522799129032], [-0.5122133239470138, -0.8713608234204229], [-0.5054923035997474, -0.8644117115250246], [-0.49892496978977696, -0.857251344679163], [-0.492505797995742, -0.8499261233352919], [-0.48622926369628205, -0.8424824479458655], [-0.4800898423700366, -0.8349667189633373], [-0.47408200949564494, -0.8274253368401617], [-0.4682002405517468, -0.8199047020287927], [-0.46258528258793113, -0.8124758506299019], [-0.4571689185644431, -0.804936188269409], [-0.4519236174364015, -0.7972969382194439], [-0.44682184815892523, -0.7895693237521366], [-0.4418360796871328, -0.781764568139617], [-0.43693878097614314, -0.7738938946540153], [-0.432102420981075, -0.7659685265674611], [-0.42729946865704727, -0.7579996871520844], [-0.4225023929591786, -0.7499985996800155], [-0.41768366284258773, -0.7419764874233841], [-0.412812105903301, -0.7337442202525439], [-0.4080505014868663, -0.7254354846982454], [-0.4033707180748676, -0.7170619981575754], [-0.398744624148889, -0.7086354780276212], [-0.3941440881905145, -0.700167641705469], [-0.389540978681328, -0.6916702065882061], [-0.3849071641029134, -0.6831548900729194], [-0.380214512936855, -0.6746334095566957], [-0.3754348936647366, -0.6661174824366222], [-0.3705401747681422, -0.6576188261097851], [-0.3653522144461962, -0.6488328562519614], [-0.3600740504187393, -0.6400460391829244], [-0.35472161492510057, -0.6312541109424064], [-0.34931084020460923, -0.6224528075701399], [-0.34385765849659444, -0.6136378651058574], [-0.33837800204038526, -0.6048050195892916], [-0.3328878030753108, -0.5959500070601748], [-0.32740299384070015, -0.5870685635582396], [-0.32193950657588255, -0.5781564251232185], [-0.31651327352018715, -0.5692093277948441], [-0.3109985824513126, -0.5600535987700392], [-0.30548429755424283, -0.5508877570633646], [-0.2999702800320087, -0.5417049666111584], [-0.29445639108764127, -0.5324983913497596], [-0.28894249192417165, -0.5232611952155063], [-0.2834284437446305, -0.5139865421447373], [-0.277914107752049, -0.5046675960737907], [-0.272399345149458, -0.49529752093900536], [-0.26688401713988863, -0.48586948067671953], [-0.2556351807016562, -0.46634309205808194], [-0.24990998178003468, -0.45610525680074815], [-0.24418895239915428, -0.44572803600343647], [-0.23846865679666213, -0.4352763322183129], [-0.23274565921020535, -0.42481504799754355], [-0.22701652387743093, -0.4144090858932943], [-0.2212778150359861, -0.404123348457731], [-0.2155260969235179, -0.3940227382430198], [-0.20975793377767338, -0.38417215780132663], [-0.19877647955848532, -0.3663923726715243], [-0.19355262626569947, -0.3583416247426111], [-0.18830732764642888, -0.35045718681093946], [-0.18304958138936, -0.342711979789371], [-0.17778838518317963, -0.3350789245907675], [-0.17253273671657426, -0.32753094212799044], [-0.16729163367823047, -0.3200409533139016], [-0.16207407375683489, -0.3125818790613625], [-0.1568890546410741, -0.3051266402832349], [-0.15174557401963482, -0.29764815789238025], [-0.14681239493302145, -0.2905585381975074], [-0.14180090127564715, -0.2835681949213582], [-0.13675265632815733, -0.27665013422419765], [-0.1317092233711972, -0.2697773622662903], [-0.12671216568541205, -0.26292288520790114], [-0.12180304655144715, -0.2560597092092949], [-0.11702342924994781, -0.24916084043073633], [-0.11241487706155928, -0.24219928503249033], [-0.10801895326692687, -0.23514804917482174], [-0.10387722114669584, -0.2279801390179953], [-0.10007111685154804, -0.22097538710736148], [-0.0963889098112765, -0.21393549357870761], [-0.0928403748103882, -0.2068540472989087], [-0.08943528663339007, -0.19972463713483918], [-0.08618342006478902, -0.19254085195337406], [-0.08309454988909204, -0.1852962806213882], [-0.08017845089080602, -0.1779845120057561], [-0.07744489785443795, -0.17059913497335277], [-0.07490366556449471, -0.1631337383910529], [-0.0725645288054833, -0.15558191112573133], [-0.07043645419887967, -0.14774707859962163], [-0.0685968750500158, -0.13980032820546406], [-0.0670025975724305, -0.13175755524692367], [-0.06561042797966257, -0.12363465502766546], [-0.06437717248525086, -0.11544752285135437], [-0.06325963730273415, -0.10721205402165535], [-0.062214628645651276, -0.09894414384223335], [-0.061198952727541014, -0.09065968761675336], [-0.06016941576194218, -0.08237458064888034], [-0.05798796688196562, -0.06567021034937164], [-0.056990891345427355, -0.05720131535152869], [-0.05606916006283237, -0.048703045320407555], [-0.05520033574423426, -0.04018041232766535], [-0.054361981099686575, -0.03163842844495922], [-0.0535316588392429, -0.023082105743946313], [-0.0526869316729568, -0.01451645629628373], [-0.05180536231088184, -0.005946492173628672], [-0.05086451346307161, 0.0026227745523617917], [-0.04984194783957966, 0.01118633181003046], [-0.048703779520930024, 0.019852957105104627], [-0.0474730219331161, 0.028538708571363095], [-0.04617648761621354, 0.03723801240492158], [-0.04484098911029799, 0.04594529480189577], [-0.04349333895544508, 0.05465498195840138], [-0.042160349691730443, 0.06336150007055404], [-0.04086883385922972, 0.07205927533446949], [-0.039645603998018565, 0.08074273394626345], [-0.03851747264817261, 0.08940630210205158], [-0.03751125234976749, 0.09804440599794961], [-0.03665061360824428, 0.10648512856817136], [-0.035889462262217765, 0.11492330971647018], [-0.03520952864032957, 0.12335492321973943], [-0.03459254307122138, 0.13177594285487254], [-0.034020235883534776, 0.1401823423987628], [-0.033474337405911415, 0.1485700956283036], [-0.032936577966992925, 0.15693517632038828], [-0.032388687895420945, 0.16527355825191026], [-0.03181239751983711, 0.17358121519976288], [-0.03055107343994825, 0.18984092537550348], [-0.02990397860639448, 0.19778221533097812], [-0.029250262690981448, 0.20568725655500425], [-0.028592035716468893, 0.2135653147953228], [-0.027931407705616522, 0.22142565579967483], [-0.027270488681184063, 0.22927754531580102], [-0.026611388665931233, 0.23713024909144256], [-0.025956217682617744, 0.24499303287434013], [-0.02530708575400332, 0.25287516241223484], [-0.023949623159686392, 0.2688044063571213], [-0.023117422034635474, 0.2768601168455287], [-0.022220500472400654, 0.2849401363466842], [-0.02130985941768765, 0.293031566289182], [-0.020436499815202187, 0.3011215081016165], [-0.019651422609649978, 0.309197063212582], [-0.019005628745736757, 0.3172453330506728], [-0.018550119168168233, 0.32525341904448335], [-0.018335894821650135, 0.333208422622608], [-0.018413956650888186, 0.34109744521364094], [-0.018674064237352638, 0.3486783488791352], [-0.0190132984856339, 0.3562877428876463], [-0.019466557064255874, 0.36389916783646936], [-0.02006873764174246, 0.37148616432289905], [-0.020854737886617576, 0.37902227294423074], [-0.02185945546740513, 0.3864810342977594], [-0.02311778805262902, 0.39383598898077987], [-0.024664633310813144, 0.4010606775905871], [-0.02653488891048143, 0.40812864072447635], [-0.02876345252015777, 0.41501341897974253], [-0.031253354049244585, 0.42163353951441207], [-0.03401956949792539, 0.4282770715850334], [-0.0370555958167597, 0.4348848921022498], [-0.04035492995630707, 0.441397877976705], [-0.04391106886712706, 0.44775690611904234], [-0.04771750949977918, 0.45390285343990544], [-0.051767748804823, 0.4597765968499379], [-0.056055283732818054, 0.46531901325978303], [-0.06057361123432386, 0.4704709795800845], [-0.06531622825989998, 0.47517337272148574], [-0.0701181850438765, 0.479355193539128], [-0.07526468553494763, 0.4833897606958503], [-0.08070074508604648, 0.48721958019188816], [-0.08637137905010629, 0.4907871580274769], [-0.09222160278006013, 0.49403500020285207], [-0.0981964316288412, 0.49690561271824907], [-0.10424088094938269, 0.49934150157390345], [-0.11029996609461769, 0.5012851727700506], [-0.11631870241747942, 0.502679132306926], [-0.122242105270901, 0.5034658861847651], [-0.12816134759045741, 0.5036140995651448], [-0.13425315248483172, 0.5031730559319907], [-0.14045747835550698, 0.5021956230835996], [-0.14671428360396607, 0.5007346688182683], [-0.15296352663169202, 0.4988430609342937], [-0.1591451658401678, 0.49657366722997265], [-0.16519915963087647, 0.4939793555036023], [-0.17106546640530096, 0.49111299355347915], [-0.17668404456492423, 0.4880274491779002], [-0.18199485251122932, 0.48477559017516253], [-0.18706496416623455, 0.4810394134267094], [-0.1917730902024694, 0.47672511983140303], [-0.1961985191494953, 0.47194943815201573], [-0.20042053953687372, 0.4668290971513199], [-0.20451843989416618, 0.4614808255920879], [-0.2085715087509341, 0.45602135223709217], [-0.21265903463673902, 0.45056740584910504], [-0.21686030608114246, 0.445235715190899], [-0.22125461161370585, 0.44014300902524606], [-0.2259212397639907, 0.43540601611491914], [-0.2308265871203382, 0.4307204408195221], [-0.23579223270223687, 0.42586950980185184], [-0.24083053603082166, 0.4209605545452217], [-0.24595385662722768, 0.41610090653294557], [-0.2511745540125898, 0.41139789724833686], [-0.25650498770804303, 0.40695885817470934], [-0.26195751723472255, 0.4028911207953765], [-0.26754450211376296, 0.39930201659365194], [-0.2732783018662996, 0.3962988770528493], [-0.27917127601346736, 0.3939890336562822], [-0.285181203081429, 0.39234963924993194], [-0.29144333877372974, 0.3911974141858071], [-0.2979033970589038, 0.3905063855553485], [-0.3045070919054851, 0.3902505804499974], [-0.3112001372820079, 0.3904040259611944], [-0.3179282471570063, 0.3909407491803807], [-0.3246371354990145, 0.3918347771989971], [-0.3312725162765665, 0.39306013710848475], [-0.3377801034581966, 0.39459085600028454], [-0.34410561101243864, 0.39640096096583743], [-0.3507589925715935, 0.39881696163276653], [-0.35730061821548015, 0.4018171368981676], [-0.3637506645529669, 0.4053211987407963], [-0.3701293081929226, 0.40924885913940856], [-0.3764567257442155, 0.4135198300727603], [-0.3827530938157142, 0.4180538235196072], [-0.3890385890162872, 0.42277055145870523], [-0.395333387954803, 0.4275897258688103], [-0.40165766724013013, 0.432431058728678], [-0.40803160348113704, 0.43721426201706437], [-0.41515108421081814, 0.442581984490099], [-0.4222873038036988, 0.44817332024223], [-0.4294344495097627, 0.4539606453125947], [-0.4365867085789935, 0.45991633574033053], [-0.44373826826137525, 0.4660127675645741], [-0.45088331580689145, 0.47222231682446314], [-0.4580160384655262, 0.4785173595591349], [-0.46513062348726303, 0.4848702718077265], [-0.4722212581220857, 0.491253429609375], [-0.4792821296199781, 0.4976392090032179], [-0.48661116123459774, 0.5042760621475388], [-0.4939852565731381, 0.5109746805354777], [-0.501377650968228, 0.5177394474178578], [-0.5087615797524964, 0.5245747460455024], [-0.5161102782585723, 0.5314849596692346], [-0.5233969818190845, 0.538474471539878], [-0.5305949257666621, 0.545547664908256], [-0.5376773454339342, 0.5527089230251918], [-0.5446174761535295, 0.5599626291415087], [-0.5513885532580771, 0.56731316650803], [-0.5580072122045822, 0.5746987933050736], [-0.5645844359493444, 0.5821620132270342], [-0.5710929411281425, 0.5897061634718714], [-0.5775054443767553, 0.5973345812375452], [-0.5837946623309618, 0.605050603722015], [-0.5899333116265404, 0.6128575681232404], [-0.5958941088992705, 0.6207588116391813], [-0.6016497707849303, 0.6287576714677974], [-0.6071730139192991, 0.6368574848070482], [-0.6124365549381554, 0.6450615888548932], [-0.6175132226664567, 0.653221538983731], [-0.6226452124924733, 0.6615269715133215], [-0.6277283753750849, 0.6699551343563008], [-0.6326585622731715, 0.678483275425305], [-0.6373316241456127, 0.6870886426329699], [-0.6416434119512886, 0.6957484838919314], [-0.6454897766490788, 0.704440047114826], [-0.6487665691978628, 0.7131405802142894], [-0.6513696405565211, 0.7218273311029576], [-0.653194841683933, 0.7304775476934668], [-0.6543348901335894, 0.7386577577250217], [-0.6551267041166207, 0.747138103714211], [-0.655522818746549, 0.7557960441282291], [-0.6554757691368962, 0.7645090374342696], [-0.6549380904011841, 0.773154542099526], [-0.6538623176529349, 0.7816100165911926], [-0.65220098600567, 0.7897529193764625], [-0.6499066305729118, 0.7974607089225298], [-0.6469317864681818, 0.8046108436965883], [-0.6432289888050022, 0.8110807821658315], [-0.6385326781753322, 0.8171039318718432], [-0.6328821882037174, 0.8227183610510175], [-0.6264098119694578, 0.8279225186203926], [-0.6192478425518539, 0.832714853497007], [-0.6115285730302065, 0.8370938145978994], [-0.6033842964838154, 0.8410578508401081], [-0.5949473059919811, 0.8446054111406713], [-0.586349894634004, 0.8477349444166276], [-0.5777243554891847, 0.8504448995850155], [-0.569202981636823, 0.8527337255628731], [-0.5594630226349178, 0.854698393877302], [-0.5493001239505279, 0.8559547429217211], [-0.5387839814892358, 0.8565785882636177], [-0.5279842911566242, 0.8566457454704783], [-0.5169707488582752, 0.8562320301097901], [-0.5058130504997717, 0.8554132577490403], [-0.4945808919866957, 0.8542652439557157], [-0.4833439692246301, 0.8528638042973031], [-0.4721719781191573, 0.85128475434129], [-0.44939461900645405, 0.8475098271045399], [-0.4375724746792734, 0.8449227824877603], [-0.42568970128619726, 0.8419177942479639], [-0.4137678185191057, 0.8385698808282898], [-0.4018283460698785, 0.8349540606718778], [-0.3898928036303957, 0.8311453522218678], [-0.3779827108925371, 0.8272187739213992], [-0.3661195875481827, 0.8232493442136113], [-0.3543249532892125, 0.8193120815416438], [-0.34262032780750623, 0.8154820043486367], [-0.3311644129742342, 0.8117025792845098], [-0.3197733075828125, 0.8077846850284655], [-0.30843582533987224, 0.803759378840242], [-0.29714077995204424, 0.7996577179795781], [-0.2858769851259596, 0.7955107597062117], [-0.2746332545682493, 0.7913495612798815], [-0.2633984019855443, 0.787205179960326], [-0.25216124108447563, 0.7831086730072836], [-0.2409105855716742, 0.7790910976804926], [-0.22963524915377106, 0.7751835112396913], [-0.21846629252137553, 0.771392915484206], [-0.20729251882660388, 0.7676242486615464], [-0.19611658780418145, 0.7638838373252502], [-0.18494115918883364, 0.7601780080288556], [-0.17376889271528592, 0.7565130873259007], [-0.16260244811826355, 0.7528954017699233], [-0.151444485132492, 0.7493312779144617], [-0.14029766349269668, 0.7458270423130541], [-0.12916464293360302, 0.7423890215192382], [-0.11804808318993634, 0.7390235420865522], [-0.10718269847004476, 0.7358520110586623], [-0.09631134656976659, 0.7328195242038372], [-0.08544078623615234, 0.7298901634155927], [-0.07457777621625274, 0.7270280105874434], [-0.06372907525711834, 0.7241971476129054], [-0.052901442105799834, 0.7213616563854942], [-0.04210163550934774, 0.718485618798725], [-0.03133641421481278, 0.7155331167461132], [-0.02061253696924557, 0.7124682321211744], [-0.009936762519696721, 0.7092550468174241], [0.0006073925231524885, 0.7059941022720926], [0.011154171036381713, 0.7027250553784079], [0.021688880642333996, 0.6994243151067467], [0.0321968289633523, 0.6960682904274861], [0.04266332362177962, 0.6926333903110022], [0.053073672239958916, 0.6890960237276722], [0.06341318244023325, 0.6854325996478726], [0.0736671618449456, 0.6816195270419804], [0.08382091807643892, 0.677633214880372], [0.09385975875705624, 0.6734500721334243], [0.10363887305986078, 0.6691380979478614], [0.1133476733445348, 0.6646513303011146], [0.12298285918113433, 0.6600058888919582], [0.13254113013971522, 0.6552178934191664], [0.1420191857903335, 0.6503034635815134], [0.15141372570304507, 0.6452787190777733], [0.16072144944790587, 0.64015977960672], [0.1699390565949719, 0.6349627648671282], [0.17906324671429913, 0.6297037945577719], [0.1880907193759434, 0.6243989883774252], [0.19677017199696056, 0.6192306383770966], [0.20540747088749667, 0.614023122041252], [0.21398490239839335, 0.6087596834078997], [0.22248475288049235, 0.6034235665150479], [0.23088930868463525, 0.5979980154007047], [0.2391808561616638, 0.5924662741028787], [0.24734168166241965, 0.586811586659578], [0.2553540715377445, 0.5810171971088106], [0.2632003121384799, 0.5750663494885853], [0.27086268981546774, 0.5689422878369097], [0.2782124060119845, 0.5628225917644811], [0.2854904592461148, 0.5565842866167783], [0.292669477849346, 0.550223549485034], [0.2997220901531651, 0.5437365574604811], [0.3066209244890591, 0.5371194876343517], [0.31333860918851525, 0.5303685170978789], [0.31984777258302066, 0.5234798229422952], [0.3261210430040625, 0.5164495822588333], [0.33213104878312794, 0.5092739721387258], [0.3378504182517039, 0.5019491696732055], [0.3431967555800864, 0.49466862594715205], [0.3483754562989401, 0.4872524336976794], [0.35336606056273506, 0.47970163158816437], [0.35814810852594114, 0.4720172582819837], [0.36270114034302836, 0.46420035244251406], [0.36700469616846676, 0.45625195273313235], [0.37103831615672633, 0.44817309781721526], [0.3747815404622768, 0.4399648263581395], [0.37821390923958853, 0.4316281770192819], [0.38131496264313114, 0.4231641884640192], [0.38414784624313564, 0.4142329689572043], [0.3866042119084232, 0.4051088343329098], [0.388715197550197, 0.3958148713459967], [0.3905119410796605, 0.3863741667513264], [0.3920255804080167, 0.3768098073037597], [0.3932872534464691, 0.367144879758158], [0.3943280981062209, 0.35740247086938226], [0.3951792522984753, 0.3476056673922937], [0.39587185393443564, 0.3377775560817535], [0.3968594698192234, 0.3174943798034611], [0.3970492308962927, 0.30692291372935954], [0.3970105472071247, 0.29625059982685736], [0.39674764180233096, 0.28550121245249416], [0.39626473773252335, 0.2746985259628095], [0.39556605804831346, 0.26386631471434296], [0.39465582580031267, 0.25302835306363397], [0.39353826403913283, 0.2422084153672221], [0.39221759581538557, 0.2314302759816469], [0.3906980441796824, 0.22071770926344783], [0.38888691979265755, 0.2098206331667341], [0.3867771097369822, 0.19890968613140983], [0.38440352587923715, 0.1879953170499275], [0.38180108008600305, 0.17708797481473945], [0.37900468422386113, 0.16619810831829815], [0.37604925015939206, 0.15533616645305595], [0.3729696897591765, 0.14451259811146538], [0.3698009148897954, 0.13373785218597867], [0.3665778374178298, 0.12302237756904841], [0.3599795219362991, 0.1019377979017043], [0.3563600544306118, 0.09156688024127949], [0.352547787597541, 0.08125372023005889], [0.3486135423418294, 0.07098816792624887], [0.34462813956821964, 0.06076007338805586], [0.3406624001814547, 0.05055928667368631], [0.3367871450862773, 0.04037565784134657], [0.3330731951874301, 0.03019903694924309], [0.329591371389656, 0.020019274055582317], [0.32641249459769767, 0.009826219218570605], [0.32355313657141044, 6.84828065363214e-05], [0.3207412239228133, -0.009691413522669362], [0.3180103668226011, -0.019448473269414058], [0.3153941754414688, -0.02919769993406534], [0.31292625995011114, -0.03893409701699084], [0.310640230519223, -0.04865266801855812], [0.30856969731949935, -0.058348416439134805], [0.30674827052163495, -0.06801634577908847], [0.30520956029632484, -0.07765145953878673], [0.3039871768142637, -0.08724876121859716], [0.30307281427730565, -0.09633056117015336], [0.30233784725208795, -0.10540009242496338], [0.3017971755407636, -0.11445252287729588], [0.3014656989454859, -0.1234830204214194], [0.30135831726840817, -0.13248675295160256], [0.30148993031168325, -0.14145888836211393], [0.30187543787746457, -0.1503945945472221], [0.3025297397679052, -0.15928903940119565], [0.3034677357851584, -0.16813739081830323], [0.3047043257313773, -0.17693481669281336], [0.3062444656199888, -0.18571712343924152], [0.3080704639418987, -0.1944758791856317], [0.31017343148067783, -0.20320410105333417], [0.31254447901989757, -0.21189480616369893], [0.31517471734312896, -0.2205410116380763], [0.31805525723394334, -0.2291357345978163], [0.3211772094759118, -0.2376719921642692], [0.32453168485260536, -0.24614280145878506], [0.3281097941475954, -0.254541179602714], [0.331902648144453, -0.26286014371740635], [0.3361677220259757, -0.2715181852354399], [0.34076206420407146, -0.28011535896115103], [0.34565573633840196, -0.2886479508679335], [0.350818800088629, -0.29711224692918126], [0.3562213171144141, -0.30550453311828807], [0.36183334907541914, -0.31382109540864783], [0.36762495763130587, -0.3220582197736545], [0.373566204441736, -0.3302121921867019], [0.3796271511663712, -0.33827929862118383], [0.3857778594648732, -0.34625582505049435], [0.3922887208120729, -0.35441453571423664], [0.39901108705410004, -0.3624833915926293], [0.4059275289113988, -0.37046332844852753], [0.41302061710441396, -0.37835528204478697], [0.4202729223535896, -0.38616018814426284], [0.4276670153793702, -0.39387898250981035], [0.4351854669022001, -0.4015126009042851], [0.44281084764252376, -0.4090619790905425], [0.4505257283207855, -0.41652805283143757], [0.45831267965742994, -0.42391175788982605], [0.46637873368842636, -0.4314031016994009], [0.4745764423636515, -0.43884117230756914], [0.4828999636311895, -0.4462108660049899], [0.4913434554391243, -0.4534970790823218], [0.4999010757355398, -0.4606847078302238], [0.5085669824685201, -0.4677586485393548], [0.5173353335861494, -0.4747037975003737], [0.5262002870365114, -0.48150505100393937], [0.5351560007676903, -0.4881473053407106], [0.5441966327277702, -0.49461545680134644], [0.5533614347950095, -0.5009808023399235], [0.5626673315365901, -0.5072908610870974], [0.5720961550350928, -0.5135097230690713], [0.5816297373730991, -0.5196014783120484], [0.5912499106331899, -0.5255302168422317], [0.6009385068979466, -0.5312600286858242], [0.6106773582499505, -0.5367550038690294], [0.6204482967717824, -0.5419792324180499], [0.6302331545460238, -0.5468968043590892], [0.6492249048255883, -0.5556197196232946], [0.6585187106755859, -0.5597639449995716], [0.6678741245888216, -0.5638085662541721], [0.6772700899488673, -0.5676576637940878], [0.6866855501392966, -0.5712153180263102], [0.6960994485436812, -0.5743856093578306], [0.7054907285455942, -0.5770726181956406], [0.7148383335286084, -0.5791804249467315], [0.7241212068762961, -0.5806131100180949], [0.7333182919722299, -0.5812747538167221], [0.7423690681108254, -0.5813327954435953], [0.7520171792358106, -0.5810124258181766], [0.761992536921606, -0.5802655097846424], [0.7720250527426323, -0.5790439121871696], [0.7818446382733105, -0.5772994978699348], [0.7911812050880608, -0.574984131677115], [0.799764664761304, -0.5720496784528868], [0.807324928867461, -0.5684480030414267], [0.8135919089809519, -0.5641309702869117], [0.8182955166761978, -0.5590504450335185]]], "sigma6": [[[0.5532485974965337, 0.09310701078713217], [0.5577890856868184, 0.08875553351881764], [0.5638097109145933, 0.08523374386882487], [0.5710486230575579, 0.08247948182033599], [0.5792439719934113, 0.08043058735653319], [0.5881339075998525, 0.07902490046059857], [0.5974565797545808, 0.0782002611157143], [0.6069501383352951, 0.07789450930506253], [0.616352733219695, 0.07804548501182541], [0.6254025142854791, 0.07859102821918511], [0.6425505827431979, 0.08098106893702148], [0.6513690383819332, 0.08325633415465161], [0.6602459590368148, 0.08620421751662903], [0.6691343054181038, 0.08973416197636849], [0.6779870382360618, 0.09375561048728481], [0.6867571182009498, 0.09817800600279278], [0.69539750602303, 0.10291079147630719], [0.703861162412563, 0.10786340986124288], [0.7121010480798108, 0.11294530411101461], [0.7200701237350344, 0.1180659171790372], [0.7278138372235607, 0.12336593480695879], [0.7353803026803925, 0.12900082300473573], [0.7427761686403234, 0.13493467112916085], [0.7500080836381475, 0.14113156853702713], [0.7570826962086581, 0.14755560458512737], [0.7640066548866491, 0.15417086863025453], [0.7707866082069139, 0.16094145002920138], [0.7774292047042466, 0.1678314381387609], [0.7839410929134405, 0.17480492231572592], [0.7965995764064887, 0.18899514444887716], [0.8027046952782946, 0.19635569710267003], [0.8086548567821314, 0.20388244172805747], [0.8144606397154237, 0.2115501701748288], [0.8201326228755952, 0.2193336742927734], [0.8256813850600706, 0.22720774593168075], [0.8311175050662736, 0.23514717694134019], [0.8364515616916287, 0.24312675917154108], [0.8416941337335603, 0.2511212844720729], [0.8468557999894921, 0.25910554469272495], [0.8518238828439265, 0.26697660224048214], [0.8566601042484504, 0.27491225335516584], [0.8613772377352586, 0.28290492763142], [0.8659880568365459, 0.29094705466388915], [0.8705053350845071, 0.29903106404721713], [0.8749418460113371, 0.3071493853760483], [0.8793103631492308, 0.31529444824502684], [0.8836236600303831, 0.32345868224879687], [0.8878945101869886, 0.3316345169820026], [0.8921356871512421, 0.3398143820392881], [0.8962239738771213, 0.34795985085843], [0.9001349666184195, 0.3561676781222195], [0.9039195980791721, 0.36442027591376935], [0.9076288009634152, 0.372700056316193], [0.9113135079751848, 0.38098943141260344], [0.9150246518185161, 0.3892708132861137], [0.9188131651974452, 0.3975266140198371], [0.9227299808160081, 0.40573924569688635], [0.9268260313782402, 0.4138911204003748], [0.931152249588177, 0.42196465021341545], [0.9358106178735799, 0.43017051603310225], [0.9406404636552979, 0.4383451956282459], [0.9456183143748791, 0.44648529287679495], [0.9507206974738711, 0.4545874116566977], [0.9559241403938223, 0.4626481558459024], [0.9612051705762802, 0.4706641293223575], [0.9665403154627928, 0.4786319359640112], [0.9719061024949085, 0.4865481796488119], [0.9772790591141747, 0.49440946425470805], [0.9826357127621392, 0.5022123936596478], [0.9879795808851883, 0.509751484372591], [0.9935072863116028, 0.5171649495714664], [0.9991558567928949, 0.5244858944386243], [1.004862320080578, 0.5317474241564151], [1.010563703926164, 0.5389826439071888], [1.0161970360811656, 0.5462246588732955], [1.0216993442970959, 0.5535065742370856], [1.0270076563254673, 0.5608614951809094], [1.0320589999177927, 0.5683225268871173], [1.036790402825584, 0.5759227745380592], [1.0411511791769843, 0.5833472622523844], [1.04544735564823, 0.5908347259091613], [1.049637941491949, 0.5983827756975576], [1.0536819459607696, 0.6059890218067399], [1.0575383783073198, 0.6136510744258753], [1.0611662477842267, 0.6213665437441311], [1.0645245636441192, 0.629133039950674], [1.0675723351396245, 0.6369481732346713], [1.0702685715233708, 0.64480955378529], [1.0725722820479862, 0.6527147917916969], [1.0745607432052686, 0.6605021872336152], [1.0764313508672274, 0.668491258160245], [1.0781156519568995, 0.6766153805615001], [1.0795451933973217, 0.684807930427293], [1.080651522111531, 0.6930022837475367], [1.081366185022564, 0.7011318165121443], [1.0816207290534579, 0.7091299047110289], [1.0813467011272495, 0.7169299243341032], [1.080475648166976, 0.7244652513712802], [1.0789391170956735, 0.731669261812473], [1.0768491982279016, 0.7383861026440588], [1.0742034127585998, 0.7451459198060651], [1.0710443005761794, 0.7518622501282886], [1.0674144015690517, 0.7584486304405251], [1.063356255625628, 0.7648185975725722], [1.05891240263432, 0.770885688354226], [1.0541253824835386, 0.7765634396152833], [1.0490377350616953, 0.7817653881855404], [1.0436920002572014, 0.7864050708947943], [1.0381307179584685, 0.7903960245728415], [1.0319616592306413, 0.7939030885426923], [1.025228348863442, 0.7969005775764395], [1.01802799651323, 0.7994015517234919], [1.0104578118363654, 0.8014190710332592], [1.0026150044892073, 0.8029661955551494], [0.9945967841281161, 0.804055985338572], [0.9865003604094513, 0.8047015004329363], [0.9784229429895726, 0.8049158008876507], [0.9704617415248399, 0.8047119467521249], [0.9627139656716128, 0.8041029980757671], [0.9544306442383691, 0.8028321055934867], [0.9460881750282073, 0.8008315208974689], [0.9377051608543987, 0.7981946319737024], [0.9293002045302139, 0.7950148268081755], [0.920891908868924, 0.7913854933868768], [0.9124988766838003, 0.7874000196957953], [0.9041397107881133, 0.7831517937209193], [0.8958330139951342, 0.7787342034482372], [0.8875973891181341, 0.7742406368637385], [0.8794514389703838, 0.7697644819534106], [0.8708772174031518, 0.7648494852061799], [0.8623789339620072, 0.7595832574756012], [0.8539465056839101, 0.7540189920693541], [0.8455698496058215, 0.7482098822951196], [0.8372388827647016, 0.7422091214605777], [0.8289435221975109, 0.7360699028734088], [0.8206736849412096, 0.7298454198412929], [0.8124192880327584, 0.7235888656719106], [0.8041702485091177, 0.7173534336729419], [0.7959164834072476, 0.7111923171520673], [0.78755227203832, 0.7049501553094529], [0.7792132717536311, 0.6986210478272641], [0.7708969677264659, 0.6922202982160696], [0.7626008451301105, 0.6857632099864388], [0.7543223891378503, 0.6792650866489409], [0.7460590849229712, 0.672741231714145], [0.7378084176587586, 0.6662069486926203], [0.7295678725184982, 0.6596775410949363], [0.7213349346754757, 0.6531683124316615], [0.7131070893029767, 0.6466945662133656], [0.704975181976941, 0.6402992330795955], [0.6968892207174617, 0.6339094976632249], [0.6888341363294932, 0.6275228657457729], [0.68079485961799, 0.6211368431087587], [0.6727563213879069, 0.6147489355337014], [0.6647034524441982, 0.6083566488021198], [0.6566211835918185, 0.6019574886955334], [0.6484944456357227, 0.5955489609954608], [0.6403081693808649, 0.5891285714834216], [0.6320472856322001, 0.5826938259409347], [0.6234149865047649, 0.5760177376587262], [0.614724731637965, 0.5693361929029022], [0.6059832190359169, 0.562647604599704], [0.5971971467027365, 0.5559503856753734], [0.5883732126425399, 0.5492429490561517], [0.5795181148594432, 0.5425237076682803], [0.5706385513575625, 0.5357910744380009], [0.5617412201410138, 0.5290434622915549], [0.5528328192139136, 0.522279284155184], [0.5439200465803776, 0.5154969529551295], [0.5347632097251591, 0.5085000330735464], [0.5255340489814477, 0.501418691732717], [0.5162545985140143, 0.4942826348390851], [0.5069468924876308, 0.4871215682990938], [0.49763296506706844, 0.4799651980191866], [0.4883348504170985, 0.47284322990580685], [0.4790745827024925, 0.46578536986539787], [0.46987419608802167, 0.45882132380440305], [0.46075572473845744, 0.4519807976292657], [0.4435041719139722, 0.439231960149553], [0.43532943246151656, 0.4332402898066104], [0.42720949312432627, 0.4273192178801487], [0.41913686256552296, 0.4214694760327152], [0.41110404944822854, 0.4156917959268568], [0.40310356243556467, 0.4099869092251209], [0.3951279101906532, 0.40435554759005454], [0.38716960137661593, 0.39879844268420483], [0.37922114465657436, 0.39331632617011897], [0.3712750486936505, 0.3879099297103441], [0.36378847723588825, 0.3829131616823934], [0.35631918351031744, 0.3780337461036005], [0.3488673256470983, 0.37324960148468184], [0.341433061776391, 0.3685386463363538], [0.3340165500283556, 0.36387879916933275], [0.3266179485331526, 0.3592479784943349], [0.3192374154209419, 0.35462410282207657], [0.31187510882188385, 0.3499850906632745], [0.30453118686613856, 0.3453088605286448], [0.2972058076838663, 0.3405733309289038], [0.29001795605099356, 0.33583663660374297], [0.28289228389137866, 0.33106191483178504], [0.2758097395754209, 0.3262622126979556], [0.26875127147352, 0.3214505772871806], [0.26169782795607555, 0.31664005568438597], [0.2546303573934871, 0.3118436949744975], [0.24752980815615416, 0.3070745422424411], [0.24037712861447635, 0.3023456445731424], [0.23315326713885315, 0.2976700490515274], [0.22583917209968424, 0.29306080276252205], [0.2182315484046181, 0.28844838694837205], [0.21050675912283134, 0.28394863661224135], [0.2026944624733341, 0.27952938874392486], [0.19482431667513675, 0.2751584803332177], [0.18692597994724935, 0.27080374836991483], [0.17902911050868228, 0.2664330298438113], [0.17116336657844572, 0.26201416174470205], [0.16335840637554985, 0.2575149810623821], [0.155643888119005, 0.25290332478664646], [0.14059722071812308, 0.24330968841150805], [0.13320133630804729, 0.23841695514636654], [0.12585922402127755, 0.233463085850399], [0.1185682910814975, 0.22844233626213853], [0.11132594471239067, 0.2233489621201185], [0.10412959213764067, 0.21817721916287214], [0.09697664058093103, 0.21292136312893267], [0.08986449726594538, 0.2075756497568334], [0.08279056941636728, 0.20213433478510762], [0.06861645800612921, 0.19073072630966728], [0.06158948690084039, 0.18465676322395], [0.05464348476114587, 0.17842145046711494], [0.04775058540817784, 0.17207645381114056], [0.04088292266306835, 0.1656734390280052], [0.03401263034694956, 0.15926407188968722], [0.02711184228095358, 0.152900018168165], [0.020152692286212512, 0.14663294363541693], [0.013107314183858486, 0.14051451406342141], [0.005947841795023628, 0.1345963952241568], [-0.0011789210949199067, 0.1288664656155742], [-0.008301950570382712, 0.12315182429311189], [-0.015443358498500918, 0.11747925642543233], [-0.02262525674641058, 0.11187554718119806], [-0.02986975718124782, 0.10636748172907157], [-0.03719897167014874, 0.10098184523771529], [-0.04463501208024941, 0.09574542287579174], [-0.05219999027868597, 0.09068499981196339], [-0.05991601813259452, 0.08582736121489273], [-0.06780520750911109, 0.0811992922532423], [-0.07610166637640167, 0.07669255473955679], [-0.08458328447501097, 0.07240783340118079], [-0.09322561986915431, 0.06832544455898687], [-0.10200423062304698, 0.06442570453384773], [-0.11089467480090429, 0.060688929646635914], [-0.11987251046694158, 0.05709543621822405], [-0.12891329568537419, 0.053625540569484764], [-0.13799258852041738, 0.05025955902129066], [-0.14708594703628647, 0.04697780789451436], [-0.1653747833310671, 0.04068386032524092], [-0.17469452587807624, 0.03784873068245898], [-0.18409965131873973, 0.03519974364268126], [-0.193561654033573, 0.03268142826690627], [-0.2030520284030915, 0.03023831361613257], [-0.21254226880781063, 0.027814928751358683], [-0.22200386962824586, 0.02535580273358315], [-0.23140832524491267, 0.022805464623804523], [-0.24072713003832638, 0.020108443483021324], [-0.24993177838900255, 0.017209268372232127], [-0.25884441389416757, 0.014247467064279071], [-0.26771998976875144, 0.01125186645419483], [-0.27655488956764596, 0.008207188873500847], [-0.28534549684574256, 0.005098156653718575], [-0.29408819515793283, 0.0019094921263694703], [-0.3027793680591083, -0.0013740823770250295], [-0.3114153991041607, -0.004767844524943465], [-0.3199926718479815, -0.00828707198586438], [-0.32850756984546237, -0.011947042428266344], [-0.3369564766514948, -0.015763033520627877], [-0.3453336338314393, -0.019733515706205948], [-0.35366234223766985, -0.023852223865774052], [-0.3619387856321255, -0.028107042090141705], [-0.37015914777674497, -0.03248585447011841], [-0.37831961243346734, -0.0369765450965137], [-0.38641636336423135, -0.041566998060137056], [-0.3944455843309757, -0.04624509745179799], [-0.4024034590956396, -0.05099872736230604], [-0.41028617142016166, -0.05581577188247067], [-0.4258369250219497, -0.06546230870662184], [-0.4337623105438564, -0.07022114411855541], [-0.44176066295356725, -0.07500179757285448], [-0.44972658357244877, -0.07984544530347132], [-0.457554673721867, -0.08479326354435815], [-0.4651395347231885, -0.08988642852946732], [-0.47237576789777946, -0.09516611649275106], [-0.4791579745670065, -0.10067350366816168], [-0.4853807560522357, -0.10644976628965137], [-0.49093871367483344, -0.11253608059117254], [-0.4955579070704005, -0.11828969118025377], [-0.5001219184497002, -0.12439345370926533], [-0.5045129299486779, -0.13076956555181468], [-0.5086131237032793, -0.13734022408150953], [-0.5123046818494492, -0.1440276266719573], [-0.5154697865231336, -0.15075397069676558], [-0.5179906198602773, -0.15744145352954192], [-0.5197493639968259, -0.16401227254389392], [-0.520628201068725, -0.17038862511342906], [-0.5205093132119196, -0.17649270861175495], [-0.5193409460426679, -0.18238665770532564], [-0.5172041104037152, -0.1883495138988023], [-0.5142149237843415, -0.19431422188388034], [-0.5104895036738265, -0.2002137263522551], [-0.5061439675614499, -0.20598097199562188], [-0.5012944329364913, -0.21154890350567598], [-0.4960570172882304, -0.21685046557411283], [-0.490547838105947, -0.22181860289262761], [-0.48488301287892066, -0.22638626015291582], [-0.4791786590964313, -0.2304863820466727], [-0.47237539112558213, -0.23451338477542424], [-0.4649601008509682, -0.23791335831926191], [-0.45702291549314844, -0.24078252668890754], [-0.44865396227268206, -0.243217113895083], [-0.43994336841012777, -0.24531334394851], [-0.43098126112604473, -0.24716744085991044], [-0.4218577676409918, -0.248875628640006], [-0.41266301517552795, -0.25053413129951857], [-0.4034871309502124, -0.25223917284917], [-0.3944202421856037, -0.25408697729968194], [-0.38442397225551617, -0.25604577439528026], [-0.3741852925343756, -0.2576985591086089], [-0.3637558022209616, -0.25913427605857325], [-0.3531871005140539, -0.260441869864079], [-0.34253078661243197, -0.2617102851440315], [-0.3318384597148757, -0.2630284665173362], [-0.32116171902016444, -0.26448535860289857], [-0.31055216372707806, -0.26616990601962415], [-0.30006139303439605, -0.26817105338641845], [-0.2795447591182816, -0.2733597259641143], [-0.2694103465334234, -0.27640368330326914], [-0.2593327358467819, -0.2796823820639783], [-0.24930689451881524, -0.28316858697056885], [-0.23932779000998167, -0.28683506274736814], [-0.2293903897807394, -0.290654574118703], [-0.2194896612915465, -0.29459988580890073], [-0.20962057200286138, -0.29864376254228825], [-0.19977808937514202, -0.302758969043193], [-0.1899571808688468, -0.3069182700359417], [-0.1800442361165565, -0.31119237324603366], [-0.1701473983322976, -0.31557879065893124], [-0.16027435517347233, -0.3200765287451866], [-0.15043279429748288, -0.32468459397535177], [-0.1406304033617316, -0.32940199281997895], [-0.13087487002362064, -0.33422773174962017], [-0.12117388194055237, -0.3391608172348275], [-0.11153512676992901, -0.3442002557461531], [-0.10196629216915282, -0.3493450537541488], [-0.09247506579562606, -0.35459421772936706], [-0.08302450052103735, -0.35998631345381926], [-0.0735881779453925, -0.3655426385925786], [-0.06418557429143232, -0.3712385438298584], [-0.054836165781897546, -0.37704937984987263], [-0.045559428639529054, -0.38295049733683467], [-0.03637483908706762, -0.38891724697495833], [-0.027301873347254042, -0.39492497944845717], [-0.018360007642829086, -0.40094904544154497], [-0.009568718196533672, -0.40696479563843524], [0.006961290160345629, -0.41838064547892945], [0.014916356879475737, -0.4237251279261918], [0.022852486699662687, -0.4290279348095189], [0.030704447394287286, -0.4343359728733004], [0.03840700673673042, -0.43969614886192665], [0.04589493250037289, -0.4451553695197874], [0.053102992458595594, -0.45076054159127266], [0.05996595438477936, -0.4565585718207725], [0.06641858605230498, -0.4625963669526768], [0.07239565523455338, -0.46892083373137555], [0.07761625765167854, -0.4749604136371465], [0.08276533494013388, -0.48120606320747794], [0.08775767708632472, -0.48763296896429226], [0.09250807407665618, -0.49421631742951144], [0.0969313158975336, -0.5009312951250579], [0.10094219253536212, -0.5077530885728536], [0.10445549397654702, -0.5146568842948209], [0.10738601020749355, -0.5216178688128819], [0.10964853121460692, -0.5286112286489589], [0.11115784698429237, -0.5356121503249739], [0.1119243504523692, -0.5425718537593464], [0.11210065160032526, -0.5498126971776468], [0.11171606244233445, -0.5572405978753341], [0.11079989499257085, -0.5647614731478663], [0.10938146126520841, -0.5722812402907022], [0.10749007327442112, -0.5797058165993003], [0.105155043034383, -0.5869411193691191], [0.10240568255926802, -0.593893065895617], [0.0992713038632502, -0.6004675734742527], [0.0957812189605035, -0.6065705594004848], [0.09170560533400063, -0.6123700869424429], [0.0869817185726702, -0.6178977934849358], [0.08169927743428042, -0.623158399646242], [0.0759480006765994, -0.6281566260446401], [0.06981760705739531, -0.6328971932984091], [0.06339781533443628, -0.6373848220258274], [0.05677834426549048, -0.6416242328451739], [0.05004891260832602, -0.6456201463747272], [0.043299239120711104, -0.649377283232766], [0.03661904256041384, -0.6529003640375688], [0.029773386302386153, -0.6562661868512178], [0.022708040007273785, -0.6594229475598503], [0.015455212427987697, -0.6623517074259399], [0.008047112317438918, -0.6650335277119609], [0.0005159484285384192, -0.6674494696803872], [-0.007106070485802805, -0.6695805945936929], [-0.014786735672673763, -0.6714079637143521], [-0.02249383837916346, -0.6729126383048385], [-0.030195169852360915, -0.6740756796276265], [-0.03785852133935512, -0.6748781489451896], [-0.045658692495923796, -0.6752473947379193], [-0.05354365318001233, -0.6751457659439002], [-0.06149349092356475, -0.6746352670344495], [-0.06948829325852496, -0.6737779024808845], [-0.077508147716837, -0.6726356767545221], [-0.08553314183044486, -0.6712705943266797], [-0.09354336313129243, -0.6697446596686744], [-0.10151889915132371, -0.6681198772518232], [-0.10943983742248277, -0.6664582515474435], [-0.11728626547671342, -0.6648217870268524], [-0.12501345593586813, -0.6630914316433557], [-0.13266913661878782, -0.6611263123886506], [-0.14027203661893484, -0.6589762581333913], [-0.14784088502977183, -0.6566910977482325], [-0.1553944109447612, -0.6543206601038285], [-0.16295134345736542, -0.6519147740708338], [-0.17053041166104702, -0.6495232685199028], [-0.17815034464926846, -0.64719597232169], [-0.18582987151549227, -0.64498271434685], [-0.1935877213531809, -0.6429333234660373], [-0.20159758233736608, -0.6409528534582456], [-0.20959493582719016, -0.6390229952874941], [-0.21760082804045658, -0.637143623880553], [-0.22563630519496874, -0.6353146141641923], [-0.23372241350853, -0.6335358410651822], [-0.24188019919894382, -0.6318071795102926], [-0.2501307084840136, -0.6301285044262935], [-0.25849498758154277, -0.628499690739955], [-0.26699408270933467, -0.626920613378047], [-0.2855639034342911, -0.6237197397850731], [-0.29567177093631625, -0.6220895693163608], [-0.3059475678556903, -0.6205099076954027], [-0.3163662194568352, -0.6189900267563979], [-0.32690265100417293, -0.6175391983335465], [-0.3375317877621253, -0.6161666942610479], [-0.3482285549951143, -0.6148817863731014], [-0.35896787796756185, -0.6136937465039065], [-0.3697246819438899, -0.6126118464876631], [-0.39179165855463177, -0.6108651607673599], [-0.4033332951952078, -0.6103611270659981], [-0.41502652281922464, -0.6100584894646371], [-0.4267990621356582, -0.6098824803734293], [-0.4385786338534845, -0.6097583322025271], [-0.4502929586816794, -0.6096112773620823], [-0.461869757329219, -0.6093665482622477], [-0.47323675050507913, -0.6089493773131753], [-0.4843216589182358, -0.6082849969250174], [-0.5040502948184571, -0.6062416096923521], [-0.512880479953865, -0.605089520125127], [-0.5215554479747583, -0.6038360295176313], [-0.5300878881720062, -0.6024747965812459], [-0.5384904898364787, -0.6009994800273519], [-0.5467759422590451, -0.5994037385673298], [-0.554956934730575, -0.5976812309125606], [-0.5630461565419375, -0.5958256157744252], [-0.5710562969840025, -0.5938305518643044], [-0.5790000453476394, -0.5916896978935788], [-0.5863197942066516, -0.5895288969782141], [-0.593495450626369, -0.5872042805348907], [-0.6005527995673623, -0.5847369751691457], [-0.6075176259902024, -0.5821481074865156], [-0.6144157148554602, -0.579458804092537], [-0.6212728511237064, -0.5766901915927469], [-0.6281148197555121, -0.5738633965926818], [-0.6349674057114483, -0.5709995456978786], [-0.6418563939520854, -0.5681197655138738], [-0.656011724805349, -0.5623057002127335], [-0.6632737560738439, -0.5593524111585861], [-0.6705697702904363, -0.5563713676868163], [-0.6778758745020831, -0.5533486220004779], [-0.6851681757557411, -0.5502702263026249], [-0.6924227810983674, -0.5471222327963119], [-0.699615797576919, -0.5438906936845923], [-0.7067233322383527, -0.5405616611705203], [-0.713721492129626, -0.5371211874571503], [-0.720586384297695, -0.5335553247475359], [-0.7271944300445614, -0.5300668645980038], [-0.7338290845280085, -0.5266096070501921], [-0.7404477429793963, -0.5231328095189689], [-0.7470078006300848, -0.5195857294192014], [-0.7534666527114342, -0.5159176241657574], [-0.7597816944548044, -0.5120777511735045], [-0.7659103210915553, -0.50801536785731], [-0.7718099278530471, -0.5036797316320423], [-0.77743790997064, -0.4990200999125681], [-0.7827516626756936, -0.4939857301137555], [-0.7880281440134953, -0.48829312790451984], [-0.7930909722791062, -0.48220886227081067], [-0.7979309365206727, -0.47578053415513377], [-0.8025388257863417, -0.46905574449999526], [-0.8069054291242599, -0.46208209424790087], [-0.8110215355825741, -0.4549071843413567], [-0.8148779342094303, -0.4475786157228683], [-0.8184654140529762, -0.44014398933494175], [-0.8217747641613576, -0.43265090612008306], [-0.8247967735827215, -0.4251469670207979], [-0.8275967378379939, -0.41736289694399775], [-0.8301115616791576, -0.40937491680206683], [-0.8323440441172125, -0.40121565495369077], [-0.8342969841631602, -0.39291773975755523], [-0.8359731808280011, -0.38451379957234566], [-0.8373754331227361, -0.37603646275674796], [-0.8385065400583662, -0.36751835766944746], [-0.8393693006458918, -0.35899211266913], [-0.8399665138963138, -0.3504903561144811], [-0.8403009788206333, -0.34204571636418635], [-0.8402928297274391, -0.33351236080781194], [-0.8398881975446681, -0.32497224259318924], [-0.8391380954291152, -0.31641986291750657], [-0.838093536537575, -0.30784972297795277], [-0.836805534026843, -0.2992563239717162], [-0.8353251010537142, -0.29063416709598566], [-0.8337032507749835, -0.2819777535479495], [-0.8319909963474462, -0.2732815845247966], [-0.8302393509278974, -0.26454016122371543], [-0.8284993276731321, -0.25574798484189454], [-0.8265678531895605, -0.246279758700978], [-0.8244593010918067, -0.236734966201628], [-0.8221969884238127, -0.22712785951368275], [-0.8198042322295206, -0.21747269080698062], [-0.8173043495528725, -0.20778371225135978], [-0.8147206574378096, -0.1980751760166585], [-0.8120764729282743, -0.18836133427271515], [-0.8093951130682088, -0.17865643918936788], [-0.8066998949015544, -0.16897474293645515], [-0.8040141354722534, -0.15933049768381508], [-0.8012830920910318, -0.14964243567712263], [-0.798485555474792, -0.13997137085709163], [-0.7956304473777717, -0.1303118461040854], [-0.7927266895542084, -0.12065840429846725], [-0.7897832037583397, -0.11100558832060062], [-0.7868089117444028, -0.10134794105084884], [-0.7838127352666359, -0.09168000536957528], [-0.7808035960792762, -0.08199632415714334], [-0.7777904159365612, -0.07229144029391626], [-0.7747821165927286, -0.06255989666025756], [-0.7717420114768995, -0.05261937792137593], [-0.7687242685586975, -0.04264656277957627], [-0.7657122264124147, -0.03264910764673159], [-0.7626892236123426, -0.022634668934714802], [-0.7596385987327721, -0.012610903055398873], [-0.7565436903479954, -0.002585466420656731], [-0.7533878370323037, 0.0074339845576386595], [-0.7501543773599887, 0.017439793467614394], [-0.7468266499053418, 0.027424303897397438], [-0.7433879932426545, 0.037379859435114904], [-0.7397864262791944, 0.047448428879072205], [-0.7360804345104072, 0.057516542746023594], [-0.7322830867556965, 0.06757951955371945], [-0.7284074518344659, 0.07763267781991015], [-0.7244665985661181, 0.08767133606234603], [-0.720473595770057, 0.09769081279877746], [-0.716441512265686, 0.10768642654695487], [-0.7123834168724086, 0.11765349582462857], [-0.7083123784096279, 0.12758733914954895], [-0.7042414656967477, 0.13748327503946642], [-0.7001689388202436, 0.14719776308112167], [-0.6960021276241216, 0.1568462521605669], [-0.691768745023037, 0.16644574757061506], [-0.6874965039316456, 0.17601325460407896], [-0.6832131172646032, 0.18556577855377163], [-0.678946297936565, 0.19512032471250595], [-0.6747237588621868, 0.20469389837309493], [-0.6705732129561246, 0.2143035048283514], [-0.6665223731330333, 0.2239661493710883], [-0.6625989523075688, 0.23369883729411856], [-0.6588287852444501, 0.24355141273848124], [-0.6552276976078344, 0.2534576702485036], [-0.6517503927557721, 0.2634077475224173], [-0.6483515740463134, 0.2733917822584542], [-0.644985944837509, 0.28339991215484595], [-0.6416082084874091, 0.2934222749098244], [-0.6381730683540641, 0.30344900822162124], [-0.6346352277955242, 0.3134702497884684], [-0.63094939016984, 0.32347613730859737], [-0.6270702588350616, 0.3334568084802401], [-0.6228825177997536, 0.34371355603612164], [-0.6185496139436226, 0.35397029562676463], [-0.6140939866202529, 0.36422602985371355], [-0.6095380751832283, 0.3744797613185131], [-0.6049043189861321, 0.3847304926227078], [-0.6002151573825484, 0.39497722636784216], [-0.5954930297260608, 0.40521896515546085], [-0.590760375370253, 0.41545471158710834], [-0.586039633668709, 0.42568346826432923], [-0.5767304383023637, 0.44616671465840274], [-0.5721792191582882, 0.45646655409654413], [-0.5676611574730305, 0.46678530782805394], [-0.5631378241768363, 0.477104527577894], [-0.5585707901999504, 0.487405765071026], [-0.5539216264726179, 0.4976705720324119], [-0.549151903925084, 0.5078805001870133], [-0.5442231934875935, 0.5180171012597921], [-0.539097066090392, 0.52806192697571], [-0.5337350926637241, 0.5379965290597287], [-0.528133638097659, 0.5480062622962977], [-0.5224243161333155, 0.5580430276637595], [-0.5165893143566557, 0.5680658091423825], [-0.5106108203536422, 0.5780335907124362], [-0.5044710217102366, 0.5879053563541892], [-0.49815210601240195, 0.5976400900479105], [-0.4916362608460998, 0.6071967757738692], [-0.48490567379729277, 0.6165343975123343], [-0.47794253245194296, 0.6256119392435745], [-0.4707290243960126, 0.6343883849478588]], [[-0.4707290243960126, 0.6343883849478588], [-0.4633747718782887, 0.6427979170930772], [-0.45575476251415026, 0.6510897421088544], [-0.4478966031217212, 0.6592294271304024], [-0.4398279005191259, 0.6671825392929333], [-0.4315762615244882, 0.6749146457316588], [-0.4231692929559323, 0.6823913135817912], [-0.414634601631582, 0.6895781099785426], [-0.40599979436956146, 0.696440602057125], [-0.397292477987995, 0.7029443569527505], [-0.38854025930500635, 0.709054941800631], [-0.3803582818600302, 0.7143999240617215], [-0.37205848520604495, 0.7194944697458054], [-0.36365116211231513, 0.7243308684977738], [-0.3551466053481048, 0.7289014099625164], [-0.3465551076826787, 0.7331983837849235], [-0.3378869618853011, 0.7372140796098855], [-0.32915246072523613, 0.740940787082293], [-0.3203618969717485, 0.7443707958470358], [-0.3115255633941022, 0.7474963955490042], [-0.30265375276156187, 0.7503098758330888], [-0.2939666484382136, 0.752753095440023], [-0.2851828776132702, 0.7549230632786601], [-0.2763198035315617, 0.7568179116004113], [-0.2673947894379179, 0.7584357726566895], [-0.25842519857716884, 0.7597747786989055], [-0.24942839419414425, 0.7608330619784716], [-0.24042173953367418, 0.7616087547467991], [-0.2314225978405885, 0.7620999892553], [-0.22244833235971703, 0.7623048977553857], [-0.21351630633588986, 0.7622216124984685], [-0.20455764157989026, 0.7617367173920193], [-0.19560276324266265, 0.7607905681235345], [-0.18665079723637953, 0.7594576738580818], [-0.1777008694732136, 0.7578125437607302], [-0.16875210586533723, 0.7559296869965475], [-0.15980363232492323, 0.7538836127306024], [-0.1508545747641441, 0.7517488301279631], [-0.14190405909517245, 0.7495998483536978], [-0.13295121123018086, 0.7475111765728748], [-0.11494566755199828, 0.7436020401058916], [-0.10589326814759559, 0.7415212293824032], [-0.09683869584353709, 0.739351622240852], [-0.08778268761522579, 0.7371299491419925], [-0.07872598043806485, 0.7348929405465792], [-0.06966931128745735, 0.7326773269153666], [-0.06061341713880644, 0.7305198387091093], [-0.051559034967515106, 0.728457206388562], [-0.04250690174898655, 0.7265261604144788], [-0.033457754458623826, 0.7247634312476146], [-0.024559504117529433, 0.7231986259062015], [-0.015649873263905066, 0.7217645920222975], [-0.0067342633378914205, 0.720439474580571], [0.00218192422037079, 0.7192014185656921], [0.01109328797074087, 0.7180285689623294], [0.01999442647307812, 0.7168990707551524], [0.02887993828724182, 0.71579106892883], [0.03774442197309132, 0.7146827084680318], [0.046582476090485894, 0.7135521343574273], [0.05538869919928479, 0.7123774915816848], [0.06397942589538212, 0.7112553729916086], [0.07255969332629288, 0.7102207646742331], [0.0811261028208887, 0.7092390012743675], [0.08967525570804116, 0.7082754174368199], [0.09820375331662193, 0.7072953478063988], [0.1067081969755026, 0.7062641270279126], [0.11518518801355479, 0.7051470897461698], [0.1236313277596501, 0.7039095706059786], [0.13204321754266019, 0.7025169042521479], [0.14041745869145664, 0.7009344253294855], [0.14870428885703404, 0.6992273462059372], [0.15699372675752377, 0.6974452164170921], [0.16527214085632555, 0.6955743332538286], [0.17352589961683915, 0.6936009940070247], [0.1817413715024643, 0.6915114959675593], [0.18990492497660075, 0.6892921364263107], [0.1980029285026482, 0.6869292126741576], [0.20602175054400648, 0.6844090220019781], [0.2139477595640752, 0.6817178617006509], [0.22176732402625418, 0.6788420290610542], [0.2293679285591943, 0.6758495767024137], [0.23691702597764197, 0.6727112853210736], [0.24440583350426393, 0.669426527239747], [0.2518255683617268, 0.665994674781148], [0.25916744777269735, 0.6624151002679899], [0.2664226889598421, 0.6586871760229864], [0.2735825091458278, 0.6548102743688511], [0.2806381255533212, 0.6507837676282974], [0.28758075540498884, 0.6466070281240391], [0.29440161592349745, 0.6422794281787898], [0.30107870518740754, 0.6378118467744706], [0.30765174219307256, 0.6331834534085289], [0.3141222682257221, 0.62839965926398], [0.3204918245705855, 0.6234658755238389], [0.3267619525128924, 0.6183875133711207], [0.33293419333787233, 0.613169983988841], [0.33901008833075486, 0.6078186985600146], [0.3449911787767694, 0.6023390682676569], [0.3508790059611454, 0.5967365042947831], [0.3566751111691127, 0.5910164178244081], [0.36257467564789125, 0.5849750657493855], [0.3684002261233563, 0.57877602844377], [0.37414000711560325, 0.5724275230361605], [0.379782263144727, 0.5659377666551557], [0.38531523873082263, 0.5593149764293549], [0.3907271783939853, 0.552567369487357], [0.39600632665431, 0.5457031629577607], [0.4011409280318917, 0.538730573969165], [0.4061192270468256, 0.5316578196501689], [0.41092946821920695, 0.5244931171293714], [0.41565850720309727, 0.5170657060343009], [0.4202276605862374, 0.5094818126510278], [0.4246428966752457, 0.5017590719298595], [0.42891018377674095, 0.49391511882110317], [0.43303549019734144, 0.48596758827506614], [0.4370247842436657, 0.47793411524205587], [0.44088403422233235, 0.46983233467237984], [0.4446192084399597, 0.46167988151634504], [0.4482362752031666, 0.4534943907242591], [0.45509447485750654, 0.4370209197423125], [0.45824812348127564, 0.4286736471255788], [0.4612332779793482, 0.4202592779984279], [0.4640810676411934, 0.4117854109630587], [0.46682262175628114, 0.40325964462167063], [0.4694890696140806, 0.3946895775764627], [0.47211154050406146, 0.38608280842963444], [0.47472116371569295, 0.37744693578338484], [0.4773490685384447, 0.3687895582399134], [0.48002638426178623, 0.36011827440141914], [0.4826830247185145, 0.3511669946801773], [0.48513666900434416, 0.3421341223342035], [0.4874638325444377, 0.33304034555915246], [0.48974103076395725, 0.3239063525506788], [0.49204477908806543, 0.3147528315044373], [0.49445159294192464, 0.30560047061608253], [0.4970379877506973, 0.2964699580812693], [0.4998804789395457, 0.28738198209565213], [0.5030555819336322, 0.27835723085488595], [0.5066398121581196, 0.26941639255462513], [0.5108795918798069, 0.25998797594306355], [0.515459842715036, 0.25061852672247936], [0.5203465155412421, 0.24130006347465585], [0.5255055612358608, 0.23202460478137582], [0.5309029306763269, 0.22278416922442235], [0.5365045747400762, 0.2135707753855782], [0.5422764443045437, 0.2043764418466265], [0.548184490247165, 0.19519318718935014], [0.554194663445375, 0.186013029995532], [0.5670283728576404, 0.16702636541674298], [0.5741948680439639, 0.15724785742209818], [0.5816683458862903, 0.14748927344439525], [0.5893447519353306, 0.13774742206500895], [0.5971200317417948, 0.12801911186531395], [0.6048901308563939, 0.11830115142668501], [0.6125509948298382, 0.1085903493304968], [0.619998569212838, 0.09888351415812403], [0.6271287995561041, 0.08917745449094144], [0.6397898997978462, 0.07055415805652891], [0.6457303257274909, 0.061651177700386174], [0.6515993717531278, 0.05275678328013691], [0.6573375004286035, 0.04386772023402252], [0.6628851743077647, 0.03498073400028437], [0.6681828559444581, 0.026092570017163863], [0.6731710078925306, 0.01719997372290236], [0.6777900927058287, 0.008299690555741292], [0.6819805729381992, -0.0006115340460779632], [0.6856829111434888, -0.00953695464431403], [0.6887276425888768, -0.017543578877005434], [0.6916912367456949, -0.025649147832229987], [0.694490129033537, -0.033813493799787694], [0.6970407548719958, -0.041996449069478595], [0.699259549680665, -0.050157845931102674], [0.7010629488791371, -0.05825751667445997], [0.7023673878870058, -0.06625529358935053], [0.703089302123864, -0.07411100896557435], [0.703145127009305, -0.08178449509293144], [0.7024512979629219, -0.08923558426122184], [0.7011122071572987, -0.09622076569710795], [0.6991882707761957, -0.10330437247075823], [0.6967189511896797, -0.11039523143718791], [0.6937437107678179, -0.11740216945141212], [0.6903020118806773, -0.12423401336844614], [0.686433316898325, -0.13079959004330521], [0.6821770881908278, -0.13700772633100455], [0.6775727881282532, -0.14276724908655933], [0.6726598790806678, -0.14798698516498476], [0.6674778234181389, -0.15257576142129609], [0.6616560795457128, -0.15671956238310664], [0.6552033513140132, -0.1604017822782532], [0.6482253133117242, -0.16362949915898106], [0.6408276401275295, -0.16640979107753529], [0.6331160063501133, -0.16874973608616095], [0.6251960865681598, -0.17065641223710326], [0.6171735553703528, -0.1721368975826074], [0.6091540873453762, -0.17319827017491843], [0.6012433570819143, -0.17384760806628147], [0.593547039168651, -0.17409198930894176], [0.5856160402839499, -0.17381515823793497], [0.5775714359742927, -0.17293455036624444], [0.5694469797475642, -0.17151321332434016], [0.5612764251116491, -0.16961419474269218], [0.5530935255744318, -0.16730054225177057], [0.544932034643797, -0.16463530348204536], [0.5368257058276295, -0.16168152606398664], [0.5288082926338137, -0.15850225762806439], [0.5209135485702342, -0.15516054580474864], [0.5131752271447757, -0.1517194382245095], [0.5052808432977927, -0.14792396869436727], [0.49748078005665064, -0.14377041147200503], [0.48977050874586076, -0.13929830379120192], [0.48214550068993445, -0.13454718288573725], [0.4746012272133828, -0.12955658598939007], [0.4671331596407174, -0.12436605033593967], [0.4597367692964492, -0.11901511315916519], [0.45240752750508956, -0.11354331169284582], [0.4451409055911499, -0.10799018317076074], [0.43793237487914144, -0.10239526482668918], [0.4305760133551407, -0.09649501791643178], [0.423321617924015, -0.09037979568146634], [0.4161568327847669, -0.08408053662879508], [0.40906930213639914, -0.07762817926542012], [0.4020466701779142, -0.07105366209834356], [0.3950765811083148, -0.06438792363456765], [0.3881466791266035, -0.057661902381094435], [0.38124460843178287, -0.05090653684492611], [0.3743580132228555, -0.04415276553306481], [0.3674745376988242, -0.037431526952512735], [0.36061056840686356, -0.030621567360994716], [0.3538411752096888, -0.023674958640464015], [0.3471396543520045, -0.016633099928864536], [0.3404793020785147, -0.009537390364140162], [0.3338334146339239, -0.0024292290842348034], [0.32717528826293674, 0.004649984772907624], [0.3204782192102572, 0.01165885206934326], [0.31371550372059, 0.018555973667128155], [0.3068604380386394, 0.025299950428318466], [0.29988631840910973, 0.031849383214970224], [0.2929943000406822, 0.03806554125704142], [0.28605340594694506, 0.044163134263861065], [0.27906145198422, 0.05015305037026178], [0.2720162540088286, 0.056046177711076076], [0.26491562787709255, 0.06185340442113653], [0.25775738944533333, 0.0675856186352757], [0.25053935456987264, 0.07325370848832612], [0.24325933910703199, 0.07886856211512039], [0.23591515891313303, 0.08444106765049103], [0.22850462984449738, 0.08998211322927066], [0.22086021055772542, 0.0955421963596875], [0.2130844925145529, 0.10099367089060753], [0.20520660922644865, 0.10635788957243085], [0.19725569420488148, 0.11165620515555755], [0.1892608809613202, 0.11690997039038775], [0.18125130300723374, 0.12214053802732158], [0.17325609385409085, 0.12736926081675906], [0.1653043870133603, 0.13261749150910046], [0.1574253159965111, 0.1379065828547457], [0.1421091128498575, 0.1485150555329459], [0.1345967949083612, 0.15374859394774804], [0.1271135355407546, 0.15897371480843375], [0.11966180979726943, 0.16420563007493538], [0.11224409272813729, 0.1694595517071852], [0.10486285938358984, 0.17475069166511556], [0.09752058481385875, 0.18009426190865876], [0.0902197440691757, 0.18550547439774712], [0.0829628121997723, 0.19099954109231293], [0.06858369322841659, 0.20239247971572], [0.06153508209264389, 0.20838273459853981], [0.05457268220566548, 0.21450846153965097], [0.04766274492458471, 0.22071568347795656], [0.04077152160650484, 0.22695042335235965], [0.03386526360852922, 0.2331587041017634], [0.02691022228776114, 0.23928654866507076], [0.01987264900130388, 0.24527997998118484], [0.012718795106260804, 0.2510850209890087], [0.005414911959735192, 0.25664769462744547], [-0.0018933004311086409, 0.26203519692483307], [-0.009230881390698702, 0.2674452162229767], [-0.016615047248862366, 0.27281942732526954], [-0.024063014335427, 0.2780995050351047], [-0.031591998980219985, 0.2832271241558755], [-0.03921921751306874, 0.28814395949097493], [-0.04696188626380062, 0.2927916858437962], [-0.054837221562243, 0.2971119780177326], [-0.0628624397382233, 0.30104651081617717], [-0.07105475712156883, 0.3045369590425232], [-0.07950325764300892, 0.3076806707101904], [-0.08815719495355942, 0.31055886883486217], [-0.09698362338992658, 0.31315164704093407], [-0.10594959728881645, 0.3154390989528018], [-0.11502217098693526, 0.31740131819486117], [-0.1241683988209891, 0.3190183983915078], [-0.13335533512768413, 0.3202704331671373], [-0.14255003424372656, 0.3211375161461455], [-0.15171955050582248, 0.3215997409529279], [-0.16083093825067804, 0.32163720121188033], [-0.1702400089216476, 0.3211947033486055], [-0.1797574296469896, 0.3202655659672951], [-0.18934528513337134, 0.3188863843185482], [-0.1989656600874602, 0.31709375365296416], [-0.20858063921592349, 0.31492426922114214], [-0.21815230722542855, 0.31241452627368127], [-0.22764274882264288, 0.309601120061181], [-0.2370140487142336, 0.3065206458342403], [-0.24622829160686815, 0.30320969884345855], [-0.2641763024724809, 0.29590305557503704], [-0.27303060378128197, 0.2917409026214962], [-0.28179618933979766, 0.2872517561078893], [-0.2904587823542084, 0.2824689566632933], [-0.2990041060306945, 0.27742584491678524], [-0.30741788357543653, 0.27215576149744175], [-0.3156858381946147, 0.26669204703434], [-0.32379369309440953, 0.2610680421565568], [-0.3317271714810013, 0.255317087493169], [-0.3394719965605706, 0.24947252367325368], [-0.34693476026006626, 0.24360171973797468], [-0.3543051614601826, 0.23753553607653766], [-0.3615587099530391, 0.2312870070709579], [-0.3686709155307549, 0.2248691671032509], [-0.375617287985449, 0.21829505055543202], [-0.38237333710924043, 0.21157769180951672], [-0.38891457269424856, 0.20473012524752043], [-0.3952165045325926, 0.19776538525145854], [-0.4012546424163914, 0.1906965062033464], [-0.40700449613776435, 0.18353652248519955], [-0.41230328869718474, 0.17663178580680078], [-0.41750807643541477, 0.1696268890743327], [-0.42256935412636026, 0.16251755083128183], [-0.42743761654392765, 0.15529948962113463], [-0.43206335846202293, 0.14796842398737764], [-0.43639707465455246, 0.14052007247349743], [-0.44038925989542244, 0.13295015362298043], [-0.4439904089585389, 0.12525438597931327], [-0.4471510166178082, 0.11742848808598234], [-0.4498215776471364, 0.10946817848647422], [-0.45208446825908105, 0.10117657994251057], [-0.45398215852310597, 0.09262226736245462], [-0.4555061369503127, 0.08386301029076812], [-0.45664789205180345, 0.07495657827191275], [-0.4573989123386797, 0.06596074085035017], [-0.4577506863220435, 0.05693326757054211], [-0.45769470251299693, 0.047931927976950214], [-0.4572224494226416, 0.0390144916140362], [-0.4563254155620795, 0.030238728026261794], [-0.4549950894424125, 0.021662406758088622], [-0.4531723627492936, 0.013090926122648295], [-0.4508618912767497, 0.004526070926228588], [-0.44809093000502564, -0.004006574333359796], [-0.4448867339143663, -0.01248142515830615], [-0.4412765579850164, -0.02087289705079974], [-0.43728765719722107, -0.029155405513029864], [-0.43294728653122494, -0.03730336604718581], [-0.42828270096727294, -0.045291194155456856], [-0.42332115548560995, -0.0530933053400323], [-0.4119851736548678, -0.06869607645117656], [-0.4053262562592273, -0.07653000735587398], [-0.3981829654275687, -0.08418592876448172], [-0.39062511370790154, -0.09166386162428777], [-0.3827225136482354, -0.09896382688258024], [-0.3745449777965796, -0.10608584548664712], [-0.36616231870094373, -0.11302993838377645], [-0.35764434890933733, -0.11979612652125632], [-0.34906088096976984, -0.12638443084637466], [-0.34048172743025085, -0.13279487230641962], [-0.3316432407918997, -0.139211591841038], [-0.32260339145480454, -0.14552950147228183], [-0.31337764115420297, -0.15171147715935576], [-0.30398145162533263, -0.15772039486146439], [-0.29443028460343107, -0.16351913053781236], [-0.2847396018237361, -0.16907056014760435], [-0.2749248650214853, -0.17433755965004494], [-0.2650015359319162, -0.17928300500433886], [-0.25498507629026673, -0.1838697721696907], [-0.2346956205979595, -0.1917155333979909], [-0.22426624725790745, -0.19483648911951523], [-0.21365502685225102, -0.19752163248376695], [-0.20291415842162303, -0.19986899170463507], [-0.19209584100665628, -0.20197659499600873], [-0.18125227364798352, -0.20394247057177672], [-0.1704356553862377, -0.20586464664582813], [-0.15969818526205137, -0.20784115143205198], [-0.14909206231605762, -0.2099700131443372], [-0.13866948558888903, -0.2123492599965729], [-0.1288218186978577, -0.2146604470678516], [-0.11892404739230532, -0.21681814276702333], [-0.10902157595307174, -0.21889652071289445], [-0.09915980866099688, -0.22096975452427145], [-0.08938414979692058, -0.2231120178199607], [-0.07974000364168268, -0.2253974842187687], [-0.0702727744761231, -0.22790032733950177], [-0.06102786658108164, -0.23069472080096642], [-0.05205068423739824, -0.23385483822196906], [-0.04338663172591272, -0.23745485322131607], [-0.03548765908542793, -0.24108086966071995], [-0.027522456559950927, -0.24488274059242426], [-0.019594915571209764, -0.2488823419723499], [-0.011808927540932462, -0.2531015497564181], [-0.004268383890847017, -0.2575622399005497], [0.0029228239573184807, -0.262286288360666], [0.00966080458183605, -0.26729557109268787], [0.01584166656097765, -0.27261196405253646], [0.021361518473015213, -0.2782573431961326], [0.026116468896220765, -0.2842535844793978], [0.03000944156678791, -0.29031916928220197], [0.03356629235251402, -0.2969170550809266], [0.036736444909027735, -0.3039307961693174], [0.03946932289195769, -0.3112439468411203], [0.04171434995693249, -0.31874006139008104], [0.043420949759580774, -0.32630269410994545], [0.04453854595553117, -0.3338153992944594], [0.045016562200412294, -0.3411617312373687], [0.044804422149852786, -0.34822524423241924], [0.043851549459481276, -0.3548894925733568], [0.04204496658096247, -0.36134186138980173], [0.03938060625539882, -0.36777245792728686], [0.03595735834288712, -0.37413556679030163], [0.03187411270352418, -0.3803854725833353], [0.027229759197406795, -0.38647645991087753], [0.022123187684631784, -0.39236281337741735], [0.016653288025295955, -0.3979988175874443], [0.010918950079496077, -0.4033387571454477], [0.005019063707329005, -0.4083369166559171], [-0.007853097232517682, -0.417641228542638], [-0.015292374467953753, -0.42196894902583937], [-0.023193238435880375, -0.4259396607538958], [-0.03148361463476115, -0.42956228230775784], [-0.040091428563059715, -0.4328457322683759], [-0.04894460571923971, -0.43579892921670027], [-0.05797107160176476, -0.43843079173368144], [-0.06709875170909851, -0.44075023840026967], [-0.07625557153970455, -0.44276618779741506], [-0.08536945659204653, -0.4444875585060686], [-0.09528627833670412, -0.44588626120362146], [-0.10540600246514278, -0.4467256617528783], [-0.11570444804846848, -0.44708736956853756], [-0.1261574341577872, -0.4470529940652981], [-0.13674077986420485, -0.44670414465785824], [-0.1474303042388274, -0.44612243076091684], [-0.15820182635276075, -0.4453894617891722], [-0.169031165277111, -0.44458684715732344], [-0.17989414008298404, -0.4437961962800686], [-0.1907665698414857, -0.4430991185721066], [-0.202445274593119, -0.44226583015602133], [-0.2142150252504722, -0.4411488566372281], [-0.22606913181984306, -0.4398222480868398], [-0.23800090430752932, -0.43836005457596955], [-0.2500036527198288, -0.4368363261757303], [-0.26207068706303926, -0.43532511295723536], [-0.2741953173434586, -0.43390046499159757], [-0.2863708535673844, -0.43263643234993], [-0.2985906057411145, -0.43160706510334573], [-0.32372137717567046, -0.43024432208435365], [-0.33677948128322355, -0.429512171605822], [-0.3499677013473677, -0.4287915518138412], [-0.3632315425218642, -0.4281840526348898], [-0.3765165099604745, -0.427791263995446], [-0.3897681088169601, -0.42771477582198847], [-0.4029318442450824, -0.4280561780409955], [-0.4159532213986028, -0.4289170605789454], [-0.4287777454312827, -0.4303990133623167], [-0.4413509214968837, -0.4326036263175878], [-0.45356196514123426, -0.43544457298170614], [-0.46573809620031337, -0.43883417524450946], [-0.47784286001868476, -0.4427383449510107], [-0.48983980194091226, -0.4471229939462232], [-0.5016924673115597, -0.45195403407515977], [-0.513364401475191, -0.4571973771828336], [-0.5248191497763698, -0.4628189351142576], [-0.5360202575596602, -0.46878461971444496], [-0.5469312701696255, -0.47506034282840864], [-0.55751573295083, -0.48161201630116174], [-0.5676600383652209, -0.4885523266767242], [-0.5774863015360799, -0.4960717716962756], [-0.5870291948242583, -0.504071759723232], [-0.596323390590608, -0.512453699121009], [-0.6054035611959805, -0.5211189982530231], [-0.6143043790012275, -0.52996906548269], [-0.6230605163672007, -0.5389053091734255], [-0.6317066456547518, -0.5478291376886457], [-0.6402774392247325, -0.5566419593917666], [-0.6567859165122555, -0.5732533342958046], [-0.6646434823469256, -0.5812970612300765], [-0.672385644468836, -0.5893689195272569], [-0.6800177804048175, -0.5974614652655821], [-0.6875452676817018, -0.6055672545232879], [-0.6949734838263198, -0.6136788433786109], [-0.7023078063655028, -0.6217887879097874], [-0.7095536128260818, -0.6298896441950536], [-0.7167162807348885, -0.6379739683126457], [-0.7238011876187534, -0.6460343163408002], [-0.7304347933440806, -0.653598143092838], [-0.7370294982206204, -0.6611223521890511], [-0.7435675460158646, -0.6686214038848327], [-0.7500311804973044, -0.6761097584355764], [-0.7564026454324311, -0.6836018760966754], [-0.7626641845887361, -0.6911122171235233], [-0.7687980417337109, -0.6986552417715135], [-0.7747864606348469, -0.7062454102960395], [-0.7806116850596353, -0.7138971829524945], [-0.7862559587755678, -0.7216250199962722], [-0.7915431354096598, -0.7290358364567723], [-0.7967983796156451, -0.7364581716920211], [-0.8019810207279227, -0.7439035781891581], [-0.8070503880808926, -0.7513836084353231], [-0.8119658110089534, -0.7589098149176561], [-0.8166866188465054, -0.7664937501232962], [-0.8211721409279472, -0.7741469665393836], [-0.8253817065876784, -0.7818810166530579], [-0.8292746451600984, -0.7897074529514585], [-0.8328102859796068, -0.7976378279217253], [-0.8359775515618668, -0.8054244467839549], [-0.8389923254923043, -0.8133369355269858], [-0.8418149859887895, -0.8213521476209537], [-0.8444059112691924, -0.8294469365359943], [-0.8467254795513828, -0.8375981557422432], [-0.8487340690532311, -0.8457826587098362], [-0.850392057992607, -0.8539772989089089], [-0.8516598245873805, -0.8621589298095971], [-0.8524977470554218, -0.8703044048820366], [-0.8528662036146011, -0.8783905775963627], [-0.8528107783527253, -0.886415312088965], [-0.8524026293549093, -0.8945692989869161], [-0.8516356490799585, -0.9027949360560408], [-0.8505037299866791, -0.9110346210621629], [-0.8490007645338767, -0.9192307517711071], [-0.8471206451803572, -0.9273257259486978], [-0.8448572643849261, -0.9352619413607591], [-0.8422045146063892, -0.9429817957731153], [-0.8391562883035527, -0.9504276869515907], [-0.8357064779352217, -0.95754201266201], [-0.8317515545043067, -0.9645259898012236], [-0.8272843172289256, -0.9714643846480067], [-0.8223556681623705, -0.9782908806618875], [-0.8170165093579347, -0.9849391613023946], [-0.8113177428689098, -0.9913429100290563], [-0.805310270748589, -0.9974358103014012], [-0.7990449950502646, -1.0031515455789581], [-0.7925728178272293, -1.0084237993212555], [-0.7859446411327754, -1.0131862549878212], [-0.7792113670201957, -1.0173725960381845], [-0.7723875645905425, -1.0209128205142997], [-0.7652301024946111, -1.023955049033343], [-0.757789649725847, -1.0265389245264518], [-0.7501168752776959, -1.0287040899247648], [-0.7422624481436034, -1.03049018815942], [-0.7342770373170153, -1.0319368621615552], [-0.7262113117913772, -1.0330837548623089], [-0.7181159405601347, -1.0339705091928182], [-0.7100415926167337, -1.0346367680842217], [-0.7020389369546198, -1.0351221744676575], [-0.6936956702571302, -1.0353471897864759], [-0.6852549487561634, -1.0351942506610827], [-0.6767368635598545, -1.0346980154057177], [-0.6681615057763379, -1.0338931423346223], [-0.659548966513748, -1.032814289762037], [-0.6509193368802197, -1.0314961160022025], [-0.6422927079838876, -1.0299732793693606], [-0.6336891709328867, -1.028280438177751], [-0.625128816835351, -1.0264522507416156], [-0.6166317367994159, -1.0245233753751943], [-0.6078738883191451, -1.02244179160636], [-0.599047318322175, -1.0202315592073061], [-0.5901889308764976, -1.0178652894236186], [-0.581335630050105, -1.0153155935008829], [-0.5725243199109895, -1.0125550826846856], [-0.5637919045271431, -1.009556368220613], [-0.5551752879665578, -1.0062920613542505], [-0.5467113742972258, -1.0027347733311842], [-0.5384370675871392, -0.9988571153970006], [-0.5303892719042899, -0.9946316987972853], [-0.522352365397457, -0.9899704637320066], [-0.5143814230787609, -0.9849687011303012], [-0.5065104352729025, -0.9796464781329213], [-0.49877339230458273, -0.9740238618806186], [-0.4912042844985026, -0.9681209195141462], [-0.48383710217936315, -0.9619577181742558], [-0.4767058356718653, -0.9555543250016996], [-0.46984447530071005, -0.9489308071372302], [-0.46328701139059847, -0.9421072317215993], [-0.4570674342662314, -0.9351036658955598], [-0.4511365608635743, -0.9277846733961035], [-0.4454823010946133, -0.9201121869049536], [-0.4400981042569013, -0.9121394631680158], [-0.4349774196479908, -0.9039197589311969], [-0.4301136965654344, -0.8955063309404034], [-0.4255003843067848, -0.8869524359415424], [-0.4211309321695944, -0.8783113306805196], [-0.4169987894514161, -0.869636271903242], [-0.41309740544980217, -0.8609805163556159], [-0.40617375445152454, -0.8442150333251929], [-0.40321873134028363, -0.8359498762240946], [-0.4005236413882221, -0.8276172026101746], [-0.3980569658549794, -0.8192323656133546], [-0.39578718600019475, -0.8108107183635557], [-0.39368278308350757, -0.8023676139906994], [-0.3917122383645572, -0.7939184056247073], [-0.389844033102983, -0.7854784463955004], [-0.38804664855842425, -0.7770630894330001], [-0.38628856599052047, -0.7686876878671279], [-0.3846135050437953, -0.7605899353568982], [-0.3829929285894063, -0.752484907861046], [-0.381448908644052, -0.7443773862073679], [-0.3800035172244315, -0.7362721512236606], [-0.3786788263472435, -0.728173983737721], [-0.3774969080291871, -0.720087664577346], [-0.37647983428696125, -0.7120179745703321], [-0.3756496771372648, -0.7039696945444764], [-0.3750285085967966, -0.6959476053275755], [-0.37463840068225546, -0.6879564877474263], [-0.37432612546241495, -0.6801632914806803], [-0.373968174481564, -0.6722667136082905], [-0.37365632818095373, -0.6643190291746948], [-0.3734823670018355, -0.6563725132243317], [-0.37353807138546014, -0.648479440801639], [-0.3739152217730791, -0.6406920869510551], [-0.3747055986059435, -0.6330627267170181], [-0.3760009823253044, -0.6256436351439663], [-0.377893153372413, -0.6184870872763376], [-0.38394672269030344, -0.6045181229272255], [-0.3882313270717407, -0.596951892855923], [-0.39319233265560954, -0.5892211997830282], [-0.3986943667646878, -0.5816005755469065], [-0.40460205672175287, -0.5743645519859231], [-0.41078002984958245, -0.5677876609384431], [-0.4170929134709541, -0.5621444342428317], [-0.4234053349086453, -0.5577094037374544], [-0.4295819214854336, -0.5547571012606762], [-0.4354873005240968, -0.5535620586508626]], [[-0.4354873005240968, -0.5535620586508626], [-0.4413732404736443, -0.5542963199611084], [-0.4475077200460181, -0.5567719353791272], [-0.4538034160764758, -0.5607225135124592], [-0.46017300540027484, -0.5658816629686445], [-0.46652916485267293, -0.5719829923552232], [-0.4727845712689277, -0.5787601102797357], [-0.47885190148429657, -0.5859466253497221], [-0.48464383233403746, -0.5932761461727225], [-0.49007304065340773, -0.6004822813562771], [-0.4999521338013102, -0.6144370153465588], [-0.5046439928179755, -0.6219958713936161], [-0.5090990231953215, -0.6299059948979222], [-0.513288467801009, -0.6380981731083013], [-0.517183569502699, -0.6465031932735781], [-0.5207555711680518, -0.6550518426425771], [-0.5239757156647286, -0.6636749084641226], [-0.5268152458603901, -0.6723031779870393], [-0.5292454046226969, -0.6808674384601513], [-0.53123743481931, -0.6892984771322835], [-0.5327985278366884, -0.6972868994018303], [-0.5341205366308058, -0.7054381870209145], [-0.5351637526753076, -0.7136933750096444], [-0.5358884674438387, -0.721993498388128], [-0.5362549724100446, -0.7302795921764731], [-0.5362235590475704, -0.7384926913947876], [-0.5357545188300613, -0.74657383106318], [-0.5348081432311625, -0.754464046201758], [-0.5333447237245195, -0.7621043718306297], [-0.531324551783777, -0.7694358429699031], [-0.5287922041078633, -0.7764314745128363], [-0.5257243204265682, -0.7834324804284076], [-0.5221618501960963, -0.7903669696908471], [-0.5181457428726526, -0.7971630512743851], [-0.5137169479124419, -0.8037488341532513], [-0.5089164147716692, -0.8100524273016764], [-0.5037850929065391, -0.8160019396938906], [-0.49836393177325666, -0.8215254803041234], [-0.49269388082802645, -0.8265511581066057], [-0.4868158895270537, -0.8310070820755675], [-0.4803842696668867, -0.8350972195920201], [-0.47342116253684247, -0.8388233516004081], [-0.46601688035093286, -0.8421593873624507], [-0.4582617353231694, -0.8450792361398682], [-0.4502460396675636, -0.8475568071943804], [-0.44206010559812714, -0.8495660097877067], [-0.43379424532887145, -0.8510807531815667], [-0.4255387710738083, -0.8520749466376808], [-0.417383995046949, -0.8525224994177678], [-0.4008829628225675, -0.8516182123259083], [-0.39203143330927215, -0.8501938610069983], [-0.3829907612678547, -0.8481525381612004], [-0.37388606704375105, -0.8455225151228969], [-0.36484247098239675, -0.8423320632264699], [-0.3559850934292276, -0.8386094538063011], [-0.34743905472967923, -0.8343829581967733], [-0.3393294752291873, -0.829680847732268], [-0.33178147527318747, -0.8245313937471673], [-0.3249201752071154, -0.8189628675758536], [-0.3184429465103531, -0.8125849121488364], [-0.31239199658038713, -0.805441734866605], [-0.3067652240817148, -0.7976393946553597], [-0.30156052767883346, -0.7892839504413014], [-0.2967758060362409, -0.7804814611506306], [-0.29240895781843435, -0.7713379857095479], [-0.28845788168991143, -0.7619595830442539], [-0.28492047631516965, -0.7524523120809495], [-0.28179464035870627, -0.7429222317458353], [-0.279078272485019, -0.7334754009651117], [-0.27678324344326016, -0.7233928611280596], [-0.27514712210728975, -0.712974890065415], [-0.2740854935709184, -0.7022867840257153], [-0.27351394292795683, -0.6913938392574968], [-0.27334805527221584, -0.6803613520092957], [-0.2735034156975061, -0.6692546185296493], [-0.2738956092976381, -0.6581389350670939], [-0.2744402211664228, -0.647079597870166], [-0.2750528363976708, -0.6361419031874026], [-0.27632317051186944, -0.6150041002321267], [-0.27723336352009115, -0.6046308431791695], [-0.2783523163636906, -0.5942796133787953], [-0.2796527262965006, -0.5839586481013314], [-0.281107290572354, -0.573676184617105], [-0.2826887064450836, -0.5634404601964437], [-0.28436967116852213, -0.5532597121096745], [-0.2861228819965024, -0.5431421776271249], [-0.2879210361828573, -0.5330960940191223], [-0.28973683098141956, -0.5231296985559939], [-0.2916329334977838, -0.5136631251212785], [-0.2937911523787953, -0.5042631722465316], [-0.29613111088542715, -0.4949250442977159], [-0.29857243227865227, -0.4856439456407942], [-0.3010347398194436, -0.4764150806417295], [-0.3034376567687741, -0.46723365366648445], [-0.30570080638761676, -0.4580948690810219], [-0.3077438119369444, -0.4489939312513047], [-0.30948629667773014, -0.4399260445432958], [-0.311873954818391, -0.42246125539803936], [-0.31279452633013266, -0.41406480078747415], [-0.3135823981382617, -0.40569952116288305], [-0.3142103699748685, -0.39736788819588664], [-0.31465124157204305, -0.38907237355810576], [-0.31487781266187553, -0.38081544892116126], [-0.3148628829764559, -0.37259958595667364], [-0.3145792522478744, -0.3644272563362637], [-0.31399972020822114, -0.35630093173155225], [-0.31309708658958607, -0.34822308381416], [-0.3118718993105598, -0.34028472505063756], [-0.31033744437446026, -0.33241098780815703], [-0.30851716208886976, -0.3245921244258547], [-0.30643449276137047, -0.3168183872428671], [-0.3041128766995447, -0.3090800285983304], [-0.30157575421097477, -0.3013673008313813], [-0.29884656560324285, -0.293670456281156], [-0.29594875118393127, -0.2859797472867908], [-0.2929057512606223, -0.2782854261874223], [-0.2860911676247858, -0.26226149541295524], [-0.282105511472806, -0.25393179944155087], [-0.2778403720221757, -0.2455990787719175], [-0.273352083610112, -0.23727375476799806], [-0.2686969805738316, -0.22896624879373623], [-0.26393139725055165, -0.2206869822130751], [-0.25911166797748897, -0.21244637638995809], [-0.2542941270918605, -0.2042548526883285], [-0.2495351089308834, -0.19612283247212975], [-0.2404042744023044, -0.18035635246376744], [-0.2358066826015451, -0.17274723478853166], [-0.23113905937799667, -0.16521083611961918], [-0.22644229168015934, -0.15772460849705178], [-0.2217572664565331, -0.15026600396085088], [-0.21712487065561825, -0.14281247455103832], [-0.21258599122591498, -0.13534147230763557], [-0.20818151511592337, -0.12783044927066434], [-0.20395232927414367, -0.12025685748014628], [-0.19993932064907596, -0.11259814897610292], [-0.1961756580819411, -0.105101181681167], [-0.1924628480153132, -0.09758415577175059], [-0.18882794045352952, -0.09004252210176356], [-0.1852979854009273, -0.08247173152511572], [-0.1819000328618437, -0.07486723489571684], [-0.17866113284061597, -0.06722448306747679], [-0.1756083353415813, -0.05953892689430537], [-0.1727686903690769, -0.05180601723011239], [-0.1701692479274401, -0.04402120492880769], [-0.16783705802100793, -0.036179940844301095], [-0.16580611874849827, -0.028358025003688597], [-0.16402270110664335, -0.02044647243713439], [-0.1624659950172916, -0.012464552033964918], [-0.16111519040229172, -0.004431532683506609], [-0.15994947718349206, 0.0036333167249140994], [-0.15894804528274126, 0.011710727301970775], [-0.1580900846218878, 0.019781430158336985], [-0.1573547851227802, 0.027826156404686303], [-0.15672133670726704, 0.03582563715169228], [-0.15572010118117555, 0.051391260840930014], [-0.1553794304879349, 0.05902455248005091], [-0.15515237356740452, 0.06665153244703036], [-0.1550443867695141, 0.07426325476150751], [-0.15506092644419345, 0.08185077344312156], [-0.15520744894137214, 0.08940514251151165], [-0.1554894106109799, 0.09691741598631698], [-0.15591226780294645, 0.10437864788717674], [-0.15648147686720149, 0.11177989223373004], [-0.15720249415367474, 0.11911220304561607], [-0.15798626819760955, 0.1260967629280988], [-0.1588279961419879, 0.1330720155246573], [-0.1597574771251454, 0.14002306938737225], [-0.16080451028541762, 0.14693503306832423], [-0.16199889476114016, 0.15379301511959398], [-0.16337042969064852, 0.16058212409326203], [-0.1649489142122783, 0.16728746854140913], [-0.16676414746436513, 0.1738941570161158], [-0.16884592858524458, 0.18038729806946274], [-0.1712240567132521, 0.18675200025353061], [-0.17392368228166818, 0.19296026089200485], [-0.17694000725502437, 0.19904300070231784], [-0.18023389750192478, 0.2050141135677253], [-0.18376621889097358, 0.2108874933714832], [-0.1874978372907749, 0.2166770339968474], [-0.19138961856993275, 0.22239662932707377], [-0.19540242859705131, 0.22806017324541816], [-0.19949713324073473, 0.23368155963513645], [-0.20363459836958717, 0.23927468237948454], [-0.20777568985221262, 0.2448534353617183], [-0.21204637077776994, 0.2505871489331378], [-0.21637847460962123, 0.25631195506628907], [-0.22078867661706814, 0.26201047991105203], [-0.22529365206941243, 0.2676653496173067], [-0.22991007623595566, 0.2732591903349329], [-0.23465462438599952, 0.2787746282138106], [-0.23954397178884565, 0.28419428940381974], [-0.24459479371379567, 0.28950080005484025], [-0.2498237654301512, 0.29467678631675204], [-0.26124352621705904, 0.30492987945411], [-0.2674593272547393, 0.3100664793792119], [-0.2738763812380388, 0.31510048422159265], [-0.2804761040847416, 0.320017704088104], [-0.28723991171263186, 0.3248039490855975], [-0.2941492200394938, 0.3294450293209253], [-0.3011854449831115, 0.33392675490093904], [-0.308330002461269, 0.3382349359324906], [-0.31556430839175054, 0.3423553825224316], [-0.3228697786923403, 0.34627390477761405], [-0.3305189527157718, 0.3500511017024294], [-0.33834646280757646, 0.3535576206851683], [-0.3463279097140137, 0.3568327729577748], [-0.3544388941813428, 0.3599158697521936], [-0.36265501695582303, 0.36284622230036867], [-0.37095187878371394, 0.36566314183424475], [-0.3793050804112748, 0.36840593958576595], [-0.38769022258476515, 0.3711139267868768], [-0.39608290605044416, 0.3738264146695216], [-0.40445873155457135, 0.3765827144656446], [-0.4130826396286832, 0.37937134179362825], [-0.4217817203117903, 0.3820290789518609], [-0.4305418570000113, 0.38459038007255353], [-0.43934893308946493, 0.38708969928791737], [-0.44818883197626996, 0.38956149073016316], [-0.45704743705654516, 0.39204020853150223], [-0.46591063172640934, 0.39456030682414545], [-0.47476429938198095, 0.39715623974030384], [-0.4835943234193792, 0.3998624614121886], [-0.4923865872347225, 0.4027134259720107], [-0.5013441106348586, 0.4056861209079925], [-0.5103563724979592, 0.40865290695992684], [-0.5193977744232368, 0.41164486547980494], [-0.5284427180099042, 0.4146930778196185], [-0.5374656048571742, 0.4178286253313591], [-0.5464408365642598, 0.42108258936701815], [-0.5553428147303736, 0.424486051278587], [-0.5641459409547285, 0.42807009241805727], [-0.572824616836537, 0.43186579413742054], [-0.5898108232694859, 0.44010125701168656], [-0.5983459154908084, 0.4444158738822122], [-0.6068870502488418, 0.4488697778294016], [-0.6153627571534471, 0.453484658282411], [-0.6237015658144862, 0.4582822046703973], [-0.6318320058418205, 0.4632841064225169], [-0.6396826068453116, 0.4685120529679263], [-0.6471818984348205, 0.47398773373578207], [-0.6542584102202095, 0.4797328381552408], [-0.6608406718113395, 0.4857690556554591], [-0.6666390683750313, 0.4916610824236772], [-0.6722531406661999, 0.49780099918718634], [-0.6776402131731133, 0.5041719225489457], [-0.6827576103840395, 0.5107569691119141], [-0.6875626567872462, 0.5175392554790508], [-0.6920126768710015, 0.5245018982533145], [-0.6960649951235738, 0.5316280140376645], [-0.6996769360332304, 0.5389007194350596], [-0.7028058240882399, 0.546303131048459], [-0.7054089837768698, 0.5538183654808216], [-0.7075567490823979, 0.5617605738737932], [-0.70923233187332, 0.5700143386402966], [-0.7104457352941425, 0.578514845024036], [-0.7112069624893721, 0.5871972782687157], [-0.7115260166035151, 0.5959968236180394], [-0.7114129007810783, 0.6048486663157113], [-0.7108776181665681, 0.6136879916054356], [-0.7099301719044911, 0.622449984730916], [-0.7085805651393539, 0.631069830935857], [-0.706838801015663, 0.6394827154639625], [-0.7044884347674985, 0.6481825686851874], [-0.701538568429857, 0.6568709854588672], [-0.6980499770919991, 0.6655265587027178], [-0.694083435843185, 0.6741278813344548], [-0.6896997197726751, 0.6826535462717935], [-0.6849596039697295, 0.6910821464324495], [-0.6799238635236087, 0.6993922747341386], [-0.6746532735235728, 0.7075625240945761], [-0.6692086090588825, 0.7155714874314778], [-0.6636506452187976, 0.723397757662559], [-0.6575925212755678, 0.7313947670526683], [-0.6511523884367572, 0.7392237363241629], [-0.644374312886029, 0.7468944228089546], [-0.6373023608070465, 0.7544165838389545], [-0.629980598383473, 0.7617999767460737], [-0.6224530917989715, 0.7690543588622243], [-0.6147639072372054, 0.7761894875193174], [-0.6069571108818379, 0.7832151200492641], [-0.5990767689165326, 0.7901410137839764], [-0.5911669475249526, 0.7969769260553654], [-0.5829594296273548, 0.8039025991122238], [-0.5745837049704184, 0.8107266027869712], [-0.5660521197328193, 0.8174415962377377], [-0.5573770200932335, 0.8240402386226526], [-0.5485707522303367, 0.8305151890998457], [-0.5396456623228051, 0.8368591068274464], [-0.5306140965493144, 0.8430646509635845], [-0.5214884010885404, 0.8491244806663897], [-0.5122809221191594, 0.8550312550939916], [-0.5030040058198469, 0.8607776334045198], [-0.4935292416193799, 0.866392426069389], [-0.48389881458326867, 0.87182158649553], [-0.4741365921075795, 0.8770821915772629], [-0.46426644158837926, 0.8821913182089087], [-0.45431223042173424, 0.887166043284787], [-0.44429782600371126, 0.892023443699219], [-0.43424709573037656, 0.8967805963465247], [-0.42418390699779707, 0.9014545781210249], [-0.41413212720203924, 0.9060624659170399], [-0.40411562373916965, 0.91062133662889], [-0.3942805027030669, 0.9150469068979116], [-0.38443008876412865, 0.9193903588134918], [-0.3745624698542224, 0.9236500327594386], [-0.3646757339052161, 0.9278242691195595], [-0.35476796884897777, 0.9319114082776623], [-0.3448372626173749, 0.9359097906175546], [-0.3348817031422755, 0.9398177565230441], [-0.3248993783555474, 0.9436336463779387], [-0.31488837618905824, 0.9473558005660456], [-0.30484678457467596, 0.9509825594711734], [-0.29481890062408717, 0.9545754357456611], [-0.28474301518541584, 0.9582019945939624], [-0.2746286287670731, 0.9618090183935581], [-0.2644852418774705, 0.9653432895219305], [-0.25432235502501954, 0.9687515903565607], [-0.2441494687181315, 0.9719807032749301], [-0.23397608346521773, 0.9749774106545205], [-0.22381169977468976, 0.9776884948728128], [-0.21366581815495886, 0.980060738307289], [-0.20354793911443647, 0.9820409233354301], [-0.1938521316453511, 0.9836822976845434], [-0.1840304692994463, 0.9852075925839001], [-0.17413915536615227, 0.9865625434172793], [-0.16423439313489935, 0.9876928855684604], [-0.1543723858951177, 0.9885443544212235], [-0.14460933693623781, 0.9890626853593476], [-0.1350014495476899, 0.9891936137666126], [-0.1256049270189042, 0.9888828750267983], [-0.11647597263931103, 0.9880762045236835], [-0.10767078969834076, 0.9867193376410485], [-0.09989557728670449, 0.9851153285876791], [-0.09198666520169313, 0.9832237196665488], [-0.08406660366409965, 0.981024287628113], [-0.07625794289471699, 0.9784968092228279], [-0.06868323311433813, 0.9756210612011491], [-0.06146502454375603, 0.9723768203135323], [-0.054725867403763624, 0.9687438633104339], [-0.04858831191515388, 0.9647019669423096], [-0.043174908298719755, 0.9602309079596147], [-0.0386082067752542, 0.9553104631128055], [-0.03497126047944917, 0.9500595063137682], [-0.03185170734382969, 0.9441728494441365], [-0.02924468568270501, 0.937767379778101], [-0.02714533381038442, 0.9309599845898534], [-0.025548790041177147, 0.9238675511535839], [-0.02445019268939246, 0.916606966743484], [-0.023844680069339617, 0.9092951186337441], [-0.023727390495327877, 0.9020488940985556], [-0.02409346228166649, 0.894985180412109], [-0.02493803374266472, 0.8882208648485954], [-0.02660462371423012, 0.8810949292996392], [-0.029162675336783343, 0.8740081299495711], [-0.03247810477431689, 0.8669571906864751], [-0.03641682819082326, 0.8599388353984359], [-0.040844761750294944, 0.8529497879735373], [-0.04562782161672445, 0.845986772299864], [-0.05063192395410427, 0.8390465122654998], [-0.055722984926426924, 0.832125731758529], [-0.06076692069768488, 0.8252211546670357], [-0.06562964743187064, 0.8183295048791047], [-0.07085851287741583, 0.810965099026714], [-0.07635696040721023, 0.8036548981862417], [-0.08207453719961055, 0.7963858411248461], [-0.08796079043297353, 0.7891448666096865], [-0.09396526728565581, 0.781918913407921], [-0.10003751493601415, 0.7746949202867086], [-0.10612708056240522, 0.7674598260132077], [-0.11218351134318574, 0.7602005693545772], [-0.11815635445671244, 0.752904089077976], [-0.129779454435972, 0.7380851407833541], [-0.13555199289583214, 0.730528141978172], [-0.14131073470879546, 0.722914085489138], [-0.14705364212273503, 0.715270729270375], [-0.1527786773855238, 0.7076258312760051], [-0.15848380274503482, 0.7000071494601505], [-0.16416698044914124, 0.692442441776934], [-0.16982617274571604, 0.684959466180478], [-0.17545934188263224, 0.6775859806249043], [-0.18106445010776293, 0.6703497430643357], [-0.18636039814278194, 0.6638138624014187], [-0.1918282199027035, 0.6574478465511241], [-0.1973856709547459, 0.651205592373065], [-0.20295050686612748, 0.6450409967268539], [-0.20844048320406672, 0.6389079564721041], [-0.21377335553578183, 0.6327603684684278], [-0.2188668794284912, 0.6265521295754384], [-0.2236388104494132, 0.6202371366527484], [-0.22800690416576616, 0.6137692865599708], [-0.23188891614476842, 0.6071024761567183], [-0.23528536961435828, 0.6006636013268698], [-0.23868254498355423, 0.5940044810266918], [-0.2419710326241883, 0.5871856142181504], [-0.2450414229080926, 0.5802674998632118], [-0.24778430620709907, 0.5733106369238417], [-0.2500902728930399, 0.5663755243620063], [-0.2518499133377471, 0.5595226611396718], [-0.25295381791305277, 0.552812546218804], [-0.25329257699078894, 0.5463056785613694], [-0.2527567809427877, 0.5400625571293335], [-0.25134983273869554, 0.5341069174275374], [-0.2491469541066286, 0.528094928241405], [-0.24623999816737235, 0.5221000796577072], [-0.24272081804171214, 0.516195861763215], [-0.2386812668504335, 0.5104557646446993], [-0.23421319771432167, 0.504953278388931], [-0.22940846375416224, 0.49976189308268104], [-0.22435891809074057, 0.49495509881272054], [-0.21915641384484197, 0.49060638566582043], [-0.21389280413725198, 0.4867892437287513], [-0.2081239444103322, 0.48340815741627047], [-0.2018857275154974, 0.48059867233036174], [-0.19524994062118878, 0.47828494852670456], [-0.18828837089584724, 0.4763911460609779], [-0.1810728055079141, 0.47484142498886117], [-0.1736750316258302, 0.4735599453660334], [-0.1661668364180367, 0.4724708672481739], [-0.1586200070529747, 0.47149835069096174], [-0.15110633069908525, 0.4705665557500762], [-0.14369759452480935, 0.46959964248119646], [-0.13584168584908374, 0.46873295465978754], [-0.12785271901154657, 0.46822029343153615], [-0.11975752879747537, 0.4679783793451075], [-0.1115829499921476, 0.4679239329491672], [-0.10335581738084085, 0.4679736747923802], [-0.09510296574883265, 0.46804432542341234], [-0.08685122988140054, 0.46805260539092863], [-0.07862744456382204, 0.4679152352435947], [-0.07045844458137472, 0.46754893553007576], [-0.06237106471933608, 0.4668704267990372], [-0.05435405626649566, 0.4660415722517066], [-0.04627627420358071, 0.4652286571702255], [-0.038171783733264394, 0.4643751068674647], [-0.03007465005822001, 0.4634243466562953], [-0.022018938381120762, 0.462319801849588], [-0.014038713904639904, 0.46100489776021375], [-0.006168041831450668, 0.45942305970104347], [0.0015590126357737121, 0.457517712984948], [0.009108384294359975, 0.4552322829247982], [0.016446007941634932, 0.45251019483346505], [0.023576005595035934, 0.4493956183785618], [0.03063422436710364, 0.4459328843174313], [0.03759572475081498, 0.4421429006382915], [0.044435567239146906, 0.43804657532935964], [0.05112881232507634, 0.4336648163788538], [0.05765052050158023, 0.42901853177499116], [0.06397575226163554, 0.4241286295059894], [0.0700795680982192, 0.41901601756006623], [0.07593702850430815, 0.4137016039254391], [0.08152319397287931, 0.40820629659032576], [0.08696920920379123, 0.4023574305522649], [0.09219892765999783, 0.396212545279111], [0.09720994922718755, 0.38979601014627197], [0.10199987379104883, 0.3831321945291566], [0.10656630123727007, 0.3762454678031729], [0.11090683145153973, 0.36916019934372946], [0.1150190643195463, 0.3619007585262346], [0.11890059972697817, 0.35449151472609663], [0.12254903755952379, 0.34695683731872384], [0.1259619777028716, 0.33932109567952484], [0.12932624984308824, 0.33097070161529984], [0.13238327610864686, 0.3223676142712373], [0.13515198012690074, 0.3135426759178598], [0.13765128552520323, 0.3045267288256897], [0.13990011593090745, 0.2953506152652498], [0.14191739497136688, 0.2860451775070624], [0.14372204627393464, 0.2766412578216503], [0.14533299346596412, 0.26716969847953576], [0.1467691601748086, 0.25766134175124156], [0.14915525220177508, 0.23801107831620252], [0.14994322503352836, 0.22772712502085657], [0.15045373971430354, 0.21732125710707978], [0.1507271474353228, 0.20681956166069973], [0.15080379938780844, 0.19624812576754397], [0.15072404676298273, 0.18563303651344024], [0.15052824075206794, 0.1750003809842158], [0.15025673254628638, 0.1643762462656984], [0.14994987333686025, 0.15378671944371564], [0.1491734702456707, 0.13272474741187978], [0.14838668906028724, 0.12216472246349842], [0.14738308808781195, 0.11158925947343232], [0.1462580846571953, 0.10100980515616273], [0.14510709609738792, 0.09043780622617095], [0.14402553973734025, 0.07988470939793826], [0.14310883290600285, 0.06936196138594605], [0.14245239293232625, 0.0588810089046755], [0.14215163714526088, 0.04845329866860797], [0.14230198287375745, 0.03809027739222482], [0.14281857787795957, 0.02804420411847968], [0.1435698768185545, 0.018005356315092796], [0.14454794308798316, 0.007986039858755305], [0.1457448400786865, -0.002001439373841632], [0.14715263118310534, -0.011944775506006897], [0.14876337979368065, -0.021831662661049363], [0.1505691493028533, -0.03164979496227785], [0.15256200310306428, -0.04138686653300128], [0.15473400458675438, -0.051030571496528496], [0.1570772171463646, -0.06056860397616831], [0.15950329709878974, -0.06977074371804556], [0.16207234749382407, -0.07892617037776262], [0.1648000207870846, -0.08802370109863411], [0.16770196943418847, -0.0970521530239746], [0.17079384589075267, -0.10600034329709863], [0.17409130261239433, -0.11485708906132083], [0.17760999205473052, -0.12361120745995574], [0.1813655666733783, -0.13225151563631798], [0.18537367892395473, -0.14076683073372206], [0.18964998126207688, -0.14914596989548262], [0.1942841906234346, -0.15749225122046145], [0.19922598587768875, -0.1657137367282071], [0.2044453095247298, -0.17381555418473849], [0.20991210406444827, -0.18180283135607472], [0.21559631199673457, -0.18968069600823467], [0.2214678758214792, -0.1974542759072374], [0.2274967380385728, -0.20512869881910198], [0.23365284114790563, -0.2127090925098473], [0.23990612764936836, -0.22020058474549237], [0.24622654004285133, -0.22760830329205622], [0.2528120588149896, -0.23500779801900237], [0.2596291746433131, -0.24223083392295755], [0.2666395715355858, -0.2493105308253024], [0.27380493349957163, -0.2562800085474179], [0.28108694454303434, -0.2631723869106847], [0.28844728867373803, -0.27002078573648364], [0.2958476498994465, -0.2768583248461956], [0.3032497122279239, -0.2837181240612015], [0.31061515966693387, -0.2906333032028819], [0.3179056762242404, -0.2976369820926177], [0.32526199981250475, -0.304845522267069], [0.33259579596879707, -0.31208810656839414], [0.33992315146462604, -0.3193551311396987], [0.34726015307150015, -0.3266369921240883], [0.35462288756092797, -0.33392408566466847], [0.36202744170441803, -0.3412068079045447], [0.36948990227347883, -0.3484755549868226], [0.377026356039619, -0.3557207230546078], [0.38465288977434714, -0.36293270825100565], [0.3923855902491717, -0.3701019067191219], [0.40052517866505316, -0.37749044562123996], [0.4087859109660942, -0.38485261371748897], [0.41714744223060013, -0.39219033794163793], [0.4255894275368767, -0.39950554522745574], [0.43409152196322953, -0.4068001625087109], [0.4426333805879644, -0.41407611671917266], [0.4511946584893867, -0.42133533479260943], [0.4597550107458023, -0.42857974366279006], [0.4682940924355164, -0.4358112702634836], [0.4767915586368349, -0.4430318415284586], [0.485247740407783, -0.45016696142018814], [0.4937494474771467, -0.45722911471243727], [0.5022796538083192, -0.4642430164459552], [0.5108213333646937, -0.47123338166149076], [0.5193574601096634, -0.4782249253997931], [0.5278710080066216, -0.48524236270161114], [0.5363449510189617, -0.4923104086076938], [0.5447622631100766, -0.4994537781587903], [0.5531059182433599, -0.5066971863956493], [0.5613588903822044, -0.5140653483590201], [0.5695538404788469, -0.5216390586194831], [0.5776414667418497, -0.5293607243724089], [0.5856456352133219, -0.5371960711080994], [0.5935902119353738, -0.5451108243168569], [0.6014990629501153, -0.5530707094889837], [0.6093960542996563, -0.5610414521147821], [0.6173050520261065, -0.5689887776845542], [0.6252499221715758, -0.5768784116886023], [0.6332545307781744, -0.5846760796172286], [0.6413427438880117, -0.5923475069607355], [0.6494040680830944, -0.5998726062460573], [0.6574779386940383, -0.6073933007218796], [0.6655707067316878, -0.6148920413708848], [0.6736887232068876, -0.6223512791757551], [0.6818383391304819, -0.6297534651191727], [0.6900259055133154, -0.6370810501838202], [0.6982577733662325, -0.6443164853523795], [0.7065402937000778, -0.6514422216075331], [0.7148798175256956, -0.6584407099319635], [0.7232826958539305, -0.6652944013083527], [0.731525863794549, -0.6719252269315754], [0.7397999109560535, -0.6785674250330962], [0.7481113972617651, -0.6851737696035496], [0.7564668826350054, -0.6916970346335694], [0.7648729269990957, -0.6980899941137891], [0.773336090277357, -0.7043054220348433], [0.7818629323931107, -0.7102960923873657], [0.7904600132696779, -0.7160147791619901], [0.7991338928303802, -0.7214142563493507], [0.8078911309985386, -0.7264472979400814], [0.8162441864108558, -0.7310095245329707], [0.8247304975802501, -0.73554717593831], [0.8333187436399041, -0.7399736801563035], [0.841977603723001, -0.7442024651871559], [0.8506757569627237, -0.748146959031071], [0.8593818824922553, -0.7517205896882533], [0.8680646594447785, -0.7548367851589073], [0.8766927669534764, -0.7574089734432373], [0.8852348841515324, -0.7593505825414474], [0.893659690172129, -0.760575040453742], [0.9012725299447104, -0.7611459451477876], [0.9090472974608901, -0.7613433378764819], [0.9168993085476067, -0.7611492480774785], [0.9247438790317988, -0.7605457051884312], [0.9324963247404057, -0.7595147386469936], [0.9400719615003659, -0.7580383778908193], [0.9473861051386183, -0.7560986523575617], [0.9543540714821016, -0.7536775914848748], [0.9608911763577547, -0.7507572247104117], [0.9669127355925167, -0.747319581471827], [0.9724733370082518, -0.7433043554498541], [0.9778134388719268, -0.7386217830511099], [0.9828949304216004, -0.7333596124579047], [0.9876797008953316, -0.7276055918525479], [0.9921296395311795, -0.7214474694173496], [0.9962066355672023, -0.7149729933346196], [0.9998725782414599, -0.7082699117866673], [1.0030893567920103, -0.701425972955803], [1.005818860456913, -0.6945289250243363], [1.0080229784742263, -0.6876665161745769], [1.009712788686748, -0.6802056767761835], [1.010717669157278, -0.6724149016261783], [1.0111179712969003, -0.6643525028591888], [1.0109940465166993, -0.6560767926098428], [1.0104262462277593, -0.647646083012768], [1.0094949218411653, -0.6391186862025924], [1.0082804247680002, -0.6305529143139434], [1.0068631064193498, -0.6220070794814492], [1.0053233182062973, -0.613539493839737], [1.0037414115399277, -0.6052084695234349], [1.0018355549044937, -0.5965411349532873], [0.9994914460719142, -0.5879005165451163], [0.9967876918633801, -0.579275402195505], [0.9938028991000826, -0.5706545798010357], [0.9906156746032126, -0.5620268372582913], [0.9873046251939611, -0.5533809624638545], [0.9839483576935187, -0.544705743314308], [0.9806254789230768, -0.5359899677062345], [0.9774145957038264, -0.5272224235362167], [0.974394314856958, -0.5183918987008372], [0.9713845630668168, -0.5091775907386903], [0.9683680481490511, -0.49991433564578214], [0.9653509768135373, -0.49060616139535274], [0.9623395557701517, -0.48125709596064203], [0.9593399917287713, -0.47187116731488976], [0.9563584913992722, -0.4624524034313361], [0.953401261491531, -0.45300483228322075], [0.9504745087154245, -0.44353248184378347], [0.9475844397808288, -0.4340393800862646], [0.9447372613976207, -0.42452955498390377], [0.9418301528046842, -0.41483773871790347], [0.9388761342222318, -0.4051250913675041], [0.9359079118711462, -0.39538895279811936], [0.9329581919723086, -0.3856266628751629], [0.9300596807466017, -0.3758355614640486], [0.9272450844149074, -0.36601298843019014], [0.9245471091981077, -0.3561562836390011], [0.9219984613170847, -0.3462627869558952], [0.9196318469927204, -0.33632983824628615], [0.9174799724458969, -0.32635477737558777], [0.9155686410230051, -0.3162507983617393], [0.9139024483587854, -0.3060888952891482], [0.9124365529219062, -0.2958782732363825], [0.9111261131810358, -0.2856281372820104], [0.9099262876048426, -0.2753476925046002], [0.908792234661995, -0.26504614398272], [0.9076791128211612, -0.25473269679493793], [0.9065420805510098, -0.24441655601982223], [0.9053362963202087, -0.23410692673594102], [0.9040169185974265, -0.2238130140218624], [0.9026283320729099, -0.2134558891563446], [0.9012561805961614, -0.20308939679175003], [0.8998895274929646, -0.19271504893724456], [0.8985174360891037, -0.18233435760199423], [0.8971289697103615, -0.17194883479516473], [0.8957131916825226, -0.16155999252592212], [0.8942591653313704, -0.15116934280343225], [0.8927559539826886, -0.140778397636861], [0.8911926209622612, -0.1303886690353743], [0.8895582295958715, -0.1200016690081381], [0.8878762840242074, -0.10952849829199054], [0.8861910646508115, -0.09904253625774649], [0.8844841560405746, -0.08854891698424044], [0.8827371427583867, -0.07805277455030692], [0.8809316093691381, -0.06755924303478027], [0.8790491404377192, -0.057073456516495], [0.8770713205290205, -0.04660054907428559], [0.874979734207932, -0.03614565478698648], [0.8727559660393444, -0.025713907733432132], [0.8703816005881478, -0.015310441992457024], [0.8678925017434552, -0.004807835829683311], [0.8653594003594787, 0.0057341322548340404], [0.8627542496587605, 0.01629148842932532], [0.8600490028638432, 0.026840258862020787], [0.857215613197269, 0.0373564697211507], [0.8542260338815808, 0.04781614717494534], [0.8510522181393205, 0.05819531739163497], [0.847666119193031, 0.06847000653944989], [0.8440396902652544, 0.07861624078662031], [0.8401448845785331, 0.08861004630137655], [0.8360191840778968, 0.09838022735053858], [0.8316394698994458, 0.10809439112804278], [0.8270296725206698, 0.11773616190345988], [0.8222137224190588, 0.12728916394636078], [0.8172155500721026, 0.13673702152631617], [0.8120590859572911, 0.1460633589128969], [0.806768260552114, 0.15525180037567377], [0.8013670043340616, 0.16428597018421764], [0.7958792477806235, 0.1731494926080992], [0.785054381098002, 0.19000277236789986], [0.779739249437981, 0.19826903544582863], [0.7743556662596429, 0.20652955378877041], [0.7688757714334052, 0.21468910003482025], [0.7632717048296845, 0.22265244682207277], [0.7575156063188977, 0.23032436678862298], [0.7515796157714619, 0.2376096325725656], [0.7454358730577937, 0.24441301681199562], [0.7390565180483104, 0.25063929214500774], [0.7324136906134285, 0.2561932312096969], [0.7262759065048514, 0.26071475822468165], [0.719849576117771, 0.26508775415350133], [0.713192395158225, 0.2692262555944581], [0.7063620593322512, 0.2730442991458544], [0.699416264345887, 0.2764559214059922], [0.6924127059051706, 0.2793751589731738], [0.6854090797161395, 0.28171604844570136], [0.6784630814848316, 0.2833926264218771], [0.6716324069172841, 0.28431892950000326], [0.6649747517195355, 0.2844089942783821], [0.6583893346048735, 0.2835984607898742], [0.6517018117050315, 0.2819391547671936], [0.6449722099760171, 0.2795255257818009], [0.6382605563738377, 0.2764520234051572], [0.6316268778545009, 0.2728130972087233], [0.625131201374014, 0.26870319676396], [0.6188335538883847, 0.26421677164232815], [0.61279396235362, 0.2594482714152886], [0.6070724537257279, 0.2544921456543021], [0.6017290549607157, 0.24944284393082977], [0.5963131362718024, 0.243699691743053], [0.5911245876448998, 0.23741604727903123], [0.5861840040292958, 0.23066806736563888], [0.5815119803742783, 0.22353190882975005], [0.5771291116291352, 0.21608372849823912], [0.5730559927431541, 0.20839968319798052], [0.5693132186656231, 0.2005559297558485], [0.5659213843458303, 0.1926286249987173], [0.5629010847330631, 0.18469392575346144], [0.5577682870818688, 0.16858250832226773], [0.5552260021318111, 0.1596583258992794], [0.552810364394408, 0.15029940334974504], [0.5506856783376313, 0.14074970244541957], [0.5490162484294524, 0.131253184958058], [0.5479663791378431, 0.12205381265941523], [0.547700374930775, 0.11339554732124629], [0.5483825402762197, 0.10552235071530616], [0.5501771796421487, 0.09867818461334979], [0.5532485974965337, 0.09310701078713217]]], "square": [[[1.0590686816909396, -0.6557993320713602], [1.0505911961985719, -0.6611819884508675], [1.0415255911094896, -0.6661074782374914], [1.031984256523315, -0.6705714609639033], [1.02207958253967, -0.6745695961627749], [1.0119239592581777, -0.6780975433667777], [1.0016297767784592, -0.681150962108583], [0.9913094252001373, -0.6837255119208626], [0.9810752946228338, -0.6858168523362878], [0.9710397751461711, -0.6874206428875301], [0.9613152568697718, -0.6885325431072612], [0.9526258958389094, -0.6890593279692722], [0.9439543884951236, -0.6890896959144502], [0.9353104725443815, -0.6886645776549689], [0.9267038856926519, -0.6878249039030024], [0.9181443656459014, -0.6866116053707245], [0.9096416501100983, -0.685065612770309], [0.9012054767912103, -0.6832278568139298], [0.8928455833952047, -0.6811392682137609], [0.8845717076280496, -0.6788407776819761], [0.8763935871957126, -0.6763733159307495], [0.8682094796489915, -0.6736197694928918], [0.8600902205018227, -0.670514168492653], [0.8520400004678177, -0.6670915746614916], [0.8440630102605893, -0.663387049730866], [0.8361634405937495, -0.6594356554322347], [0.8283454821809109, -0.655272453497056], [0.8206133257356856, -0.6509325056567888], [0.8129711619716857, -0.6464508736428912], [0.805423181602524, -0.641862619186822], [0.7979735753418125, -0.6372028040200397], [0.790586385610635, -0.6323565740904283], [0.783332736407837, -0.627283410516841], [0.7761939958807993, -0.6220137490333305], [0.7691515321769025, -0.6165780253739486], [0.7621867134435274, -0.6110066752727479], [0.7552809078280547, -0.6053301344637803], [0.7484154834778648, -0.5995788386810983], [0.7415718085403386, -0.5937832236587541], [0.7347312511628568, -0.5879737251308002], [0.7278751794928, -0.5821807788312883], [0.7209245788794895, -0.5762530208852161], [0.7140200064839342, -0.5702130581722409], [0.7071540915389154, -0.5640849104489063], [0.7003194632772138, -0.557892597471757], [0.6935087509316109, -0.5516601389973373], [0.6867145837348878, -0.5454115547821914], [0.6799295909198254, -0.5391708645828639], [0.6731464017192048, -0.5329620881558988], [0.6663576453658074, -0.5268092452578408], [0.6595559510924142, -0.5207363556452338], [0.6528955934692084, -0.5148424276034043], [0.6462526958730588, -0.5089652070486481], [0.6396215272808796, -0.5031073637758531], [0.6329963566695856, -0.49727156757990776], [0.6263714530160907, -0.49146048825570054], [0.6197410852973095, -0.4856767955981198], [0.6130995224901569, -0.4799231594020542], [0.6064410335715466, -0.47420224946239165], [0.5997598875183936, -0.46851673557402074], [0.5930503533076119, -0.46286928753182993], [0.5863536098881872, -0.45736501168630544], [0.5795932715138941, -0.4519713052971632], [0.5727902866923246, -0.4466541523918122], [0.5659656039310695, -0.4413795369976612], [0.5591401717377205, -0.436113443142119], [0.5523349386198688, -0.4308218548525942], [0.5455708530851058, -0.42547075615649566], [0.5388688636410228, -0.4200261310812322], [0.532249918795211, -0.41445396365421244], [0.525734967055262, -0.4087202379028454], [0.5192166821206892, -0.40272816381426196], [0.5127801760875178, -0.39660848231418233], [0.5064148083870744, -0.39037948452565985], [0.5001099384506853, -0.3840594615717482], [0.49385492570967676, -0.37766670457550067], [0.4876391295953755, -0.3712195046599708], [0.48145190953910766, -0.3647361529482121], [0.47528262497219975, -0.3582349405632779], [0.4691206353259784, -0.3517341586282219], [0.4567931906080519, -0.3387290950653374], [0.45067596751947503, -0.332141244639383], [0.4445936522529637, -0.3255060133310711], [0.43853626629544196, -0.3188408674832379], [0.4324938311338341, -0.3121632734387199], [0.42645636825506433, -0.30549069754035346], [0.4204138991460568, -0.29884060613097496], [0.41435644529373605, -0.29223046555342097], [0.4082740281850261, -0.28567774215052777], [0.40215666930685134, -0.27919990226513186], [0.39611289729188637, -0.27291158193875786], [0.3900379867463071, -0.2666741436500239], [0.38394046817205973, -0.26047987477808326], [0.3778288720710902, -0.2543210627020885], [0.3717117289453453, -0.24818999480119291], [0.3655975692967708, -0.24207895845454938], [0.35949492362731306, -0.23598024104131088], [0.3534123224389183, -0.2298861299406304], [0.34735829623353276, -0.22378891253166094], [0.3413413755131028, -0.21768087619355544], [0.33544427026142015, -0.21172159115521474], [0.3295206732940472, -0.205820698748302], [0.3235890231868342, -0.19995612980043195], [0.31766775851563134, -0.1941058151392192], [0.3117753178562891, -0.18824768559227845], [0.3059301397846577, -0.18235967198722441], [0.30015066287658754, -0.17641970515167177], [0.2944553257079288, -0.1704057159132351], [0.28886256685453193, -0.16429563509952927], [0.28339082489224726, -0.15806739353816882], [0.27801240485921186, -0.1517778331875905], [0.27269044404638276, -0.1454786962363435], [0.2674341528048856, -0.1391455317319633], [0.2622527414858465, -0.1327538887219856], [0.25715542044039125, -0.12627931625394592], [0.2521514000196458, -0.11969736337537996], [0.24724989057473615, -0.1129835791338233], [0.24246010245678815, -0.10611351257681148], [0.23779124601692775, -0.09906271275188021], [0.22846285434586128, -0.08366070209922355], [0.22382285167163546, -0.07528083498995741], [0.21932357778503342, -0.06669208599505412], [0.21495608688748505, -0.0579194137308012], [0.2107114331804201, -0.048987776813486136], [0.20658067086526855, -0.03992213385939648], [0.20255485414346022, -0.030747443484819753], [0.19862503721642508, -0.02148866430604346], [0.19478227428559297, -0.012170754939355117], [0.18711014803301265, 0.007136047006613848], [0.18324659773687121, 0.01728942439715632], [0.17945503523836065, 0.02760009571073888], [0.1757635271118722, 0.038026698487515276], [0.1722001399317971, 0.04852787026763919], [0.16879294027252661, 0.059062248591264355], [0.16556999470845185, 0.0695884709985445], [0.16255936981396416, 0.08006517502963334], [0.15978913216345472, 0.0904509982246846], [0.1552789183435036, 0.11014758515087311], [0.15359049963037338, 0.11958155670567258], [0.15215990623236228, 0.12899716853618545], [0.15092495218990848, 0.13838509639034682], [0.14982345154345011, 0.1477360160160917], [0.1487932183334254, 0.15704060316135515], [0.14777206660027253, 0.1662895335740723], [0.14669781038442964, 0.17547348300217822], [0.1455082637263349, 0.18458312719360795], [0.1441412406664265, 0.1936091418962965], [0.1428026695193577, 0.2020530969568523], [0.14153957351083193, 0.21045634217689307], [0.1403072875782774, 0.2188127828111519], [0.13906114665912223, 0.2271163241143619], [0.1377564856907947, 0.23536087134125622], [0.13634863961072302, 0.24354032974656797], [0.13479294335633535, 0.2516486045850303], [0.13304473186505988, 0.2596796011113763], [0.1310593400743248, 0.2676272245803392], [0.12879210292155835, 0.27548538024665203], [0.12636479979248408, 0.2831219856465614], [0.12380655269725487, 0.290750071796131], [0.12110081441986498, 0.2983425068308488], [0.11823103774430854, 0.3058721588862021], [0.11518067545457983, 0.31331189609767884], [0.11193318033467291, 0.3206345866007662], [0.10847200516858208, 0.32781309853095203], [0.10478060274030142, 0.33482030002372376], [0.1008424258338252, 0.341629059214569], [0.09664092723314759, 0.3482122442389753], [0.09223541142610642, 0.35460333808498423], [0.08759625219623283, 0.3609704537627496], [0.08272957311670001, 0.3672559825398008], [0.07764149776068122, 0.3734023156836668], [0.07233814970134966, 0.379351844461877], [0.06682565251187851, 0.3850469601419604], [0.06111012976544106, 0.39043005399144626], [0.055197705035210466, 0.39544351727786375], [0.049094501894359995, 0.400029741268742], [0.04280664391606287, 0.4041311172316103], [0.03633410873973118, 0.40775768786939803], [0.029536363914457166, 0.41105837898787884], [0.022469834350532396, 0.4140267401443608], [0.015190944958248466, 0.41665632089615234], [0.0077561206478970164, 0.41894067080056185], [0.0002217863297696624, 0.4208733394148976], [-0.0073556330858420005, 0.42244787629646785], [-0.014919712688646388, 0.42365783100258103], [-0.022414027568351865, 0.4244967530905456], [-0.029782152814666805, 0.42495819211766955], [-0.03705276796197183, 0.4250251728085042], [-0.044423054304630546, 0.42470124725254343], [-0.05185258876201633, 0.4240019651745416], [-0.059300948253502614, 0.42294287629925276], [-0.06672770969846278, 0.4215395303514314], [-0.07409245001627024, 0.41980747705583144], [-0.08135474612629845, 0.41776226613720724], [-0.0884741749479207, 0.41541944732031294], [-0.09541031340051048, 0.4127945703299028], [-0.1021227384034412, 0.40990318489073096], [-0.10871264671340315, 0.4066218571307599], [-0.11515516858562239, 0.4029203410977831], [-0.12145668364260064, 0.39884583312563965], [-0.12762357150683964, 0.3944455295481682], [-0.13366221180084126, 0.3897666266992078], [-0.13957898414710723, 0.38485632091259747], [-0.14538026816813934, 0.3797618085221759], [-0.1510724434864394, 0.37453028586178205], [-0.15666188972450906, 0.3692089492652549], [-0.16215498650485025, 0.3638449950664332], [-0.16766253024871916, 0.3581065196555557], [-0.17291543562454953, 0.35207508200546506], [-0.1779714677037224, 0.34580570474406813], [-0.18288839155761888, 0.33935341049927226], [-0.18772397225762003, 0.3327732218989843], [-0.19253597487510693, 0.32612016157111123], [-0.19738216448146068, 0.3194492521435603], [-0.20232030614806237, 0.31281551624423853], [-0.20740816494629302, 0.3062739765010528], [-0.21843159015761135, 0.2933471389400211], [-0.22430930243741407, 0.2868679407281363], [-0.23030631148008893, 0.28042796499014633], [-0.23639228597878287, 0.2740131158099415], [-0.242536894626643, 0.26760929727141214], [-0.2487098061168162, 0.2612024134584487], [-0.2548806891424495, 0.2547783684549414], [-0.26101921239668996, 0.2483230663447807], [-0.26709504457268446, 0.24182241121185694], [-0.27307785436358, 0.23526230714006047], [-0.27901687567736266, 0.22859996384377682], [-0.2849198157841034, 0.22188296274888572], [-0.29079249673726915, 0.21512322002583545], [-0.29664074059032675, 0.20833265184507416], [-0.30247036939674304, 0.20152317437705022], [-0.30828720520998487, 0.1947067037922117], [-0.31409707008351906, 0.18789515626100683], [-0.31990578607081244, 0.1811004479538839], [-0.32571917522533184, 0.17433449504129098], [-0.3373579817405795, 0.1610436764248892], [-0.34326537780714866, 0.15455569396644933], [-0.34922432631900713, 0.14811740017945346], [-0.3551939057949105, 0.1417009289249982], [-0.36113319475361416, 0.13527841406418017], [-0.36700127171387364, 0.1288219894580961], [-0.3727572151944446, 0.12230378896784247], [-0.3783601037140825, 0.11569594645451606], [-0.3837690157915428, 0.10897059577921343], [-0.38894302994558116, 0.10209987080303123], [-0.39386433302325125, 0.09524884824667915], [-0.3987172294315583, 0.08833120174959713], [-0.40347355914896416, 0.08134235673022427], [-0.40810516215393083, 0.07427773860699961], [-0.41258387842492017, 0.06713277279836219], [-0.416881547940394, 0.05990288472275098], [-0.4209700106788142, 0.05258349979860506], [-0.4248211066186426, 0.04517004344436343], [-0.42840667573834124, 0.037657941078465186], [-0.4316985580163718, 0.030042618119349315], [-0.43468663452078027, 0.02228697700526324], [-0.43739823908783415, 0.014366192709871477], [-0.4398543011425214, 0.006311437829295843], [-0.44207575010982947, -0.0018461150403419014], [-0.44408351541474606, -0.010075293302919956], [-0.44589852648225903, -0.018344924362316512], [-0.4475417127373562, -0.026623835622409824], [-0.4490340036050251, -0.03488085448707804], [-0.4503963285102534, -0.04308480836019942], [-0.45258666397279707, -0.05893658851809714], [-0.45315001674982586, -0.06665720042009533], [-0.4534375813433341, -0.0743667333076815], [-0.45354726388754085, -0.08206556013689045], [-0.453576970516665, -0.08975405386375694], [-0.45362460736492544, -0.09743258744431582], [-0.453788080566541, -0.10510153383460182], [-0.4541652962557307, -0.11276126599064981], [-0.4548541605667133, -0.12041215686849455], [-0.45731888022920586, -0.13608969254922074], [-0.45871452932218126, -0.14439289372371833], [-0.4602091654800526, -0.15284504868253493], [-0.46187242727023836, -0.16132702316054198], [-0.463773953260157, -0.16971968289261088], [-0.4659833820172271, -0.17790389361361303], [-0.468570352108867, -0.18576052105841984], [-0.4716045021024954, -0.1931704309619027], [-0.47515547056553054, -0.20001448905893304], [-0.48370223624819064, -0.2114301801314109], [-0.4886765725990774, -0.21652021825813297], [-0.4941275421797382, -0.2213674409562078], [-0.49996678205185974, -0.225895613717295], [-0.5061059292771287, -0.2300285020330538], [-0.5124566209172318, -0.23368987139514358], [-0.5189304940338555, -0.23680348729522385], [-0.5254391856886865, -0.23929311522495403], [-0.5318943329434117, -0.24108252067599342], [-0.5382075728597178, -0.24209546914000155], [-0.5445891505975794, -0.2422355037788224], [-0.5511460693971804, -0.24151546626679193], [-0.5578313115945294, -0.2400419966933886], [-0.5645978595256357, -0.237921735148091], [-0.571398695526508, -0.23526132172037756], [-0.5781868019331557, -0.23216739649972692], [-0.5849151610815879, -0.22874659957561744], [-0.5915367553078132, -0.22510557103752774], [-0.5980045669478412, -0.22135095097493632], [-0.6109261740981503, -0.21335062428895926], [-0.617552725658061, -0.20873077577710034], [-0.6241175190247266, -0.20376474611550022], [-0.6305868402054613, -0.19848744747791425], [-0.6369269752075792, -0.19293379203809774], [-0.6431042100383946, -0.18713869196980593], [-0.649084830705221, -0.18113705944679417], [-0.6548351232153733, -0.1749638066428178], [-0.660321373576165, -0.16865384573163206], [-0.665509867794911, -0.16224208888699232], [-0.6705179278024122, -0.15557623909800314], [-0.6753491989167804, -0.1486567490514432], [-0.6799832500262074, -0.14151185720945156], [-0.6843996500188843, -0.1341698020341673], [-0.6885779677830025, -0.1266588219877295], [-0.6924977722067538, -0.1190071555322772], [-0.6961386321783295, -0.11124304112994948], [-0.6994801165859211, -0.10339471724288546], [-0.7025017943177202, -0.09549042233322416], [-0.705183234261918, -0.08755839486310463], [-0.7074609783484211, -0.07952420071050531], [-0.7093149642991855, -0.07133552651354089], [-0.7108010439329107, -0.06301833456550604], [-0.7119750690682962, -0.05459858715969543], [-0.7128928915240417, -0.04610224658940374], [-0.7136103631188463, -0.03755527514792561], [-0.7141833356714096, -0.02898363512855572], [-0.7146676610004312, -0.02041328882458869], [-0.7151191909246105, -0.011870198529319266], [-0.7155937772626471, -0.0033803265360420657], [-0.7160144031026671, 0.005088340808180679], [-0.7162794206408869, 0.013565669016893414], [-0.7164094447964232, 0.022051107867012015], [-0.7164250904883924, 0.03054410713545231], [-0.7163469726359104, 0.039044116599130124], [-0.7161957061580939, 0.0475505860349613], [-0.7159919059740595, 0.05606296521986167], [-0.7157561870029232, 0.06458070393074711], [-0.7155091641638014, 0.07310325194453345], [-0.7152714523758106, 0.08163005903813647], [-0.7150020159932031, 0.09023006680647995], [-0.7146592748763175, 0.09883921919180486], [-0.7142577618704766, 0.10745600962530089], [-0.7138120098210032, 0.11607893153815765], [-0.713336551573221, 0.1247064783615649], [-0.7128459199724524, 0.13333714352671222], [-0.7123546478640204, 0.14196942046478941], [-0.7118772680932484, 0.15060180260698605], [-0.7114283135054594, 0.15923278338449184], [-0.7110223169459763, 0.1678608562284964], [-0.7106405747314298, 0.1764878966260037], [-0.7102577687566988, 0.1851132610219789], [-0.709878234534682, 0.19373792814042048], [-0.7095063075782793, 0.2023628767053271], [-0.7091463234003896, 0.21098908544069725], [-0.7088026175139128, 0.21961753307052956], [-0.7084795254317477, 0.2282491983188226], [-0.7081813826667944, 0.23688505990957498], [-0.7079125247319518, 0.2455260965667852], [-0.7075390176238103, 0.26286952731803287], [-0.7075297371593431, 0.27158644752882033], [-0.7076043147191067, 0.2803168560879979], [-0.7077176192754899, 0.2890535614367497], [-0.7078245198008819, 0.29778937201625955], [-0.7078798852676722, 0.30651709626771134], [-0.707838584648249, 0.31522954263228914], [-0.707655486915002, 0.3239195195511768], [-0.7072854610403201, 0.3325798354655583], [-0.7066833759965923, 0.3412032988166175], [-0.7060077796528701, 0.34974006671109714], [-0.7053820785287082, 0.3583116411579603], [-0.7047317099331414, 0.36689468380697876], [-0.7039821111752056, 0.3754658563079242], [-0.703058719563936, 0.384001820310568], [-0.7018869724083681, 0.392479237464682], [-0.7003923070175372, 0.4008747694200378], [-0.6985001607004788, 0.409165077826407], [-0.6961359707662286, 0.4173268243335613], [-0.6932251745238217, 0.42533667059127234], [-0.6895729255822706, 0.4338386120574339], [-0.6854446061953285, 0.44245409311590495], [-0.6808643156995451, 0.4510874009520261], [-0.6758561534314693, 0.4596428227511379], [-0.6704442187276507, 0.46802464569858104], [-0.6646526109246382, 0.47613715697969616], [-0.6585054293589817, 0.483884643779824], [-0.65202677336723, 0.491171393284305], [-0.6452407422859328, 0.4979016926784799], [-0.6381714354516391, 0.5039798291476892]], [[-0.6381714354516391, 0.5039798291476892], [-0.6306520756964099, 0.5095077878763523], [-0.6225551656918108, 0.5146495850356858], [-0.6139829829819986, 0.5193872603054568], [-0.6050378051111307, 0.5237028533654315], [-0.5958219096233646, 0.5275784038953772], [-0.5864375740628571, 0.5309959515750604], [-0.5769870759737659, 0.5339375360842477], [-0.5675726929002481, 0.536385197102706], [-0.5582967023864609, 0.538320974310202], [-0.5492613819765617, 0.5397269073865026], [-0.5409204539411893, 0.5405324685810613], [-0.5325000514397149, 0.5408486163170616], [-0.5240349901616546, 0.5407029031125952], [-0.5155600857965246, 0.5401228814857539], [-0.507110154033841, 0.5391361039546294], [-0.4987200105631201, 0.5377701230373136], [-0.4904244710738781, 0.536052491251898], [-0.48225835125563116, 0.5340107611164746], [-0.4742564667978956, 0.5316724851491351], [-0.4664536333901875, 0.5290652158679712], [-0.45882124768685706, 0.5260741829586925], [-0.4513154862004202, 0.5226098420937757], [-0.4439326420108355, 0.5187320098345085], [-0.43666900819806115, 0.5145005027421784], [-0.42952087784205584, 0.5099751373780729], [-0.4224845440227778, 0.5052157303034794], [-0.4155562998201855, 0.5002820980796856], [-0.40873243831423745, 0.4952340572679789], [-0.40200925258489195, 0.49013142442964674], [-0.39538303571210753, 0.4850340161259768], [-0.3889054133351268, 0.4798603271037155], [-0.38258949032888784, 0.4744882453839705], [-0.376411061117231, 0.46894543625272384], [-0.37034592012399703, 0.46325956499595733], [-0.3643698617730263, 0.457458296899653], [-0.35845868048815954, 0.451569297249793], [-0.35258817069323745, 0.4456202313323591], [-0.34673412681210036, 0.4396387644333335], [-0.3408723432685889, 0.43365256183869805], [-0.33497861448654387, 0.4276892888344349], [-0.32901006015612055, 0.42162269397535956], [-0.32310379723674454, 0.4154899173243895], [-0.3172439563996675, 0.4093009544878248], [-0.3114146683161413, 0.4030658010719652], [-0.3056000636574177, 0.39679445268311053], [-0.29978427309474853, 0.3904969049275605], [-0.29395142729938545, 0.38418315341161496], [-0.2880856569425805, 0.37786319374157357], [-0.28217109269558527, 0.37154702152373636], [-0.27619186522965167, 0.36524463236440297], [-0.26999201924661614, 0.3587343942766804], [-0.26378903970507106, 0.3521839142454227], [-0.2575716858606928, 0.3456060946999118], [-0.2513287169691578, 0.33901383806942936], [-0.24504889228614246, 0.33242004678325726], [-0.2387209710673231, 0.325837623270677], [-0.2323337125683762, 0.31927946996097056], [-0.2258758760449781, 0.31275848928341937], [-0.21933622075280512, 0.30628758366730535], [-0.2057642386659451, 0.2933248257003004], [-0.1987080368678013, 0.2867771336521027], [-0.19155471106663974, 0.2802484259294956], [-0.18432407177599755, 0.27375054906465734], [-0.17703592950941233, 0.2672953495897663], [-0.16971009478042137, 0.2608946740370008], [-0.16236637810256196, 0.25456036893853917], [-0.15502458998937152, 0.24830428082655964], [-0.14770454095438745, 0.24213825623324073], [-0.14042604151114707, 0.23607414169076066], [-0.13349344771586988, 0.23039847460846477], [-0.12655421300327005, 0.22484138152921393], [-0.1196093540253743, 0.2193811085530483], [-0.11265988743420942, 0.21399590178000785], [-0.1057068298818021, 0.20866400731013268], [-0.09875119802017909, 0.20336367124346272], [-0.09179400850136712, 0.19807313968003798], [-0.08483627797739295, 0.1927706587198986], [-0.07787902310028331, 0.18743447446308448], [-0.0709232605220649, 0.18204283300963578], [-0.06392726884416873, 0.1766059877935197], [-0.05691094466177332, 0.17118662097302573], [-0.049882621727201454, 0.16577521187669142], [-0.042850633792775976, 0.16036223983305448], [-0.03582331461081968, 0.15493818417065244], [-0.028808997933655395, 0.14949352421802292], [-0.02181601751360592, 0.14401873930370357], [-0.014852707102994082, 0.13850430875623193], [-0.007927400454142695, 0.13294071190414566], [-0.0010484313193745692, 0.12731842807598232], [0.005838611563082732, 0.12159710657552932], [0.012742841188399589, 0.11578868569218081], [0.019645302265277158, 0.10991477555288959], [0.026527039502416645, 0.10399698628460846], [0.03336909760851922, 0.09805692801429022], [0.04015252129228605, 0.09211621086888767], [0.046858355262418355, 0.08619644497535367], [0.05346764422761727, 0.08031924046064098], [0.059961432896584024, 0.07450620745170244], [0.07185050438522382, 0.06355128324854559], [0.07713318905355404, 0.05817537535922503], [0.08224314753509206, 0.052727126565976355], [0.08725470738191955, 0.04728243102724669], [0.09224219614611816, 0.04191718290148323], [0.09727994137976956, 0.03670727634713314], [0.10244227063495537, 0.03172860552264355], [0.10780351146375725, 0.02705706458646162], [0.1134379914182569, 0.022768547697034507], [0.11942003805053596, 0.018938949012809392], [0.12581811664865497, 0.015522780036110686], [0.1324627997794642, 0.012493818058328911], [0.13932508403921046, 0.00981022767781301], [0.14637596602414038, 0.007430173492911932], [0.15358644233050073, 0.005311820101974625], [0.16092750955453816, 0.0034133321033500293], [0.1683701642924995, 0.0016928740953870976], [0.17588540314063136, 0.00010861067643477539], [0.18344422269518054, -0.0013812935551579925], [0.19921714284880332, -0.004193437952140194], [0.2075442929059908, -0.005287505533415853], [0.21598503108796252, -0.006146958518560978], [0.2245253187587251, -0.006817878681267316], [0.23315111728228502, -0.007346347795226615], [0.24184838802264874, -0.0077784476341306195], [0.25060309234382266, -0.00816025997167108], [0.2594011916098134, -0.008537866581539742], [0.26822864718462747, -0.008957349237428351], [0.286480188036454, -0.009995968457878047], [0.296010952898645, -0.010417860243423845], [0.30563439067243026, -0.010767957538822485], [0.31532117701139595, -0.011083752813230409], [0.3250419875691278, -0.01140273853580405], [0.3347674979992118, -0.011762407175699853], [0.34446838395523405, -0.012200251202074255], [0.35411532109078037, -0.012753763084083698], [0.36367898505943685, -0.013460435290884613], [0.3731300515147893, -0.014357760291633444], [0.3822208571698176, -0.01530481982425234], [0.39133711938760174, -0.016235645339262424], [0.4004502516432523, -0.017198478660718716], [0.40953166741187985, -0.018241561612676267], [0.41855278016859465, -0.019413136019190112], [0.42748500338850737, -0.020761443704315298], [0.4362997505467283, -0.022334726492106858], [0.44496843511836814, -0.024181226206619826], [0.4534624705785372, -0.026349184671909238], [0.4617532704023462, -0.028886843712030142], [0.46951976873217827, -0.03156762705642518], [0.4772848545612988, -0.034433604113046024], [0.4849966059167693, -0.03750433176073293], [0.49260310082565073, -0.040799366878326165], [0.5000524173150045, -0.04433826634466599], [0.5072926334118916, -0.04814058703859264], [0.5142718271433736, -0.0522258858389464], [0.5209380765365115, -0.056613719624567536], [0.5272394596183667, -0.061323645274296276], [0.5331240544160002, -0.0663752196669729], [0.5385747161993257, -0.07170366040385219], [0.5438201718759412, -0.07741792271706338], [0.5488268425679697, -0.0834743346509084], [0.5535611493975339, -0.08982922424968923], [0.5579895134867568, -0.09643891955770778], [0.5620783559577616, -0.10325974861926598], [0.5657940979326708, -0.11024803947866582], [0.5691031605336075, -0.11736012018020921], [0.5719719648826945, -0.12455231876819804], [0.5743669321020551, -0.13178096328693434], [0.5763593823367261, -0.13938936698589394], [0.5779275518395358, -0.14730756305070863], [0.5790743830428333, -0.15546536252442886], [0.5798028183789671, -0.16379257645010514], [0.5801158002802859, -0.17221901587078775], [0.5800162711791385, -0.18067449182952733], [0.5795071735078737, -0.18908881536937414], [0.5785914496988404, -0.19739179753337874], [0.577272042184387, -0.20551324936459148], [0.5755518933968624, -0.21338298190606292], [0.5733243551596783, -0.2212272027300369], [0.570573704198052, -0.22904417411870537], [0.5673435897897077, -0.23680662078004014], [0.5636776612123692, -0.244487267422013], [0.5596195677437612, -0.2520588387525958], [0.5552129586616072, -0.25949405947976023], [0.5505014832436319, -0.2667656543114782], [0.545528790767559, -0.27384634795572144], [0.5403385305111129, -0.2807088651204618], [0.5349743517520175, -0.28732593051367095], [0.5290540682981619, -0.29404200550981835], [0.522709973661127, -0.30060078150732095], [0.5159941952247573, -0.3069842907789284], [0.5089588603728981, -0.31317456559739054], [0.5016560964893935, -0.3191536382354571], [0.4941380309580892, -0.3249035409658778], [0.48645679116282975, -0.3304063060614024], [0.47866450448746, -0.3356439657947808], [0.4708132983158251, -0.34059855243876247], [0.4551553497111396, -0.3496010830813846], [0.4471652696995796, -0.35379690227712757], [0.43901357195024926, -0.3577983172068434], [0.43072876841630836, -0.36156408922404965], [0.42233937105091646, -0.36505297968226325], [0.41387389180723333, -0.36822374993500184], [0.40536084263841854, -0.3710351613357825], [0.3968287354976318, -0.3734459752381227], [0.38830608233803293, -0.3754149529955396], [0.3798213951127814, -0.3769008559615506], [0.37157527767688575, -0.3778831873003398], [0.36324064498999703, -0.3784581657027001], [0.3548439413314838, -0.37864473594414366], [0.34641161098071466, -0.3784618428001827], [0.33797009821705837, -0.37792843104632934], [0.3295458473198837, -0.37706344545809595], [0.3211653025685591, -0.37588583081099464], [0.31285490824245327, -0.3744145318805376], [0.304641108620935, -0.37266849344223696], [0.2965503479833729, -0.37066666027160505], [0.2884088501651759, -0.36823159089681384], [0.28036186334813284, -0.3653132762932895], [0.27239631365630734, -0.3619846544332166], [0.2644991272137629, -0.3583186632887791], [0.25665723014456343, -0.35438824083216136], [0.24885754857277248, -0.35026632503554794], [0.24108700862245372, -0.34602585387112283], [0.23333253641767085, -0.34173976531107036], [0.22558105808248752, -0.33748099732757497], [0.21781949974096745, -0.3333224878928208], [0.20997126511579142, -0.3289964395020406], [0.2022098435915713, -0.3243842482424461], [0.1945070789240299, -0.3195775650763147], [0.18683481486888992, -0.3146680409659238], [0.17916489518187412, -0.3097473268735508], [0.17146916361870534, -0.304907073761473], [0.1637194639351063, -0.300238932591968], [0.1558876398867997, -0.295834554327313], [0.14794553522950837, -0.29178558992978554], [0.13183233238835831, -0.28503971379635135], [0.12368261699296043, -0.28213980351826407], [0.11543628831161598, -0.2794746635419125], [0.10711378712317945, -0.2770349978818087], [0.09873555420650527, -0.2748115105524641], [0.09032203034044795, -0.2727949055683907], [0.08189365630386192, -0.27097588694410024], [0.07347087287560167, -0.26934515869410425], [0.06507412083452171, -0.26789342483291473], [0.05672384095947647, -0.26661138937504325], [0.048643033021241816, -0.2655652748636499], [0.04054442364246333, -0.2647427284745875], [0.03243514898591791, -0.26412509062323225], [0.024322345214382514, -0.2636937017249601], [0.01621314849063408, -0.26342990219514706], [0.008114694977449564, -0.2633150324491692], [3.412083760588713e-05, -0.26333043290240266], [-0.008021437766120024, -0.2634574439702233], [-0.01604484467095121, -0.26367740606800727], [-0.024028963714110743, -0.2639716596111306], [-0.031795501656258024, -0.26446563581407245], [-0.0395237818616846, -0.2652582950196437], [-0.04722091854042508, -0.26626994524330566], [-0.05489402590251413, -0.26742089450051976], [-0.06255021815798639, -0.26863145080674733], [-0.07019660951687647, -0.2698219221774497], [-0.07784031418921908, -0.27091261662808835], [-0.0854884463850488, -0.2718238421741245], [-0.09314812031440028, -0.2724759068310195], [-0.10082645018730818, -0.27278911861423494], [-0.1085295656049786, -0.27285106660702196], [-0.11625776375207429, -0.27279314429054147], [-0.12400117545279549, -0.2726012407522632], [-0.13174993153134235, -0.27226124507965654], [-0.13949416281191507, -0.2717590463601911], [-0.14722400011871395, -0.27108053368133644], [-0.1549295742759391, -0.2702115961305621], [-0.16260101610779074, -0.2691381227953376], [-0.17022845643846918, -0.26784600276313253], [-0.1778020260921745, -0.2663211251214164], [-0.1854784614353583, -0.26457629260685456], [-0.1931622557190697, -0.2626738050069801], [-0.20083659939403675, -0.26059275209040883], [-0.20848468291098726, -0.2583122236257566], [-0.21608969672064915, -0.25581130938163904], [-0.22363483127375017, -0.253069099126672], [-0.23110327702101846, -0.25006468262947135], [-0.23847822441318176, -0.24677714965865277], [-0.24574286390096806, -0.24318558998283207], [-0.2528803859351052, -0.2392690933706251], [-0.26050524674686304, -0.23462485082072315], [-0.2680676526991878, -0.22956352762710186], [-0.2755502427977524, -0.2241252346219803], [-0.28293565604822946, -0.21835008263757785], [-0.2902065314562917, -0.21227818250611352], [-0.29734550802761184, -0.20594964505980656], [-0.3043352247678624, -0.19940458113087603], [-0.3111583206827163, -0.19268310155154117], [-0.31779743477784606, -0.18582531715402115], [-0.3305347335399855, -0.17128218359689196], [-0.3363930358010528, -0.16310386550488395], [-0.34192524468094, -0.15450160363582294], [-0.3472464920184608, -0.14564061713102036], [-0.3524719096524288, -0.13668612513178802], [-0.3577166294216575, -0.1278033467794375], [-0.3630957831649609, -0.1191575012152805], [-0.36872450272115226, -0.1109138075806287], [-0.3747179199290453, -0.10323748501679374], [-0.3875030514376028, -0.09028367384142626], [-0.394082071386163, -0.0842538469047871], [-0.4008892141474726, -0.07833677373267968], [-0.4078854673958697, -0.07266495620261394], [-0.4150318188056925, -0.06737089619209986], [-0.4222892560512793, -0.06258709557864733], [-0.4296187668069681, -0.058446056239766384], [-0.4369813387470972, -0.05508028005296688], [-0.44433795954600475, -0.05262226889575883], [-0.4588595239276375, -0.05079602791923497], [-0.46655345534497716, -0.05115818822408708], [-0.4745417498988518, -0.052242872705977446], [-0.482634746358066, -0.05400194851067508], [-0.4906427834914236, -0.05638728278394896], [-0.49837620006772887, -0.05935074267156808], [-0.5056453348557858, -0.06284419531930141], [-0.5122605266243987, -0.06681950787291799], [-0.5180321141423714, -0.07122854747818679], [-0.5227704361785084, -0.07602318128087676], [-0.5266791372270925, -0.08158677498378324], [-0.5300378199578842, -0.08814850654762574], [-0.5328267616749877, -0.09549591017829921], [-0.5350262396825067, -0.10341652008169867], [-0.5366165312845448, -0.11169787046371912], [-0.5375779137852056, -0.12012749553025553], [-0.537890664488593, -0.1284929294872029], [-0.5375350606988105, -0.1365817065404562], [-0.5364913797199621, -0.14418136089591044], [-0.5319879550885518, -0.15744255500753968], [-0.5281355895097679, -0.1634402040234014], [-0.5233627305897046, -0.16913828561782857], [-0.5178493067982655, -0.17460271160160357], [-0.5117752466053554, -0.17989939378550898], [-0.5053204784808787, -0.18509424398032742], [-0.4986649308947395, -0.1902531739968414], [-0.4919885323168423, -0.1954420956458335], [-0.48547121121709136, -0.2007269207380863], [-0.47267172277833586, -0.212168125594907], [-0.4657813284451094, -0.21811281215435097], [-0.4586962226721833, -0.22403305291969486], [-0.45149091506602945, -0.22995428004791957], [-0.4442399152331197, -0.23590192569600568], [-0.43701773277992567, -0.241901422020934], [-0.4298988773129194, -0.2479782011796854], [-0.4229578584385726, -0.25415769532924054], [-0.41626918576335703, -0.26046533662658017], [-0.4040115180489464, -0.27326222523563154], [-0.39820558455475036, -0.27968532671010665], [-0.3925116029164445, -0.2861956974727281], [-0.3869516076393169, -0.29279317334411337], [-0.3815476332286559, -0.29947759014488046], [-0.37632171418974936, -0.3062487836956468], [-0.3712958850278854, -0.31310658981703016], [-0.3664921802483522, -0.32005084432964825], [-0.36193263435643763, -0.3270813830541187], [-0.35763928185743005, -0.33419804181105917], [-0.3537369483528785, -0.3411343163541152], [-0.3500213057969025, -0.34816712291444285], [-0.3464974812033945, -0.3552893799832303], [-0.3431706015862462, -0.36249400605166504], [-0.3400457939593499, -0.369773919610935], [-0.3371281853365975, -0.3771220391522279], [-0.33442290273188124, -0.3845312831667317], [-0.33193507315909304, -0.3919945701456339], [-0.3296698236321251, -0.3995048185801226], [-0.3276322811648693, -0.40705494696138544], [-0.3259059633937407, -0.4146839752696546], [-0.32453813411333576, -0.42239739109049546], [-0.3234679879755048, -0.4301832982156894], [-0.3226347196320981, -0.4380298004370181], [-0.3219775237349659, -0.4459250015462629], [-0.32143559493595875, -0.45385700533520545], [-0.3209481278869265, -0.46181391559562707], [-0.3204543172397199, -0.46978383611930935], [-0.3198933576461889, -0.47775487069803374], [-0.3192044437581841, -0.4857151231235818], [-0.3185289053069387, -0.4938790346535236], [-0.31803231358268647, -0.5021327228043792], [-0.3176441841958157, -0.5104452788606472], [-0.31729403275671475, -0.5187857941068261], [-0.3169113748757719, -0.5271233598274144], [-0.31642572616337583, -0.5354270673069107], [-0.31576660222991465, -0.5436660078298134], [-0.3148635186857768, -0.551809272680621], [-0.3136459911413507, -0.559825953143832], [-0.3120435352070249, -0.567685140503945], [-0.31024769894765947, -0.5751610405721487], [-0.30832982775375467, -0.5826401755037878], [-0.30625506938423885, -0.5900874098401999], [-0.3039885715980404, -0.5974676081227224], [-0.30149548215408756, -0.6047456348926928], [-0.2987409488113087, -0.6118863546914486], [-0.295690119328632, -0.6188546320603271], [-0.2923081414649859, -0.6256153315406657], [-0.2885601629792987, -0.6321333176738021], [-0.2844113316304986, -0.6383734550010736], [-0.27967306312479395, -0.6446291928540568], [-0.27452306794549514, -0.6507452279548278], [-0.26899050759721377, -0.6566911453914547], [-0.26310454358456165, -0.6624365302520061], [-0.2568943374121506, -0.6679509676245503], [-0.2503890505845924, -0.6732040425971562], [-0.2436178446064986, -0.6781653402578918], [-0.23660988098248117, -0.6828044456948259], [-0.22939432121715178, -0.687090943996027], [-0.22200032681512216, -0.6909944202495634], [-0.21340878913116917, -0.6949773397350684], [-0.20428445656788297, -0.6986811804492666], [-0.1947256191019558, -0.7020608967711688], [-0.1848305667100799, -0.7050714430797853], [-0.17469758936894744, -0.7076677737541266], [-0.16442497705525067, -0.7098048431732034], [-0.15411101974568187, -0.7114376057160261], [-0.14385400741693316, -0.7125210157616051], [-0.1337522300456968, -0.7130100276889512], [-0.12390397760866508, -0.7128595958770748]], [[-0.12390397760866508, -0.7128595958770748], [-0.11409927666813877, -0.7120151213183181], [-0.10415964466821473, -0.7104943595421034], [-0.0941533279540182, -0.7083569268922777], [-0.08414857287067441, -0.705662439712688], [-0.07421362576330867, -0.7024705143471818], [-0.06441673297704623, -0.6988407671396055], [-0.054826140857012366, -0.6948328144338064], [-0.045510095748332244, -0.6905062725736317], [-0.03653684399613124, -0.6859207579029283], [-0.027974631945534557, -0.681135886765543], [-0.020110841232799555, -0.6762752631924257], [-0.012429201498603347, -0.6710022486719429], [-0.004949802275240266, -0.6653616455599489], [0.0023072669049953804, -0.6593982562122978], [0.009321916509809278, -0.6531568829848431], [0.016074057006907123, -0.6466823282334391], [0.0225435988639946, -0.6400193943139395], [0.028710452548777382, -0.6332128835821985], [0.034554528528961154, -0.6263075983940697], [0.040055737272251646, -0.6193483411054075], [0.044899426240781234, -0.6126822615379421], [0.04941625060079406, -0.6058346583572508], [0.05363364342406335, -0.5988229995649623], [0.05757903778236227, -0.5916647531627052], [0.061279866747464044, -0.5843773871521085], [0.06476356339114184, -0.5769783695348008], [0.06805756078516884, -0.5694851683124107], [0.0711892920013183, -0.5619152514865671], [0.07418619011136332, -0.5542860870588987], [0.07707568818707716, -0.5466151430310342], [0.07982126256587212, -0.5386803390851042], [0.0822736142991869, -0.5306063798082209], [0.08448163054536902, -0.5224159319431567], [0.08649419846276588, -0.5141316622326843], [0.08836020520972493, -0.5057762374195756], [0.09012853794459363, -0.49737232424660305], [0.09184808382571939, -0.48894258945653923], [0.09356773001144975, -0.4805096997921563], [0.09533636366013203, -0.47209632199622664], [0.09720287193011373, -0.46372512281152267], [0.09911497828730051, -0.45531728300106217], [0.10096889986573773, -0.4469090524573993], [0.10278252086274811, -0.4384959348736917], [0.10457372547565426, -0.43007343394309666], [0.10636039790177898, -0.42163705335877166], [0.10816042233844486, -0.4131822968138743], [0.10999168298297463, -0.4047046680015618], [0.11187206403269095, -0.3961996706149916], [0.11381944968491653, -0.3876628083473215], [0.11585172413697406, -0.37908958489170846], [0.11800158161476956, -0.3701208701693842], [0.12013485138472835, -0.36111720831169364], [0.12227870962732272, -0.35208154826684257], [0.124460332523025, -0.34301683898303653], [0.12670689625230758, -0.3339260294084813], [0.12904557699564267, -0.32481206849138233], [0.1315035509335027, -0.31567790517994543], [0.13410799424635983, -0.30652648842237606], [0.13688608311468659, -0.2973607671668799], [0.14326102703518834, -0.2783495932668771], [0.14684705110760704, -0.2684575186060912], [0.15060872618106097, -0.25852341075346086], [0.15453171250039965, -0.2485632140831419], [0.15860167031047281, -0.23859287296928985], [0.16280425985612995, -0.2286283317860605], [0.16712514138222073, -0.21868553490760956], [0.17154997513359488, -0.20878042670809266], [0.17606442135510192, -0.1989289515616655], [0.1806541402915915, -0.18914705384248384], [0.18548195040752863, -0.17924164052738878], [0.1905362805447002, -0.16933717347132624], [0.19576818811310434, -0.15944757956061756], [0.2011287305227391, -0.14958678568158426], [0.20656896518360243, -0.13976871872054764], [0.2120399495056925, -0.13000730556382917], [0.2174927408990074, -0.12031647309775023], [0.22287839677354498, -0.1107101482086323], [0.22814797453930347, -0.10120225778279676], [0.2379670409024396, -0.08329755297146849], [0.24285620661108903, -0.07489926136749087], [0.24782681420974853, -0.06659318749844109], [0.2527856491759374, -0.058360664968128216], [0.257639496987175, -0.05018302738036118], [0.2622951431209806, -0.04204160833894899], [0.26665937305487375, -0.03391774144770067], [0.27063897226637373, -0.025792760310425156], [0.2741407262329998, -0.0176479985309315], [0.27939709152756126, -0.00209388707015305], [0.2816809931346473, 0.005443797237094885], [0.28382239846049484, 0.013075071528418681], [0.2857205807120694, 0.020726744123521948], [0.2872748130963365, 0.02832562334210823], [0.2883843688202614, 0.0357985175038811], [0.28894852109080965, 0.04307223492854415], [0.2888665431149466, 0.05007358393580095], [0.2880377080996377, 0.05672937284535502], [0.28636128925184845, 0.06296640997691001], [0.2838917378441709, 0.06872691333729869], [0.280633051831584, 0.07445913932179396], [0.27668290769178283, 0.08007783910240539], [0.2721389819024622, 0.08549776385114269], [0.2670989509413172, 0.09063366474001543], [0.2616604912860427, 0.09540029294103328], [0.2559212794143335, 0.09971239962620584], [0.2499789918038848, 0.10348473596754279], [0.2439313049323914, 0.10663205313705376], [0.23787589527754818, 0.1090691023067483], [0.2309847852531088, 0.11083057096313002], [0.22362735606692605, 0.11167928840992498], [0.21588116534880492, 0.11174104292783896], [0.20782377072855063, 0.11114162279757771], [0.1995327298359682, 0.11000681629984693], [0.19108560030086286, 0.10846241171535241], [0.18255993975303977, 0.10663419732479992], [0.17403330582230392, 0.10464796140889518], [0.16558325613846056, 0.10262949224834396], [0.1482393346114702, 0.09855732508476003], [0.1390116319714806, 0.09613275919850309], [0.12966757004677656, 0.09344776368562267], [0.1202704784727888, 0.09051922176666034], [0.11088368688494787, 0.08736401666215757], [0.10157052491868457, 0.08399903159265594], [0.09239432220942942, 0.08044114977869689], [0.08341840839261314, 0.07670725444082203], [0.0747061131036664, 0.07281422879957285], [0.05889583006428176, 0.06485802862811647], [0.05169929741198944, 0.06067649852583117], [0.04469836934328099, 0.056280069751416785], [0.037860247180294564, 0.05171444628765508], [0.0311521322451683, 0.04702533211732786], [0.02454122586004038, 0.0422584312232169], [0.017994729347048957, 0.03745944758810401], [0.011479844028332235, 0.032674085194771], [0.004963771226028355, 0.027948048025999667], [-0.0015862877377245193, 0.023327040064571786], [-0.007852128884478867, 0.018937839412928405], [-0.014041598776339464, 0.014514252745015659], [-0.02017065361682728, 0.010070380784086556], [-0.026255249609463308, 0.00562032425339409], [-0.032311342957768545, 0.0011781838761912564], [-0.03835488986526395, -0.003241939624268923], [-0.04440184653547053, -0.007625945524733476], [-0.050468169171909286, -0.011959733101949392], [-0.05656981397810116, -0.016229201632663653], [-0.06272273715756714, -0.020420250393623263], [-0.06879342709826741, -0.024472542539662138], [-0.07486467530191532, -0.02848398071602916], [-0.08094204739338931, -0.03245326386685343], [-0.08703110899756791, -0.036379090936264104], [-0.09313742573932954, -0.04026016086839029], [-0.09926656324355274, -0.044095172607361115], [-0.10542408713511597, -0.04788282509730571], [-0.11161556303889772, -0.0516218172823532], [-0.11784655657977644, -0.05531084810663269], [-0.12412263338263066, -0.05894861651427334], [-0.13048962385576593, -0.062527591273552], [-0.13691489978783153, -0.06601478806903346], [-0.14338738493803754, -0.06942865018571241], [-0.14989600306559392, -0.07278762090858348], [-0.1564296779297107, -0.07611014352264127], [-0.16297733328959776, -0.07941466131288046], [-0.1695278929044651, -0.08271961756429562], [-0.17607028053352283, -0.08604345556188145], [-0.18259341993598086, -0.08940461859063255], [-0.1890862348710491, -0.09282154993554356], [-0.19557311439762842, -0.09624448175733205], [-0.20205105324018421, -0.09961171016802854], [-0.2085219524560464, -0.10295259590828706], [-0.2149877131025447, -0.10629649971876162], [-0.22145023623700894, -0.10967278234010622], [-0.22791142291676897, -0.11311080451297492], [-0.23437317419915438, -0.11663992697802171], [-0.24083739114149524, -0.12028951047590064], [-0.24730597480112107, -0.12408891574726569], [-0.25378082623536186, -0.1280675035327709], [-0.26081101069086826, -0.13252389230269482], [-0.2678347468120289, -0.1370535125575893], [-0.27485572385146106, -0.14168090205341138], [-0.28187763106178176, -0.1464305985461182], [-0.2889041576956082, -0.15132713979166687], [-0.29593899300555737, -0.1563950635460144], [-0.3029858262442465, -0.16165890756511792], [-0.31004834666429265, -0.16714320960493448], [-0.31713024351831304, -0.17287250742142113], [-0.33271881445307905, -0.18652688816725527], [-0.34123595356634184, -0.1947955494384873], [-0.34978101670315814, -0.20354323666871382], [-0.3583483971679726, -0.2126358639424174], [-0.3669324882652305, -0.22193934534408066], [-0.3755276832993768, -0.23131959495818635], [-0.38412837557485635, -0.240642526869217], [-0.39272895839611416, -0.24977405516165524], [-0.40132382506759523, -0.2585800939199837], [-0.41776252599943803, -0.27448456066458227], [-0.42553373326866034, -0.28219141428819056], [-0.4332576105720527, -0.2899298456582363], [-0.44097077778025606, -0.2975825823334458], [-0.4487098547639115, -0.3050323518725454], [-0.45651146139366017, -0.3121618818342615], [-0.46441221754014306, -0.3188538997773205], [-0.47244874307400114, -0.3249911332604486], [-0.48065765786587566, -0.3304563098423723], [-0.48907558178640737, -0.3351321570818178], [-0.4968916721702405, -0.33886038116900646], [-0.5050840991329844, -0.3424304979488812], [-0.5135334364666727, -0.3457355597331674], [-0.5221202579633392, -0.3486686188335906], [-0.5307251374150177, -0.35112272756187646], [-0.5392286486137421, -0.35299093822975053], [-0.5475113653515458, -0.35416630314893816], [-0.5554538614204626, -0.35454187463116504], [-0.5629367106125264, -0.3540107049881567], [-0.5698404867197707, -0.35246584653163854], [-0.5759445681314888, -0.3500136792744106], [-0.582016110618915, -0.3466082585341795], [-0.5879586512166255, -0.3423772811399886], [-0.593675726959195, -0.33744844392088136], [-0.5990708748811993, -0.3319494437059015], [-0.6040476320172136, -0.3260079773240923], [-0.6085095354018134, -0.31975174160449726], [-0.6123601220695739, -0.3133084333761599], [-0.6155029290550709, -0.3068057494681238], [-0.6178414933928795, -0.3003713867094321], [-0.6194853794803061, -0.2931046766971427], [-0.6203104617826859, -0.28523586419815566], [-0.6203737185866658, -0.27690644675240583], [-0.619732128178893, -0.268257921899828], [-0.6184426688460145, -0.2594317871803569], [-0.6165623188746769, -0.2505695401339274], [-0.6141480565515278, -0.24181267830047432], [-0.611256860163214, -0.2333026992199324], [-0.6079457079963825, -0.22518110043223663], [-0.5996959863022162, -0.20981607073296632], [-0.5942681514763842, -0.20212957140904664], [-0.5881095335805153, -0.1945908540956134], [-0.5813415923349395, -0.18726089138271734], [-0.5740857874599876, -0.18020065586040906], [-0.5664635786759898, -0.17347112011873939], [-0.5585964257032769, -0.16713325674775903], [-0.5506057882621792, -0.1612480383375186], [-0.5426131260730273, -0.15587643747806887], [-0.5274112863622155, -0.1473234570243586], [-0.5198193759033265, -0.14425693356600755], [-0.5120170609306496, -0.141742437780757], [-0.5040572348953497, -0.1396425510649564], [-0.49599279124859186, -0.13781985481495515], [-0.487876623441541, -0.1361369304271028], [-0.4797616249253621, -0.13445635929774868], [-0.4717006891512202, -0.13264072282324235], [-0.4637467095702806, -0.13055260239993324], [-0.4482917677274936, -0.125336409563847], [-0.4406321087103634, -0.12262390994278022], [-0.4329885594660431, -0.1198767948199504], [-0.4253760768782586, -0.11705477845433739], [-0.41780961783073584, -0.11411757510492113], [-0.4103041392072007, -0.11102489903068148], [-0.4028745978913789, -0.10773646449059837], [-0.39553595076699666, -0.10421198574365169], [-0.38830315471777954, -0.10041117704882134], [-0.37372845581075653, -0.0916171436785955], [-0.3662330552349411, -0.0866440495464372], [-0.35875988684898386, -0.08139551956542761], [-0.35136387260186164, -0.07589260303238199], [-0.34409993444255094, -0.07015634924411553], [-0.33702299432002814, -0.0642078074974435], [-0.3301879741832699, -0.05806802708918113], [-0.32364979598125276, -0.05175805731614367], [-0.3174633816629534, -0.045298947475146366], [-0.31168365317734814, -0.03871174686300444], [-0.306415533187815, -0.03225642966930274], [-0.3012476286586604, -0.025572638686169897], [-0.29624538693953006, -0.018689328380319913], [-0.29147425538006955, -0.011635453218466763], [-0.28699968132992415, -0.004439967667324459], [-0.2828871121387396, 0.0028681738063929844], [-0.2792019951561615, 0.010260016735971596], [-0.2760097777318352, 0.01770660665469738], [-0.27337590721540644, 0.02517898909585631], [-0.27136583095652056, 0.032648209592734415], [-0.26997287753199095, 0.03985495113287099], [-0.26898406012505227, 0.04726722152938105], [-0.26840827420303626, 0.05482183010688402], [-0.2682544152332743, 0.06245558618999929], [-0.26853137868309807, 0.07010529910334629], [-0.26924806001983903, 0.07770777817154437], [-0.27041335471082883, 0.085199832719213], [-0.2720361582233988, 0.09251827207097157], [-0.2741253660248809, 0.0995999055514395], [-0.2766898735826064, 0.10638154248523617], [-0.2800338552991653, 0.11328586880536087], [-0.2840905035911695, 0.12004884960896037], [-0.2887710132332633, 0.1266583595314582], [-0.293986579000091, 0.13310227320827797], [-0.29964839566629675, 0.1393684652748432], [-0.3056676580065247, 0.1454448103665775], [-0.3119555607954192, 0.1513191831189044], [-0.31842329880762443, 0.15697945816724748], [-0.3249820668177847, 0.16241351014703032], [-0.338551164721738, 0.17279952931635242], [-0.34587964546367717, 0.17775676715236846], [-0.35348945917019003, 0.18248226610839607], [-0.3613415631851048, 0.18697736509110666], [-0.36939691485224957, 0.1912434030071717], [-0.37761647151545286, 0.1952817187632626], [-0.38596119051854283, 0.19909365126605102], [-0.394392029205348, 0.2026805394222082], [-0.4028699449196962, 0.2060437221384057], [-0.41135589500541603, 0.20918453832131495], [-0.4200744432329583, 0.21207956213186976], [-0.4289310401374806, 0.21461921178585577], [-0.4379107043330682, 0.21685529305850965], [-0.446998454433807, 0.218839611725068], [-0.45617930905378257, 0.22062397356076768], [-0.4654382868070803, 0.22226018434084524], [-0.47476040630778604, 0.2238000498405374], [-0.48413068616998517, 0.22529537583508083], [-0.4935341450077633, 0.22679796809971228], [-0.5029558014352062, 0.22835963240966828], [-0.5128656167422869, 0.22998298855508528], [-0.5228677205636609, 0.23149952817287478], [-0.5329474822352305, 0.23292605078132006], [-0.5430902710928976, 0.23427935589870447], [-0.5532814564725648, 0.23557624304331126], [-0.563506407710134, 0.2368335117334237], [-0.5737504941415075, 0.23806796148732517], [-0.5839990851025877, 0.23929639182329887], [-0.5942375499292765, 0.2405356022596281], [-0.6044512579574761, 0.24180239231459622], [-0.6147789352536872, 0.24299149656301164], [-0.6251907176862752, 0.24401156597521945], [-0.63565464296427, 0.2449299873832617], [-0.6461387487967014, 0.24581414761918036], [-0.6566110728925987, 0.24673143351501747], [-0.6670396529609919, 0.24774923190281517], [-0.677392526710911, 0.24893492961461539], [-0.6876377318513855, 0.2503559134824602], [-0.6977433060914451, 0.2520795703383917], [-0.7170742518180752, 0.25643434791514297], [-0.7264324217699019, 0.2588320727123494], [-0.7357303872489538, 0.26139133209695453], [-0.7449467385085851, 0.2641369967598419], [-0.7540600658021499, 0.2670939373918948], [-0.7630489593830025, 0.27028702468399657], [-0.771892009504497, 0.27374112932703076], [-0.7805678064199881, 0.2774811220118807], [-0.7890549403828295, 0.28153187342942987], [-0.7973320016463754, 0.28591825427056156], [-0.8054769798329602, 0.29061422728257696], [-0.8136146923946631, 0.295611909238524], [-0.8216802673615419, 0.3008998648400829], [-0.8296088327636546, 0.30646665878893437], [-0.8373355166310589, 0.3123008557867586], [-0.8447954469938128, 0.31839102053523605], [-0.8519237518819742, 0.3247257177360472], [-0.8586555593256009, 0.33129351209087243], [-0.8649259973547508, 0.33808296830139206], [-0.8706701939994816, 0.3450826510692868], [-0.8757397371134594, 0.35204497873998986], [-0.880495416848598, 0.35931959320280826], [-0.8849247400442443, 0.366865560722608], [-0.8890152135397451, 0.37464194756425506], [-0.8927543441744475, 0.38260781999261556], [-0.896129638787698, 0.3907222442725552], [-0.899128604218844, 0.39894428666893994], [-0.9017387473072318, 0.407233013446636], [-0.9039475748922086, 0.415547490870509], [-0.905742593813121, 0.42384678520542524], [-0.9071210077532368, 0.432291251635234], [-0.9080733940843164, 0.44091096127262247], [-0.9086148671698231, 0.4496657827808199], [-0.90876054137322, 0.458515584823056], [-0.9085255310579703, 0.4674202360625602], [-0.9079249505875373, 0.47633960516256235], [-0.906973914325384, 0.48523356078629176], [-0.9056875366349737, 0.4940619715969781], [-0.9040809318797698, 0.5027847062578508], [-0.9021692144232349, 0.5113616334321396], [-0.8998275412723007, 0.5201843489155338], [-0.8970775469527094, 0.5290491925404384], [-0.8939379652209427, 0.5379141603043545], [-0.8904275298334832, 0.5467372482047828], [-0.8865649745468132, 0.5554764522392239], [-0.8823690331174145, 0.5640897684051791], [-0.8778584393017697, 0.572535192700149], [-0.8730519268563607, 0.5807707211216344], [-0.86796822953767, 0.5887543496671361], [-0.8626260811021795, 0.596444074334155], [-0.8568413110774535, 0.6040563985269359], [-0.8506663409712676, 0.6115095069610634], [-0.844133452611559, 0.6187841480153736], [-0.8372749278262659, 0.6258610700687015], [-0.8301230484433255, 0.6327210214998831], [-0.8227100962906763, 0.6393447506877536], [-0.8150683531962553, 0.6457130060111484], [-0.8072301009880006, 0.6518065358489032], [-0.7992276214938501, 0.6576060885798536], [-0.7910931965417414, 0.6630924125828346], [-0.7825019847788313, 0.6684049601230547], [-0.7736071901355208, 0.6733972452928498], [-0.76444485683457, 0.6780847602742375], [-0.7550510290987389, 0.6824829972492347], [-0.7454617511507875, 0.686607448399859], [-0.7357130672134755, 0.6904736059081281], [-0.725841021509563, 0.6940969619560593], [-0.7158816582618104, 0.6974930087256701], [-0.705871021692977, 0.7006772383989779], [-0.6958451560258233, 0.703665143158], [-0.6854287296945539, 0.706487038211386], [-0.6748505754962382, 0.7090029648531981], [-0.6641347943861617, 0.7112382424003948], [-0.6533054873196102, 0.7132181901699345], [-0.6423867552518701, 0.714968127478776], [-0.6314026991382264, 0.7165133736438778], [-0.6203774199339653, 0.717879247982198], [-0.6093350185943724, 0.7190910698106958], [-0.5982995960747338, 0.7201741584463291], [-0.5872952533303348, 0.7211538332060569], [-0.5761640254058167, 0.7220015682737213], [-0.5649693374504154, 0.722659475946997], [-0.5537273818802674, 0.723137826372684], [-0.5424543511115096, 0.723446889697584], [-0.5311664375602785, 0.7235969360684963], [-0.5198798336427111, 0.7235982356322224], [-0.5086107317749434, 0.7234610585355623], [-0.49737532437311255, 0.7231956749253168], [-0.4861898038533553, 0.7228123549482867], [-0.47507036263180813, 0.7223213687512721], [-0.4642233591417157, 0.721723835113011], [-0.4534136303249383, 0.7209945848949673], [-0.44263686487395526, 0.7201358123957516], [-0.43188875148124645, 0.7191497119139746], [-0.421164978839291, 0.7180384777482469], [-0.4104612356405687, 0.7168043041971792], [-0.399773210577559, 0.7154493855593822], [-0.3890965923427415, 0.7139759161334664], [-0.37842706962859574, 0.7123860902180427], [-0.3677603311276011, 0.7106821021117216], [-0.3570290235324061, 0.7088183202557446], [-0.34630448334670483, 0.7067839881339418], [-0.3355893841783317, 0.7046004333886025], [-0.3248863996351211, 0.702288983662016], [-0.3141982033249078, 0.699870966596472], [-0.30352746885552623, 0.6973677098342599], [-0.2928768698348111, 0.694800541017669], [-0.2822490798705967, 0.6921907877889888], [-0.2716467725707179, 0.689559777790509], [-0.261072621543009, 0.6869288386645188], [-0.25061247955436766, 0.684279535541283], [-0.2401721686768931, 0.6815451512782896], [-0.22975242489699924, 0.6787412109334612], [-0.21935398420110008, 0.6758832395647207], [-0.2089775825756095, 0.6729867622299905], [-0.19862395600694155, 0.6700673039871934], [-0.18829384048151004, 0.6671403898942516], [-0.177987971985729, 0.664221545009088], [-0.16770708650601232, 0.6613262943896252], [-0.157451920028774, 0.6584701630937857], [-0.14745268289637106, 0.6557258409121842], [-0.137485745602132, 0.6530206800613544], [-0.12754710414799952, 0.6503390835010696], [-0.11763275453591657, 0.6476654541911036], [-0.10773869276782586, 0.6449841950912301], [-0.09786091484567017, 0.6422797091612228], [-0.08799541677139236, 0.6395363993608553], [-0.07813819454693512, 0.6367386686499013], [-0.06828524417424137, 0.6338709199881345], [-0.05843256165525384, 0.6309175563353282], [-0.04853007858507856, 0.62786424247259], [-0.03863114822670579, 0.6247425307262338], [-0.028738408263917593, 0.621560426918754], [-0.01885449638049605, 0.6183259368726449], [-0.008982050260223182, 0.6150470664104011], [0.000876292413118891, 0.6117318213545169], [0.010717893955748172, 0.6083882075274869], [0.020540116683882573, 0.6050242307518053], [0.030340322913739993, 0.6016478968499668], [0.040115874961538435, 0.5982672116444657], [0.04978688484504991, 0.5949461306181167], [0.059456584383451375, 0.5916618424775021], [0.06911775723609781, 0.5883888955166272], [0.07876318706234417, 0.585101838029497], [0.08838565752154548, 0.5817752183101168], [0.0979779522730567, 0.5783835846524921], [0.1075328549762328, 0.5749014853506278], [0.11704314929042872, 0.5713034686985291], [0.12650161887499958, 0.5675640829902016], [0.13590104738930017, 0.56365787651965], [0.14526586511680256, 0.5595374599258148], [0.15456887525047297, 0.5552233100126945], [0.16381835995349825, 0.550752107394357], [0.17302260138906533, 0.5461605326848702], [0.18218988172036094, 0.5414852664983019], [0.19132848311057193, 0.5367629894487196], [0.20044668772288515, 0.5320303821501915], [0.20955277772048758, 0.5273241252167851], [0.21865503526656585, 0.5226808992625683], [0.22776174252430692, 0.5181373849016092], [0.23670355310668698, 0.513779212148014], [0.24564608004062652, 0.5094839068017729], [0.25458288012081554, 0.5052303517448358], [0.2635075101419442, 0.5009974298591523], [0.27241352689870246, 0.49676402402667263], [0.2812944871857803, 0.4925090171293464], [0.2901439477978679, 0.4882112920491238], [0.2989554655296552, 0.4838497316679544], [0.30772259717583217, 0.4794032188677883], [0.31643889953108906, 0.47485063653057535], [0.3250333558837539, 0.4701811682004247], [0.3335414127947033, 0.4653746577418589], [0.3419849121072267, 0.4604657410493046], [0.3503856956646132, 0.45548905401718875], [0.3587656053101522, 0.45047923253993827], [0.36714648288713325, 0.44547091251197984], [0.3755501702388454, 0.4404987298277405], [0.38399850920857803, 0.43559732038164695], [0.39251334163962065, 0.43080132006812616], [0.4011165093752624, 0.42614536478160503], [0.4098484409551189, 0.4215795141921379], [0.418634874172809, 0.41707944938712804], [0.42746864427329967, 0.41264264029604963], [0.43634258650155877, 0.40826655684837726], [0.44524953610255336, 0.40394866897358483], [0.45418232832125116, 0.39968644660114694], [0.46313379840261937, 0.39547735966053754], [0.4720967815916256, 0.3913188780812311], [0.481064113133237, 0.38720847179270185], [0.49002862827242133, 0.3831436107244241], [0.4989198401351511, 0.37916370408947847], [0.5078252832001563, 0.3752392411419044], [0.5167447145469194, 0.3713681338828071], [0.5256778912549233, 0.3675482943132916], [0.5346245704036501, 0.3637776344344635], [0.543584509072583, 0.36005406624742764], [0.5525574643412043, 0.3563755017532893], [0.5615431932889968, 0.35273985295315374], [0.5705414529954432, 0.3491450318481262], [0.579552000540026, 0.3455889504393119], [0.5885480512152665, 0.3421043727809382], [0.5975720818018804, 0.3386891749555733], [0.6066175652591349, 0.3353321615270399], [0.6156779745462987, 0.3320221370591605], [0.6247467826226395, 0.3287479061157579], [0.6338174624474253, 0.3254982732606545], [0.642883486979924, 0.32226204305767303], [0.6519383291794036, 0.31902802007063613], [0.6609754620051326, 0.31578500886336647], [0.6699883584163784, 0.31252181399968654], [0.6788998535848605, 0.3093172287999791], [0.6878256301925718, 0.306171349809393], [0.6967557908617477, 0.30306150763745265], [0.7056804382146225, 0.2999650328936823], [0.7145896748734307, 0.29685925618760595], [0.7234736034604076, 0.293721508128748], [0.7323223265977872, 0.2905291193266325], [0.7411259469078042, 0.2872594203907838], [0.7498745670126936, 0.2838897419307259], [0.75855828953469, 0.2803974145559832], [0.7670879240094378, 0.27686922291156324], [0.7755961566306224, 0.27330656225806793], [0.7840746982664477, 0.2696950690055643], [0.792515259785117, 0.2660203795641189], [0.8009095520548348, 0.2622681303437984], [0.8092492859438045, 0.2584239577546697], [0.8175261723202302, 0.2544734982067994], [0.8257319220523154, 0.25040238811025417], [0.833858246008264, 0.24619626387510082], [0.8418968550562801, 0.24184076191140594], [0.8498569230115043, 0.23738250365182242], [0.8578005738451426, 0.23283567473335587], [0.8657057678078148, 0.22818896376709352], [0.8735504651501407, 0.22343105936412244], [0.88131262612274, 0.21855065013552993], [0.8889702109762325, 0.2135364246924032], [0.8965011799612385, 0.20837707164582941], [0.9038834933283774, 0.20306127960689585], [0.9110951113282686, 0.19757773718668964], [0.9181139942115328, 0.1919151329962981], [0.9248903436156128, 0.18614605749441349], [0.9315493260446075, 0.18021581658182123], [0.9380821269515804, 0.1741296143823261], [0.944479931789596, 0.1678926550197331], [0.9507339260117172, 0.16151014261784685], [0.9568352950710084, 0.15498728130047243], [0.9627752244205332, 0.1483292751914145], [0.9685448995133554, 0.14154132841447797], [0.9741355058025386, 0.13462864509346775], [0.9795382287411467, 0.12759642935218862], [0.9847790653381356, 0.12037218064484288], [0.9898326143502701, 0.1129747517349021], [0.9947065889717692, 0.1054212645959581], [0.9994087023968509, 0.09772884120160297], [1.0039466678197337, 0.08991460352542854], [1.0083281984346364, 0.08199567354102688], [1.012561007435778, 0.07398917322198989], [1.0166528080173758, 0.06591222454190947], [1.0206113133736492, 0.05778194947437767], [1.024444236698817, 0.0496154699929864], [1.0281481882300136, 0.041292802561823765], [1.0316533157182628, 0.03285779406186553], [1.0349820451100844, 0.024325289349319344], [1.0381568023519994, 0.015710133280392884], [1.0412000133905281, 0.007027170711293862], [1.044134104172191, -0.001708753501770113], [1.0469815006435084, -0.010482794502591286], [1.0497646287510016, -0.019280107434962064], [1.0525059144411908, -0.02808584744267469], [1.0552277836605963, -0.03688516966952157], [1.0579180517185296, -0.04575448912367429], [1.06051986085853, -0.054665649628345234], [1.0630399864374953, -0.06361296642698121], [1.065485203812323, -0.07259075476302895], [1.0678622883399107, -0.08159332987993534], [1.0701780153771558, -0.09061500702114712], [1.0724391602809558, -0.09965010143011109], [1.0746524984082084, -0.108692928350274], [1.0768248051158111, -0.11773780302508277], [1.0789628557606616, -0.126779040697984], [1.0810228692508805, -0.13580736036526694], [1.0829809215759216, -0.144854886109614], [1.0848593495755956, -0.15391749438903618], [1.0866804900897122, -0.16299106166154453], [1.088466679958082, -0.17207146438515003], [1.0902402560205149, -0.18115457901786372], [1.0920235551168207, -0.19023628201769666], [1.0938389140868106, -0.19931244984265975], [1.0957086697702938, -0.2083789589507641], [1.0976551590070807, -0.21743168580002073], [1.0996880713598791, -0.22648356811556591], [1.1017855128544738, -0.23552732962929346], [1.10393040523065, -0.24456466279163197], [1.1061056702281946, -0.2535972600530103], [1.108294229586893, -0.262626813863857], [1.1104790050465323, -0.271655016674601], [1.1126429183468982, -0.2806835609356709], [1.1147688912277771, -0.2897141390974954], [1.1168398454289554, -0.2987484436105032], [1.1188387026902185, -0.3077881669251231], [1.1207985570096548, -0.3167778298140098], [1.1227732028711412, -0.325766245056464], [1.1247426400862204, -0.33475456998296194], [1.1266868684664364, -0.34374396192398005], [1.1285858878233321, -0.35273557820999446], [1.1304196979684518, -0.361730576171482], [1.1321682987133381, -0.3707301131389188], [1.1338116898695352, -0.3797353464427813], [1.1353298712485862, -0.38874743341354595], [1.1367028426620351, -0.397767531381689], [1.138019713428363, -0.40671665484519065], [1.139370223700257, -0.41568280250117884], [1.1406985209528153, -0.42466091126702377], [1.141948752661135, -0.43364591806009495], [1.1430650663003132, -0.4426327597977625], [1.1439916093454476, -0.45161637339739646], [1.144672529271636, -0.46059169577636655], [1.1450519735539755, -0.46955366385204284], [1.1450740896675629, -0.47849721454179506], [1.1446830250874966, -0.4874172847629933], [1.143966540824363, -0.49645515115764516], [1.1430387321177957, -0.505571032923838], [1.1418667713611803, -0.5147264054116212], [1.1404178309479027, -0.5238827439710446], [1.138659083271349, -0.5330015239521575], [1.1365577007249055, -0.5420442207050096], [1.1340808557019582, -0.5509723095796504], [1.1311957205958925, -0.5597472659261296], [1.127869467800095, -0.5683305650944966], [1.1240692697079508, -0.5766836824348012], [1.119513435639977, -0.5854391304614358], [1.1144292216274418, -0.5942529279130079], [1.108852751421745, -0.6030328701665844], [1.1028201487742868, -0.6116867525992321], [1.096367537436467, -0.6201223705880179], [1.089531041159685, -0.6282475195100088], [1.0823467836953418, -0.6359699947422717], [1.074850888794836, -0.6431975916618732], [1.067079480209569, -0.6498381056458804], [1.0590686816909396, -0.6557993320713602]]], "7_1": [[[0.5141351099092751, 0.30914769575562084], [0.5217203654470259, 0.3026978231965425], [0.5285588027517971, 0.29429512224167287], [0.534625894927168, 0.2843074096600471], [0.5398971150767184, 0.2731025022207004], [0.5443479363040278, 0.26104821669266814], [0.5479538317126753, 0.2485123698449852], [0.550690274406241, 0.2358627784466871], [0.5525327374883042, 0.22346725926680883], [0.5534566940624444, 0.21169362907438574], [0.553437617232241, 0.20090970463845295], [0.5523970508161568, 0.19154209206479228], [0.5502852186747621, 0.18218472427632607], [0.5472395626307383, 0.17288095162086276], [0.5433975245067653, 0.16367412444621082], [0.5388965461255246, 0.15460759310017863], [0.5338740693096964, 0.1457247079305747], [0.5284675358819617, 0.13706881928520748], [0.5228143876650011, 0.12868327751188538], [0.5170520664814952, 0.12061143295841692], [0.5056013775331412, 0.10566762476051962], [0.4995009673267252, 0.09860788490553982], [0.49306310541363396, 0.09174826372516934], [0.48633411367262425, 0.08511960853690637], [0.4793603139824527, 0.07875276665824918], [0.47218802822187655, 0.07267858540669603], [0.46486357826965263, 0.06692791209974513], [0.45743328600453775, 0.06153159405489475], [0.44994347330528867, 0.05652047858964311], [0.44244046205066245, 0.05192541302148846], [0.4354157417197627, 0.04813557953187133], [0.4282419688496457, 0.04482436066368294], [0.42093839923371745, 0.04191323124377269], [0.4135242886653844, 0.039323666098989976], [0.4060188929380524, 0.03697714005618416], [0.398441467845128, 0.03479512794220466], [0.3908112691800172, 0.03269910458390084], [0.3831475527361263, 0.030610544808122087], [0.37546957430686145, 0.028450923441717797], [0.367796589685629, 0.026141715311537375], [0.3597817997321956, 0.023727740573378446], [0.3516425038799525, 0.021451292507546547], [0.343413687542708, 0.019268907854313504], [0.3351303361342705, 0.01713712335395114], [0.32682743506844814, 0.015012475746731289], [0.3185399697590493, 0.012851501772925775], [0.3103029256198822, 0.01061073817280642], [0.3021512880647551, 0.00824672168664505], [0.29412004250747636, 0.005715989054713493], [0.27875835566466595, 0.00019508133224500408], [0.2713094494653414, -0.002645985253568167], [0.2639109561512535, -0.005565193193760179], [0.2565763761097752, -0.00857961294193528], [0.24931920972827948, -0.0117063149516977], [0.24215295739413956, -0.014962369676651668], [0.23509111949472836, -0.018364847570401435], [0.22814719641741887, -0.02193081908655123], [0.22133468854958405, -0.025677354678705307], [0.21466709627859706, -0.029621524800467872], [0.20826880033829864, -0.03367161322126458], [0.20201126640478534, -0.03786998572495012], [0.19588105682810814, -0.04221833252336776], [0.18986473395831793, -0.046718343828360785], [0.18394886014546563, -0.051371709851772494], [0.17811999773960208, -0.056180120805446175], [0.17236470909077828, -0.0611452669012251], [0.16666955654904503, -0.06626883835095256], [0.1610211024644533, -0.07155252536647183], [0.1493005332988767, -0.08313181745395251], [0.14321357728004547, -0.0894791101168459], [0.13717003666032918, -0.09602875209031642], [0.13119490696949673, -0.10276959931637414], [0.1253131837373169, -0.1096905077370291], [0.11954986249355862, -0.11678033329429133], [0.11392993876799075, -0.12402793193017086], [0.10847840809038212, -0.13142215958667777], [0.10322026599050159, -0.13895187220582214], [0.09818050799811807, -0.14660592572961392], [0.09309955397710568, -0.15476635030827096], [0.08816640222427503, -0.16310270569011182], [0.08339282898650956, -0.1716101524101934], [0.07879061051069267, -0.1802838510035729], [0.0743715230437077, -0.1891189620053072], [0.07014734283243809, -0.1981106459504534], [0.06612984612376718, -0.2072540633740685], [0.06233080916457839, -0.21654437481120947], [0.05876200820175509, -0.22597674079693345], [0.05543521948218068, -0.23554632186629731], [0.05214349525564638, -0.24611155475941515], [0.04915477606053813, -0.2569936933076479], [0.04644600571083003, -0.26813085315382845], [0.04399412802049621, -0.27946114994078985], [0.04177608680351076, -0.29092269931136505], [0.0397688258738478, -0.3024536169083868], [0.03794928904548143, -0.31399201837468826], [0.03629442013238578, -0.32547601935310233], [0.03478116294853492, -0.33684373548646196], [0.03207100911000563, -0.35862788984792787], [0.030736533362288876, -0.3692600499405039], [0.029458361448658852, -0.3799005059691459], [0.02831182075302171, -0.39052000120767183], [0.027372238659283586, -0.40108927892989954], [0.026714942551350616, -0.41157908240964686], [0.026415259813128936, -0.4219601549207317], [0.026548517828524694, -0.43220323973697194], [0.027190043981444027, -0.4422790801321854], [0.028415165655793072, -0.45215841938019014], [0.030011700894192358, -0.4613831814186996], [0.031916931474728565, -0.47064387462056173], [0.03415301348580155, -0.4798765345539904], [0.03674210301581113, -0.48901719678719924], [0.03970635615315715, -0.49800189688840224], [0.04306792898623947, -0.5067666704258131], [0.046848977603457895, -0.5152475529676455], [0.051071658093212284, -0.5233805800821133], [0.05575812654390247, -0.5311017873374303], [0.0609305390439283, -0.5383472103018101], [0.06673996992227554, -0.5452516429405994], [0.07316909908216167, -0.5518517060428867], [0.08014199905234022, -0.5581352297347938], [0.08758274236156482, -0.564090044142443], [0.09541540153858896, -0.569703979391956], [0.10356404911216624, -0.5749648656094548], [0.11195275761105025, -0.5798605329210614], [0.12050559956399455, -0.5843788114528976], [0.1291466474997527, -0.5885075313310856], [0.13779997394707816, -0.5922345226817469], [0.14692160020706338, -0.5956294420637058], [0.1563324486665187, -0.598527275342503], [0.1659960954400599, -0.6009685681407392], [0.17587611664230252, -0.6029938660810136], [0.18593608838786235, -0.6046437147859265], [0.19613958679135501, -0.6059586598780773], [0.20645018796739614, -0.6069792469800661], [0.21683146803060152, -0.607746021714493], [0.22724700309558668, -0.6082995297039573], [0.2376603692769675, -0.6086803165710593], [0.2489387442571847, -0.6087698825757586], [0.2603501974987333, -0.6084136344243493], [0.2718789076602439, -0.6076696102960758], [0.2835090534003473, -0.6065958483701824], [0.295224813377674, -0.6052503868259134], [0.3070103662508545, -0.6036912638425129], [0.31884989067851954, -0.6019765175992255], [0.3307275653192997, -0.6001641862752956], [0.34262756883182566, -0.598312308049967], [0.35453407987472796, -0.5964789211024845], [0.3671506163011127, -0.5944948447886159], [0.3799064418049848, -0.5923515096203831], [0.3927624911846038, -0.5900616170830604], [0.40567969923822933, -0.5876378686619229], [0.4186190007641206, -0.5850929658422455], [0.43154133056053756, -0.5824396101093026], [0.44440762342573925, -0.579690502948369], [0.45717881415798545, -0.5768583458447197], [0.46981583755553546, -0.573955840283629], [0.49408155044904806, -0.568138479843896], [0.5058490704683218, -0.5652551105934999], [0.5175648193437518, -0.5623226434038395], [0.5292114279446194, -0.5593181416795702], [0.5407715271402063, -0.5562186688253477], [0.5522277477997941, -0.5530012882458273], [0.5635627207926643, -0.5496430633456645], [0.5747590769880986, -0.5461210575295151], [0.5857994472553782, -0.5424123342020344], [0.5966664624637851, -0.538493956767878], [0.6067587055423159, -0.5346171118502276], [0.6167207905434383, -0.5305907958242377], [0.6265578916753878, -0.5264195793265771], [0.6362751831464004, -0.5221080329939152], [0.6458778391647123, -0.5176607274629205], [0.6553710339385592, -0.5130822333702623], [0.6647599416761775, -0.5083771213526094], [0.6740497365858028, -0.5035499620466308], [0.6832455928756712, -0.49860532608899577], [0.6923526847540187, -0.49354778411637307], [0.7011620843455132, -0.48851798592064194], [0.7099116598374609, -0.4833886884682007], [0.7185860017376154, -0.478152231773158], [0.7271697005537308, -0.47280095584962184], [0.7356473467935607, -0.46732720071170075], [0.7440035309648586, -0.4617233063735028], [0.7522228435753784, -0.45598161284913624], [0.7602898751328743, -0.45009446015270954], [0.7681892161450995, -0.4440541882983308], [0.7759054571198079, -0.43785313730010844], [0.7833007104227305, -0.4316288505293925], [0.7905808868375497, -0.42524846564703167], [0.7977350323401361, -0.41872034539547354], [0.8047521929063619, -0.41205285251716534], [0.811621414512098, -0.40525434975455416], [0.8183317431332162, -0.3983331998500874], [0.8248722247455876, -0.39129776554621226], [0.8312319053250841, -0.3841564095853762], [0.8373998308475769, -0.3769174947100264], [0.8433650472889374, -0.36958938366261007], [0.8489799972640371, -0.3623593553361303], [0.8544133851725064, -0.355025591386029], [0.8596710032436005, -0.3475883542710025], [0.8647586437065742, -0.3400479064497473], [0.8696820987906823, -0.33240451038095975], [0.8744471607251798, -0.3246584285233362], [0.8790596217393218, -0.3168099233355729], [0.883525274062363, -0.3088592572763665], [0.8878499099235582, -0.300806692804413], [0.8920393215521627, -0.29265249237840907], [0.8962354795962078, -0.2841368705331958], [0.9003330928133453, -0.27546477536252306], [0.9043070968366163, -0.2666570041074281], [0.908132427299061, -0.25773435400894823], [0.9117840198337204, -0.24871762230812083], [0.9152368100736351, -0.2396276062459832], [0.918465733651846, -0.23048510306357273], [0.9214457262013939, -0.22131091000192665], [0.9241517233553194, -0.21212582430208235], [0.926558660746663, -0.2029506432050771], [0.9285938035090813, -0.19395271255156427], [0.9303169522012672, -0.18491028404284082], [0.9317629167271251, -0.1758265504114167], [0.9329665069905593, -0.16670470438980184], [0.9339625328954738, -0.1575479387105062], [0.9347858043457733, -0.14835944610603968], [0.9354711312453622, -0.13914241930891225], [0.9360533234981445, -0.12990005105163382], [0.9365671910080247, -0.12063553406671432], [0.9370475436789071, -0.11135206108666368], [0.9374968125834399, -0.10182254144482444], [0.9378624234455439, -0.09224306261773867], [0.9381288143543287, -0.0826232029934002], [0.9382804233989035, -0.07297254095980277], [0.9383016886683777, -0.06330065490494013], [0.9381770482518601, -0.05361712321680605], [0.9378909402384602, -0.04393152428339424], [0.937427802717287, -0.03425343649269849], [0.93677207377745, -0.02459243823271259], [0.935908191508058, -0.014958107891430223], [0.9348503415718392, -0.005219717341750234], [0.9336421336589353, 0.004501288752623694], [0.9322723383608542, 0.014210459343172482], [0.9307297262691033, 0.023913343381377128], [0.9290030679751895, 0.0336154898187186], [0.9270811340706211, 0.04332244760667786], [0.9249526951469049, 0.053039765696735894], [0.9226065217955486, 0.06277299304037368], [0.9200313846080599, 0.07252767858907214], [0.917216054175946, 0.08230937129431229], [0.9139130515653245, 0.09293366833188575], [0.9103502671323602, 0.1036432893106985], [0.9065322471592743, 0.11440868303775908], [0.9024635379282886, 0.12520029832007593], [0.8981486857216248, 0.13598858396465757], [0.8935922368215041, 0.1467439887785125], [0.8887987375101486, 0.15743696156864911], [0.8837727340697793, 0.16803795114207598], [0.8785187727826181, 0.17851740630580157], [0.8730413999308868, 0.18884577586683438], [0.8671233596957779, 0.19941220753276528], [0.8609437612414705, 0.20989709917336807], [0.8545071663096616, 0.22029765555274666], [0.8478181366420487, 0.23061108143500514], [0.8408812339803287, 0.24083458158424748], [0.8337010200661995, 0.25096536076457787], [0.8262820566413578, 0.26100062374010013], [0.8186289054475009, 0.27093757527491835], [0.8107461282263262, 0.28077342013313666], [0.793705453086208, 0.3008233518904587], [0.7844430937973541, 0.3111206991727926], [0.7748776957354494, 0.32135884868841175], [0.765035745782975, 0.33149924419986715], [0.7549437308224112, 0.34150332946970974], [0.7446281377362387, 0.35133254826049065], [0.7341154534069378, 0.3609483443347608], [0.7234321647169897, 0.3703121614550715], [0.7126047585488748, 0.3793854433839737], [0.7016597217850734, 0.38812963388401817], [0.6906131684872445, 0.3966529029588349], [0.679380528685387, 0.40510744787088904], [0.6679652493486113, 0.41342103263645336], [0.6563707774460283, 0.4215214212718006], [0.644600559946748, 0.42933637779320305], [0.6326580438198814, 0.43679366621693383], [0.620546676034539, 0.44382105055926546], [0.6082699035598312, 0.4503462948364706], [0.5958311733648683, 0.4562971630648218], [0.5832339324187615, 0.46160141926059195], [0.5706021669449912, 0.4662637526359677], [0.5577307587074974, 0.4704707337352272], [0.5446529833811906, 0.47421823230132165], [0.531402116640982, 0.4775021180772023], [0.5180114341617823, 0.48031826080581996], [0.5045142116185027, 0.48266253023012606], [0.49094372468605385, 0.4845307960930716], [0.47733324903934665, 0.4859189281376077], [0.46371606035329205, 0.48682279610668544], [0.45012543430280105, 0.487238269743256], [0.4359743801363009, 0.48709995299278014], [0.4216267995983207, 0.48635927545141977], [0.4071434958988628, 0.48505486363395967], [0.392585272247929, 0.4832253440551839], [0.3780129318555214, 0.48090934322987683], [0.3634872779316422, 0.47814548767282294], [0.34906911368629334, 0.47497240389880657], [0.3348192423294769, 0.471428718422612], [0.32079846707119514, 0.46755305775902384], [0.293775627464019, 0.4588948686058656], [0.2805746323948612, 0.453917234084169], [0.26748687400470345, 0.4485017950032494], [0.25453462038427244, 0.4426992015086195], [0.241740139624295, 0.4365601037457917], [0.22912569981549785, 0.43013515186027906], [0.21671356904860783, 0.4234749959975941], [0.2045260154143517, 0.41663028630324983], [0.19258530700345627, 0.4096516729227587], [0.1809137119066483, 0.40258980600163363], [0.17014066952645818, 0.3957816901662529], [0.1595921989850743, 0.3887550573252553], [0.14925507792449433, 0.3815265439333207], [0.1391160839867156, 0.3741127864451288], [0.1291619948137357, 0.3665304213153593], [0.11937958804755208, 0.358796084998692], [0.10975564133016226, 0.3509264139498066], [0.10027693230356374, 0.3429380446233829], [0.09093023860975402, 0.3348476134741008], [0.08170233789073059, 0.32667175695663986], [0.07287868680876597, 0.3184097528652192], [0.06430605194521061, 0.30975505650332], [0.05593810876046131, 0.3008251081968095], [0.04772853271491495, 0.29173734827155484], [0.039630999268968306, 0.2826092170534231], [0.03159918388301822, 0.2735581548682817], [0.02358676201746146, 0.26470160204199766], [0.015547409132694907, 0.2561569989004382], [0.007434800689115288, 0.2480417857694703], [-0.00804368765498942, 0.23437833983142536], [-0.015374068354785046, 0.22862090393422319], [-0.022756187353502523, 0.22314406118179503], [-0.030157702052377045, 0.21789077747258065], [-0.03754626985264376, 0.21280401870502022], [-0.04488954815553787, 0.20782675077755364], [-0.052155194362294544, 0.20290193958862085], [-0.059310865874148966, 0.19797255103666186], [-0.06632422009233631, 0.19298155102011672], [-0.07316291441809178, 0.18787190543742527], [-0.07928307890732539, 0.18323928632245365], [-0.08539713105820199, 0.17872115330987876], [-0.09147273279001819, 0.17427352772482357], [-0.09747754602207054, 0.1698524308924111], [-0.10337923267365562, 0.16541388413776442], [-0.10914545466407001, 0.16091390878600653], [-0.11474387391261032, 0.15630852616226046], [-0.12014215233857309, 0.15155375759164916], [-0.12530795186125493, 0.14660562439929575], [-0.1302089343999524, 0.14142014791032317], [-0.13468245766987041, 0.13619944109339555], [-0.1389331544851066, 0.13081439834203476], [-0.1429809384557279, 0.12528167343658786], [-0.1468457231918012, 0.11961792015740189], [-0.15054742230339352, 0.11383979228482376], [-0.1541059494005717, 0.10796394359920052], [-0.1575412180934027, 0.10200702788087913], [-0.16087314199195352, 0.09598569891020663], [-0.16412163470629096, 0.08991661046752995], [-0.16730660984648207, 0.08381641633319614], [-0.17041984750668782, 0.07754654079455973], [-0.1733507872160299, 0.07117557562980034], [-0.17612878678205768, 0.06471582042706739], [-0.1787832040123209, 0.058179574774510356], [-0.181343396714369, 0.05157913826027877], [-0.18383872269575152, 0.04492681047252207], [-0.18629853976401797, 0.03823489099938976], [-0.18875220572671805, 0.03151567942903129], [-0.1912290783914012, 0.024781475349596193], [-0.19375851556561702, 0.018044578349233904], [-0.19636459700970807, 0.011064828362514968], [-0.19889452652511033, 0.004051195960312938], [-0.20137363886243517, -0.0029961805109726663], [-0.2038272687722939, -0.010077162704942322], [-0.2062807510052979, -0.017191612275196458], [-0.20875942031205846, -0.024339390875335598], [-0.21128861144318695, -0.031520360158960155], [-0.21389365914929467, -0.03873438177967066], [-0.21659989818099298, -0.04598131739106751], [-0.21943266328889324, -0.05326102864675125], [-0.22264557783842828, -0.06110415834518769], [-0.22601082230283354, -0.0689406217122673], [-0.22949658134604506, -0.07678970865007827], [-0.23307103963199866, -0.08467070906070882], [-0.2367023818246304, -0.09260291284624717], [-0.24035879258787624, -0.10060560990878148], [-0.24400845658567202, -0.10869809015039998], [-0.2476195584819538, -0.11689964347319087], [-0.2511602829406575, -0.12522955977924236], [-0.25831401374921753, -0.14327619664901556], [-0.2620117892562583, -0.15308705739876832], [-0.2656850557407979, -0.16308951524012344], [-0.2693267277967931, -0.1732333741933036], [-0.2729297200182003, -0.18346843827853138], [-0.27648694699897636, -0.19374451151602945], [-0.27999132333307775, -0.20401139792602035], [-0.28343576361446127, -0.21421890152872683], [-0.28681318243708326, -0.22431682634437133], [-0.29011649439490067, -0.23425497639317663], [-0.2930732657158024, -0.24358289114198564], [-0.2958124459566983, -0.2529223690174005], [-0.2984051832575851, -0.2622520789496776], [-0.3009226257584598, -0.27155068986907366], [-0.3034359215993192, -0.28079687070584514], [-0.3060162189201603, -0.28996929039024866], [-0.3087346658609798, -0.2990466178525409], [-0.3116624105617749, -0.3080075220229782], [-0.3148706011625421, -0.31683067183181723], [-0.3184303858032786, -0.32549473620931463], [-0.32214561739723985, -0.3338430716173878], [-0.3259871133782858, -0.3421673931717921], [-0.329976115511427, -0.3504336062311098], [-0.33413386556167396, -0.35860761615392295], [-0.3384816052940371, -0.3666553282988138], [-0.3430405764735268, -0.37454264802436443], [-0.3478320208651538, -0.38223548068915714], [-0.3528771802339284, -0.389699731651774], [-0.358197296344861, -0.3969013062707971], [-0.3638136109629622, -0.4038061099048088], [-0.36971444106075263, -0.4103923368700528], [-0.37591793724523676, -0.41673895147005463], [-0.38239897638738973, -0.4228565289971072], [-0.38913243535818687, -0.42875564474350375], [-0.39609319102860296, -0.4344468740015372], [-0.40325612026961344, -0.43994079206350056], [-0.41059609995219326, -0.44524797422168694], [-0.4180880069473175, -0.4503789957683892], [-0.42570671812596134, -0.4553444319959005], [-0.43342711035910003, -0.46015485819651397], [-0.44169469058493854, -0.46499451814171944], [-0.45018362943323015, -0.46958277871971127], [-0.4588747925783877, -0.4739424909868144], [-0.46774904569482384, -0.47809650599935405], [-0.47678725445695147, -0.4820676748136555], [-0.4859702845391829, -0.4858788484860438], [-0.49527900161593136, -0.4895528780728442], [-0.5046942713616092, -0.4931126146303818], [-0.5141969594506292, -0.49658090921498166], [-0.5237679315574042, -0.49998061288296924], [-0.5341418649887968, -0.5035385217506236], [-0.5447124362087443, -0.506988306888227], [-0.555450733402928, -0.5103165436480324], [-0.5663278447570297, -0.5135098073822931], [-0.5773148584567303, -0.5165546734432622], [-0.5883828626877114, -0.5194377171831932], [-0.5995029456356543, -0.522145513954339], [-0.6106461954862406, -0.5246646391089531], [-0.6217837004251514, -0.5269816679992888], [-0.6440238110415922, -0.5310080463726119], [-0.6552680321474003, -0.5327925758365898], [-0.6665874246017697, -0.5344180074414824], [-0.6779502010509788, -0.5358655842592402], [-0.6893245741413054, -0.5371165493618126], [-0.7006787565190276, -0.5381521458211501], [-0.7119809608304232, -0.5389536167092022], [-0.7231993997217704, -0.5395022050979192], [-0.7343022858393468, -0.5397791540592508], [-0.7452578318294306, -0.539765706665147], [-0.7554703636984847, -0.5395556318615266], [-0.7656587586786177, -0.5392114614769271], [-0.7758056538889688, -0.5386972732011467], [-0.7858936864486794, -0.5379771447239835], [-0.7959054934768885, -0.5370151537352355], [-0.8058237120927372, -0.5357753779247008], [-0.8156309794153652, -0.5342218949821772], [-0.8253099325639128, -0.5323187825974628], [-0.8348432086575198, -0.530030118460356], [-0.844213444815327, -0.5273199802606544], [-0.8532904153547561, -0.5241885300998365], [-0.8622413242939008, -0.5206056529119555], [-0.8710692796783781, -0.516624498001153], [-0.8797773895538044, -0.5122982146715702], [-0.8883687619657972, -0.5076799522273484], [-0.896846504959973, -0.5028228599726292], [-0.9052137265819487, -0.49778008721155387], [-0.9134735348773408, -0.49260478324826373], [-0.9216290378917669, -0.4873500973869002], [-0.9296833436708433, -0.4820691789316046], [-0.9376065086126042, -0.4767674297757208], [-0.9454803178791151, -0.47132653295391014], [-0.9532801984262107, -0.4657427742960861], [-0.9609815772097251, -0.46001243963216176], [-0.9685598811854933, -0.45413181479205045], [-0.9759905373093489, -0.44809718560566525], [-0.983248972537127, -0.44190483790291923], [-0.9903106138246618, -0.43555105751372586], [-0.9971508881277877, -0.429032130267998], [-1.0037452224023393, -0.4223443419956492], [-1.0100349767776513, -0.41559042034833443], [-1.0161655846470723, -0.408673812573747], [-1.022126835963498, -0.4015976369607872], [-1.0279085206798242, -0.3943650117983548], [-1.0335004287489467, -0.38697905537535016], [-1.038892350123761, -0.37944288598067294], [-1.0440740747571629, -0.37175962190322337], [-1.0490353926020475, -0.36393238143190143], [-1.0537660936113111, -0.35596428285560733], [-1.0582559677378491, -0.34785844446324077], [-1.0626667171879984, -0.33932117033699616], [-1.0669024911685083, -0.3305464253644784], [-1.0709399031834401, -0.3215702415302122], [-1.074755566736855, -0.31242865081872195], [-1.0783260953328133, -0.30315768521453224], [-1.0816281024753764, -0.29379337670216754], [-1.0846382016686051, -0.28437175726615244], [-1.0873330064165607, -0.2749288588910114], [-1.0896891302233036, -0.26550071356126903], [-1.0916831865928953, -0.25612335326144975], [-1.093294417994266, -0.24698489140182725], [-1.0946128706266047, -0.23777111702493298], [-1.0956390700129242, -0.228500779814257], [-1.0963735416762372, -0.2191926294532896], [-1.0968168111395564, -0.2098654156255207], [-1.0969694039258957, -0.20053788801444045], [-1.0968318455582668, -0.191228796303539], [-1.0964046615596834, -0.18195689017630645], [-1.0956883774531585, -0.17274091931623284], [-1.0946835187617043, -0.1635996334068084], [-1.093390738398468, -0.15442246427000947], [-1.0918200775380063, -0.14521588407069821], [-1.08996489116954, -0.13600591970036166], [-1.0878185342822895, -0.12681859805048679], [-1.0853743618654756, -0.11767994601256063], [-1.0826257289083192, -0.10861599047807022], [-1.0795659904000412, -0.09965275833850255], [-1.0761885013298629, -0.09081627648534464], [-1.0724866166870042, -0.08213257181008352], [-1.0684536914606868, -0.07362767120420621], [-1.0638657426108247, -0.0649481978319722], [-1.0588555099125248, -0.056385036492297924], [-1.053457944197727, -0.04794298341244414], [-1.0477079962983717, -0.03962683481967168], [-1.041640617046399, -0.031441386941241406], [-1.0352907572737486, -0.023391436004414057], [-1.0286933678123606, -0.015481778236450533], [-1.021883399494175, -0.007717209864611565], [-1.0148958031511321, -0.00010252711615804652], [-1.0077655296151722, 0.007357473781649275], [-1.0000013728568644, 0.015077206719862452], [-0.9919031976251683, 0.022657309193121852], [-0.9835072042736008, 0.030089182187711946], [-0.9748495931556794, 0.03736422668991723], [-0.9659665646249219, 0.04447384368602211], [-0.956894319034846, 0.05140943416231111], [-0.9476690567389692, 0.05816239910506869], [-0.9383269780908087, 0.0647241395005793], [-0.9289042834438827, 0.07108605633512738], [-0.9097903847592401, 0.0832787155278604], [-0.8999478026818264, 0.0892023374008136], [-0.8899373739961676, 0.09497814449949125], [-0.8797870457789632, 0.10057386510952754], [-0.8695247651069131, 0.10595722751655659], [-0.8591784790567176, 0.11109596000621251], [-0.8487761347050768, 0.1159577908641295], [-0.8383456791286905, 0.12051044837594171], [-0.8279150594042586, 0.12472166082728325], [-0.8175122226084814, 0.12855915650378835], [-0.8076461857422773, 0.13192803245435353], [-0.7976912643057532, 0.13512479097513125], [-0.7876712130774861, 0.13810887062297456], [-0.7776097868360521, 0.1408397099547366], [-0.7675307403600274, 0.1432767475272704], [-0.7574578284279889, 0.14537942189742914], [-0.747414805818513, 0.14710717162206585], [-0.7374254273101764, 0.14841943525803364], [-0.7275134476815553, 0.14927565136218562], [-0.7177026217112262, 0.14963525849137488], [-0.7083659408661103, 0.14960313902778272], [-0.698948682799526, 0.14929546866684426], [-0.689503121169097, 0.14867438734648333], [-0.6800815296324458, 0.14770203500462373], [-0.6707361818471959, 0.14634055157918927], [-0.6615193514709697, 0.14455207700810374], [-0.6524833121613904, 0.14229875122929092], [-0.6436803375760811, 0.13954271418067463], [-0.6351627013726646, 0.13624610580017874], [-0.626982677208764, 0.13237106602572693], [-0.618704521106454, 0.12765577501814426], [-0.6105505908788946, 0.12225372463256848], [-0.602567871514152, 0.11623145704763604], [-0.5948033480002929, 0.10965551444198349], [-0.5873040053253834, 0.10259243899424725], [-0.58011682847749, 0.09510877288306381], [-0.573288802444679, 0.08727105828706969], [-0.5668669122150166, 0.07914583738490127], [-0.5608981427765696, 0.07079965235519516], [-0.5500201653076859, 0.05287837616599381], [-0.5449199368784655, 0.04290802215701155], [-0.5401863780449045, 0.03247283341773978], [-0.5358770730221655, 0.021657660016277322], [-0.5320496060254101, 0.010547352020722982], [-0.5287615612698007, -0.000773240500824456], [-0.5260705229704989, -0.012219267480266154], [-0.5240340753426674, -0.023705878849503276], [-0.5227098026014677, -0.03514822454043712], [-0.522155288962062, -0.04646145448496872], [-0.5222945179318532, -0.058765785447528834], [-0.5230553456691728, -0.07178141398485778], [-0.5244755164341282, -0.08523646306876193], [-0.5265927744868274, -0.0988590556710477], [-0.5294448640873781, -0.11237731476352138], [-0.533069529495888, -0.1255193633179894], [-0.5375045149724647, -0.13801332430625807], [-0.5427875647772158, -0.14958732070013386], [-0.5489564231702492, -0.15996947547142304], [-0.5560488344116725, -0.16888791159193206]], [[-0.5560488344116725, -0.16888791159193206], [-0.5641464470160859, -0.1763284200492325], [-0.5736086150070027, -0.18296623338102128], [-0.5841867625708974, -0.18881160274731737], [-0.5956323138942448, -0.19387477930813968], [-0.6076966931635186, -0.19816601422350713], [-0.6201313245651936, -0.20169555865343863], [-0.6326876322857442, -0.20447366375795306], [-0.6451170405116445, -0.20651058069706946], [-0.6571709734293694, -0.2078165606308066], [-0.6686008552253928, -0.20840185471918346], [-0.6791433303527676, -0.2081448666211559], [-0.6897879997591798, -0.20700204318128132], [-0.7004740709197296, -0.20506569177318076], [-0.7111407513095171, -0.20242811977047498], [-0.7217272484036428, -0.19918163454678495], [-0.7321727696772069, -0.19541854347573165], [-0.7424165226053097, -0.19123115393093587], [-0.7523977146630514, -0.18671177328601857], [-0.762055553325532, -0.1819527089146006], [-0.7799783492208825, -0.17205841609883746], [-0.7884460428479954, -0.16665729545921926], [-0.796713609317434, -0.16087559715026223], [-0.8047623309974424, -0.15474601205078045], [-0.812573490256264, -0.14830123103958764], [-0.8201283694621425, -0.1415739449954978], [-0.8274082509833213, -0.13459684479732478], [-0.8343944171880442, -0.1274026213238825], [-0.8410681504445547, -0.12002396545398492], [-0.8474107331210965, -0.11249356806644585], [-0.8533863295312227, -0.10477196194786143], [-0.8590369623356572, -0.09675211036193045], [-0.8643797724564621, -0.08846496238670726], [-0.8694319008157, -0.07994146710024617], [-0.8742104883354334, -0.07121257358060157], [-0.8787326759377247, -0.06230923090582778], [-0.8830156045446362, -0.05326238815397913], [-0.8870764150782308, -0.04410299440310994], [-0.8909322484605708, -0.03486199873127461], [-0.8946002456137182, -0.02557035021652745], [-0.8981463017005824, -0.015833791536707158], [-0.9013958357788513, -0.005893002972431246], [-0.9043715133239927, 0.004220798553073767], [-0.9070959998114742, 0.01447639611658142], [-0.9095919607167637, 0.024842572794865132], [-0.9118820615153292, 0.03528811166469843], [-0.9139889676826386, 0.04578179580285484], [-0.9159353446941596, 0.05629240828610782], [-0.9177438580253603, 0.06678873219123087], [-0.9210324789743338, 0.08771565884178839], [-0.9225137964725234, 0.09827630653537266], [-0.9238578308008023, 0.10889699507624452], [-0.9250412871136968, 0.11955322586489835], [-0.9260408705657329, 0.13022050030182836], [-0.9268332863114364, 0.14087431978752882], [-0.9273952395053331, 0.15149018572249404], [-0.9277034353019491, 0.16204359950721842], [-0.9277345788558102, 0.1725100625421961], [-0.9274653753214427, 0.18286507622792147], [-0.9268989568701766, 0.19270098465049457], [-0.9260383684235713, 0.20247406820401453], [-0.9249127256140395, 0.21218985517969718], [-0.923551144073994, 0.22185387386875827], [-0.9219827394358471, 0.23147165256241364], [-0.920236627332012, 0.24104871955187912], [-0.9183419233949008, 0.25059060312837056], [-0.9163277432569269, 0.26010283158310366], [-0.9142232025505026, 0.26959093320729427], [-0.9120574169080407, 0.27906043629215826], [-0.9098035372871776, 0.28850131387087047], [-0.9074109477353229, 0.29792651826041777], [-0.9048839140538711, 0.3073293118611935], [-0.9022267020442165, 0.31670295707359136], [-0.8994435775077539, 0.3260407162980052], [-0.8965388062458781, 0.3353358519348283], [-0.8935166540599836, 0.34458162638445444], [-0.8903813867514647, 0.3537713020472772], [-0.8871372701217165, 0.36289814132369025], [-0.8837885699721333, 0.37195540661408705], [-0.8803789854027214, 0.3808580877868401], [-0.8768745974820886, 0.389710244968529], [-0.8732679516595074, 0.3985109229479219], [-0.8695515933842499, 0.40725916651378646], [-0.865718068105589, 0.4159540204548907], [-0.8617599212727969, 0.42459452956000254], [-0.857669698335146, 0.43317973861789005], [-0.8534399447419089, 0.441708692417321], [-0.8490632059423578, 0.4501804357470634], [-0.8445320273857654, 0.45859401339588496], [-0.8397373068654939, 0.46709937959457243], [-0.8347549929251932, 0.4755440958419218], [-0.8296046013887564, 0.4839293055338209], [-0.8243056480800766, 0.4922561520661574], [-0.8188776488230465, 0.5005257788348192], [-0.813340119441559, 0.508739329235694], [-0.8077125757595076, 0.5168979466646697], [-0.8020145336007849, 0.525002774517634], [-0.796265508789284, 0.5330549561904747], [-0.7904850171488975, 0.5410556350790794], [-0.7846667218305331, 0.549048778066058], [-0.7787996313984294, 0.5570399366363724], [-0.7728715624431299, 0.5650066791140239], [-0.7668703315551793, 0.572926573823014], [-0.7607837553251215, 0.5807771890873434], [-0.7545996503435007, 0.588536093231014], [-0.7483058332008612, 0.5961808545780264], [-0.7418901204877466, 0.603689041452382], [-0.7353403287947015, 0.6110382221780819], [-0.72864427471227, 0.6182059650791276], [-0.7218896729106885, 0.6251446606593074], [-0.7150140933465868, 0.6319816473669254], [-0.7080200687274145, 0.6387064862121878], [-0.7009101317606204, 0.6453087382053011], [-0.6936868151536539, 0.6517779643564714], [-0.6863526516139642, 0.658103725675905], [-0.6789101738490004, 0.6642755831738083], [-0.671361914566212, 0.6702830978603875], [-0.6637104064730479, 0.6761158307458489], [-0.6559581822769572, 0.6817633428403986], [-0.6481392198093802, 0.6872032740835814], [-0.6401896725341413, 0.692491716364349], [-0.6321204121556327, 0.6976255627152304], [-0.6239423103782471, 0.7026017061687544], [-0.6156662389063766, 0.7074170397574506], [-0.6073030694444137, 0.712068456513848], [-0.5988636736967508, 0.7165528494704756], [-0.5903589233677798, 0.7208671116598626], [-0.5817996901618935, 0.7250081361145384], [-0.573196845783484, 0.7289728158670316], [-0.5645862384511476, 0.7327346864391696], [-0.5558862794944837, 0.7363234268437301], [-0.5471060976316477, 0.7397417405149164], [-0.5382548215807956, 0.7429923308869311], [-0.5293415800600829, 0.7460779013939771], [-0.5203755017876657, 0.7490011554702578], [-0.5113657154816993, 0.7517647965499756], [-0.5023213498603396, 0.754371528067334], [-0.4932515336417422, 0.7568240534565349], [-0.48416539554406274, 0.7591250761517826], [-0.4750453668596876, 0.7612562984435137], [-0.46585727266975757, 0.7632084901288396], [-0.4566141942032658, 0.7649908885170045], [-0.4473292126892058, 0.7666127309172523], [-0.4380154093565708, 0.7680832546388279], [-0.42868586543435416, 0.7694116969909748], [-0.4193536621515491, 0.7706072952829375], [-0.410031880737149, 0.7716792868239598], [-0.4007336024201473, 0.7726369089232862], [-0.3914719084295372, 0.7734893988901608], [-0.3824100177610829, 0.7741861148683238], [-0.3733661635439267, 0.7747128439571719], [-0.3643351209117472, 0.7750900817512276], [-0.35531166499822303, 0.775338323845014], [-0.3462905709370325, 0.7754780658330531], [-0.3372666138618546, 0.7755298033098676], [-0.32823456890636765, 0.775514031869981], [-0.31918921120425026, 0.775451247107915], [-0.310125315889181, 0.7753619446181929], [-0.3010376580948386, 0.7752666199953367], [-0.291805555042264, 0.7751636934494458], [-0.28255824748317576, 0.7750326273833394], [-0.2732971579170391, 0.7748617784347238], [-0.2640237088433193, 0.7746395032413054], [-0.25473932276148176, 0.7743541584407898], [-0.2454454221709917, 0.7739941006708836], [-0.2361434295713144, 0.7735476865692928], [-0.22683476746191517, 0.7730032727737235], [-0.21752085834225937, 0.7723492159218818], [-0.20820312471181218, 0.7715738726514738], [-0.19872139719347992, 0.7706497001789296], [-0.18923035250286768, 0.7695948551288383], [-0.17973081769741522, 0.768423627485173], [-0.17022361983456208, 0.767150307231907], [-0.160709585971748, 0.765789184353013], [-0.15118954316641267, 0.7643545488324647], [-0.1416643184759957, 0.7628606906542351], [-0.13213473895793673, 0.7613218998022973], [-0.12260163166967554, 0.7597524662606243], [-0.11306582366865167, 0.7581666800131895], [-0.10339843300247759, 0.7565772303723303], [-0.09372500431515053, 0.7550090502500197], [-0.08404608748919942, 0.753431153444712], [-0.07436223240715308, 0.7518125537548611], [-0.06467398895154035, 0.7501222649789208], [-0.05498190700489017, 0.7483293009153451], [-0.04528653644973131, 0.7464026753625884], [-0.03558842716859268, 0.7443114021191046], [-0.025888129044003137, 0.7420244949833475], [-0.01618619195849159, 0.7395109677537713], [-0.006022426153266411, 0.7365594488328011], [0.004180311269590581, 0.7332660806331036], [0.014406685719419901, 0.7297051473566964], [0.02464136260556208, 0.725950933205597], [0.03486900733735765, 0.7220777223818226], [0.04507428532414713, 0.7181597990873906], [0.05524186197527106, 0.7142714475243186], [0.06535640270006994, 0.710486951894624], [0.07540257290788434, 0.7068805964003242], [0.09464153567001662, 0.7005754736205342], [0.10388453608978708, 0.697718064077256], [0.11309035796138052, 0.6949440130402602], [0.12225531997881135, 0.6922428969362049], [0.131375740836094, 0.6896042921917487], [0.14044793922724286, 0.68701777523355], [0.14946823384627242, 0.6844729224882673], [0.15843294338719688, 0.681959310382559], [0.16733838654403088, 0.6794665153430832], [0.1761808820107887, 0.6769841137964986], [0.1844715741455093, 0.6748067966294868], [0.1928101031875628, 0.6728643160314801], [0.20115552238674347, 0.6710690848877503], [0.20946688499284574, 0.6693335160835701], [0.21770324425566373, 0.6675700225042116], [0.22582365342499183, 0.6656910170349467], [0.23378716575062436, 0.663608912561048], [0.24155283448235557, 0.6612361219677875], [0.2490797128699797, 0.6584850581404376], [0.2563268541632912, 0.6552681339642705], [0.2630214289679733, 0.6518881818015023], [0.26971868379824016, 0.6482875094382696], [0.2763476850384932, 0.6444616415144567], [0.2828374990731346, 0.6404061026699492], [0.289117192286566, 0.6361164175446318], [0.29511583106318945, 0.6315881107783896], [0.3007624817874068, 0.6268167070111075], [0.3059862108436199, 0.6217977308826703], [0.3107160846162305, 0.6165267070329633], [0.31488116948964057, 0.6109991601018713], [0.318445981289225, 0.605324112729439], [0.3216541986953159, 0.5992996647168282], [0.3244978839847461, 0.5929764779611667], [0.3269690994343487, 0.5864052143595819], [0.32905990732095647, 0.5796365358092017], [0.3307623699214023, 0.5727211042071536], [0.3320685495125191, 0.5657095814505649], [0.33297050837113973, 0.5586526294365636], [0.3334603087740972, 0.551600910062277], [0.3335300129982245, 0.5446050852248332], [0.33294492825244887, 0.5367703148895778], [0.33158672730003824, 0.528764988541729], [0.3295735655983221, 0.520629120240597], [0.32702359860463037, 0.5124027240454925], [0.32405498177629255, 0.5041258140157259], [0.32078587057063823, 0.4958384042106074], [0.31733442044499716, 0.4875805086894477], [0.31381878685669895, 0.4793921415115574], [0.3103571252630733, 0.4713133167362466], [0.3037949554391688, 0.4557180325292801], [0.3002546452902124, 0.44814693969738395], [0.29651836103975615, 0.44065342728709056], [0.29265780305297556, 0.4332201526583523], [0.2887446716950463, 0.42582977317112203], [0.28485066733114384, 0.41846494618535224], [0.2810474903264438, 0.41110832906099554], [0.2774068410461217, 0.4037425791580045], [0.27400041985535295, 0.3963503538363319], [0.2708999271193133, 0.3889143104559302], [0.2680559571135591, 0.3818667328214723], [0.2651092440899194, 0.3748171122133341], [0.2621567787214817, 0.36776504371303054], [0.25929555168133395, 0.36071012240207645], [0.2566225536425637, 0.3536519433619867], [0.2542347752782591, 0.3465901016742762], [0.25222920726150766, 0.3395241924204599], [0.25070284026539724, 0.33245381068205265], [0.24975266496301568, 0.32537855154056927], [0.2494756720274506, 0.3182980100775248], [0.24986054763458587, 0.31104296754251726], [0.250801251586505, 0.30367975521708396], [0.25225668843464666, 0.2962528182870722], [0.2541857627304496, 0.2888066019383297], [0.2565473790253524, 0.2813855513567036], [0.25930044187079393, 0.2740341117280417], [0.2624038558182126, 0.26679672823819134], [0.26581652541904716, 0.25971784607299975], [0.2694973552247363, 0.2528419104183147], [0.2779495272128748, 0.2393548624091414], [0.2829966822944908, 0.23262886320875303], [0.28848856749875607, 0.22604859756268686], [0.2943670352928603, 0.21962729417481175], [0.3005739381439929, 0.21337818174899637], [0.3070511285193435, 0.20731448898910929], [0.3137404588861017, 0.20144944459901937], [0.32058378171145685, 0.19579627728259513], [0.32752294946259863, 0.19036821574370544], [0.33449981460671663, 0.18517848868621878], [0.34175365313675315, 0.18015805124279596], [0.3492430222257628, 0.1754285078320638], [0.3569445558648033, 0.1709580197564463], [0.3648348880449329, 0.16671474831836763], [0.37289065275720956, 0.1626668548202519], [0.38108848399269124, 0.1587825005645232], [0.389405015742436, 0.15502984685360563], [0.3978168819975019, 0.1513770549899232], [0.40630071674894713, 0.14779228627590021], [0.41483315398782944, 0.14424370201396056], [0.4241023939783706, 0.14069216122660666], [0.4337099653737928, 0.1374866570048082], [0.44356059773277323, 0.13453216181841676], [0.45355902061398856, 0.13173364813728405], [0.46360996357611584, 0.1289960884312616], [0.47361815617783193, 0.12622445517020103], [0.48348832797781405, 0.12332372082395407], [0.493125208534739, 0.12019885786237222], [0.5024335274072835, 0.11675483875530716], [0.5191784788978995, 0.1091565362952992], [0.5270568092226868, 0.10533505666566251], [0.534874509428019, 0.10139942737096048], [0.5425530838134277, 0.09731687869845335], [0.5500140366784454, 0.09305464093540128], [0.5571788723226033, 0.08857994436906438], [0.5639690950454338, 0.08386001928670288], [0.5703062091464687, 0.07886209597557689], [0.5761117189252398, 0.07355340472294661], [0.5813071286812793, 0.06790117581607215], [0.5855609974477316, 0.062383663246196694], [0.58940926067288, 0.05656179384576244], [0.5928716939907912, 0.05046963675575786], [0.5959680730355312, 0.04414126111717144], [0.5987181734411668, 0.03761073607099164], [0.6011417708417641, 0.03091213075820695], [0.6032586408713894, 0.024079514319805796], [0.6050885591641092, 0.017146955896776683], [0.6066513013539897, 0.010148524630108081], [0.6079666430750972, 0.0031182896607884255], [0.6090736798702792, -0.004719695276539758], [0.6097885555816953, -0.012824243726175605], [0.6101291805919467, -0.021138047502959452], [0.610113465283633, -0.029603798421731636], [0.6097593200393552, -0.03816418829733248], [0.6090846552417131, -0.04676190894460236], [0.6081073812733073, -0.05533965217838159], [0.6068454085167381, -0.0638401098135105], [0.6053166473546058, -0.07220597366482948], [0.6014803885080482, -0.08859058186301846], [0.5991386251702543, -0.0968717600935185], [0.596507448634394, -0.10516769736146503], [0.5935805893787318, -0.1134226207896444], [0.5903517778815326, -0.12158075750084273], [0.5868147446210608, -0.1295863346178463], [0.582963220075581, -0.13738357926344125], [0.5787909347233581, -0.14491671856041394], [0.5742916190426567, -0.15212997963155048], [0.5694590035117412, -0.15896758959963708], [0.5642258807746962, -0.16535404677046145], [0.5585236603914481, -0.17135676639161734], [0.5524181576632656, -0.17703602451998413], [0.5459751878914177, -0.18245209721244124], [0.5392605663771737, -0.18766526052586807], [0.532340108421802, -0.192735790517144], [0.5252796293265718, -0.19772396324314856], [0.5181449443927522, -0.20269005476076107], [0.511001868921612, -0.20769434112686092], [0.5039162182144202, -0.2127970983983276], [0.49628227000392816, -0.21819440605135268], [0.48839225154898835, -0.22341695421792984], [0.48030926407103186, -0.22851918001677365], [0.47209640879149034, -0.23355552056659906], [0.46381678693179507, -0.23858041298612065], [0.4555334997133774, -0.24364829439405317], [0.4473096483576689, -0.2488136019091115], [0.4392083340861008, -0.2541307726500103], [0.43129265812010475, -0.25965424373546425], [0.41627769743788334, -0.2715828707889747], [0.40926045811582856, -0.27805638859992454], [0.40247602454372605, -0.28477564527578597], [0.39582641755035397, -0.29165728037530714], [0.38921365796449076, -0.2986179334572363], [0.3825397666149148, -0.30557424408032174], [0.3757067643304043, -0.31244285180331177], [0.3686166719397378, -0.3191403961849545], [0.3611715102716934, -0.3255835167839983], [0.3532733001550496, -0.3316888531591914], [0.3440517851142954, -0.3383643861236863], [0.3344770054235592, -0.3452063806963413], [0.32458239966042657, -0.3520681900775199], [0.31440140640248326, -0.3588031674675856], [0.3039674642273147, -0.3652646660669016], [0.2933140117125065, -0.3713060390758314], [0.2824744874356445, -0.3767806396947384], [0.2714823299743141, -0.38154182112398594], [0.260370977906101, -0.38544293656393747], [0.2491738698085908, -0.3883373392149564]], [[0.2491738698085908, -0.3883373392149564], [0.23744593868350694, -0.39017938838063826], [0.22528703413099765, -0.39100928056983686], [0.2128085526859254, -0.39096335583726183], [0.20012189088315258, -0.39017795423762225], [0.18733844525754165, -0.38878941582562776], [0.17456961234395507, -0.38693408065598744], [0.16192678867725518, -0.3847482887834109], [0.1495213707923045, -0.3823683802626073], [0.13746475522396534, -0.379930695148286], [0.12586833850710025, -0.3775715734951564], [0.11591434145977256, -0.375427955196498], [0.10611912046638816, -0.37304142307453875], [0.09648195195066894, -0.37043555224559144], [0.08700211233633688, -0.36763391782596944], [0.07767887804711392, -0.3646600949319857], [0.06851152550672196, -0.36153765867995347], [0.059499331138882935, -0.35829018418618563], [0.050641571367318824, -0.3549412465669953], [0.04193752261575152, -0.3515144209386958], [0.02584685910512493, -0.34477900389288263], [0.018479217831080037, -0.3413465703131724], [0.011263603543591467, -0.33777433489764347], [0.004180082300482426, -0.3341006508654696], [-0.0027912798404239325, -0.3303638714358246], [-0.009670416821304408, -0.3266023498278823], [-0.016477262584335798, -0.3228544392608164], [-0.023231751071694964, -0.31915849295380083], [-0.02995381622555872, -0.3155528641260095], [-0.03666339198810386, -0.31207590599661617], [-0.042794366206807745, -0.3090512261655539], [-0.04890627855452973, -0.3061651553742619], [-0.05498615165720442, -0.30337233211231385], [-0.06102100814076648, -0.3006273948692839], [-0.06699787063115054, -0.29788498213474573], [-0.07290376175429121, -0.29509973239827325], [-0.07872570413612312, -0.29222628414944035], [-0.08445072040258093, -0.2892192758778208], [-0.09006583317959925, -0.2860333460729886], [-0.09555806509311271, -0.28262313322451754], [-0.1008080114828944, -0.2790796435647012], [-0.1059283199742784, -0.27539410845787626], [-0.11093639764587532, -0.27157860656326793], [-0.11584965157629566, -0.26764521654010137], [-0.12068548884414998, -0.2636060170476018], [-0.12546131652804882, -0.25947308674499436], [-0.1301945417066027, -0.2552585042915043], [-0.13490257145842216, -0.2509743483463569], [-0.13960281286211773, -0.24663269756877731], [-0.1443126729963, -0.24224563061799068], [-0.14917469673148098, -0.23757771515009712], [-0.15392204591725706, -0.23278966366679757], [-0.15858937114782207, -0.2278985452510209], [-0.16321132301736985, -0.22292142898569617], [-0.16782255212009417, -0.21787538395375222], [-0.1724577090501888, -0.21277747923811804], [-0.1771514444018477, -0.20764478392172253], [-0.18193840876926462, -0.20249436708749474], [-0.1868532527466333, -0.19734329781836352], [-0.19193062692814772, -0.19220864519725783], [-0.19779895149961146, -0.1865331995009186], [-0.20385839961054047, -0.18089706451961923], [-0.21007050778349304, -0.17527093990802634], [-0.2163968125410275, -0.16962552532080635], [-0.2227988504057022, -0.16393152041262585], [-0.22923815790007537, -0.15815962483815124], [-0.2356762715467053, -0.15228053825204912], [-0.24207472786815043, -0.14626496030898598], [-0.2483950633869689, -0.14008359066362833], [-0.2612604391459198, -0.12648785120390138], [-0.26788009166898774, -0.11899787268700227], [-0.27446209773941616, -0.11128869178024092], [-0.28101078290169823, -0.10341180684391307], [-0.2875304727003273, -0.09541871623831444], [-0.2940254926797965, -0.08736091832374071], [-0.30050016838459914, -0.07928991146048761], [-0.30695882535922847, -0.07125719400885092], [-0.3134057891481776, -0.06331426432912621], [-0.31984538529593987, -0.05551262078160933], [-0.3260128188690503, -0.04789479007751234], [-0.33202258903277454, -0.04011213258041635], [-0.33793517483224156, -0.03224386681148121], [-0.3438110553125802, -0.024369211291866758], [-0.34971070951891947, -0.01656738454273288], [-0.355694616496388, -0.008917605085239408], [-0.36182325529011494, -0.0014990914405461908], [-0.368157104945229, 0.00560893787018691], [-0.37475664450685914, 0.012327264325800048], [-0.38168235302013415, 0.018576669405133375], [-0.3885774869017008, 0.02425913806475143], [-0.3956502526486492, 0.02980572824651682], [-0.4028971967047151, 0.0351631087403855], [-0.4103148655136342, 0.04027794833631342], [-0.4178998055191424, 0.04509691582425654], [-0.42564856316497557, 0.049566679994170824], [-0.43355768489486946, 0.05363390963601224], [-0.4416237171525598, 0.05724527353973673], [-0.4498432063817826, 0.06034744049530024], [-0.45821269902627354, 0.06288707929265876], [-0.46725588242370275, 0.06497265899666467], [-0.4766337551237576, 0.06654103185195581], [-0.4862773498555938, 0.06760745183549913], [-0.4961176993483669, 0.06818717292426157], [-0.5060858363312329, 0.0682954490952101], [-0.5161127935333475, 0.06794753432531167], [-0.526129603683866, 0.06715868259153328], [-0.5360672995119445, 0.06594414787084187], [-0.5458569137467387, 0.06431918414020435], [-0.5653645027709971, 0.05968924226895752], [-0.5753620287551817, 0.05651890152391818], [-0.5853688957263302, 0.052825825218906386], [-0.5953319423408157, 0.048647815431358744], [-0.6051980072550108, 0.0440226742387119], [-0.6149139291252885, 0.0389882037184025], [-0.6244265466080214, 0.03358220594786718], [-0.6336826983595828, 0.027842483004542545], [-0.642629223036345, 0.021806836965865294], [-0.6512129592946811, 0.015513069909272027], [-0.6596516131764345, 0.008729950564583868], [-0.6678584842287258, 0.001485970999286674], [-0.6758264583267148, -0.0061757739596001275], [-0.6835484213455607, -0.014212189485057168], [-0.6910172591604233, -0.02258018075006502], [-0.6982258576464621, -0.031236652927604296], [-0.7051671026788364, -0.04013851119065559], [-0.7118338801327062, -0.04924266071219956], [-0.7182190758832311, -0.05850600666521671], [-0.7243155758055702, -0.0678854542226877], [-0.7303597751291421, -0.07785708220089288], [-0.7361599714164787, -0.0882170913981749], [-0.7416957631147236, -0.09889854330892629], [-0.7469467486710191, -0.10983449942753962], [-0.7518925265325078, -0.12095802124840742], [-0.7565126951463332, -0.13220217026592226], [-0.7607868529596373, -0.1435000079744767], [-0.7646945984195636, -0.15478459586846324], [-0.7682155299732542, -0.1659889954422745], [-0.7739480552507544, -0.18732292636523926], [-0.7763640718929792, -0.19770322346781732], [-0.7785304627782568, -0.20814611346966444], [-0.7804003946903174, -0.21861055034240817], [-0.781927034412891, -0.22905548805767573], [-0.7830635487297077, -0.23943988058709464], [-0.7837631044244975, -0.2497226819022922], [-0.7839788682809907, -0.25986284597489584], [-0.7836640070829173, -0.2698193267765329], [-0.7827716876140073, -0.27955107827883086], [-0.7813712479589761, -0.28843574415800255], [-0.7794376706774784, -0.2971827305785592], [-0.7770249742153268, -0.3058029874293459], [-0.7741871770183346, -0.314307464599208], [-0.770978297532315, -0.32270711197699065], [-0.7674523542030804, -0.33101287945153907], [-0.7636633654764442, -0.33923571691169846], [-0.7596653497982193, -0.34738657424631403], [-0.7555123256142187, -0.35547640134423114], [-0.7512583113702551, -0.3635161480942948], [-0.7465441593143578, -0.37181443093683575], [-0.7414190780289264, -0.37995071048742685], [-0.7359526364325335, -0.38795892453568503], [-0.7302144034437522, -0.3958730108712275], [-0.7242739479811555, -0.40372690728367144], [-0.7182008389633161, -0.411554551562634], [-0.7120646453088063, -0.41938988149773226], [-0.7059349359361997, -0.4272668348785834], [-0.6998812797640692, -0.4352193494948047], [-0.693973245710987, -0.443281363136013], [-0.6879646289906086, -0.45174444656522517], [-0.6819683157888712, -0.4602854493845774], [-0.6759713545373747, -0.4688849099773461], [-0.6699607936677195, -0.4775233667268076], [-0.663923681611506, -0.4861813580162381], [-0.6578470668003339, -0.4948394222289142], [-0.651717997665804, -0.5034780977481119], [-0.6455235226395161, -0.5120779229571079], [-0.6392506901530709, -0.5206194362391782], [-0.6263556968937074, -0.5375897460942525], [-0.6197368733654508, -0.5460850963326582], [-0.6130410322259096, -0.5545598648507195], [-0.6062791276476953, -0.5630046898063407], [-0.5994621138034197, -0.5714102093574249], [-0.5926009448656946, -0.579767061661876], [-0.5857065750071309, -0.5880658848775977], [-0.5787899584003404, -0.5962973171624932], [-0.5718620492179349, -0.6044519966744667], [-0.5649338016325258, -0.6125205615714214], [-0.5582067091142376, -0.6202899095006811], [-0.5514685450245012, -0.628014948813415], [-0.5447135910469652, -0.6356887026481901], [-0.5379361288652794, -0.6433041941435738], [-0.5311304401630925, -0.6508544464381325], [-0.5242908066240541, -0.6583324826704334], [-0.5174115099318133, -0.665731325979044], [-0.5104868317700191, -0.673043999502531], [-0.5035110538223211, -0.6802635263794613], [-0.49647845777236854, -0.6873829297484021], [-0.4895854893148174, -0.6941895965231806], [-0.48264230322554424, -0.7008792842150917], [-0.4756528106363881, -0.7074681636821709], [-0.46862092267918765, -0.7139724057824532], [-0.4615505504857822, -0.7204081813739737], [-0.4544456051880103, -0.7267916613147672], [-0.4473099979177109, -0.7331390164628689], [-0.44014763980672306, -0.7394664176763142], [-0.43296244198688544, -0.7457900358131375], [-0.42575831559003713, -0.7521260417313744], [-0.4185273386480889, -0.7585243630094483], [-0.4113116183529202, -0.7649513648361521], [-0.40409248401870346, -0.7713837955007983], [-0.3968512649596111, -0.7777984032927001], [-0.3895692904898155, -0.7841719365011697], [-0.3822278899234889, -0.7904811434155203], [-0.3748083925748039, -0.7967027723250644], [-0.36729212775793263, -0.8028135715191145], [-0.3596604247870478, -0.8087902892869839], [-0.3518946129763215, -0.814609673917985], [-0.3439053418710175, -0.8203802578232865], [-0.33581741321354996, -0.8260720696403092], [-0.32763330768249377, -0.8316735574878572], [-0.3193555059564239, -0.837173169484736], [-0.31098648871391515, -0.8425593537497489], [-0.3025287366335426, -0.8478205584017013], [-0.29398473039388123, -0.8529452315593973], [-0.28535695067350575, -0.8579218213416416], [-0.27664787815099123, -0.8627387758672387], [-0.2678599935049126, -0.8673845432549929], [-0.2588925879350341, -0.8719329595654656], [-0.24981255085081955, -0.8763715173694188], [-0.24063122837582207, -0.8806843473204422], [-0.2313599666335952, -0.884855580072126], [-0.22201011174769236, -0.8888693462780595], [-0.2125930098416668, -0.8927097765918326], [-0.20312000703907188, -0.8963610016670351], [-0.19360244946346103, -0.8998071521572569], [-0.1840516832383877, -0.9030323587160877], [-0.17447905448740514, -0.9060207519971171], [-0.1649589520766019, -0.9087678300930755], [-0.15536006543150657, -0.9113366791684568], [-0.14569588893675717, -0.9137199023229663], [-0.13597991697699185, -0.915910102656308], [-0.12622564393684865, -0.9178998832681871], [-0.11644656420096561, -0.9196818472583075], [-0.10665617215398088, -0.9212485977263742], [-0.09686796218053251, -0.922592737772092], [-0.0870954286652586, -0.9237068704951652], [-0.07735206599279719, -0.9245835989952986], [-0.06776155758516693, -0.9252027899715742], [-0.058153374636220834, -0.925579877870464], [-0.0485341286974066, -0.9257270624765626], [-0.038910431320171905, -0.9256565435744654], [-0.02928889405596448, -0.9253805209487667], [-0.019676128456232005, -0.924911194384062], [-0.010078746072422182, -0.924260763664946], [-0.0005033584559827084, -0.9234414285760139], [0.009043422841638716, -0.9224653889018601], [0.0185549862689944, -0.92134484442708], [0.028063729514124506, -0.920065793651015], [0.037565769647089624, -0.9186112536089329], [0.04705546457875432, -0.9169820148936617], [0.056527172219983185, -0.91517886809803], [0.06597525048164074, -0.9132026038148656], [0.07539405727459166, -0.911054012636997], [0.08477795050970041, -0.9087338851572524], [0.09412128809783166, -0.9062430119684598], [0.10341842794984994, -0.9035821836634477], [0.11266372797661983, -0.900752190835044], [0.12201157877778347, -0.8976834333527622], [0.13133229064886043, -0.894405132414426], [0.14062040458684466, -0.8909315255313334], [0.14987046158873016, -0.8872768502147828], [0.15907700265151087, -0.8834553439760724], [0.16823456877218085, -0.8794812443265005], [0.17733770094773413, -0.8753687887773651], [0.18638094017516463, -0.8711322148399647], [0.19535882745146638, -0.8667857600255976], [0.2042659037736333, -0.8623436618455618], [0.21315658007731603, -0.8577314782189112], [0.2219782008271004, -0.852937409832642], [0.23073515284691226, -0.8479834699952242], [0.23943182296067755, -0.8428916720151272], [0.24807259799232215, -0.837684029200821], [0.2566618647657719, -0.8323825548607752], [0.2652040101049526, -0.8270092623034596], [0.27370342083379023, -0.8215861648373439], [0.28216448377621056, -0.8161352757708982], [0.2905915857561397, -0.8106786084125919], [0.2989822461118929, -0.8053046954055205], [0.30740859429006184, -0.799989524477513], [0.3158366189695324, -0.7946837216145382], [0.3242323088291902, -0.7893379128025662], [0.3325616525479208, -0.7839027240275662], [0.34079063880461, -0.7783287812755078], [0.34888525627814343, -0.7725667105323606], [0.3568114936474069, -0.766567137784094], [0.36453533959128587, -0.7602806890166778], [0.3720227827886663, -0.7536579902160812], [0.37960087861540126, -0.7464557683672955], [0.3870719326982634, -0.7389677385496257], [0.39440958205092636, -0.7312147121286886], [0.40158746368706333, -0.7232175004701005], [0.40857921462034785, -0.714996914939478], [0.4153584718644533, -0.7065737669024377], [0.42189887243305335, -0.6979688677245965], [0.4281740533398212, -0.6892030287715709], [0.43415765159843034, -0.6802970614089774], [0.4398233042225542, -0.6712717770024326], [0.44522192649662484, -0.6619857284225599], [0.4503204108330934, -0.6524825619289976], [0.45513522647067206, -0.6427819000439347], [0.45968284264807346, -0.6329033652895606], [0.4639797286040098, -0.6228665801880644], [0.4680423535771936, -0.6126911672616351], [0.47188718680633696, -0.602396749032462], [0.4755306975301524, -0.5920029480227345], [0.4789893549873523, -0.5815293867546413], [0.4855752322953533, -0.5598794365468062], [0.4887584622165196, -0.5485042903529619], [0.49178184544987047, -0.5369322235391829], [0.4945979092651287, -0.5252252104758138], [0.49715918093201716, -0.5134452255331985], [0.4994181877202586, -0.5016542430816812], [0.5013274568995757, -0.48991423749160595], [0.5028395157396912, -0.4782871831333167], [0.5039068915103281, -0.4668350543771577], [0.5044821114812087, -0.45561982559347297], [0.5046801057022906, -0.44550894183134815], [0.5046692299589282, -0.43545081232669514], [0.5044021785624835, -0.4254559380530975], [0.5038316458243186, -0.415534819984139], [0.5029103260557952, -0.405697959093403], [0.5015909135682752, -0.3959558563544733], [0.49982610267312083, -0.3863190127409333], [0.49756858768169365, -0.3767979292263667], [0.49477106290535566, -0.367403106784357], [0.49138622265546894, -0.358145046388488], [0.487052263166359, -0.34828315867663645], [0.4820623002835231, -0.3385501436614985], [0.47645882772891457, -0.3289469431069253], [0.4702843392244868, -0.3194744987767675], [0.46358132849219336, -0.31013375243487573], [0.45639228925398767, -0.30092564584510106], [0.44875971523182323, -0.29185112077129416], [0.44072610014765345, -0.2829111189773058], [0.43233393772343176, -0.27410658222698686], [0.41243873571212364, -0.2553258916946997], [0.40021870725784847, -0.24555632334897143], [0.38715282307122784, -0.23606535212313232], [0.37342826990520306, -0.22678858289331133], [0.35923223451271563, -0.21766162053563767], [0.3447519036467073, -0.20862006992624038], [0.3301744640601193, -0.19959953594124846], [0.3156871025058931, -0.19053562345679098], [0.30147700573697034, -0.181363937348997], [0.28773136050629233, -0.17202008249399556], [0.2741842124123548, -0.1627028855911883], [0.2603664580165457, -0.15350029788862532], [0.24640579159556802, -0.14435392347532933], [0.23242990742612474, -0.13520536644032272], [0.21856649978491888, -0.12599623087262823], [0.20494326294865334, -0.11666812086126833], [0.19168789119403112, -0.10716264049526558], [0.17892807879775513, -0.0974213938636426], [0.16679152003652847, -0.08738598505542197], [0.14575166926234945, -0.06738691821952807], [0.13645726266993502, -0.05754781747118216], [0.127524543493143, -0.047503909264760835], [0.11895536581530555, -0.03727838695043645], [0.11075158371975496, -0.026894443878381434], [0.1029150512898235, -0.016375273398768153], [0.09544762260884336, -0.005744068861768926], [0.08835115176014681, 0.004975976382443829], [0.08162749282706612, 0.015761668983697668], [0.07527849989293346, 0.026589815591820363], [0.06984285638914076, 0.036696582340261075], [0.06490125644025961, 0.046919204579183305], [0.0603781924723359, 0.057243552826882566], [0.056198156911415456, 0.06765549760165454], [0.05228564218354419, 0.07814090942179475], [0.04856514071476796, 0.08868565880559878], [0.04496114493113263, 0.09927561627136232], [0.04139814725868409, 0.10989665233738088], [0.03780064012346823, 0.12053463752195001], [0.03409311595153086, 0.13117544234336537], [0.030387361961483682, 0.14204801093239522], [0.02688481996477242, 0.15312379881586943], [0.023527344098029937, 0.16433136771454887], [0.02025678849788911, 0.17559927934919436], [0.017015007300982803, 0.1868560954405668], [0.013743854643943891, 0.19803037770942689], [0.010385184663405237, 0.20905068787653552], [0.006880851495999713, 0.2198455876626537], [0.0031727092783601888, 0.23034363878854203], [-0.004599610564249744, 0.24912146601918717], [-0.008657268578588617, 0.25750694126011053], [-0.01290340806993302, 0.26567448911779934], [-0.017271075212318875, 0.2736687700123209], [-0.021693316179782103, 0.2815344443637431], [-0.026103177146358625, 0.28931617259213327], [-0.03043370428608439, 0.2970586151175593], [-0.034617943772995326, 0.30480643236008864], [-0.03858894178112733, 0.3126042847397889], [-0.042279744484516345, 0.3204968326767277], [-0.04559400687890231, 0.3279235295460081], [-0.04889929506394955, 0.3353120889715987], [-0.052152853909990915, 0.342675279900629], [-0.05531192828735931, 0.350025871280229], [-0.05833376306638756, 0.357376632057528], [-0.061175603117408564, 0.3647403311796558], [-0.06379469331075517, 0.372129737593742], [-0.06614827851676028, 0.3795576202469164], [-0.06819360360575674, 0.3870367480863085], [-0.06988791344807742, 0.394579890059048], [-0.07126955316543628, 0.40205489507096986], [-0.07245192085428147, 0.4096045375706491], [-0.07341689415809347, 0.41721092980276286], [-0.07414635072035282, 0.4248561840119891], [-0.07462216818454007, 0.43252241244300504], [-0.07482622419413569, 0.44019172734048834], [-0.07474039639262026, 0.4478462409491162], [-0.07434656242347426, 0.45546806551356633], [-0.07362659993017823, 0.4630393132785162], [-0.07256238655621271, 0.4705420964886432], [-0.07107244944113963, 0.47823390679085265], [-0.06918721098276807, 0.4859082968020264], [-0.0669383448399728, 0.49356054111400416], [-0.06435752467162852, 0.5011859143186257], [-0.06147642413660996, 0.5087796910077304], [-0.058326716893791875, 0.5163371457731585], [-0.05494007660204901, 0.5238535532067492], [-0.051348176920256054, 0.5313241879003427], [-0.047582691507287805, 0.5387443244457786], [-0.04367529402201896, 0.5461092374348964], [-0.03919434324629121, 0.554010688049768], [-0.03437018927909181, 0.5618353900358378], [-0.02924146796471181, 0.5695940257406839], [-0.023846815147442253, 0.5772972775118833], [-0.018224866671574233, 0.584955827697014], [-0.012414258381398782, 0.5925803586436538], [-0.00645362612120696, 0.6001815526993801], [-0.00038160573528982954, 0.6077700922117708], [0.005763166932061556, 0.6153566595284037], [0.01194205603655614, 0.6229519369968561], [0.018612547550741102, 0.6311696442199425], [0.025380455426831032, 0.639487529000917], [0.03226523241935862, 0.6478546718890361], [0.0392863312828566, 0.6562201534335559], [0.04646320477185768, 0.6645330541837324], [0.053815305640894595, 0.6727424546888222], [0.06136208664450006, 0.6807974354980811], [0.06912300053720676, 0.6886470771607658], [0.07711750007354741, 0.6962404602261322], [0.09421960365771209, 0.7108185652207817], [0.10341485400540107, 0.7179611506157446], [0.11289996754428683, 0.7249320663419978], [0.12262412276753455, 0.7317089573132145], [0.1325364981683093, 0.7382694684430675], [0.14258627223977632, 0.7445912446452301], [0.1527226234751006, 0.7506519308333746], [0.16289473036744745, 0.7564291719211749], [0.1730517714099819, 0.7619006128223034], [0.18314292509586913, 0.767043898450433], [0.19257496825920833, 0.7715787398909989], [0.20205247346914285, 0.7758667277776407], [0.21157578830023507, 0.7799097910378561], [0.2211452603270476, 0.7837098585991433], [0.23076123712414287, 0.7872688593890002], [0.24042406626608331, 0.7905887223349245], [0.25013409532743147, 0.7936713763644142], [0.25989167188274975, 0.7965187504049671], [0.2696971435066006, 0.7991327733840812], [0.2795508577735467, 0.8015153742292543], [0.2894178123424829, 0.803607471952309], [0.2993768114496261, 0.8053975825924278], [0.3094084748512468, 0.8069153147030611], [0.31949342230361555, 0.8081902768376585], [0.3296122735630028, 0.8092520775496701], [0.33974564838567933, 0.8101303253925454], [0.3498741665279156, 0.8108546289197347], [0.3599784477459821, 0.8114545966846878], [0.3700391117961494, 0.8119598372408543], [0.380036778434688, 0.8123999591416845], [0.3897803702105736, 0.8128095675965236], [0.3995390696114397, 0.813193415139885], [0.40929912849466926, 0.8135076316877003], [0.4190467987176453, 0.8137083471559018], [0.42876833213775056, 0.8137516914604208], [0.4384499806123683, 0.8135937945171889], [0.4480779959988815, 0.8131907862421383], [0.457638630154673, 0.8124987965512005], [0.46711813493712584, 0.8114739553603073], [0.4765027622036231, 0.8100723925853905], [0.4856686322355805, 0.8083226746359551], [0.49479397236042577, 0.8062481550558682], [0.5038700934934202, 0.8038741861719731], [0.5128883065498252, 0.8012261203111137], [0.5218399224449022, 0.7983293098001332], [0.5307162520939126, 0.7952091069658751], [0.539508606412118, 0.7918908641351832], [0.5482082963147794, 0.7883999336349008], [0.5568066327171587, 0.7847616677918715], [0.5652949265345167, 0.781001418932939], [0.5736184386600655, 0.777111918468773], [0.581856607080725, 0.7730179839269894], [0.5900081232490433, 0.7687307848429052], [0.5980716786175682, 0.7642614907518376], [0.6060459646388481, 0.759621271189103], [0.6139296727654311, 0.7548212956900193], [0.6217214944498649, 0.7498727337899027], [0.629420121144698, 0.7447867550240705], [0.6370242443024785, 0.7395745289278398], [0.6445325553757544, 0.7342472250365277], [0.6520463505398776, 0.7287566991652222], [0.6595295859792186, 0.7231314464577128], [0.6669549628285745, 0.7173677413653222], [0.674295182222741, 0.7114618583393737], [0.6815229452965149, 0.7054100718311904], [0.6886109531846927, 0.6992086562920954], [0.6955319070220705, 0.6928538861734113], [0.7022585079434449, 0.6863420359264614], [0.7087634570836127, 0.6796693800025688], [0.7150194555773698, 0.6728321928530567], [0.7210300429067253, 0.6658658655555416], [0.7268877443782353, 0.6587246065876992], [0.732579713901312, 0.6514174616412314], [0.7380931053853683, 0.6439534764078412], [0.7434150727398166, 0.6363416965792306], [0.7485327698740694, 0.6285911678471023], [0.7534333506975395, 0.6207109359031586], [0.7581039691196391, 0.6127100464391022], [0.7625317790497811, 0.6045975451466352], [0.7667039343973778, 0.5963824777174603], [0.7706597099770315, 0.5879265774747697], [0.774349984167374, 0.5793125412444948], [0.7777892536371374, 0.5705537309102843], [0.7809920150550538, 0.561663508355787], [0.7839727650898551, 0.5526552354646515], [0.7867460004102735, 0.5435422741205267], [0.7893262176850411, 0.5343379862070615], [0.7917279135828894, 0.5250557336079046], [0.7939655847725511, 0.5157088782067047], [0.7960537279227579, 0.5063107818871105], [0.7980415986293355, 0.4963968375304494], [0.799793967135422, 0.48636422937411994], [0.8013258222966453, 0.4762251824418722], [0.8026521529686336, 0.4659919217574561], [0.8037879480070153, 0.4556766723446215], [0.8047481962674182, 0.44529165922711844], [0.8055478866054707, 0.4348491074286967], [0.806202007876801, 0.4243612419731063], [0.8067255489370371, 0.4138402878840971], [0.8071334986418071, 0.4032984701854191], [0.8074244051654296, 0.39225518225463796], [0.8075547208470151, 0.381148556249069], [0.8075229649426733, 0.3699826753817682], [0.8073276567085141, 0.3587616228657913], [0.8069673154006471, 0.34748948191419404], [0.8064404602751818, 0.3361703357400325], [0.8057456105882279, 0.3248082675563624], [0.804881285595895, 0.3134073605762395], [0.8038460045542928, 0.30197169801271967], [0.8011243580104259, 0.27832866776707743], [0.7993354249361786, 0.26601780548607046], [0.797308938697691, 0.25361114776782495], [0.7950823504958657, 0.24114706614432813], [0.7926931115316038, 0.22866393214756664], [0.7901786730058082, 0.21620011730952773], [0.7875764861193802, 0.2037939931621983], [0.784924002073222, 0.19148393123756538], [0.7822586720682358, 0.17930830306761594], [0.7796179473053235, 0.16730548018433697], [0.7772271963575741, 0.15601592966315084], [0.7749596092313313, 0.14472165480251845], [0.7727382585206874, 0.1334567031438506], [0.7704862168197347, 0.12225512222855808], [0.7681265567225657, 0.11115095959805177], [0.7655823508232724, 0.10017826279374242], [0.7627766717159473, 0.08937107935704085], [0.7596325919946825, 0.07876345682935784], [0.7560731842535702, 0.06838944275210423], [0.7520215210867031, 0.05828308466669082], [0.7477681954987386, 0.04874949572900589], [0.7432747745358341, 0.03926178313002325], [0.7385212528624008, 0.029874246413568117], [0.7334876251428508, 0.020641185123465702], [0.728153886041595, 0.011616898803541137], [0.7225000302230458, 0.002855686997619687], [0.7165060523516142, -0.005588150750473526], [0.7101519470917121, -0.01366031489691329], [0.7034177091077511, -0.021306505897874403], [0.6962833330641429, -0.028472424209531652], [0.6885626343613392, -0.03534000578515698], [0.6803444084623691, -0.041900597180795356], [0.6716857502502401, -0.048129583843786836], [0.6626437546079597, -0.054002351221471484], [0.6532755164185352, -0.05949428476118934], [0.6436381305649741, -0.06458076991028047], [0.6337886919302835, -0.06923719211608494], [0.6237842953974713, -0.07343893682594277], [0.6136820358495446, -0.07716138948719403], [0.5927709943082065, -0.08314276439842802], [0.5816446757131392, -0.08530313827825053], [0.5702327384533552, -0.08691172457839946], [0.5586078685979022, -0.08801919069062802], [0.5468427522158268, -0.08867620400668931], [0.5350100753761758, -0.08893343191833654], [0.5231825241479965, -0.08884154181732287], [0.5114327846003357, -0.08845120109540144], [0.4998335428022403, -0.08781307714432546], [0.4884574848227575, -0.08697783735584806], [0.4774712203028836, -0.08597661605236598], [0.4664712058159928, -0.08474321938565414], [0.45548520794607233, -0.08324842254531774], [0.4445409932771097, -0.08146300072096196], [0.43366632839309194, -0.07935772910219198], [0.42288897987800667, -0.07690338287861298], [0.41223671431584114, -0.07407073723983021], [0.4017372982905827, -0.07083056737544881], [0.3914184983862185, -0.06715364847507395], [0.38130808118673615, -0.0630107557283109], [0.371050033569138, -0.05820986332491884], [0.360833468755981, -0.052851435872503544], [0.35070546877352526, -0.046994741441851444], [0.34071311564803164, -0.04069904810374899], [0.33090349140576014, -0.03402362392898256], [0.3213236780729716, -0.027027736988338644], [0.3120207576759263, -0.01977065535260363], [0.30304181224088456, -0.012311647092563962], [0.2944339237941071, -0.004709980279006099], [0.2787398243908064, 0.010378704236989457], [0.2713026856351288, 0.018041408370888096], [0.2640213611399365, 0.025936583609540938], [0.25698445395034447, 0.034037624143509415], [0.25028056711146784, 0.042317924163354934], [0.24399830366842165, 0.05075087785963894], [0.23822626666632093, 0.05930987942292282], [0.23305305915028077, 0.06796832304376811], [0.2285672841654163, 0.07669960291273607], [0.22485754475684253, 0.0854771132203883], [0.22206475088439948, 0.09357108518107654], [0.2196674720321952, 0.10189453229580588], [0.2176961607336305, 0.11038715105822178], [0.21618126952210626, 0.11898863796196972], [0.21515325093102342, 0.12763868950069523], [0.21464255749378275, 0.13627700216804378], [0.21467964174378526, 0.14484327245766085], [0.2152949562144317, 0.15327719686319194], [0.21651895343912297, 0.1615184718782825], [0.21838208595126, 0.16950679399657806], [0.22113454005350852, 0.17779670453789326], [0.22469986323646096, 0.18604409811507788], [0.22900238478496138, 0.1942133141484329], [0.23396643398385403, 0.2022686920582596], [0.23951634011798303, 0.2101745712648589], [0.24557643247219255, 0.21789529118853201], [0.2520710403313267, 0.2253951912495799], [0.2589244929802297, 0.23263861086830373], [0.2660611197037456, 0.2395898894650046], [0.28236497040983966, 0.25356868468563815], [0.2920766125492775, 0.26074164575357495], [0.30243627568484155, 0.26767134574255114], [0.3133400592963411, 0.2742968807313241], [0.3246840628635854, 0.2805573467986512], [0.33636438586638373, 0.2863918400232898], [0.3482771277845454, 0.2917394564839973], [0.36031838809787975, 0.29653929225953096], [0.3723842662861961, 0.3007304434286483], [0.38437086182930374, 0.3042520060701065], [0.39707011681909776, 0.3075123012285351], [0.4106916848671303, 0.3107067819966866], [0.42491279606141213, 0.31362923492175815], [0.4394106804899542, 0.3160734465509475], [0.4538625682407672, 0.31783320343145216], [0.467945689401862, 0.31870229211046974], [0.4813372740612494, 0.3184744991351979], [0.49371455230694017, 0.316943611052834], [0.504754754226945, 0.31390341441057584], [0.5141351099092751, 0.30914769575562084]]], "granny": [[[-0.37601651339193265, -0.07971263093264061], [-0.3705446066628496, -0.07174075794332675], [-0.3636358246779349, -0.06416707053206622], [-0.3555390772254096, -0.05702526759549925], [-0.34650327409349446, -0.050349048030266005], [-0.33677732507041036, -0.04417211073300666], [-0.32661013994437826, -0.03852815460036142], [-0.31625062850361896, -0.03345087852897047], [-0.3059477005363533, -0.028973981415474], [-0.29595026583080225, -0.025131162156512184], [-0.28650723417518664, -0.02195611964872523], [-0.27864212249051673, -0.019922645288474965], [-0.27074197069909267, -0.018626017428175955], [-0.2628133589709598, -0.017938823009422872], [-0.2548628674761635, -0.01773364897381037], [-0.24689707638474895, -0.017883082262933107], [-0.23892256586676158, -0.018259709818385754], [-0.23094591609224674, -0.01873611858176297], [-0.22297370723124976, -0.01918489549465943], [-0.21501251945381583, -0.01947862749866978], [-0.20706893292999046, -0.019489901535388696], [-0.1991256683560088, -0.01944113030155372], [-0.19112646796494043, -0.01958712142919128], [-0.18309626126581796, -0.019850723988239526], [-0.17505997776767424, -0.02015478704863661], [-0.16704254697954174, -0.02042215968032068], [-0.15906889841045324, -0.020575690953229905], [-0.15116396156944145, -0.020538229937302428], [-0.14335266596553894, -0.0202326257024764], [-0.13565994110777846, -0.019581727318689974], [-0.12105442788493465, -0.017137043341331305], [-0.11404547435484816, -0.015515028273466345], [-0.10709638928834864, -0.013656529539304154], [-0.10021970605885144, -0.01157573802586244], [-0.09342795803977205, -0.00928684462015891], [-0.08673367860452585, -0.006804040209211281], [-0.08014940112652821, -0.004141515680037261], [-0.07368765897919459, -0.001313461919654559], [-0.06736098553594036, 0.0016659301849191101], [-0.061181914170180915, 0.004782469746666037], [-0.05541573737345256, 0.007996646714248434], [-0.04984613783305841, 0.011480323765337235], [-0.0444359327740202, 0.015185704198187771], [-0.03914793942135961, 0.019064991311055365], [-0.03394497500009836, 0.023070388402195344], [-0.028789856735258162, 0.027154098769863015], [-0.02364540185186069, 0.031268325712313735], [-0.01847442757492768, 0.03536527252780281], [-0.013239751129480821, 0.03939714251458558], [-0.007904189740541828, 0.04331613897091734], [-0.002454162449606688, 0.04725457879508076], [0.002941363848042179, 0.0512371566111227], [0.008312001031237207, 0.05524435931835678], [0.013687360978810858, 0.059256673816096644], [0.019097055569595546, 0.06325458700365588], [0.02457069668242373, 0.06721858578034814], [0.030137896196127854, 0.07112915704548706], [0.035828265989540364, 0.07496678769838623], [0.04167141794149369, 0.07871196463835929], [0.047696963930820284, 0.08234517476471986], [0.0545575439270552, 0.08623064541553155], [0.06163779323523165, 0.09003271418981337], [0.06890231610448797, 0.09375267616620771], [0.07631571678396247, 0.09739182642335695], [0.08384259952279345, 0.10095146003990348], [0.09144756857011924, 0.10443287209448963], [0.09909522817507818, 0.10783735766575786], [0.10675018258680857, 0.11116621183235048], [0.11437703605444872, 0.11442072967290995], [0.1294204268043539, 0.1205888210273418], [0.13700875328076684, 0.12338148164095179], [0.14466691340794216, 0.1260316317278686], [0.15235644833744616, 0.12859071490905222], [0.16003889922084513, 0.13111017480546272], [0.16767580720970549, 0.13364145503806008], [0.1752287134555935, 0.13623599922780438], [0.1826591591100756, 0.13894525099565563], [0.189928685324718, 0.1418206539625738], [0.19699883325108705, 0.144913651749519], [0.20345505617967588, 0.14790061683640623], [0.20987813413573506, 0.15090069226902839], [0.21624171411174953, 0.15394434826322514], [0.22251944310020416, 0.15706205503483625], [0.22868496809358374, 0.1602842827997013], [0.23471193608437324, 0.16364150177366016], [0.24057399406505747, 0.16716418217255247], [0.24624478902812144, 0.17088279421221783], [0.2516979679660498, 0.17482780810849607], [0.25690717787132766, 0.1790296940772269], [0.26172794359787555, 0.18339377506221552], [0.26631687277225385, 0.18801101136371606], [0.27069917202205407, 0.19284839919038854], [0.2749000479748679, 0.19787293475089296], [0.278944707258287, 0.2030516142538894], [0.28285835649990304, 0.20835143390803784], [0.2866662023273075, 0.21373938992199834], [0.2903934513680922, 0.21918247850443087], [0.2940653102498486, 0.22464769586399544], [0.29770698560016845, 0.23010203820935216], [0.3012276006894798, 0.23567750950978453], [0.30450204746256415, 0.24140990196597073], [0.3075970319344109, 0.24726079141355584], [0.3105792601200097, 0.25319175368818514], [0.3135154380343498, 0.25916436462550346], [0.3164722716924208, 0.265140200061156], [0.3195164671092122, 0.2710808358307879], [0.3227147302997133, 0.27694784777004405], [0.32613376727891386, 0.28270281171456974], [0.3298402840618031, 0.2883073035000099], [0.3339447179565237, 0.2939991180029851], [0.338200238522447, 0.2996052221748411], [0.3426032130516754, 0.3051341542649195], [0.3471500088363116, 0.3105944525225621], [0.35183699316845796, 0.3159946551971105], [0.3566605333402172, 0.32134330053790644], [0.36161699664369173, 0.32664892679429147], [0.3667027503709841, 0.33192007221560726], [0.3719141618141969, 0.3371652750511956], [0.37724759826543275, 0.34239307355039816], [0.3833104409611496, 0.3480843299096673], [0.38961714050334667, 0.35368926334907286], [0.39613077084400977, 0.359225538540708], [0.4028144059351243, 0.3647108201566659], [0.40963111972867616, 0.3701627728690399], [0.416543986176651, 0.3755990613499234], [0.42351607923103446, 0.3810373502714094], [0.43051047284381216, 0.38649530430559126], [0.43749024096696976, 0.3919905881245621], [0.45161528168922394, 0.40342176352866743], [0.45884978886112165, 0.40940550406183834], [0.46612192686108833, 0.41545442024696855], [0.4734316434820263, 0.4215308443310986], [0.48077888651683776, 0.4275971085612691], [0.48816360375842505, 0.4336155451845205], [0.49558574299969027, 0.4395484864478933], [0.5030452520335358, 0.44535826459842814], [0.5105420786528638, 0.45100721188316545], [0.5180761706505767, 0.45645766054914594], [0.5253662083636689, 0.46158592301857065], [0.5326638457324822, 0.4666527440763437], [0.5399807540886247, 0.4716402914272674], [0.5473286047637047, 0.4765307327761438], [0.5547190690893307, 0.4813062358277753], [0.5621638183971105, 0.485948968286964], [0.5696745240186525, 0.4904410978585124], [0.5772628572855649, 0.4947647922472225], [0.5849404895294563, 0.4989022191578966], [0.5927190920819342, 0.5028355462953369], [0.6005318717172277, 0.5065600936239812], [0.6083995772843125, 0.5101264260651353], [0.6163299079366622, 0.5135335104901183], [0.6243305628277505, 0.5167803137702491], [0.6324092411110506, 0.5198658027768467], [0.6405736419400365, 0.5227889443812301], [0.6488314644681816, 0.5255487054547182], [0.6571904078489599, 0.5281440528686301], [0.6656581712358446, 0.5305739534942846], [0.6742424537823094, 0.5328373742030009], [0.6835515127175538, 0.5350310423880913], [0.6930264510551714, 0.5369798974659694], [0.7026442032035981, 0.5387089083970011], [0.7123817035712703, 0.5402430441415524], [0.7222158865666235, 0.5416072736599895], [0.7321236865980945, 0.5428265659126782], [0.7420820380741184, 0.5439258898599846], [0.7520678754031321, 0.5449302144622752], [0.7620581329935715, 0.5458645086799153], [0.7823386187042239, 0.5477054150169068], [0.7927932998789206, 0.5487157670637814], [0.8033471903754206, 0.5497129720744538], [0.8139536917911838, 0.5506252045094829], [0.8245662057236685, 0.5513806388294273], [0.8351381337703334, 0.5519074494948456], [0.8456228775286377, 0.5521338109662969], [0.8559738385960406, 0.5519878977043393], [0.8661444185700002, 0.551397884169532], [0.8760880190479763, 0.5502919448224336], [0.8852794660626786, 0.5488538802180232], [0.8944629507724184, 0.5471307539237369], [0.9035975314134175, 0.5451140795566044], [0.9126422662218977, 0.5427953707336556], [0.9215562134340809, 0.5401661410719202], [0.930298431286188, 0.5372179041884282], [0.9388279780144415, 0.5339421737002097], [0.9471039118550628, 0.530330463224294], [0.9550852910442735, 0.5263742863777114], [0.9627311738182954, 0.5220651567774915], [0.9697905443884229, 0.5175248501032579], [0.9766062133750018, 0.5125731788488089], [0.9831873581116933, 0.5072541813102219], [0.9895431559321578, 0.5016118957835745], [0.9956827841700568, 0.49569036056494364], [1.0016154201590504, 0.48953361395040684], [1.0073502412328, 0.4831856942360415], [1.0128964247249659, 0.4766906397179249], [1.0182631479692095, 0.47009248869213444], [1.0234595882991915, 0.4634352794547474], [1.0285772368773143, 0.4565463979780266], [1.033542890591487, 0.4494310451298056], [1.0383371778406378, 0.4421149419252317], [1.0429407270236948, 0.43462380937945216], [1.047334166539586, 0.4269833685076141], [1.0514981247872397, 0.4192193403248651], [1.0554132301655845, 0.41135744584635214], [1.0590601110735478, 0.40342340608722277], [1.062419395910058, 0.3954429420626242], [1.0654717130740439, 0.3874417747877037], [1.068213832780997, 0.37948100927835], [1.0707338061634366, 0.3713802768091691], [1.0730180188069558, 0.36316600732540383], [1.075052856297148, 0.3548646307722977], [1.0768247042196057, 0.34650257709509363], [1.0783199481599226, 0.3381062762390348], [1.0795249737036912, 0.32970215814936427], [1.0804261664365054, 0.3213166527713251], [1.0810099119439573, 0.3129761900501607], [1.0812625958116409, 0.3047071999311138], [1.0811984389098683, 0.2965837251718193], [1.0808434550998172, 0.28842324711067013], [1.0801979189702458, 0.2802456976208315], [1.0792621051099112, 0.27207100857546895], [1.0780362881075725, 0.2639191118477477], [1.0765207425519867, 0.2558099393108331], [1.074715743031912, 0.2477634228378906], [1.0726215641361063, 0.23979949430208544], [1.0702384804533276, 0.23193808557658308], [1.0675667665723336, 0.22419912853454882], [1.0644254945245595, 0.2163124116180194], [1.06086681681931, 0.20853788603455867], [1.0569365633036767, 0.20086240235437208], [1.052680563824751, 0.19327281114766504], [1.0481446482296235, 0.1857559629846429], [1.0433746463653857, 0.17829870843551116], [1.0384163880791293, 0.1708878980704751], [1.0333157032179454, 0.16351038245974028], [1.028118421628925, 0.1561530121735121], [1.022870373159159, 0.14880263778199584], [1.0171005709398633, 0.14094577440003103], [1.0110876071893613, 0.1331411645703865], [1.0048579507865207, 0.12538498804974618], [0.9984380706102088, 0.11767342459479388], [0.9918544355392932, 0.11000265396221362], [0.9851335144526412, 0.10236885590868922], [0.97830177622912, 0.09476821019090462], [0.9713856897475973, 0.08719689656554364], [0.9644117238869404, 0.07965109478929029], [0.9500477897780584, 0.06426425204933076], [0.9425834631557828, 0.056355271155817885], [0.9350153630003202, 0.04843409734968464], [0.9273454846528004, 0.040534786042325785], [0.9195758234543532, 0.0326913926451362], [0.911708374746109, 0.02493797256951071], [0.9037451338691971, 0.017308581226844096], [0.895688096164748, 0.009837274028531236], [0.8875392569738914, 0.0025581063859669096], [0.8793006116377571, -0.00449486628945401], [0.8711452505115874, -0.011226004184630734], [0.8629143852602137, -0.017830978063296463], [0.8546014696786369, -0.0243034250043394], [0.8461999575618582, -0.03063698208664778], [0.8377033027048782, -0.0368252863891098], [0.8291049589026984, -0.042861974990613685], [0.8203983799503196, -0.048740684970047646], [0.8115770196427429, -0.05445505340629993], [0.8026343317749691, -0.0599987173782587], [0.7935637701419995, -0.06536531396481221], [0.7841731280415237, -0.0706257002446045], [0.7745858811303863, -0.07569519258718616], [0.7648364968473378, -0.080583868223781], [0.754959442631129, -0.08530180438561288], [0.7449891859205113, -0.08985907830390569], [0.7349601941542353, -0.09426576720988328], [0.724906934771052, -0.09853194833476944], [0.7148638752097123, -0.10266769890978808], [0.704865482908967, -0.1066830961661631], [0.6854501884419758, -0.11413555332242965], [0.6758745638833396, -0.11743667664475588], [0.6662529544486873, -0.12054458063594982], [0.6566189629550477, -0.12351225862986426], [0.6470061922194499, -0.12639270396035207], [0.6374482450589227, -0.12923890996126608], [0.6279787242904946, -0.1321038699664591], [0.6186312327311948, -0.13504057730978392], [0.609439373198052, -0.1381020253250935], [0.600436748508095, -0.1413412073462405], [0.5923164866199222, -0.14440779734899542], [0.5842926253866263, -0.14747614552576513], [0.576363893661546, -0.15056503909168503], [0.5685290202980194, -0.1536932652618906], [0.5607867341493856, -0.1568796112515172], [0.553135764068983, -0.16014286427570032], [0.5455748389101502, -0.16350181154957538], [0.5381026875262258, -0.16697524028827782], [0.5307180387705487, -0.17058193770694302], [0.5234196214964572, -0.17434069102070648], [0.516461689949639, -0.17808582367945244], [0.509610694133289, -0.18190266508961597], [0.5028565350673699, -0.1858038331842511], [0.496189113771845, -0.18980194589641194], [0.4895983312666773, -0.19390962115915272], [0.48307408857182976, -0.19813947690552747], [0.47660628670726546, -0.20250413106859025], [0.47018482669294764, -0.20701620158139525], [0.4637996095488391, -0.21168830637699662], [0.4574405362949031, -0.21653306338844835], [0.4507576157758952, -0.22194007818566552], [0.44420421292170986, -0.22762269350575237], [0.43774895498241406, -0.23353232779840327], [0.4313604692080749, -0.2396203995133126], [0.42500738284875966, -0.24583832710017464], [0.41865832315453544, -0.25213752900868386], [0.41228191737546943, -0.25846942368853454], [0.4058467927616288, -0.26478542958942125], [0.3993215765630807, -0.27103696516103803], [0.3855828550045607, -0.2834787119575531], [0.37833030057114353, -0.2897603768122681], [0.37096359057069744, -0.2960298416183571], [0.3635290828442789, -0.30229650457695306], [0.3560731352329443, -0.30856976388918855], [0.3486421055777501, -0.3148590177561964], [0.34128235171975285, -0.32117366437910927], [0.33404023150000894, -0.32752310195906], [0.32696210275957494, -0.33391672869718125], [0.32009432333950727, -0.3403639427946058], [0.3137673442559178, -0.3465251455401183], [0.30756368941387285, -0.35272983400161567], [0.3014698227764654, -0.3589715528932475], [0.295472208306788, -0.36524384692916345], [0.2895573099679335, -0.3715402608235132], [0.28371159172299476, -0.37785433929044643], [0.2779215175350645, -0.3841796270441127], [0.2721735513672355, -0.39050966879866167], [0.2664541571826006, -0.3968380092682431], [0.2607497989442526, -0.4031581931670066], [0.25526371117651847, -0.4092954722781278], [0.24985805337123146, -0.41545193202745084], [0.2445171629796089, -0.4216221380615848], [0.23922537745286798, -0.42780065602713846], [0.2339670342422262, -0.43398205157072073], [0.2287264707989007, -0.44016089033894046], [0.22348802457410893, -0.44633173797840664], [0.21823603301906822, -0.45248916013572804], [0.21295483358499578, -0.45862772245751365], [0.20762876372310904, -0.46474199059037224], [0.20231480754355016, -0.4708110618703728], [0.19702778646294436, -0.4768666885041636], [0.1917526175305646, -0.48290969452106514], [0.18647421779568363, -0.4889409039503979], [0.18117750430757434, -0.4949611408214829], [0.17584739411550945, -0.5009712291636401], [0.17046880426876188, -0.5069719930061907], [0.16502665181660447, -0.5129642563784549], [0.15950585380830998, -0.5189488433097532], [0.15389132729315125, -0.5249265778294065], [0.14796044823409826, -0.5311398367439075], [0.14198265954352185, -0.5373230341473273], [0.13595077748423284, -0.5434849627405802], [0.1298576183190419, -0.5496344152245792], [0.12369599831075984, -0.5557801843002386], [0.11745873372219745, -0.5619310626684718], [0.11113864081616551, -0.5680958430301927], [0.10472853585547473, -0.5742833180863148], [0.09822123510293594, -0.5805022805377521], [0.0916095548213599, -0.5867615230854182], [0.08425353706284437, -0.5936790146395321], [0.07675733365814837, -0.6006888716475818], [0.06913623112708214, -0.6077616128408625], [0.061405515989456094, -0.6148677569506692], [0.05358047476508051, -0.6219778227082975], [0.045676393973765717, -0.629062328845042], [0.03770856013532204, -0.6360917940921984], [0.02969225976955977, -0.6430367371810615], [0.021642779396289284, -0.6498676768429268], [0.0055203930771676535, -0.6631231010809683], [-0.00259131320498655, -0.6696730843756383], [-0.010758115340761825, -0.6761811344878892], [-0.01897841535977822, -0.6826233042125116], [-0.02725061529165578, -0.6889756463442961], [-0.03557311716601455, -0.6952142136780325], [-0.04394432301247458, -0.7013150590085117], [-0.05236263486065592, -0.7072542351305239], [-0.06082645474017862, -0.7130077948388596], [-0.06933418468066271, -0.7185517909283091], [-0.07753052050350744, -0.7237344948993366], [-0.085752432257834, -0.7288388878474166], [-0.0940077663621185, -0.7338378567670423], [-0.102304369234837, -0.7387042886527071], [-0.11065008729446565, -0.7434110704989049], [-0.11905276695948044, -0.7479310893001285], [-0.12752025464835748, -0.752237232050872], [-0.13606039677957288, -0.7563023857456287], [-0.14468103977160268, -0.7600994373788921], [-0.15339003004292295, -0.7636012739451554], [-0.16205970731189423, -0.7666816275546966], [-0.1708580648910829, -0.7693949257321645], [-0.17975888929075942, -0.7718026518214826], [-0.1887359670211939, -0.7739662891665746], [-0.19776308459265665, -0.7759473211113641], [-0.20681402851541794, -0.7778072309997747], [-0.21586258529974803, -0.77960750217573], [-0.22488254145591727, -0.781409617983154], [-0.23384768349419574, -0.7832750617659701], [-0.24273179792485386, -0.7852653168681017], [-0.2513298754504184, -0.787311369822334], [-0.2599037439730709, -0.7893930613908889], [-0.26845569218556725, -0.791487525119998], [-0.27698800878066326, -0.793571894555892], [-0.28550298245111505, -0.7956233032448025], [-0.29400290188967837, -0.7976188847329606], [-0.30249005578910915, -0.7995357725665979], [-0.3109667328421633, -0.8013511002919456], [-0.3194352217415967, -0.8030420014552344], [-0.32789781118016537, -0.8045856096026961], [-0.3360937945002623, -0.8059475096584517], [-0.344278437427827, -0.8072030923743007], [-0.35245207311362725, -0.8083600870523419], [-0.3606150347084312, -0.8094262229946736], [-0.3687676553630067, -0.810409229503394], [-0.37691026822812174, -0.8113168358806022], [-0.38504320645454426, -0.8121567714283958], [-0.39316680319304226, -0.812936765448874], [-0.40128139159438364, -0.8136645472441348], [-0.40938730480933655, -0.814347846116277], [-0.4173399258524562, -0.8149812814408637], [-0.42527987552008717, -0.8155724540115041], [-0.4332086742972069, -0.8161136154716052], [-0.44112784266879373, -0.8165970174645754], [-0.44903890111982553, -0.8170149116338211], [-0.4569433701352803, -0.817359549622751], [-0.464842770200136, -0.8176231830747721], [-0.47273862179937054, -0.817798063633292], [-0.48063244541796213, -0.8178764429417186], [-0.4885257615408884, -0.8178505726434592], [-0.49637573975023336, -0.8177136623847654], [-0.5042062119756016, -0.8174696260182632], [-0.5120238138400901, -0.8171277400194564], [-0.5198351809667959, -0.8166972808638484], [-0.5276469489788161, -0.816187525026943], [-0.5354657534992474, -0.8156077489842438], [-0.5432982301511871, -0.8149672292112544], [-0.551151014557732, -0.8142752421834785], [-0.5590307423419791, -0.8135410643764196], [-0.5669440491270255, -0.8127739722655813], [-0.5751462116136195, -0.8119664342152111], [-0.5834000094595463, -0.8111405439210976], [-0.5916915437941119, -0.810279351312883], [-0.6000069157466232, -0.8093659063202101], [-0.6083322264463861, -0.8083832588727211], [-0.6166535770227071, -0.8073144589000583], [-0.6249570686048922, -0.806142556331864], [-0.6332288023222481, -0.8048506010977806], [-0.6414548793040808, -0.8034216431274505], [-0.649621400679697, -0.8018387323505161], [-0.6577128405379551, -0.8001465960242042], [-0.6657899503326201, -0.7983766343682175], [-0.6738473472635493, -0.7965135961253245], [-0.6818796485306, -0.7945422300382927], [-0.6898814713336296, -0.7924472848498914], [-0.6978474328724952, -0.7902135093028881], [-0.705772150347054, -0.7878256521400515], [-0.7136502409571629, -0.7852684621041498], [-0.7214763219026795, -0.7825266879379511], [-0.729245010383461, -0.7795850783842242], [-0.7371741520190594, -0.7763727548400132], [-0.7451167114515402, -0.7729720369383364], [-0.7530468422031762, -0.7693900412505872], [-0.7609386977962405, -0.7656338843481598], [-0.7687664317530056, -0.7617106828024488], [-0.7765041975957447, -0.757627553184848], [-0.784126148846731, -0.7533916120667515], [-0.7916064390282371, -0.7490099760195537], [-0.798919221662536, -0.7444897616146485], [-0.8060386502719007, -0.7398380854234303], [-0.8127699182792755, -0.7352274413641959], [-0.8193810695920581, -0.730514670960569], [-0.8258701385818331, -0.72568406430254], [-0.8322351596201856, -0.7207199114800982], [-0.8384741670787003, -0.7156065025832341], [-0.8445851953289617, -0.7103281277019373], [-0.8505662787425549, -0.7048690769261983], [-0.8564154516910647, -0.6992136403460067], [-0.8621307485460755, -0.6933461080513524], [-0.8677102036791724, -0.6872507701322255], [-0.8736083294666301, -0.6804316121079018], [-0.8794563780296921, -0.6733209577543956], [-0.8852111427752931, -0.6659495566280406], [-0.8908294171103671, -0.6583481582851698], [-0.8962679944418482, -0.6505475122821164], [-0.9014836681766705, -0.6425783681752137], [-0.9064332317217683, -0.6344714755207947], [-0.9110734784840757, -0.6262575838751926], [-0.9153612018705266, -0.6179674427947407], [-0.92261144218694, -0.6012431856460223], [-0.9254779639196815, -0.5926023019083269], [-0.9279402782890902, -0.5837682762383533], [-0.930085903097976, -0.5748002342517691], [-0.9320023561491493, -0.5657573015642419], [-0.9337771552454195, -0.5566986037914392], [-0.9354978181895968, -0.5476832665490287], [-0.9372518627844912, -0.5387704154526777], [-0.9391268068329128, -0.5300191761180538], [-0.9412101681376712, -0.5214886741608247], [-0.9433643058122061, -0.5138612040668833], [-0.9457091401476805, -0.5063628468735787], [-0.9481644598197503, -0.4989680793959872], [-0.9506500535040705, -0.4916513784491848], [-0.9530857098762964, -0.48438722084824765], [-0.9553912176120833, -0.4771500834082519], [-0.9574863653870865, -0.46991444294427354], [-0.9592909418769613, -0.46265477627138885], [-0.9607247357573627, -0.45534556020467376], [-0.9617075357039462, -0.4479612715592045], [-0.9623686011874633, -0.440579400872707], [-0.9628800922309001, -0.43311118935580606], [-0.96319611775992, -0.425587170453014], [-0.9632707867001853, -0.4180378776088429], [-0.9630582079773592, -0.41049384426780555], [-0.9625124905171049, -0.40298560387441396], [-0.961587743245085, -0.39554368987318045], [-0.9602380750869628, -0.38819863570861757], [-0.9584175949684006, -0.3809809748252374], [-0.9560804118150623, -0.3739212406675526], [-0.9528896862835199, -0.3664019767229252], [-0.9490607047662515, -0.3590461260336636], [-0.9446577929292665, -0.3518279266031914], [-0.9397452764385736, -0.3447216164349317], [-0.9343874809601833, -0.3377014335323079], [-0.9286487321601038, -0.3307416158987432], [-0.9225933557043448, -0.3238164015376609], [-0.9162856772589154, -0.3169000284524842], [-0.9097900224898254, -0.3099667346466365], [-0.8947332421015366, -0.29391820991056694], [-0.8857450636048273, -0.2840622017856731], [-0.876266845062081, -0.27376966653847634], [-0.8663592499624231, -0.2633875369585936], [-0.8560829417949787, -0.25326274583564157], [-0.8454985840488727, -0.24374222595923717], [-0.8346668402132307, -0.23517291011899716], [-0.8236483737771779, -0.22790173110453843], [-0.8125038482298392, -0.22227562170547774], [-0.8012939270603403, -0.21864151471143192]], [[-0.8012939270603403, -0.21864151471143192], [-0.7901677741142137, -0.2169773926149335], [-0.7783196903204856, -0.2167003071944073], [-0.7659786168166829, -0.2176755561941957], [-0.7533734947403321, -0.21976843735864116], [-0.7407332652289594, -0.22284424843208572], [-0.7282868694200919, -0.22676828715887204], [-0.7162632484512557, -0.2314058512833424], [-0.7048913434599773, -0.2366222385498391], [-0.6944000955837833, -0.2422827467027044], [-0.6850184459602005, -0.24825267348628077], [-0.6773731373012253, -0.25412248937837006], [-0.6702077452167592, -0.260711601204225], [-0.6635169250605107, -0.2679288969758287], [-0.6572953321861884, -0.2756832647051643], [-0.6515376219475006, -0.28388359240421496], [-0.6462384496981557, -0.2924387680849638], [-0.6413924707918623, -0.30125767975939377], [-0.6369943405823286, -0.31024921543948825], [-0.6330387144232634, -0.3193222631372302], [-0.6295202476683748, -0.32838571086460283], [-0.6263816691364539, -0.3380073545188618], [-0.6238057550146734, -0.34805089520072774], [-0.6217594459432303, -0.35842946296522626], [-0.6202096825623221, -0.36905618786738315], [-0.6191234055121464, -0.37984419996222407], [-0.6184675554329004, -0.39070662930477484], [-0.6182090729647818, -0.4015566059500611], [-0.6183148987479878, -0.4123072599531086], [-0.618751973422716, -0.422871721368943], [-0.6204801970443, -0.44299989046936245], [-0.6217855380355962, -0.4529379511278038], [-0.6234188931646396, -0.4629058620344124], [-0.6253958949930176, -0.4728321829956866], [-0.6277321760823179, -0.4826454738181248], [-0.6304433689941278, -0.4922742943082251], [-0.6335451062900349, -0.5016472042724859], [-0.6370530205316267, -0.5106927635174057], [-0.6409827442804905, -0.5193395318494823], [-0.645349910098214, -0.5275160690752148], [-0.6498710559889351, -0.5348356177141784], [-0.6548109626551029, -0.5419405154320284], [-0.6601410605992191, -0.5488085223758549], [-0.6658327803237858, -0.5554173986927482], [-0.6718575523313051, -0.5617449045297982], [-0.6781868071242789, -0.5677688000340955], [-0.6847919752052092, -0.5734668453527297], [-0.6916444870765981, -0.5788168006327914], [-0.6987157732409475, -0.5837964260213705], [-0.7059772642007597, -0.5883834816655573], [-0.7139478067610384, -0.5927930684312224], [-0.7223018961337374, -0.5967710597200567], [-0.7309981202786091, -0.600339339143234], [-0.7399950671554067, -0.6035197903119284], [-0.749251324723883, -0.606334296837314], [-0.7587254809437907, -0.6088047423305645], [-0.7683761237748823, -0.6109530104028542], [-0.7781618411769108, -0.6128009846653569], [-0.7880412211096288, -0.6143705487292468], [-0.7979728515327895, -0.6156835862056975], [-0.80940200582442, -0.61687063276087], [-0.8212511706165229, -0.6177317453261199], [-0.833421081978412, -0.6182397970649877], [-0.8458124759794018, -0.618367661141014], [-0.8583260886888067, -0.6180882107177395], [-0.8708626561759406, -0.6173743189587046], [-0.8833229145101184, -0.61619885902745], [-0.8956075997606541, -0.6145347040875159], [-0.9076174479968616, -0.6123547273024431], [-0.9305366621009674, -0.6064050911630905], [-0.9418175944587227, -0.6026657461536625], [-0.9530376112835127, -0.598433280422048], [-0.9641383314975285, -0.5937272075828066], [-0.9750613740229619, -0.5885670412504982], [-0.9857483577820034, -0.5829722950396825], [-0.9961409016968448, -0.5769624825649194], [-1.0061806246896774, -0.5705571174407685], [-1.0158091456826925, -0.5637757132817897], [-1.0249680835980808, -0.5566377837025427], [-1.0337264290075612, -0.5490587363602615], [-1.0422141622979157, -0.5409464690097372], [-1.0504050255142627, -0.5323579592224217], [-1.05827276070172, -0.5233501845697663], [-1.0657911099054056, -0.5139801226232232], [-1.0729338151704375, -0.5043047509542437], [-1.0796746185419335, -0.49438104713427955], [-1.0859872620650115, -0.4842659887347823], [-1.0918454877847896, -0.4740165533272038], [-1.0972230377463859, -0.46368971848299556], [-1.1021367360841412, -0.4531534652309405], [-1.1066075475677895, -0.4423059607844156], [-1.1106448467907781, -0.4311901046396938], [-1.1142580083465554, -0.4198487962930478], [-1.1174564068285684, -0.40832493524075053], [-1.1202494168302657, -0.39666142097907486], [-1.1226464129450946, -0.3849011530042935], [-1.1246567697665033, -0.3730870308126795], [-1.1262898618879396, -0.3612619539005057], [-1.1275550639028504, -0.34946882176404487], [-1.1285047476784373, -0.3372596731962672], [-1.1291062844328699, -0.32485119350738684], [-1.1293323799639658, -0.31229794756936907], [-1.1291557400695438, -0.2996545002541791], [-1.1285490705474222, -0.2869754164337822], [-1.1274850771954195, -0.2743152609801438], [-1.1259364658113538, -0.26172859876522914], [-1.123875942193043, -0.24926999466100344], [-1.1212762121383069, -0.23699401353943195], [-1.1181099814449627, -0.22495522027248016], [-1.1142523657407175, -0.21263720341936068], [-1.1098111709105345, -0.20023279606537506], [-1.104808379377951, -0.18782886980231597], [-1.0992659735665045, -0.17551229622197612], [-1.0932059358997326, -0.16336994691614826], [-1.086650248801174, -0.15148869347662497], [-1.0796208946943646, -0.13995540749519908], [-1.0721398560028421, -0.12885696056366314], [-1.0642291151501457, -0.11828022427380994], [-1.047042022162401, -0.09884575103228968], [-1.03751958650242, -0.08972990239421601], [-1.0274268806506313, -0.08098822679696183], [-1.0168474376777952, -0.07264442673427798], [-1.005864790654674, -0.06472220469991515], [-0.9945624726520295, -0.057245263187624136], [-0.9830240167406228, -0.05023730469115568], [-0.9713329559912154, -0.04372203170426059], [-0.9595728234745693, -0.03772314672068958], [-0.9478271522614459, -0.032264352234193446], [-0.9362359451544788, -0.02739583817661604], [-0.9243601191359162, -0.022924686353894223], [-0.9122479438167964, -0.018878623605775302], [-0.8999476888081589, -0.015285376772006566], [-0.8875076237210424, -0.012172672692335306], [-0.874976018166486, -0.00956823820650882], [-0.8624011417555286, -0.007499800154274388], [-0.8498312640992093, -0.005995085375379307], [-0.8373146548085669, -0.005081820709570866], [-0.8248995834946408, -0.004787732996596359], [-0.812366674175458, -0.0051385155165400214], [-0.7997356496472805, -0.006121776201911396], [-0.7870437105970715, -0.007708854701078726], [-0.7743280577117955, -0.009871090662410284], [-0.7616258916784162, -0.01257982373427432], [-0.7489744131838981, -0.015806393565039087], [-0.7364108229152049, -0.019522139803072852], [-0.7239723215593006, -0.023698402096743874], [-0.7116961098031498, -0.028306520094420397], [-0.6996193883337156, -0.033317833444470674], [-0.6869100351530382, -0.039278240301619784], [-0.6743536031835425, -0.045977728228650046], [-0.6619397371015746, -0.0533297357675218], [-0.6496580815834814, -0.0612477014601954], [-0.6374982813056085, -0.06964506384863117], [-0.6254499809443026, -0.07843526147478946], [-0.6135028251759099, -0.0875317328806306], [-0.6016464586767767, -0.09684791660811493], [-0.5898705261232493, -0.1062972511992028], [-0.565954440830849, -0.12624864310794043], [-0.554003332460888, -0.1373979971791101], [-0.5422455801219364, -0.14906330138295681], [-0.5306154168541399, -0.16106661969307393], [-0.5190470756976444, -0.17323001608305472], [-0.5074747896925955, -0.18537555452649257], [-0.49583279187913876, -0.19732529899698084], [-0.4840553152974199, -0.20890131346811275], [-0.47207659298758475, -0.21992566191348162], [-0.4598308579897788, -0.23022040830668092], [-0.44817761230961833, -0.23953389462135935], [-0.43644616657463586, -0.24889003202426935], [-0.42462732664062275, -0.25815228922241323], [-0.41271189836336974, -0.26718413492279325], [-0.4006906875986683, -0.27584903783241166], [-0.38855450020230964, -0.2840104666582709], [-0.37629414203008504, -0.2915318901073732], [-0.36390041893778546, -0.2982767768867208], [-0.35136413678120226, -0.304108595703316], [-0.3386761014161267, -0.3088908152641612], [-0.3266412543903841, -0.3124383818466847], [-0.3142779747258383, -0.3152886730105437], [-0.30167899341599486, -0.3174710805377182], [-0.2889370414543595, -0.31901499621018903], [-0.27614484983443766, -0.3199498118099364], [-0.2633951495497348, -0.3203049191189409], [-0.2507806715937565, -0.3201097099191829], [-0.2383941469600084, -0.31939357599264295], [-0.22632830664199596, -0.3181859091213015], [-0.20416972912035966, -0.3145545509599918], [-0.1936022542711078, -0.3121342698121446], [-0.18307042056522166, -0.30926147817092536], [-0.17267119148245366, -0.30594239656366234], [-0.16250153050255634, -0.3021832455176837], [-0.15265840110528223, -0.2979902455603175], [-0.14323876677038383, -0.2933696172188921], [-0.13433959097761355, -0.2883275810207354], [-0.12605783720672395, -0.28287035749317574], [-0.11849046893746754, -0.2770041671635412], [-0.11214713888318567, -0.2712542448495284], [-0.10612332260726332, -0.2650206551756423], [-0.10045320215174114, -0.2583622327959039], [-0.09517095955865978, -0.25133781236433456], [-0.09031077687005998, -0.2440062285349552], [-0.08590683612798236, -0.2364263159617872], [-0.08199331937446756, -0.22865690929885144], [-0.07860440865155631, -0.2207568432001693], [-0.07577428600128919, -0.21278495231976172], [-0.07353713346570692, -0.20480007131165], [-0.0719103542629153, -0.19641399737280874], [-0.07097121273916746, -0.18774314387684768], [-0.07065919987946584, -0.17884098639489945], [-0.07091380666881285, -0.16976100049809645], [-0.07167452409221092, -0.16055666175757105], [-0.07288084313466239, -0.15128144574445573], [-0.07447225478116976, -0.14198882802988283], [-0.07638825001673534, -0.13273228418498484], [-0.07856831982636163, -0.12356528978089419], [-0.08095195519505095, -0.11454132038874329], [-0.08390456902811749, -0.10478581778507617], [-0.0873725515988982, -0.09496601175500781], [-0.0913095781555792, -0.08511870016263703], [-0.09566932394634667, -0.07528068087206277], [-0.10040546421938679, -0.06548875174738389], [-0.1054716742228857, -0.055779710652699294], [-0.11082162920502958, -0.04619035545210786], [-0.11640900441400459, -0.036757484009708435], [-0.12218747509799696, -0.027517894189599997], [-0.13437071747523127, -0.009441921199590957], [-0.1409330831351948, -0.00040654508028649763], [-0.14778110402842615, 0.008546689674906092], [-0.15489807069826816, 0.017366728238860873], [-0.1622672736880636, 0.026002515784451875], [-0.1698720035411553, 0.03440299748455314], [-0.1776955508008861, 0.04251711851203871], [-0.18572120601059874, 0.05029382403978265], [-0.19393225971363612, 0.05768205924065897], [-0.20231200245334105, 0.06463076928754176], [-0.2106430011647633, 0.07088683842664024], [-0.21924873784936671, 0.07670831282315647], [-0.22809475113201666, 0.08215296085178832], [-0.23714657963757854, 0.08727855088723382], [-0.2463697619909176, 0.09214285130419089], [-0.2557298368168993, 0.09680363047735754], [-0.26519234274038883, 0.10131865678143169], [-0.2747228183862518, 0.10574569859111135], [-0.2842868023793532, 0.11014252428109442], [-0.2938498333445587, 0.11456690222607895], [-0.30375482021694344, 0.11899782657543813], [-0.3138435411537336, 0.12318260736542971], [-0.3240730954814508, 0.12717835910670255], [-0.33440058252661653, 0.13104219630990543], [-0.34478310161575243, 0.13483123348568726], [-0.35517775207538005, 0.13860258514469687], [-0.3655416332320208, 0.14241336579758304], [-0.3758318444121964, 0.14632068995499464], [-0.3860054849424283, 0.1503816721275805], [-0.40575925738060337, 0.15898127076646662], [-0.41552401163917013, 0.16336053806113365], [-0.42527873364114294, 0.1678010491353923], [-0.43498824010272685, 0.1723126244146445], [-0.4446173477401265, 0.1769050843242921], [-0.4541308732695464, 0.18158824928973688], [-0.4634936334071913, 0.18637193973638075], [-0.472670444869266, 0.19126597608962542], [-0.4816261243719751, 0.19628017877487292], [-0.49032548863152325, 0.20142436821752488], [-0.4980995470123187, 0.20619934147691288], [-0.5057513279864099, 0.2110029982930275], [-0.5132707253397083, 0.2158614635182865], [-0.5206476328581258, 0.22080086200510748], [-0.527871944327574, 0.22584731860590831], [-0.5349335535339648, 0.2310269581731066], [-0.5418223542632098, 0.23636590555912018], [-0.5485282403012206, 0.24189028561636666], [-0.555041105433909, 0.24762622319726374], [-0.5613508434471869, 0.25359984315422923], [-0.5674723021616354, 0.2597696113585492], [-0.5734700306049315, 0.26612967774732976], [-0.579320830667621, 0.2726735134420375], [-0.5850015042402484, 0.2793945895641392], [-0.5904888532133594, 0.2862863772351014], [-0.5957596794774986, 0.29334234757639077], [-0.6007907849232113, 0.3005559717094738], [-0.6055589714410425, 0.30792072075581733], [-0.6100410409215373, 0.31543006583688765], [-0.6142137952552409, 0.3230774780741517], [-0.6181457385763142, 0.3310593180368787], [-0.6217622978599857, 0.33923474068567905], [-0.6250845154117013, 0.3475893401152227], [-0.6281334335369066, 0.3561087104201794], [-0.6309300945410474, 0.36477844569521917], [-0.6334955407295693, 0.37358414003501184], [-0.6358508144079178, 0.38251138753422714], [-0.6380169578815391, 0.3915457822875352], [-0.6400150134558783, 0.4006729183896058], [-0.6418660234363815, 0.40987838993510867], [-0.6437340912495619, 0.42000104486145495], [-0.6454484738010914, 0.43032243281130006], [-0.6469763042246054, 0.44081373369490395], [-0.6482847156537397, 0.4514461274225267], [-0.6493408412221295, 0.4621907939044283], [-0.6501118140634101, 0.47301891305086896], [-0.650564767311217, 0.4839016647721083], [-0.6506668340991857, 0.49481022897840654], [-0.6503851475609511, 0.5057157855800236], [-0.6484898964875928, 0.5282197722322056], [-0.6468621759958797, 0.5400224571155465], [-0.6448238647487868, 0.5519408049266381], [-0.6423951481400915, 0.5639180514548765], [-0.6395962115635709, 0.5758974324896579], [-0.6364472404130017, 0.5878221838203779], [-0.6329684200821613, 0.5996355412364325], [-0.6291799359648269, 0.6112807405272178], [-0.625101973454775, 0.6227010174821298], [-0.6207547179457835, 0.6338396078905645], [-0.6161648385256397, 0.6445981905481712], [-0.6112198997015618, 0.6552481981265208], [-0.6059406667233492, 0.6657741822616556], [-0.6003479048408008, 0.6761606945896189], [-0.5944623793037159, 0.6863922867464537], [-0.5883048553618941, 0.6964535103682029], [-0.5818960982651341, 0.7063289170909096], [-0.5752568732632352, 0.7160030585506165], [-0.5684079456059967, 0.7254604863833668], [-0.5613700805432177, 0.7346857522252035], [-0.554120029158733, 0.7436762374693264], [-0.5465467093873371, 0.7525459629361995], [-0.5386883417002969, 0.7612638024126217], [-0.5305831465688792, 0.7697986296853935], [-0.5222693444643509, 0.7781193185413136], [-0.5137851558579788, 0.7861947427671822], [-0.5051688012210297, 0.7939937761497986], [-0.49645850102477046, 0.8014852924759625], [-0.4876924757404679, 0.8086381655324731], [-0.47890894583938903, 0.8154212691061304], [-0.47076187798649666, 0.8213538966709667], [-0.4625116929063125, 0.8270116814065961], [-0.4541637254412495, 0.8324041848685232], [-0.44572331043372115, 0.8375409686122528], [-0.43719578272614057, 0.8424315941932892], [-0.4285864771609213, 0.8470856231671373], [-0.41990072858047645, 0.8515126170893015], [-0.41114387182721923, 0.8557221375152865], [-0.4023212417435631, 0.8597237460005968], [-0.39343817317192115, 0.8635270041007373], [-0.3846421410306865, 0.8670896319630534], [-0.37576380547979005, 0.8704824187204574], [-0.3668083025454868, 0.8736869153273514], [-0.3577807682540314, 0.8766846727381372], [-0.3486863386316784, 0.8794572419072162], [-0.3395301497046825, 0.8819861737889902], [-0.33031733749929837, 0.8842530193378607], [-0.3210530380417806, 0.8862393295082298], [-0.31174238735838405, 0.8879266552544989], [-0.3023905214753633, 0.8892965475310697], [-0.29275595974850915, 0.8903322461566101], [-0.2829781590355842, 0.8910052836411663], [-0.2730948253978457, 0.8913489412049576], [-0.26314366489655094, 0.8913965000682043], [-0.25316238359295706, 0.8911812414511253], [-0.24318868754832132, 0.8907364465739409], [-0.23326028282390104, 0.8900953966568703], [-0.22341487548095332, 0.8892913729201332], [-0.2136901715807355, 0.8883576565839494], [-0.20412387718450478, 0.887327528868538], [-0.19516648445798593, 0.8862223823141961], [-0.18628625189236814, 0.8849398704933376], [-0.17747733426848444, 0.883488723230387], [-0.1687338863671679, 0.8818776703497692], [-0.16005006296925173, 0.8801154416759092], [-0.151420018855569, 0.8782107670332318], [-0.14283790880695277, 0.8761723762461615], [-0.13429788760423625, 0.8740089991391233], [-0.12579411002825241, 0.8717293655365423], [-0.1173207308598345, 0.8693422052628431], [-0.10895494413946218, 0.8668578526977779], [-0.10064321547105379, 0.8642439471190603], [-0.09238095786310213, 0.8615020476659248], [-0.08416358432410015, 0.8586337134776072], [-0.07598650786254062, 0.8556405036933423], [-0.0678451414869164, 0.8525239774523654], [-0.05973489820572035, 0.8492856938939117], [-0.05165119102744534, 0.8459272121572167], [-0.04358943296058425, 0.8424500913815152], [-0.035545037013629883, 0.8388558907060425], [-0.027301568548126404, 0.8350139022898365], [-0.019099133731503126, 0.831009769100758], [-0.0109328678242186, 0.8268582637762352], [-0.002797906086731361, 0.8225741589536967], [0.005310616220500023, 0.8181722272705709], [0.013397563837017016, 0.8136672413642865], [0.021467801502361054, 0.809073973872272], [0.029526193956073643, 0.8044071974319559], [0.03757760593769617, 0.7996816846807666], [0.04562690218677012, 0.7949122082561325], [0.05400406801509682, 0.7899692583518533], [0.06249401875775937, 0.7849982391401114], [0.0710422784173749, 0.779975422091122], [0.07959437099656066, 0.7748770786751016], [0.08809582049793385, 0.7696794803622649], [0.09649215092411163, 0.764358898622828], [0.10472888627771126, 0.7588916049270062], [0.11275155056134994, 0.7532538707450155], [0.12050566777764483, 0.7474219675470711], [0.13469523433186434, 0.7352899535316723], [0.14114495183674713, 0.7288827364998779], [0.14734152324521202, 0.7222261596957783], [0.1533405573586094, 0.7153958671071465], [0.15919766297828986, 0.7084675027217557], [0.16496844890560391, 0.7015167105273784], [0.1707085239419019, 0.6946191345117871], [0.17647349688853436, 0.6878504186627552], [0.18231897654685184, 0.6812862069680549], [0.18830057171820475, 0.6750021434154596], [0.19393769521023282, 0.669423700183885], [0.1996063127318945, 0.663998840619815], [0.20529526344320312, 0.6586998116519195], [0.21099338650417207, 0.6534988602088694], [0.21668952107481465, 0.6483682332193348], [0.22237250631514427, 0.6432801776119863], [0.2280311813851741, 0.6382069403154944], [0.23365438544491765, 0.6331207682585293], [0.2392309576543882, 0.6279939083697613], [0.2447497371735991, 0.6227986075778613], [0.25007664048252953, 0.6176932830880696], [0.2553728106350564, 0.612581160311054], [0.26063851553803596, 0.6074636557337943], [0.26587402309832436, 0.6023421858432696], [0.2710796012227781, 0.5972181671264599], [0.2762555178182533, 0.5920930160703446], [0.2814020407916063, 0.5869681491619029], [0.2865194380496933, 0.5818449828881146], [0.29160797749937073, 0.5767249337359591], [0.2966679270474948, 0.571609418192416], [0.3015453646881245, 0.566663766133229], [0.30638189178459313, 0.561748305710402], [0.31118323452531094, 0.5568505941236922], [0.31595511909868823, 0.5519581885728568], [0.32070327169313506, 0.5470586462576534], [0.32543341849706164, 0.5421395243778392], [0.3301512856988783, 0.5371883801331714], [0.3348625994869951, 0.5321927707234072], [0.3395730860498223, 0.5271402533483042], [0.34428847157577014, 0.5220183852076193], [0.34917012332612596, 0.5166680249517074], [0.3540402499483989, 0.5112987987427802], [0.35889990134161853, 0.5059002608901736], [0.3637501274048142, 0.5004619657032237], [0.3685919780370155, 0.49497346749126614], [0.3734265031372519, 0.48942432056363727], [0.37825475260455294, 0.48380407922967306], [0.3830777763379482, 0.4781022977987091], [0.387896624236467, 0.47230853058008176], [0.3927123461991391, 0.46641233188312675], [0.3979060525820984, 0.45990495571778556], [0.40308358681055334, 0.4532589751294904], [0.4082490888384747, 0.44649471924493844], [0.4134066986198328, 0.4396325171908263], [0.418560556108598, 0.43269269809385097], [0.4237148012587406, 0.4256955910807092], [0.428873574024231, 0.41866152527809786], [0.4340410143590396, 0.41161082981271396], [0.4392212622171368, 0.40456383381125405], [0.44975108376991313, 0.39025218651029603], [0.4550602367160911, 0.3828120924821626], [0.4603592719955576, 0.37527489128358715], [0.4656615452128439, 0.3676948898821427], [0.47098041197248075, 0.36012639524540174], [0.4763292278789992, 0.35262371434093664], [0.48172134853693005, 0.34524115413632017], [0.4871701295508043, 0.3380330215991247], [0.49268892652515284, 0.3310536236969231], [0.49829109506450686, 0.3243572673972877], [0.5034148796965817, 0.31846099238620346], [0.5085122500804009, 0.31268728977335747], [0.5136131059004058, 0.3070392596056107], [0.5187473468410377, 0.30152000192982353], [0.5239448725867384, 0.29613261679285685], [0.5292355828219488, 0.29088020424157135], [0.534649377231111, 0.28576586432282763], [0.5402161554986656, 0.28079269708348653], [0.5459658173090547, 0.27596380257040865], [0.5519282623467195, 0.2712822808304547], [0.5583537230899893, 0.266598138318605], [0.5649745115792999, 0.262114059937298], [0.5717732113256307, 0.2578092652424363], [0.5787324058399611, 0.25366297378992253], [0.5858346786332702, 0.24965440513565917], [0.5930626132165371, 0.24576277883554898], [0.6003987931007412, 0.24196731444549446], [0.6078258017968617, 0.23824723152139832], [0.615326222815878, 0.2345817496191631], [0.6228826396687692, 0.23095008829469144], [0.631059991067487, 0.22718581626445378], [0.6394198781702535, 0.22359000959981978], [0.6479310969482396, 0.22013052288212753], [0.6565624433726159, 0.2167752106927155], [0.6652827134145536, 0.21349192761292163], [0.6740607030452228, 0.21024852822408419], [0.6828652082357947, 0.2070128671075414], [0.6916650249574399, 0.20375279884463143], [0.7004289491813291, 0.20043617801669253], [0.7178996668615785, 0.19353320413962982], [0.7267113583592786, 0.190035140095494], [0.7355471546102712, 0.1865308412983528], [0.7443933588530935, 0.18301448197390371], [0.7532362743262835, 0.17948023634784427], [0.7620622042683787, 0.1759222786458719], [0.7708574519179167, 0.17233478309368405], [0.7796083205134352, 0.1687119239169783], [0.7883011132934717, 0.16504787534145213], [0.7969221334965639, 0.161336811592803], [0.8052804294881047, 0.15771430209064052], [0.8136068612578511, 0.15412170176187517], [0.8218988361106365, 0.1505325522260747], [0.8301537613512954, 0.14692039510280702], [0.8383690442846615, 0.14325877201163995], [0.8465420922155689, 0.1395212245721413], [0.8546703124488513, 0.135681294403879], [0.8627511122893431, 0.13171252312642087], [0.8707818990418777, 0.1275884523593347], [0.8787600800112896, 0.12328262372218843], [0.8868604374618938, 0.11872017999467936], [0.8949403182705722, 0.11402002528534946], [0.9029877569531198, 0.10918770786381259], [0.9109907880253305, 0.10422877599968267], [0.9189374460029991, 0.09914877796257365], [0.92681576540192, 0.09395326202209942], [0.9346137807378878, 0.08864777644787386], [0.9423195265266968, 0.08323786950951091], [0.9499210372841416, 0.07772908947662445], [0.964770345044542, 0.06645723074499686], [0.9720956910462679, 0.06067322083415153], [0.9793615915867333, 0.054778949961754614], [0.9865472527214763, 0.04877841320326824], [0.9936318805060356, 0.04267560563415468], [1.0005946809959494, 0.03647452232987605], [1.0074148602467563, 0.030179158365894597], [1.014071624313995, 0.023793508817672435], [1.0205441792532033, 0.017321568760671792], [1.0268117311199203, 0.010767333270354878], [1.0327244948103682, 0.0044207443620677845], [1.0386288714449834, -0.0019934298368210405], [1.0444669441826666, -0.00848223748039903], [1.0501807961823204, -0.015052726722753621], [1.055712510602846, -0.021711945717972244], [1.0610041706031454, -0.028466942620142377], [1.0659978593421198, -0.035324765583351445], [1.0706356599786713, -0.04229246276168685], [1.0748596556717014, -0.04937708230923608], [1.078611929580112, -0.05658567238008657], [1.0817213943141826, -0.06351615122423404], [1.0844724854351167, -0.07058219399661955], [1.086890569532188, -0.07776666377542399], [1.0890010131946708, -0.08505242363882828], [1.0908291830118384, -0.09242233666501319], [1.0924004455729652, -0.09985926593215971], [1.093740167467325, -0.10734607451844863], [1.0948737152841916, -0.11486562550206086], [1.0958264556128392, -0.12240078196117729], [1.0966237550425415, -0.1299344069739788], [1.0972157419008866, -0.13768258577173195], [1.0975190957606002, -0.14550433479962635], [1.0975610930747781, -0.15338539992362665], [1.097369010296517, -0.1613115270096973], [1.0969701238789125, -0.16926846192380296], [1.0963917102750607, -0.17724195053190817], [1.0956610459380578, -0.18521773869997757], [1.094805407321, -0.19318157229397565], [1.0938520708769826, -0.20111919717986698], [1.0928283130591026, -0.20901635922361622], [1.0917297223963927, -0.2170269517697786], [1.090546807502968, -0.22508582733541382], [1.089256687848259, -0.23316912216596417], [1.0878364829016978, -0.24125297250687222], [1.0862633121327143, -0.2493135146035802], [1.0845142950107411, -0.25732688470153064], [1.0825665510052083, -0.265269219046166], [1.0803971995855481, -0.2731166538829287], [1.077983360221191, -0.28084532545726104], [1.0753021523815685, -0.28843137001460556], [1.0723822303856647, -0.2958675621154647], [1.0692309509830518, -0.30326269793713884], [1.0658571348488384, -0.31059766898427044], [1.0622696026581342, -0.3178533667615019], [1.058477175086049, -0.32501068277347545], [1.0544886728076919, -0.33205050852483375], [1.0503129164981733, -0.3389537355202192], [1.0459587268326018, -0.34570125526427403], [1.0414349244860872, -0.3522739592616409], [1.036750330133739, -0.3586527390169621], [1.0319444088862177, -0.36479872430898547], [1.02694422593175, -0.3708250962344464], [1.021757112627932, -0.3767206043226152], [1.0163904003323587, -0.3824739981027627], [1.0108514204026262, -0.3880740271041593], [1.0051475041963296, -0.3935094408560755], [0.9992859830710644, -0.3987689888877817], [0.9932741883844263, -0.4038414207285487], [0.9871194514940105, -0.4087154859076467], [0.9808291037574128, -0.4133799339543465], [0.9742142431014135, -0.41793320892424324], [0.9673843499410897, -0.4222795381763788], [0.9603631370576393, -0.42642543276928613], [0.953174317232259, -0.4303774037614978], [0.9458416032461467, -0.43414196221154716], [0.9383887078804991, -0.43772561917796676], [0.9308393439165137, -0.4411348857192895], [0.923217224135388, -0.4443762728940483], [0.9155460613183187, -0.4474562917607759], [0.9078495682465036, -0.45038145337800534], [0.8999414961190175, -0.45319201873331866], [0.8919406559825547, -0.4558103901125814], [0.8838507931073594, -0.4582430139628245], [0.8756756527636751, -0.46049633673107926], [0.867418980221746, -0.4625768048643767], [0.8590845207518161, -0.46449086480974816], [0.8506760196241293, -0.4662449630142246], [0.8421972221089297, -0.46784554592483724], [0.833651873476461, -0.46929905998861726], [0.8250437189969675, -0.47061195165259584], [0.815816365986442, -0.47181037654298874], [0.8064475045068358, -0.4727837684282371], [0.796963395056852, -0.47355375447720005], [0.7873902981351955, -0.4741419618587371], [0.7777544742405696, -0.47457001774170754], [0.7680821838716785, -0.47485954929497076], [0.7583996875272263, -0.475032183687386], [0.7487332457059166, -0.4751095480878128], [0.7391091189064538, -0.47511326966511036], [0.7200744018396429, -0.47496190845779324], [0.7105470849181871, -0.47477970318678353], [0.7009953392439296, -0.4745089576941049], [0.6914428871976255, -0.4741402698987534], [0.68191345116003, -0.47366423771972505], [0.6724307535118978, -0.4730714590760158], [0.6630185166339846, -0.47235253188662174], [0.653700462907045, -0.4714980540705388], [0.6445003147118346, -0.47049862354676314], [0.6354417944291082, -0.4693448382342906], [0.6270995845201361, -0.46818024861331775], [0.6187984126525181, -0.46696534305659], [0.6105527223732519, -0.4656725236809661], [0.6023769572293358, -0.4642741926033048], [0.5942855607677677, -0.46274275194046477], [0.5862929765355459, -0.46105060380930474], [0.5784136480796683, -0.45917015032668357], [0.5706620189471332, -0.45707379360945993], [0.5630525326849383, -0.45473393577449256], [0.5555996328400821, -0.4521229789386402], [0.5486526226974265, -0.4494352170260812], [0.5417976321562759, -0.44659112845728466], [0.5350426060350048, -0.4435780096902554], [0.5283954891519891, -0.44038315718299803], [0.5218642263256036, -0.4369938673935171], [0.5154567623742237, -0.43339743677981757], [0.5091810421162246, -0.4295811617999041], [0.5030450103699817, -0.4255323389117814], [0.4970566119538701, -0.4212382645734541], [0.4912237916862649, -0.416686235242927], [0.48526385224578916, -0.4115593332104745], [0.4794969865382529, -0.40608172989143176], [0.4739056794767439, -0.4002950492531808], [0.4684724159743502, -0.39424091526310334], [0.46317968094415995, -0.3879609518885815], [0.4580099592992613, -0.3814967830969971], [0.4529457359527421, -0.3748900328557321], [0.44796949581769047, -0.36818232513216836], [0.44306372380719433, -0.3614152838936878], [0.4382109048343419, -0.3546305331076724], [0.4332741092679486, -0.34736410343505], [0.42856751178504293, -0.3398315903997271], [0.4240367209948127, -0.3320928520333132], [0.41962734550644565, -0.32420774636741806], [0.41528499392912965, -0.31623613143365115], [0.41095527487205274, -0.30823786526362235], [0.40658379694440266, -0.3002728058889411], [0.4021161687553674, -0.29240081134121715], [0.3974979989141346, -0.28468173965206006], [0.38779711700768565, -0.269893397897004], [0.38285811475220427, -0.26255969268605256], [0.3778519575655724, -0.25522661739360986], [0.37277271374991394, -0.24794645619306074], [0.3676144516073534, -0.2407714932577899], [0.3623712394400148, -0.23375401276118224], [0.3570371455500225, -0.22694629887662243], [0.3516062382395004, -0.2204006357774953], [0.34607258581057293, -0.2141693076371856], [0.3404302565653642, -0.20830459862907813], [0.3353662037720316, -0.2033567931241834], [0.3302466796182168, -0.19854563412556325], [0.3250636785347688, -0.19389453038039095], [0.3198091949525361, -0.18942689063583967], [0.31447522330236755, -0.18516612363908252], [0.3090537580151117, -0.18113563813729283], [0.3035367935216172, -0.1773588428776438], [0.29791632425273284, -0.17385914660730856], [0.29218434463930726, -0.17065995807346038], [0.2863328491121893, -0.16778468602327243], [0.2804993749978804, -0.1654182491369896], [0.2744910457219392, -0.16350792662383448], [0.268342164532866, -0.16196676098566667], [0.2620870346791608, -0.16070779472434576], [0.25575995940932394, -0.15964407034173134], [0.24939524197185556, -0.15868863033968295], [0.24302718561525588, -0.1577545172200602], [0.23669009358802506, -0.15675477348472264], [0.23041826913866337, -0.15560244163552994], [0.22424601551567097, -0.1542105641743416], [0.21812227498118528, -0.152817519074387], [0.21183479743965244, -0.15160881215457145], [0.2054618669550361, -0.15049022221894348], [0.1990817675912998, -0.14936752807155163], [0.19277278341240722, -0.14814650851644456], [0.18661319848232183, -0.14673294235767081], [0.18068129686500722, -0.145032608399279], [0.17505536262442703, -0.14295128544531768], [0.16981367982454476, -0.14039475229983545], [0.16503453252932407, -0.13726878776688087], [0.1607002592747829, -0.13361470836488787], [0.15658455251860692, -0.1294548587313224], [0.15270919383775933, -0.12486178818404883], [0.14909596480920345, -0.11990804604093158], [0.14576664700990263, -0.11466618161983513], [0.14274302201682015, -0.10920874423862395], [0.1400468714069192, -0.10360828321516241], [0.13769997675716322, -0.09793734786731502], [0.13572411964451542, -0.09226848751294621], [0.13414108164593913, -0.08667425146992037], [0.133080460110509, -0.08097009041279574], [0.13262901336642974, -0.07511737222834187], [0.13267703698343544, -0.06913786796452177], [0.13311482653126008, -0.06305334866929828], [0.13383267757963785, -0.05688558539063435], [0.13472088569830284, -0.05065634917649295], [0.1356697464569891, -0.044387411074837], [0.13656955542543073, -0.038100542133629414], [0.13731060817336183, -0.031817513400833164], [0.13778320027051646, -0.025560095924411132], [0.138167289558488, -0.01905932917766702], [0.13865717294281252, -0.012539883920366614], [0.1392017130225522, -0.0059980686575202], [0.13974977239676942, 0.0005698081058619561], [0.14025021366452656, 0.007167437864769527], [0.1406518994248859, 0.01379851211419229], [0.14090369227690983, 0.02046672234911991], [0.1409544548196607, 0.027175760064542157], [0.14075304965220073, 0.033929316755448705], [0.14024833937359238, 0.040731083916829294], [0.13928443821871078, 0.04821841544594216], [0.13791572666751453, 0.0557723231053997], [0.1362217674936413, 0.06338448923847367], [0.1342821234707288, 0.07104659618843584], [0.13217635737241462, 0.07875032629855791], [0.12998403197233643, 0.08648736191211169], [0.12778471004413194, 0.09424938537236888], [0.1256579543614387, 0.10202807902260125], [0.12368332769789449, 0.10981512520608055], [0.12037292750491897, 0.12553271961402648], [0.11889843583778419, 0.13354433599892399], [0.11749730001821784, 0.141610838314544], [0.11614990223870524, 0.14970600945465956], [0.11483662469173156, 0.15780363231304367], [0.11353784956978213, 0.16587748978346945], [0.11223395906534217, 0.17390136475970985], [0.11090533537089699, 0.18184904013553793], [0.10953236067893178, 0.18969429880472666], [0.10809541718193189, 0.19741092366104912], [0.10685834991066454, 0.20451907710951125], [0.1058173587642397, 0.21166896595324242], [0.10488173424329121, 0.21881794665892546], [0.103960766848453, 0.22592337569324283], [0.10296374708035887, 0.2329426095228772], [0.1017999654396427, 0.23983300461451124], [0.1003787124269384, 0.24655191743482752], [0.09860927854287974, 0.25305670445050865], [0.09640095428810068, 0.2593047221282374], [0.09366303016323503, 0.2652533269346962], [0.09057462044141296, 0.27076241792536543], [0.08713195906412381, 0.27618988089278274], [0.08336209662031913, 0.2814922476845517], [0.07929208369895044, 0.28662605014827675], [0.07494897088896917, 0.29154782013156155], [0.07035980877932685, 0.2962140894820101], [0.06555164795897502, 0.3005813900472264], [0.06055153901686512, 0.3046062536748143], [0.0553865325419487, 0.3082452122123779], [0.05008367912317723, 0.3114547975075211], [0.044382463435128645, 0.31427195171348815], [0.038336010324336395, 0.3166313029409399], [0.03200137031219268, 0.3185807023500346], [0.02543559392008976, 0.32016800110093085], [0.018695731669419857, 0.3214410503537869], [0.011838834081575184, 0.3224477012687611], [0.004921951677947976, 0.3232358050060119], [-0.0019978650200695503, 0.3238532127256976], [-0.008863565491085159, 0.3243477755879769], [-0.015618099213706625, 0.3247673447530077], [-0.022402409623536467, 0.32494142224779066], [-0.02918349898583397, 0.3247141235875689], [-0.03597246686970089, 0.32417482725905056], [-0.04278041284423902, 0.32341291174894393], [-0.049618436478550125, 0.32251775554395695], [-0.05649763734173595, 0.3215787371307981], [-0.06342911500289833, 0.32068523499617535], [-0.07042396903113896, 0.31992662762679713], [-0.07749329899555966, 0.3193922935093716], [-0.0846482044652622, 0.3191716111306069], [-0.09256460910553418, 0.3192291178069596], [-0.1006060294940875, 0.31946153693505225], [-0.10874924786414672, 0.3198473766214389], [-0.11697104644893652, 0.3203651449726742], [-0.12524820748168142, 0.3209933500953122], [-0.13355751319560605, 0.3217105000959073], [-0.14187574582393497, 0.32249510308101365], [-0.15017968759989286, 0.3233256671571856], [-0.15844612075670425, 0.32418070043097746], [-0.17487914222856699, 0.3258422297349981], [-0.18321337493614176, 0.32658320463882046], [-0.19160590266159305, 0.32731115262246324], [-0.20000810241619554, 0.3280755905879793], [-0.20837135121122408, 0.3289260354374216], [-0.2166470260579535, 0.32991200407284293], [-0.22478650396765865, 0.33108301339629603], [-0.2327411619516142, 0.3324885803098338], [-0.24046237702109516, 0.33417822171550915], [-0.24790152618737618, 0.33620145451537486], [-0.2544475063855459, 0.3381622121080577], [-0.2611133327259527, 0.3401707769457851], [-0.2677909473548139, 0.34227997933632304], [-0.2743722924183465, 0.34454264958743747], [-0.28074931006276793, 0.3470116180068943], [-0.28681394243429537, 0.34973971490245925], [-0.29245813167914614, 0.3527797705818983], [-0.29757381994353727, 0.3561846153529773], [-0.30205294937368615, 0.3600070795234622], [-0.3057874621158099, 0.36429999340111885], [-0.30866915439045695, 0.3690297146946823], [-0.3108498602900392, 0.3742509539837654], [-0.31242668801509643, 0.3798963889365254], [-0.31349674576616826, 0.38589869722112], [-0.31415714174379405, 0.3921905565057068], [-0.31450498414851363, 0.39870464445844334], [-0.3146373811808665, 0.40537363874748733], [-0.31465144104139214, 0.4121302170409961], [-0.3146442719306304, 0.41890705700712755], [-0.31471298204912074, 0.425636836314039], [-0.31457796135407146, 0.43368776354350175], [-0.31392806283258495, 0.44192170964403305], [-0.3128924429905998, 0.45032704236794724], [-0.3116002583340544, 0.45889212946755875], [-0.3101806653688872, 0.4676053386951823], [-0.30876282060103644, 0.476455037803132], [-0.30747588053644076, 0.48542959454372236], [-0.3064490016810384, 0.49451737666926787], [-0.3058113405407678, 0.503706751932083], [-0.3056920536215675, 0.5129860880844822], [-0.305740515679988, 0.5243790611875732], [-0.30560092113707216, 0.5368608484041123], [-0.30547678588612825, 0.5500311455327597], [-0.3055716258204644, 0.5634896483721763], [-0.30608895683338866, 0.5768360527210223], [-0.3072322948182096, 0.5896700543779589], [-0.30920515566823514, 0.6015913491416459], [-0.31221105527677373, 0.6121996328107444], [-0.31645350953713347, 0.6210946011839148], [-0.32213603434262267, 0.6278759500598174]], [[-0.32213603434262267, 0.6278759500598174], [-0.32924246584717826, 0.6323708508399082], [-0.33799324262309216, 0.6353189656263849], [-0.3480603863364864, 0.6369227853799568], [-0.3591159186534829, 0.637384801061333], [-0.3708318612402037, 0.6369075036312226], [-0.38288023576277064, 0.635693384050335], [-0.39493306388730587, 0.633944933279379], [-0.40666236727993144, 0.631864642279064], [-0.4177401676067691, 0.6296550020100994], [-0.427838486533941, 0.6275185034331938], [-0.4361186947495453, 0.6254645590807398], [-0.4441607791686422, 0.6229448461215477], [-0.4519948510152555, 0.6200248562564492], [-0.4596510215134084, 0.6167700811862757], [-0.46715940188712474, 0.6132460126118584], [-0.47455010336042786, 0.6095181422340288], [-0.4818532371573411, 0.6056519617536181], [-0.48909891450188836, 0.6017129628714578], [-0.4963172466180926, 0.5977666372883792], [-0.5035383447299778, 0.5938784767052137], [-0.5105420827394851, 0.5899875515547582], [-0.5173813683911284, 0.58588362552639], [-0.5240988044509931, 0.5816188918970508], [-0.5307369936851644, 0.5772455439436832], [-0.5373385388597275, 0.572815774943229], [-0.5439460427407675, 0.5683817781726302], [-0.5506021080943697, 0.563995746908829], [-0.5573493376866194, 0.5597098744287672], [-0.5642303342836016, 0.5555763540093873], [-0.5712877006514014, 0.551647378927631], [-0.5787756111351162, 0.5477776665864504], [-0.5863783019608955, 0.5440540833959238], [-0.594082064128312, 0.540452158082651], [-0.6018731886369382, 0.5369474193732318], [-0.6097379664863463, 0.5335153959942658], [-0.6176626886761087, 0.5301316166723523], [-0.6256336462057979, 0.5267716101340915], [-0.633637130074986, 0.5234109051060827], [-0.6416594312832458, 0.5200250303149253], [-0.6580951538395688, 0.5130539829130413], [-0.6666476338155856, 0.5096149092365122], [-0.6752995873256842, 0.506234390994761], [-0.6840063209373497, 0.5028745257249168], [-0.6927231412180666, 0.4994974109641081], [-0.7014053547353198, 0.4960651442494639], [-0.7100082680565946, 0.49253982311811284], [-0.7184871877493755, 0.4888835451071836], [-0.726797420381147, 0.4850584077538053], [-0.7348942725193945, 0.48102650859510643], [-0.7424970753069804, 0.47704228378464797], [-0.7500545364772635, 0.4729994396886925], [-0.7575434309329225, 0.4688768338544628], [-0.7649405335766354, 0.46465332382918184], [-0.7722226193110804, 0.4603077671600724], [-0.7793664630389363, 0.4558190213943574], [-0.7863488396628813, 0.4511659440792597], [-0.7931465240855937, 0.4463273927620022], [-0.7997362912097519, 0.44128222498980785], [-0.8060949159380343, 0.43600929830989943], [-0.8120704440981419, 0.43059842430998047], [-0.8178011454444499, 0.42495258434326344], [-0.823319159425565, 0.4190990846408338], [-0.8286566254900943, 0.4130652314337768], [-0.8338456830866442, 0.4068783309531778], [-0.8389184716638216, 0.4005656894301223], [-0.8439071306702333, 0.3941546130956955], [-0.8488437995544859, 0.38767240818098275], [-0.8537606177651865, 0.38114638091706937], [-0.8586897247509417, 0.3746038375350409], [-0.8637496474648041, 0.3677711259047205], [-0.8687182472741072, 0.36080228670409525], [-0.8736059880904006, 0.35371897049541046], [-0.8784233338252334, 0.34654282784091167], [-0.883180748390155, 0.3392955093028441], [-0.8878886956967149, 0.33199866544345324], [-0.8925576396564621, 0.3246739468249845], [-0.8971980441809461, 0.3173430040096832], [-0.9018203731817165, 0.3100274875597948], [-0.9064350905703221, 0.30274904803756464], [-0.9109807751891695, 0.2955427668457983], [-0.9154610822925191, 0.2883294386701882], [-0.9198904897738294, 0.281106400831365], [-0.9242834755265594, 0.2738709906499596], [-0.9286545174441674, 0.26662054544660263], [-0.9330180934201118, 0.2593524025419246], [-0.9373886813478516, 0.25206389925655637], [-0.9417807591208451, 0.24475237291112842], [-0.9462088046325511, 0.23741516082627162], [-0.9506872957764281, 0.23004960032261662], [-0.9553686559672698, 0.22241038591516923], [-0.9600918131423816, 0.21474179939285787], [-0.9648464741461225, 0.20704630697794807], [-0.9696223458228511, 0.19932637489270566], [-0.9744091350169272, 0.19158446935939627], [-0.9791965485727094, 0.18382305660028558], [-0.9839742933345574, 0.17604460283763934], [-0.9887320761468295, 0.1682515742937231], [-0.9934596038538852, 0.1604464371908027], [-0.9981465833000835, 0.1526316577511438], [-1.002932024293112, 0.14479119186512213], [-1.0078656961498584, 0.1369774037538222], [-1.0128769120816437, 0.12917219194572743], [-1.0178949852997867, 0.12135745496932135], [-1.0228492290156086, 0.11351509135308734], [-1.0276689564404284, 0.10562699962550884], [-1.0322834807855665, 0.0976750783150693], [-1.0366221152623432, 0.08964122595025223], [-1.0406141730820777, 0.08150734105954094], [-1.0441889674560905, 0.073255322171419], [-1.0473448196943138, 0.06511464873602904], [-1.0502907299995137, 0.05689956476873663], [-1.053014026153292, 0.04861108536495828], [-1.0555020359372522, 0.0402502256201104], [-1.0577420871329957, 0.03181800062960943], [-1.0597215075221253, 0.023315425488871867], [-1.0614276248862433, 0.014743515293314087], [-1.062847767006952, 0.0061032851383525655], [-1.063969261665854, -0.0026042498805962434], [-1.0647794366445518, -0.011378074668115863], [-1.0652932974135974, -0.020826636176384812], [-1.0654671718726028, -0.030508158090937307], [-1.065311826639706, -0.040355683429972214], [-1.0648380283330452, -0.05030225521168846], [-1.0640565435707598, -0.06028091645428491], [-1.0629781389709885, -0.0702247101759605], [-1.0616135811518694, -0.08006667939491414], [-1.0599736367315409, -0.08973986712934469], [-1.0580690723281423, -0.09917731639745105], [-1.0536509431159229, -0.11656602097510321], [-1.051112263135431, -0.12471318009987148], [-1.0483114871666603, -0.13274540546653918], [-1.045265487757934, -0.1406545549499086], [-1.0419911374575759, -0.14843248642478207], [-1.0385053088139093, -0.1560710577659618], [-1.0348248743752588, -0.16356212684825022], [-1.0309667066899473, -0.17089755154644948], [-1.0269476783062987, -0.17806918973536193], [-1.0227846617726366, -0.1850688992897899], [-1.018636191861229, -0.1915861273313938], [-1.0143057002238658, -0.19790141528990013], [-1.0097989417327378, -0.20404104467548317], [-1.0051216712600362, -0.2100312969983174], [-1.0002796436779517, -0.21589845376857691], [-0.9952786138586754, -0.22166879649643612], [-0.9901243366743984, -0.22736860669206926], [-0.9848225669973115, -0.23302416586565067], [-0.9793790596996057, -0.23866175552735455], [-0.9737995696534723, -0.24430765718735525], [-0.9674958556385419, -0.25039283333044077], [-0.9609451926231931, -0.2563087385737826], [-0.9541769222122403, -0.2621007773339956], [-0.9472203860104977, -0.2678143540276948], [-0.9401049256227807, -0.27349487307149534], [-0.9328598826539033, -0.2791877388820121], [-0.9255145987086801, -0.28493835587585997], [-0.9180984153919264, -0.2907921284696542], [-0.9106406743084561, -0.2967944610800096], [-0.8946275591579835, -0.3104006775970515], [-0.8859873396631397, -0.31819641527366216], [-0.8772468875245935, -0.3262614627951793], [-0.8684030316883862, -0.3344793118034095], [-0.8594526011005589, -0.34273345394015897], [-0.8503924247071524, -0.35090738084723394], [-0.8412193314542082, -0.35888458416644087], [-0.8319301502877676, -0.36654855553958593], [-0.8225217101538712, -0.3737827866084756], [-0.8129908399985606, -0.3804707690149161], [-0.8037693451923036, -0.38651579965012706], [-0.7944098573668988, -0.3924510189456022], [-0.7849266891080356, -0.3982165574714054], [-0.7753341530014031, -0.4037525457976009], [-0.76564656163269, -0.40899911449425247], [-0.7558782275875854, -0.4138963941314243], [-0.7460434634517785, -0.4183845152791804], [-0.7361565818109581, -0.42240360850758457], [-0.7262318952508136, -0.42589380438670116], [-0.7162837163570339, -0.4287952334865939], [-0.7067248516094868, -0.43109348643899764], [-0.6969459719091555, -0.43306742753933103], [-0.6870195176028975, -0.43468355170913675], [-0.67701792903757, -0.4359083538699575], [-0.6670136465600305, -0.4367083289433361], [-0.6570791105171365, -0.43704997185081507], [-0.6472867612557454, -0.43689977751393727], [-0.6377090391227146, -0.43622424085424544], [-0.6284183844649016, -0.43498985679328217], [-0.6112059319041445, -0.43091482678682885], [-0.6027670840742214, -0.428171878916134], [-0.5943095141008488, -0.42495380224232], [-0.5859720419454805, -0.42128012236720125], [-0.5778934875695703, -0.4171703648925916], [-0.570212670934572, -0.4126440554203056], [-0.5630684120019398, -0.4077207195521574], [-0.5565995307331272, -0.402419882889961], [-0.5509448470895884, -0.396761071035531], [-0.546243181032777, -0.3907638095906815], [-0.5426562201502186, -0.38458447160333753], [-0.5398223602349316, -0.3778623050900358], [-0.5376645389131178, -0.37067997693097543], [-0.5361056938109796, -0.3631201540063554], [-0.5350687625547186, -0.3552655031963749], [-0.534476682770537, -0.3471986913812328], [-0.5342523920846369, -0.33900238544112826], [-0.5343188281232201, -0.3307592522562603], [-0.5345989285124888, -0.32255195870682807], [-0.5350156308786449, -0.31446317167303056], [-0.5359551871516709, -0.30535065933141736], [-0.5376385220754787, -0.29611134687088797], [-0.5399201183347785, -0.2867588506500383], [-0.5426544586142814, -0.2773067870274645], [-0.5456960255986978, -0.26776877236176255], [-0.5488993019727387, -0.25815842301152847], [-0.5521187704211145, -0.2484893553353583], [-0.5552089136285361, -0.23877518569184808], [-0.558024214279714, -0.22902953043959387], [-0.5604191550593594, -0.2192660059371917], [-0.5627323785143572, -0.20914441389574231], [-0.565194620800469, -0.19895075297062628], [-0.5677051105442128, -0.1886932414071615], [-0.5701630763721072, -0.178380097450666], [-0.5724677469106708, -0.16801953934645775], [-0.5745183507864221, -0.1576197853398547], [-0.5762141166258794, -0.14718905367617488], [-0.5774542730555615, -0.13673556260073624], [-0.5781380487019867, -0.12626753035885682], [-0.5775650285571172, -0.1047949920403818], [-0.5764735636284086, -0.0936062599259365], [-0.5749059419970391, -0.08229685358132906], [-0.5728778282545002, -0.07093664773536987], [-0.5704048869922833, -0.059595517116869424], [-0.5675027828018797, -0.04834333645463809], [-0.5641871802747812, -0.03724998047748629], [-0.5604737440024788, -0.02638532391422444], [-0.5563781385764641, -0.015819241493662956], [-0.5519160285882286, -0.005621607944612297], [-0.5470752690774436, 0.00411348308534902], [-0.5417289300443239, 0.013636986010370035], [-0.5359260132498453, 0.02295412965490139], [-0.5297155204549839, 0.03207014284339375], [-0.5231464534207161, 0.04099025440029775], [-0.5162678139080177, 0.04971969315006406], [-0.509128603677865, 0.05826368791714333], [-0.501777824491234, 0.06662746752598622], [-0.49426447810910074, 0.07481626080104337], [-0.48663756629244154, 0.08283529656676543], [-0.4785481971365053, 0.09085312200809786], [-0.4700538888679748, 0.0986403991150523], [-0.46122545848254065, 0.10621391581173632], [-0.45213372297589394, 0.11359046002225749], [-0.44284949934372536, 0.12078681967072337], [-0.43344360458172604, 0.1278197826812416], [-0.4239868556855868, 0.13470613697791978], [-0.41455006965099855, 0.14146267048486544], [-0.405204063473652, 0.14810617112618615], [-0.3875071716153462, 0.16066637223744637], [-0.37897806005859186, 0.1665317691289501], [-0.37043807735767603, 0.1722619674301677], [-0.36189298139129944, 0.17786931707076573], [-0.3533485300381629, 0.18336616798041114], [-0.3448104811769672, 0.18876487008877066], [-0.3362845926864133, 0.19407777332551107], [-0.3277766224452018, 0.19931722762029921], [-0.3192923283320335, 0.2044955829028018], [-0.31083746822560937, 0.2096251891026857], [-0.3027787226727384, 0.21429812271988], [-0.294633886072546, 0.21868818126887196], [-0.28644601967109634, 0.22288670758074275], [-0.27825818471445357, 0.22698504448657333], [-0.2701134424486818, 0.23107453481744483], [-0.26205485411984514, 0.2352465214044383], [-0.2541254809740078, 0.2395923470786347], [-0.24636838425723376, 0.24420335467111526], [-0.23882662521558728, 0.24917088701296086], [-0.23154326509513246, 0.2545862869352527], [-0.2243060523087168, 0.2605632875669364], [-0.21723271808712807, 0.2668518199436728], [-0.2103241470543611, 0.2734240798090409], [-0.20358122383441116, 0.28025226290661964], [-0.19700483305127334, 0.28730856497998825], [-0.19059585932894269, 0.29456518177272556], [-0.18435518729141429, 0.30199430902841073], [-0.17828370156268325, 0.30956814249062276], [-0.17238228676674475, 0.3172588779029407], [-0.16098673257458856, 0.33325864377995007], [-0.15557223731236886, 0.34180839367642507], [-0.1503773807416353, 0.3506162979945941], [-0.14537120186308847, 0.3596106940306826], [-0.1405227396774288, 0.3687199190809162], [-0.13580103318535688, 0.3778723104415204], [-0.13117512138757326, 0.38699620540872065], [-0.1266140432847785, 0.3960199412787425], [-0.12208683787767308, 0.4048718553478113], [-0.11756254416695756, 0.41348028491215266], [-0.11352989911383986, 0.42108410887956255], [-0.10960789906769808, 0.4286102975385073], [-0.10577540830381203, 0.4360654487771841], [-0.10201129109746154, 0.44345616048379], [-0.09829441172392642, 0.45078903054652186], [-0.0946036344584865, 0.458070656853577], [-0.09091782357642164, 0.4653076372931524], [-0.08721584335301164, 0.4725065697534451], [-0.08347655806353628, 0.4796740521226523], [-0.07967883198327548, 0.48681668228897096], [-0.07599982918259743, 0.49366564584685224], [-0.07233925012683401, 0.5004761462414269], [-0.06868557276242707, 0.5072486723348146], [-0.06502727503581848, 0.5139837129891354], [-0.06135283489345009, 0.520681757066509], [-0.057650730281763755, 0.527343293429055], [-0.05390943914720131, 0.5339688109388935], [-0.05011743943620465, 0.540558798458144], [-0.04626320909521559, 0.5471137448489267], [-0.04233522607067602, 0.5536341389733612], [-0.038402744414268594, 0.5600770411433496], [-0.03446768749625642, 0.5664979555597334], [-0.03051138817600611, 0.5728912487783941], [-0.026515179312884246, 0.5792512873552139], [-0.02246039376625743, 0.585572437846074], [-0.01832836439549226, 0.5918490668068566], [-0.014100424059955343, 0.5980755407934428], [-0.009757905619013265, 0.6042462263617149], [-0.005282141932032631, 0.6103554900675542], [-0.0006544658583800496, 0.6163976984668424], [0.00426835349335848, 0.6225481460895206], [0.009305867989694423, 0.6286002574376731], [0.014458482888467898, 0.6345715187093911], [0.019726603447518982, 0.6404794161027658], [0.02511063492468781, 0.6463414358158879], [0.03061098257781448, 0.6521750640468487], [0.0362280516647391, 0.6579977869937389], [0.04196224744330179, 0.6638270908546497], [0.04781397517134266, 0.6696804618276723], [0.053783640106701766, 0.6755753861108974], [0.060573520936330935, 0.6822222987468698], [0.06754442358197259, 0.688981217423491], [0.07468058414200723, 0.6958045369949575], [0.08196623871481531, 0.7026446523154659], [0.08938562339877734, 0.7094539582392123], [0.09692297429227376, 0.7161848496203931], [0.10456252749368508, 0.7227897213132047], [0.11228851910139176, 0.7292209681718438], [0.12008518521377426, 0.7354309850505063], [0.1357308928955417, 0.7469372543310835], [0.14366151055687232, 0.752294491342179], [0.15170788765898158, 0.7574679790171965], [0.1598492969476459, 0.7624818185366576], [0.16806501116864186, 0.7673601110810837], [0.17633430306774586, 0.7721269578309955], [0.1846364453907345, 0.7768064599669151], [0.19295071088338434, 0.7814227186693634], [0.20125637229147175, 0.7859998351188618], [0.20953270236077332, 0.7905619104959318], [0.2176179815522805, 0.7950712363252886], [0.2256818525751707, 0.7996140811198285], [0.23374134729324736, 0.8041466548248798], [0.24181349757031378, 0.8086251673857716], [0.24991533527017346, 0.8130058287478324], [0.25806389225662973, 0.817244848856391], [0.2662762003934858, 0.8212984376567765], [0.27456929154454524, 0.8251228050943167], [0.28296019757361135, 0.8286741611143411], [0.2914659503444875, 0.8319087156621782], [0.3000983154494259, 0.8348862135995821], [0.30886783522230615, 0.8376931751158155], [0.3177478124303581, 0.8403110048071618], [0.3267115498408113, 0.8427211072699043], [0.3357323502208954, 0.8449048871003266], [0.3447835163378402, 0.8468437488947118], [0.3538383509588752, 0.8485190972493434], [0.36287015685123014, 0.8499123367605049], [0.3718522367821348, 0.8510048720244797], [0.3807578935188186, 0.8517781076375512], [0.389297562794971, 0.8521844855508416], [0.39783163028369567, 0.8522550068839667], [0.4063568670251011, 0.8520236782425753], [0.41487004405929523, 0.8515245062323176], [0.4233679324263865, 0.8507914974588424], [0.43184730316648284, 0.8498586585277992], [0.4403049273196926, 0.8487599960448375], [0.4487375759261239, 0.8475295166156066], [0.45714202002588517, 0.8462012268457557], [0.4655150306590841, 0.8448091333409345], [0.4738833064189083, 0.8433517967278864], [0.4822604648036406, 0.8417938997921836], [0.4906324492608682, 0.8401171457001786], [0.49898520323817763, 0.8383032376182228], [0.5073046701831561, 0.8363338787126688], [0.5155767935433898, 0.834190772149868], [0.5237875167664663, 0.8318556210961726], [0.5319227832999722, 0.8293101287179342], [0.539968536591494, 0.8265359981815051], [0.5479107200886189, 0.8235149326532372], [0.5558846272811108, 0.8202138061927546], [0.5638325857530735, 0.8166908406373793], [0.5717346544166311, 0.8129514664594384], [0.579570892183908, 0.8090011141312587], [0.5873213579670287, 0.8048452141251674], [0.5949661106781173, 0.8004891969134915], [0.6024852092292983, 0.7959384929685581], [0.609858712532696, 0.7911985327626943], [0.6170666795004346, 0.7862747467682266], [0.6240891690446384, 0.7811725654574827], [0.6309634861322921, 0.7758406041149302], [0.637688039965089, 0.7702763916249933], [0.6442669918459182, 0.7644969271878448], [0.6507045030776695, 0.758519210003658], [0.6570047349632315, 0.7523602392726053], [0.6631718488054938, 0.7460370141948598], [0.6692100059073458, 0.7395665339705948], [0.6751233675716768, 0.732965797799983], [0.6809160951013756, 0.7262518048831976], [0.686592349799332, 0.7194415544204116], [0.6923289119024187, 0.7123116550312174], [0.6979633119223752, 0.7050291944627627], [0.7034820579575825, 0.6975978594193847], [0.7088716581064212, 0.6900213366054199], [0.7141186204672718, 0.6823033127252054], [0.7192094531385158, 0.6744474744830781], [0.7241306642185337, 0.6664575085833749], [0.7288687618057063, 0.6583371017304328], [0.7334102539984142, 0.6500899406285886], [0.7377416488950387, 0.6417197119821794], [0.7420496727769578, 0.6328125466498794], [0.7461747428766259, 0.6236792098602211], [0.7501121990085511, 0.6143553965998316], [0.7538573809872412, 0.6048768018553374], [0.7574056286272035, 0.5952791206133652], [0.760752281742946, 0.5855980478605419], [0.7638926801489762, 0.5758692785834941], [0.7668221636598022, 0.5661285077688486], [0.7695360720899315, 0.5564114304032324], [0.7742465368110335, 0.5373465786599086], [0.7762610630985938, 0.5278605157747447], [0.7780750043154218, 0.5183196633149977], [0.7796900406603866, 0.5087481317778857], [0.7811078523323572, 0.4991700316606269], [0.7823301195302029, 0.48960947346043926], [0.7833585224527929, 0.4800905676745413], [0.7841947412989961, 0.4706374248001506], [0.7848404562676813, 0.46127415533448574], [0.7852973475577183, 0.4520248697747648], [0.7855768706637287, 0.443482945045706], [0.7857265969451276, 0.4350038088194963], [0.7857301432927303, 0.42658211853277395], [0.7855711265973527, 0.41821253162217753], [0.7852331637498103, 0.4098897055243452], [0.7846998716409187, 0.4016082976759154], [0.7839548671614937, 0.3933629655135265], [0.7829817672023505, 0.3851483664738169], [0.781764188654305, 0.37695915799342494], [0.7802857484081729, 0.36878999750898894], [0.7784846109791369, 0.3605599513773195], [0.7763766414016494, 0.3524047153377846], [0.7739952768989251, 0.3443065491312268], [0.7713739546941798, 0.3362477124984884], [0.7685461120106285, 0.32821046518041175], [0.7655451860714868, 0.3201770669178393], [0.7624046140999697, 0.3121297774516136], [0.7591578333192929, 0.30405085652257685], [0.7558382809526714, 0.29592256387157156], [0.7524793942233207, 0.2877271592394402], [0.7487082804901026, 0.27875499146732813], [0.7447136300315031, 0.26969309333227404], [0.7405322484527698, 0.2605669918677707], [0.7362009413591493, 0.25140221410731095], [0.7317565143558887, 0.24222428708438748], [0.7272357730482353, 0.23305873783249317], [0.7226755230414358, 0.22393109338512074], [0.7181125699407378, 0.21486688077576302], [0.7135837193513878, 0.20589162703791275], [0.7047839158629612, 0.1886441694446964], [0.7002619992139256, 0.18033883722236518], [0.6956312962732939, 0.17210162924648725], [0.6909630763828338, 0.16391931222548084], [0.6863286088843131, 0.15577865286776388], [0.6817991631194988, 0.14766641788175455], [0.677446008430159, 0.13956937397587096], [0.6733404141580609, 0.1314742878585312], [0.669553649644972, 0.12336792623815339], [0.6661569842326601, 0.11523705582315562], [0.6632896696228116, 0.10783035994905385], [0.660498059651535, 0.10042740810228044], [0.6578290109875714, 0.0930288524169483], [0.6553293802996617, 0.08563534502717039], [0.6530460242565467, 0.07824753806705959], [0.6510257995269677, 0.07086608367072883], [0.6493155627796654, 0.06349163397229104], [0.6479621706833811, 0.056124841105859156], [0.6470124799068556, 0.04876635720554609], [0.6465133471188297, 0.04141683440546474], [0.6464928853605496, 0.03427708229017037], [0.6469039224781196, 0.027163704401452486], [0.647700335720488, 0.020068423753647504], [0.6488360023366031, 0.012982963361091776], [0.6502647995754136, 0.005899046238121722], [0.6519406046858676, -0.0011916046009262952], [0.6538172949169134, -0.008297266141715897], [0.6558487475174999, -0.015426215369910718], [0.657988839736575, -0.022586729271174322], [0.6601914488230873, -0.029787084831170353], [0.6628467528649852, -0.03774591987578202], [0.6658774078372638, -0.04571533096903441], [0.6692110049415764, -0.053701458609835835], [0.6727751353795761, -0.061710443297094644], [0.6764973903529155, -0.06974842552971913], [0.6803053610632479, -0.07782154580661764], [0.6841266387122262, -0.08593594462669846], [0.6878888145015036, -0.09409776248887], [0.6915194796327329, -0.10231313989204047], [0.698394854374264, -0.11920996597801545], [0.7018916466956568, -0.12789492177822867], [0.7053999444058132, -0.1366367793184943], [0.7088830896388001, -0.1454292331815487], [0.7123044245286845, -0.15426597795012817], [0.7156272912095331, -0.16314070820696913], [0.7188150318154133, -0.1720471185348078], [0.721830988480392, -0.18097890351638074], [0.7246385033385361, -0.1899297577344241], [0.7272009185239129, -0.19889337577167432], [0.7295123485617316, -0.20774521344596575], [0.7316693486707044, -0.2166465764091381], [0.7336718982433027, -0.225587639776746], [0.7355199766719986, -0.23455857866434415], [0.737213563349264, -0.2435495681874872], [0.7387526376675706, -0.2525507834617297], [0.7401371790193906, -0.26155239960262633], [0.7413671667971954, -0.2705445917257318], [0.7424425803934572, -0.2795175349466008], [0.7433633992006479, -0.28846140438078777], [0.7441104654166302, -0.29715639084419987], [0.7447042439297664, -0.3058033986739536], [0.7451471455272092, -0.31442047221975505], [0.7454415809961115, -0.3230256558313106], [0.7455899611236261, -0.33163699385832623], [0.7455946966969063, -0.34027253065050844], [0.7454581985031044, -0.3489503105575632], [0.7451828773293738, -0.3576883779291967], [0.7447711439628673, -0.3665047771151154], [0.7442254091907378, -0.37541755246502534], [0.7434953122655412, -0.38513698560886306], [0.7426180175860548, -0.3949777166169739], [0.7415873003742104, -0.4049147012209614], [0.7403969358519396, -0.4149228951524295], [0.7390406992411744, -0.4249772541429818], [0.7375123657638465, -0.43505273392422206], [0.7358057106418873, -0.4451242902277541], [0.7339145090972291, -0.4551668787851817], [0.7318325363518032, -0.46515545532810837], [0.7270161154068395, -0.48520255110500493], [0.7242755296724491, -0.4954125515991568], [0.7213370354709464, -0.5056546905896979], [0.7182058578489083, -0.5158886815957326], [0.7148872218529104, -0.5260742381363654], [0.7113863525295296, -0.5361710737307007], [0.7077084749253424, -0.5461389018978426], [0.7038588140869249, -0.5559374361568958], [0.6998425950608536, -0.5655263900269645], [0.6956650428937047, -0.5748654770271531], [0.6916027859114086, -0.5834086733698081], [0.6873891547211435, -0.5918058062577057], [0.683023784620179, -0.600060874437932], [0.6785063109057844, -0.6081778766575732], [0.6738363688752296, -0.6161608116637152], [0.6690135938257837, -0.6240136782034442], [0.6640376210547168, -0.6317404750238463], [0.658908085859298, -0.6393452008720077], [0.653624623536797, -0.6468318544950145], [0.6481868693844831, -0.6542044346399525], [0.6426240677171684, -0.6614372185724144], [0.6368957461660374, -0.6685884928461796], [0.6310079608300678, -0.6756410100221135], [0.6249667678082388, -0.6825775226610815], [0.6187782231995287, -0.6893807833239494], [0.6124483831029162, -0.6960335445715824], [0.6059833036173796, -0.7025185589648458], [0.5993890408418978, -0.7088185790646053], [0.5926716508754492, -0.7149163574317264], [0.5858371898170123, -0.7207946466270743], [0.5789708849673748, -0.7263905136639521], [0.5719462526160437, -0.7318290049403194], [0.564776671461563, -0.7371031434247853], [0.5574755202024759, -0.7422059520859594], [0.5500561775373264, -0.7471304538924508], [0.5425320221646582, -0.7518696718128692], [0.5349164327830151, -0.756416628815824], [0.527222788090941, -0.7607643478699246], [0.5194644667869793, -0.7649058519437804], [0.5116548475696738, -0.7688341640060006], [0.5038774071319526, -0.7725351337973758], [0.49599750604891274, -0.7760910973724875], [0.48802465917751636, -0.779482116126768], [0.4799683813747262, -0.7826882514556507], [0.4718381874975044, -0.7856895647545681], [0.4636435924028136, -0.7884661174189533], [0.4553941109476162, -0.7909979708442392], [0.4470992579888745, -0.7932651864258586], [0.4387685483835511, -0.7952478255592444], [0.4304114969886084, -0.7969259496398297], [0.4219762912067032, -0.7982851842338672], [0.4134498740339716, -0.7993333394727551], [0.40485044983078244, -0.8000927312145907], [0.396196222957505, -0.8005856753174714], [0.387505397774508, -0.8008344876394942], [0.37879617864216064, -0.8008614840387566], [0.37008676992083195, -0.8006889803733557], [0.36139537597089094, -0.8003392925013888], [0.3527402011527066, -0.7998347362809534], [0.34413944982664796, -0.7991976275701465], [0.33553015782362666, -0.7984026511586667], [0.3269057936799402, -0.7974161517935189], [0.31827797329190377, -0.7962405239316332], [0.30965831255583204, -0.7948781620299405], [0.30105842736804017, -0.7933314605453718], [0.29248993362484316, -0.7916028139348577], [0.2839644472225561, -0.7896946166553286], [0.2754935840574939, -0.7876092631637158], [0.2670889600259716, -0.7853491479169499], [0.25876219102430414, -0.7829166653719614], [0.25048588129167076, -0.7802530585242231], [0.24228054336149943, -0.7773374047778332], [0.23413767259817864, -0.774200892471979], [0.22604876436609708, -0.7708747099458475], [0.21800531402964335, -0.7673900455386256], [0.20999881695320594, -0.7637780875895003], [0.2020207685011735, -0.7600700244376586], [0.19406266403793457, -0.7562970444222876], [0.18611599892787778, -0.7524903358825744], [0.17817226853539175, -0.748681087157706], [0.1701489987713818, -0.7447775931491849], [0.16217928732818218, -0.7407773896271859], [0.1542502133544183, -0.7366887527105199], [0.1463488559987155, -0.7325199585179973], [0.1384622944096991, -0.7282792831684288], [0.13057760773599447, -0.7239750027806249], [0.122681875126227, -0.7196153934733964], [0.11476217572902198, -0.7152087313655535], [0.10680558869300479, -0.7107632925759072], [0.0987991931668008, -0.7062873532232679], [0.09037827540766007, -0.7014876421113827], [0.0819427219195494, -0.6965208705735558], [0.07348956601716523, -0.6914352270170543], [0.06501584101520405, -0.6862788998491453], [0.056518580228362286, -0.6811000774770957], [0.047994816971336396, -0.6759469483081726], [0.03944158455882285, -0.6708677007496435], [0.03085591630551814, -0.6659105232087752], [0.02223484552611861, -0.6611236040928347], [0.005031162068430061, -0.6522344428938674], [-0.00358473337241446, -0.6479858681736909], [-0.012254505623951731, -0.6438220979395738], [-0.020960379522920763, -0.6397558224825318], [-0.029684579906060528, -0.6357997320935802], [-0.03840933161011001, -0.6319665170637341], [-0.04711685947180821, -0.6282688676840088], [-0.05578938832789416, -0.6247194742454194], [-0.06440914301510679, -0.6213310270389814], [-0.0729583483701851, -0.6181162163557098], [-0.0808175491507531, -0.615394332596025], [-0.08869751161264385, -0.6129445957727414], [-0.0965787511727158, -0.6107028157235066], [-0.10444178324782738, -0.6086048022859684], [-0.11226712325483695, -0.6065863652977747], [-0.12003528661060299, -0.6045833145965733], [-0.1277267887319839, -0.6025314600200119], [-0.13532214503583812, -0.6003666114057384], [-0.14280187093902405, -0.5980245785914006], [-0.15014648185840013, -0.5954411714146463], [-0.15703171359002965, -0.5929378480661327], [-0.16400728836760642, -0.5904971059977474], [-0.17100072102765138, -0.5880576248558795], [-0.17793952640668573, -0.5855580842869174], [-0.18475121934123057, -0.5829371639372499], [-0.19136331466780704, -0.5801335434532658], [-0.19770332722293626, -0.5770859024813539], [-0.2036987718431394, -0.5737329206679028], [-0.20927716336493746, -0.5700132776593012], [-0.21436601662485164, -0.5658656531019383], [-0.21882714744578727, -0.5615603917012096], [-0.22315665256936473, -0.5568749422887972], [-0.22729094396577648, -0.5518655411134537], [-0.231166433605215, -0.5465884244239319], [-0.23471953345787278, -0.5410998284689841], [-0.23788665549394228, -0.5354559894973636], [-0.24060421168361595, -0.5297131437578229], [-0.24280861399708625, -0.5239275274991144], [-0.2444362744045457, -0.5181553769699915], [-0.2454236048761867, -0.5124529284192062], [-0.24562014825926348, -0.5066962300440103], [-0.24499690425000065, -0.5008393382080005], [-0.24369044240649862, -0.4948983377228904], [-0.2418373322868576, -0.48888931340039343], [-0.23957414344917782, -0.48282835005222335], [-0.2370374454515596, -0.47673153249009353], [-0.23436380785210323, -0.4706149455257177], [-0.23168980020890892, -0.4644946739708093], [-0.22915199208007697, -0.45838680263708204], [-0.2268869530237076, -0.4523074163362494], [-0.22452092684432867, -0.44603536594159066], [-0.2218270762098443, -0.43978940762032503], [-0.21892470448432105, -0.43355418165328663], [-0.21593311503182555, -0.4273143283213102], [-0.2129716112164243, -0.4210544879052298], [-0.2101594964021839, -0.41475930068588013], [-0.20761607395317094, -0.40841340694409556], [-0.20546064723345198, -0.40200144696071044], [-0.20381251960709357, -0.39550806101655933], [-0.20279099443816234, -0.3889178893924766], [-0.2022808209932637, -0.38185750495948945], [-0.20214234607452436, -0.37454928408071697], [-0.20237773791500158, -0.3670711825568665], [-0.20298916474775278, -0.3595011561886452], [-0.2039787948058353, -0.3519171607767605], [-0.20534879632230651, -0.34439715212191957], [-0.20710133753022367, -0.3370190860248296], [-0.20923858666264422, -0.329860918286198], [-0.21176271195262544, -0.323000604706732], [-0.21806020223688985, -0.3103507267890459], [-0.22198024684851908, -0.3043474164411378], [-0.22636949174430618, -0.2985190658104046], [-0.23116141320044503, -0.2928785706638368], [-0.23628948749312947, -0.2874388267684246], [-0.2416871908985534, -0.28221272989115836], [-0.24728799969291052, -0.27721317579902843], [-0.25302539015239484, -0.2724530602590251], [-0.2588328385532001, -0.2679452790381387], [-0.2646438211715202, -0.26370272790335947], [-0.2705962877911456, -0.2599511147272278], [-0.27691690916967276, -0.25674360223872544], [-0.28351471472333545, -0.25394595932574254], [-0.2902987338683677, -0.25142395487616975], [-0.297177996021003, -0.24904335777789732], [-0.3040615305974752, -0.24666993691881575], [-0.31085836701401837, -0.2441694611868155], [-0.317477534686866, -0.2414076994697869], [-0.3238280630322521, -0.2382504206556205], [-0.3298189814664103, -0.23456339363220666], [-0.3356963764931523, -0.23049320901393427], [-0.3416661617163331, -0.22627749696679278], [-0.347625242356864, -0.22188530667006542], [-0.35347052363565623, -0.21728568730303527], [-0.3590989107736211, -0.2124476880449857], [-0.3644073089916696, -0.20734035807519985], [-0.3692926235107131, -0.20193274657296084], [-0.37365175955166297, -0.19619390271755194], [-0.37738162233543016, -0.19009287568825628], [-0.38037911708292604, -0.18359871466435718], [-0.38320380758442085, -0.1748831276998624], [-0.385402466974902, -0.1650515861238962], [-0.3869381110151168, -0.1543831544650372], [-0.3877737554658126, -0.1431568972518642], [-0.3878724160877365, -0.13165187901295589], [-0.3871971086416357, -0.12014716427689102], [-0.38571084888825774, -0.10892181757224834], [-0.38337665258834963, -0.09825490342760654], [-0.3801575355026589, -0.08842548637154439], [-0.37601651339193265, -0.07971263093264061]]], "9_1": [[[-0.30401304278268876, 0.24741621784528872], [-0.3084498063481327, 0.25854870765665483], [-0.3132746097429509, 0.2696457661686631], [-0.31847050062298726, 0.2806069189026327], [-0.32402052664408576, 0.29133169137988285], [-0.3299077354620902, 0.30171960912173273], [-0.3361151747328448, 0.31167019764950166], [-0.34262589211219313, 0.3210829824845086], [-0.34942293525597945, 0.329857489148073], [-0.3564893518200473, 0.337893243161514], [-0.3638081894602409, 0.34508977004615066], [-0.37019890612532064, 0.3505761138217157], [-0.37684434293920127, 0.3556799122380008], [-0.3837238363556024, 0.3603817938869244], [-0.390816722828244, 0.36466238736040535], [-0.3981023388108454, 0.3685023212503621], [-0.40556002075712655, 0.3718822241487135], [-0.413169105120807, 0.37478272464737833], [-0.42090892835560667, 0.37718445133827494], [-0.4287588269152449, 0.37906803281332235], [-0.4456769560519767, 0.38121747270876727], [-0.45505202398236105, 0.38131229946992184], [-0.46472444894466175, 0.3807485152747491], [-0.4745953388389458, 0.3795760574500957], [-0.4845658015652803, 0.37784486332280853], [-0.49453694502373235, 0.37560487021973404], [-0.504409877114369, 0.3729060154677191], [-0.5140857057372574, 0.3697982363936103], [-0.5234655387924645, 0.3663314703242543], [-0.541426834965282, 0.3582530520935655], [-0.5503627275656942, 0.3534012171700543], [-0.5592015236522951, 0.3480437309389517], [-0.5678865848960855, 0.3422241745232449], [-0.5763612729680667, 0.3359861290459212], [-0.5845689495392397, 0.3293731756299678], [-0.5924529762806053, 0.322428895398372], [-0.5999567148631646, 0.31519686947412107], [-0.6070235269579186, 0.3077206789802023], [-0.6135967742358684, 0.3000439050396028], [-0.6196234521969882, 0.2919383997678615], [-0.6250658240087561, 0.2833124667893885], [-0.6300173281961035, 0.2742578539527251], [-0.6345714032839632, 0.26486630910641296], [-0.6388214877972668, 0.25522958009899355], [-0.6428610202609463, 0.2454394147790085], [-0.6467834391999338, 0.23558756099499928], [-0.6506821831391613, 0.22576576659550734], [-0.654650690603561, 0.21606577942907434], [-0.6587824001180644, 0.20657934734424177], [-0.6629580180908217, 0.19745074842310242], [-0.6671545309964274, 0.18835739538062735], [-0.6713404724457426, 0.17928396798372953], [-0.6754843760496281, 0.17021514599932208], [-0.6795547754189449, 0.16113560919431807], [-0.6835202041645538, 0.15203003733563056], [-0.6873491958973161, 0.14288311019017258], [-0.6910102842280925, 0.13367950752485724], [-0.6944720027677438, 0.12440390910659756], [-0.6977028851271312, 0.11504099470230665], [-0.7007409842813245, 0.10557346528199316], [-0.7036417779789977, 0.09600251036511874], [-0.7063966949659993, 0.08635036964230879], [-0.7089971639881768, 0.07663928280418865], [-0.7114346137913783, 0.06689148954138369], [-0.7137004731214516, 0.05712922954451928], [-0.7157861707242448, 0.0473747425042208], [-0.7176831353456056, 0.03765026811111363], [-0.7193827957313821, 0.027978046055823116], [-0.7208765806274221, 0.018380316028974643], [-0.7221838707709273, 0.009274522624137815], [-0.7234327062627883, 0.00014991827901167593], [-0.7245760013924106, -0.008976664430041218], [-0.7255666704492001, -0.018088392926658384], [-0.7263576277225625, -0.02716843463447731], [-0.7269017875019033, -0.036199956977135433], [-0.7271520640766281, -0.0451661273782703], [-0.727061371736143, -0.054050113261519386], [-0.7265826247698537, -0.0628350820505201], [-0.7256687374671653, -0.07150420116891004], [-0.7244939186568607, -0.07991411107088199], [-0.7231437689203993, -0.08849293276012764], [-0.7215640274618679, -0.09713781240871008], [-0.7197004334853538, -0.10574589618869248], [-0.7174987261949444, -0.11421433027213809], [-0.7149046447947265, -0.12244026083111004], [-0.7118639284887878, -0.1303208340376715], [-0.708322316481215, -0.13775319606388564], [-0.7042255479760956, -0.14463449308181564], [-0.6995193621775168, -0.15086187126352468], [-0.6940846367423432, -0.15655897823916715], [-0.6879113197019217, -0.16190134575341178], [-0.6811090400683268, -0.1668636145865819], [-0.6737874268536347, -0.17142042551900089], [-0.66605610906992, -0.1755464193309919], [-0.6580247157292579, -0.17921623680287843], [-0.6498028758437236, -0.1824045187149837], [-0.6415002184253924, -0.18508590584763104], [-0.6332263724863392, -0.18723503898114374], [-0.6165739056778505, -0.18977030069252954], [-0.6078472212480245, -0.18993825519863464], [-0.5989456994377513, -0.1894290881716689], [-0.589904125935621, -0.18834146536914076], [-0.5807572864302242, -0.1867740525485585], [-0.5715399666101506, -0.1848255154674306], [-0.5622869521639907, -0.18259451988326533], [-0.5530330287803349, -0.18017973155357117], [-0.5438129821477731, -0.1776798162358565], [-0.5346615979548954, -0.17519343968762965], [-0.5248521584748813, -0.17233035797379492], [-0.5150506800024062, -0.16906089909900968], [-0.5052475219461758, -0.16545128870876907], [-0.49543304371489627, -0.16156775244856847], [-0.4855976047172734, -0.15747651596390308], [-0.47573156436201297, -0.15324380490026818], [-0.46582528205782103, -0.14893584490315898], [-0.45586911721340334, -0.1446188616180708], [-0.4458534292374659, -0.14035908069049885], [-0.43576857753871456, -0.1362227277659384], [-0.4250181792539966, -0.1319633872825125], [-0.4141143864530383, -0.1277088629312452], [-0.40310076221362223, -0.12344231243641685], [-0.39202086961353166, -0.11914689352230794], [-0.3809182717305495, -0.11480576391319877], [-0.36983653164245867, -0.11040208133336979], [-0.3588192124270422, -0.10591900350710132], [-0.34790987716208277, -0.10133968815867374], [-0.33715208892536386, -0.09664729301236755], [-0.31658591717779627, -0.08713027983196986], [-0.30667107374643976, -0.08243215906768986], [-0.2968439173577557, -0.07769617647991094], [-0.2871034848689018, -0.07288789504892099], [-0.27744881313703534, -0.06797287775500788], [-0.2678789390193138, -0.06291668757845946], [-0.25839289937289484, -0.057684887499563686], [-0.24898973105493577, -0.052243040498608416], [-0.23966847092259425, -0.04655670955588153], [-0.2304281558330275, -0.04059145765167094], [-0.220892514347244, -0.034114387879293134], [-0.21140166025250573, -0.02739184143618628], [-0.2019748289205883, -0.020437295951837253], [-0.1926312557232674, -0.013264229055732959], [-0.18339017603231872, -0.005886118377360309], [-0.17427082521951798, 0.001683558453793782], [-0.16529243865664078, 0.009431323808242428], [-0.15647425171546284, 0.01734370005649874], [-0.14783549976775975, 0.025407209569075773], [-0.13095969823747108, 0.04206319874544212], [-0.12251110893422695, 0.05074157150724496], [-0.11412219881936433, 0.059621395280710615], [-0.10586551643667261, 0.06868057234465455], [-0.09781361032994118, 0.07789700497789225], [-0.09003902904295945, 0.0872485954592391], [-0.08261432111951683, 0.09671324606751058], [-0.07561203510340268, 0.10626885908152223], [-0.06910471953840645, 0.11589333678008935], [-0.05830580886844208, 0.13443635146453667], [-0.053905134004461855, 0.1434617771158127], [-0.04990677145087934, 0.1526096587545464], [-0.04625459428219714, 0.1618487967394287], [-0.04289247557291777, 0.17114799142915044], [-0.03976428839754379, 0.18047604318240237], [-0.03681390583057775, 0.18980175235787541], [-0.033985200946522194, 0.1990939193142604], [-0.031222046819879674, 0.2083213444102483], [-0.02846831652515274, 0.21745282800452978], [-0.02597833671041914, 0.22591622348548623], [-0.023679320040093817, 0.23430689114136893], [-0.021542320096412788, 0.2426472804623228], [-0.01953839046161203, 0.25095984093849266], [-0.01763858471792755, 0.2592670220600233], [-0.015813956447595347, 0.26759127331705945], [-0.014035559232851411, 0.27595504419974615], [-0.01227444665593175, 0.2843807841982281], [-0.010501672299072356, 0.2928909428026501], [-0.00868828974450923, 0.30150796950315706], [-0.0066761404500628565, 0.3107238435258808], [-0.0045710121703599355, 0.32002296250092077], [-0.002425645027635756, 0.3293957303136913], [-0.00029277914412560805, 0.3388325508496065], [0.0017748453579352257, 0.3483238279940806], [0.0037244883563114575, 0.357859965632528], [0.005503409728767801, 0.3674313676503627], [0.007058869353068969, 0.37702843793299917], [0.008338127106979678, 0.3866415803658514], [0.009980538723246038, 0.40607795508678135], [0.010491664048915111, 0.4160133511005198], [0.010808833487263716, 0.42602923658966263], [0.010919061680283716, 0.4360874612683238], [0.010809363269966963, 0.44614987485061736], [0.010466752898305322, 0.4561783270506571], [0.00987824520729065, 0.46613466758255684], [0.009030854838914807, 0.47598074616043085], [0.00791159643516966, 0.48567841249839255], [0.00650748463804706, 0.49518951631055613], [0.004857063446160735, 0.5040174653101894], [0.002869979495909058, 0.5127240009848103], [0.0005929672276798828, 0.5213237766052203], [-0.0019272389181389515, 0.5298314454422208], [-0.004643904501159592, 0.5382616607666126], [-0.0075102950809941855, 0.5466290758491971], [-0.010479676217254891, 0.5549483439607759], [-0.013505313469553859, 0.5632341183721497], [-0.01654047239750324, 0.57150105235412], [-0.019538418560715184, 0.5797637991774882], [-0.022653185223512885, 0.5878740458985148], [-0.026079930616069277, 0.5959060596048061], [-0.02971491924808443, 0.6038773571508613], [-0.0334544156292584, 0.611805455391179], [-0.037194684269291234, 0.6197078711802578], [-0.040831989677883, 0.6276021213725966], [-0.04426259636473377, 0.6355057228226944], [-0.04738276883954361, 0.6434361923850496], [-0.05008877161201256, 0.6514110469141613], [-0.052276869191840686, 0.659447803264528], [-0.054047325070173985, 0.6671676778744179], [-0.05571308417992369, 0.6749545367688599], [-0.05721205051232214, 0.6827878266830255], [-0.0584821280586017, 0.6906469943520857], [-0.05946122080999469, 0.6985114865112113], [-0.06008723275773349, 0.706360749895574], [-0.06029806789305045, 0.7141742312403444], [-0.0600316302071779, 0.7219313772806939], [-0.059225823691348205, 0.7296116347517938], [-0.05781855233679371, 0.7371944503888148], [-0.05559000979646648, 0.745335073719591], [-0.05266868231870643, 0.7535374711317347], [-0.04912529794992611, 0.7617506543024427], [-0.045030584736538044, 0.7699236349089119], [-0.04045527072495477, 0.778005424628339], [-0.035470083961588864, 0.7859450351379211], [-0.030145752492852826, 0.7936914781148549], [-0.024553004365159208, 0.8011937652363371], [-0.01876256762492058, 0.8084009081795648], [-0.006483502963117468, 0.8220225558060619], [0.0003087366344089975, 0.8285701544356706], [0.007479475633917813, 0.8348929691174708], [0.014976641195296854, 0.8409792544583737], [0.022748160478433976, 0.84681726506529], [0.03074196064321706, 0.8523952555451303], [0.03890596884953397, 0.8577014805048055], [0.04718811225727258, 0.8627241945512265], [0.05553631802632076, 0.8674516522913037], [0.06389851331656637, 0.8718721083319484], [0.07229896384566624, 0.8760048193234713], [0.08089325501109454, 0.8799186867907614], [0.08965559206737742, 0.8835893012333695], [0.09856018026904115, 0.8869922531508457], [0.10758122487061189, 0.8901031330427407], [0.11669293112661583, 0.8928975314086046], [0.12586950429157917, 0.8953510387479878], [0.1350851496200281, 0.8974392455604405], [0.14431407236648885, 0.8991377423455137], [0.1535304777854875, 0.9004221196027569], [0.16286907480781362, 0.9012786252403574], [0.17233627183145117, 0.9017127961468256], [0.18189765776422417, 0.9017505170775448], [0.1915188215139564, 0.9014176727878984], [0.20116535198847174, 0.900740148033269], [0.21080283809559403, 0.8997438275690401], [0.22039686874314707, 0.8984545961505952], [0.2299130328389548, 0.8968983385333171], [0.23931691929084103, 0.8951009394725891], [0.24857411700662962, 0.8930882837237943], [0.25769243899902317, 0.8908252952639486], [0.26675523168263215, 0.8882560620101536], [0.27575800999682004, 0.8853944089141859], [0.2846962888809498, 0.8822541609278209], [0.29356558327438464, 0.8788491430028347], [0.30236140811648793, 0.8751931800910027], [0.3110792783466227, 0.871300097144101], [0.3197147089041521, 0.8671837191139053], [0.32826321472843945, 0.8628578709521919], [0.3367203107588478, 0.8583363776107359], [0.3454190598851454, 0.8533764347189337], [0.353998069323214, 0.84812601300185], [0.3624709898213029, 0.8426035522902797], [0.37085147212766084, 0.8368274924150163], [0.3791531669905372, 0.830816273206854], [0.3873897251581809, 0.824588334496587], [0.3955747973788409, 0.8181621161150089], [0.4037220344007664, 0.8115560578929144], [0.41184508697220645, 0.804788599661097], [0.4199576058414101, 0.7978781812503511], [0.42878733890893783, 0.7901024513147721], [0.4375758892690249, 0.7820192803982063], [0.4463192897306393, 0.7736655743206817], [0.45501357310274926, 0.7650782389022256], [0.463654772194323, 0.7562941799628653], [0.4722389198143286, 0.7473503033226283], [0.48076204877173423, 0.7382835148015416], [0.489220191875508, 0.7291307202196331], [0.49760938193461834, 0.71992882539693], [0.5059256517580331, 0.7107147361534597], [0.5143789022218413, 0.7012096128834979], [0.5227634646860224, 0.6915813846275649], [0.5310800950594894, 0.6818385207213298], [0.5393295492511558, 0.6719894905004615], [0.5475125831699346, 0.6620427633006293], [0.555629952724739, 0.6520068084575021], [0.563682413824482, 0.6418900953067492], [0.5716707223780771, 0.6317010931840394], [0.5795956342944374, 0.6214482714250418], [0.5874579054824759, 0.6111400993654257], [0.595388166923471, 0.6005488211731679], [0.6032575493903343, 0.5898027059684452], [0.611063627321592, 0.5789348549034998], [0.6188039751557717, 0.5679783691305745], [0.6264761673313994, 0.5569663498019108], [0.6340777782870024, 0.5459318980697517], [0.6416063824611071, 0.5349081150863393], [0.6490595542922407, 0.5239281020039159], [0.6564348682189295, 0.5130249599747239], [0.6637298986797006, 0.5022317901510055], [0.6705665953597926, 0.4920779757718351], [0.6773092920715236, 0.4819793587078643], [0.6839694434232041, 0.4719249306697376], [0.6905585040231452, 0.4619036833680995], [0.6970879284796581, 0.4519046085135947], [0.7035691714010535, 0.4419166978168675], [0.7100136873956423, 0.43192894298856266], [0.7164329310717357, 0.42193033573932437], [0.7228383570376445, 0.4119098677797975], [0.7292414199016797, 0.40185653082062633], [0.7355699560950667, 0.39182119732147647], [0.7418511683660021, 0.3817192270693442], [0.7480930681078377, 0.37157614891023677], [0.7543036667139253, 0.36141749169016163], [0.7604909755776168, 0.3512687842551262], [0.7666630060922637, 0.34115555545113774], [0.772827769651218, 0.33110333412420373], [0.7789932776478317, 0.3211376491203316], [0.7851675414754562, 0.3112840292855287], [0.7913585725274433, 0.3015680034658024], [0.7972274667848547, 0.292545847563038], [0.8031079316297027, 0.2836742096310726], [0.8089942710398643, 0.27491844718399305], [0.8148807889932174, 0.26624391773588646], [0.8207617894676393, 0.25761597880083986], [0.8266315764410077, 0.24899998789294026], [0.8324844538911998, 0.24036130252627458], [0.8383147257960935, 0.23166528021492996], [0.844116696133566, 0.22287727847299343], [0.8498846688814949, 0.21396265481455184], [0.8558208604506734, 0.2047100761343711], [0.8618074170337711, 0.1954063127650236], [0.8678134049843004, 0.18605262819733914], [0.8738078906557755, 0.17665028592214793], [0.8797599404017089, 0.1672005494302798], [0.8856386205756142, 0.15770468221256465], [0.8914129975310041, 0.14816394775983252], [0.8970521376213925, 0.13857960956291335], [0.902525107200292, 0.1289529311126371], [0.907800972621216, 0.1192851758998337], [0.9127694835825186, 0.10971274561952184], [0.9175458479630764, 0.10004159246549023], [0.9221607680758903, 0.09029582565382732], [0.9266449462339621, 0.08049955440062145], [0.9310290847502928, 0.07067688792196117], [0.9353438859378838, 0.060851935433934815], [0.9396200521097366, 0.051048806152630855], [0.9438882855788528, 0.04129160929413765], [0.9481792886582334, 0.03160445407454373], [0.9525237636608799, 0.022011449709937462], [0.9567829797789333, 0.012882292167935676], [0.9611106797636415, 0.00382562479849923], [0.9654703154666793, -0.005174604731628246], [0.9698253387397211, -0.014134448755703166], [0.974139201434442, -0.023069959606981882], [0.9783753554025165, -0.03199718961872079], [0.9824972524956198, -0.040932191124176294], [0.9864683445654263, -0.04989101645660477], [0.9902520834636106, -0.0588897179492626], [0.9938119210418481, -0.06794434793540619], [0.9971594830754036, -0.07675743106265835], [1.0005101245891563, -0.08559403231889719], [1.0038068157452973, -0.09445149652533782], [1.0069925267060174, -0.10332716850319536], [1.010010227633507, -0.11221839307368497], [1.0128028886899578, -0.12112251505802171], [1.0153134800375603, -0.13003687927742075], [1.0174849718385057, -0.13895883055309724], [1.0192603342549846, -0.14788571370626621], [1.020582537449188, -0.15681487355814286], [1.0214911811129714, -0.16552140150344663], [1.022125802457458, -0.1743299547083732], [1.0224753450123973, -0.18320020905062187], [1.0225287523075384, -0.19209184040789196], [1.0222749678726304, -0.20096452465788278], [1.0217029352374225, -0.20977793767829384], [1.0208015979316645, -0.21849175534682436], [1.0195598994851052, -0.22706565354117375], [1.017966783427494, -0.23545930813904134], [1.0160111932885798, -0.24363239501812642], [1.0137909208827196, -0.25133832680638374], [1.0112409085502652, -0.2589989155878283], [1.0083698029512047, -0.266583754102835], [1.0051862507455265, -0.2740624350917791], [1.0016988985932187, -0.2814045512950356], [0.9979163931542694, -0.2885796954529796], [0.9938473810886668, -0.29555746030598606], [0.9895005090563991, -0.3023074385944303], [0.9848844237174541, -0.3087992230586872], [0.9800077717318206, -0.3150024064391318], [0.9747379141669548, -0.32103498303257655], [0.9691035634996353, -0.32685579469453696], [0.9631370882299579, -0.33245958627480704], [0.956870856858018, -0.33784110262318123], [0.950337237883911, -0.3429950885894537], [0.9435685998077323, -0.347916289023419], [0.9365973111295776, -0.3525994487748712], [0.929455740349542, -0.3570393126936046], [0.9221762559677213, -0.3612306256294136], [0.914791226484211, -0.36516813243209234], [0.9067376472056936, -0.36902077628999114], [0.8984139991799451, -0.3724959234924262], [0.8898480183288011, -0.3756379585042027], [0.8810674405740979, -0.3784912657901258], [0.8721000018376714, -0.38110022981500064], [0.8629734380413578, -0.38350923504363243], [0.8537154851069934, -0.38576266594082625], [0.8443538789564136, -0.3879049069713873], [0.8349163555114548, -0.38998034260012054], [0.8254306506939535, -0.3920333572918314], [0.8149359733072069, -0.3941514734041071], [0.8042570420668098, -0.3960303902524071], [0.7934148923188893, -0.39770797643132183], [0.7824305594095724, -0.39922210053544205], [0.7713250786849859, -0.4006106311593584], [0.760119485491257, -0.4019114368976616], [0.7488348151745123, -0.40316238634494217], [0.7374921030808792, -0.40440134809579076], [0.7261123845564844, -0.405666190744798], [0.7025924346545966, -0.4084124537094802], [0.6903262378202504, -0.4097721579577963], [0.6779478002717411, -0.4110869600291139], [0.6654868178363933, -0.41236992432104425], [0.6529729863415321, -0.41363411523119853], [0.6404360016144817, -0.41489259715718774], [0.6279055594825669, -0.41615843449662304], [0.6154113557731125, -0.41744469164711573], [0.6029830863134431, -0.4187644330062768], [0.5906504469308835, -0.42013072297171744], [0.5785876343716484, -0.4214420026252802], [0.5664911877898092, -0.4226700929860847], [0.5543863779194659, -0.42385726792412404], [0.5422984754947182, -0.4250458013093912], [0.5302527512496658, -0.42627796701187926], [0.5182744759184085, -0.42759603890158127], [0.506388920235046, -0.4290422908484902], [0.49462135493367787, -0.43065899672259933], [0.4829970507484041, -0.4324884303939015], [0.46094220748656844, -0.43674599757854915], [0.4504446350871723, -0.43908450030118695], [0.44004631484109913, -0.44157637276045214], [0.4297450003743117, -0.4442096138164934], [0.419538445312773, -0.44697222232946], [0.40942440328244606, -0.44985219715950064], [0.3994006279092939, -0.45283753716676445], [0.3894648728192795, -0.45591624121140023], [0.3796148916383657, -0.459076308153557], [0.3698484379925156, -0.4623057368533835], [0.36071203430065296, -0.46550818723905946], [0.3517635071760441, -0.4688906475125666], [0.342956721426298, -0.47241368318947224], [0.3342455418590241, -0.4760378597853442], [0.3255838332818314, -0.47972374281574937], [0.316925460502329, -0.4834318977962555], [0.30822428832812626, -0.48712289024243005], [0.29943418156683227, -0.4907572856698402], [0.29050900502605614, -0.49429564959405364], [0.2814026235134072, -0.4976985475306376], [0.27162439794881166, -0.5011763324517485], [0.2617913794112548, -0.5045813256933233], [0.25189170497803076, -0.5079238438034679], [0.24191351172643388, -0.511214203330288], [0.2318449367337581, -0.51446272082189], [0.22167411707729784, -0.5176797128263798], [0.21138918983434718, -0.5208754958918633], [0.20097829208220025, -0.5240603865664466], [0.19042956089815136, -0.5272447013982356], [0.17973113335949462, -0.5304387569353365], [0.16766952862426934, -0.5340733637190745], [0.15544753024615604, -0.5378204514620696], [0.14306926200170705, -0.5416242246162716], [0.13053884766747464, -0.5454288876336315], [0.11786041102001127, -0.549178644966099], [0.1050380758358691, -0.5528177010656248], [0.0920759658916006, -0.5562902603841592], [0.07897820496375804, -0.5595405273736526], [0.06574891682889378, -0.562512706486055], [0.037662514862871865, -0.5678193920852339], [0.022477243376450518, -0.5704747959968232], [0.006963465367328538, -0.5730214183583555], [-0.008751764601461737, -0.5753634636201019], [-0.024541391966887934, -0.5774051362323329], [-0.04027836216591761, -0.5790506406453194], [-0.0558356206355185, -0.5802041813093323], [-0.07108611281265814, -0.5807699626746419], [-0.08590278413430416, -0.5806521891915195], [-0.11220655600844068, -0.5783270191872408], [-0.12411581645285896, -0.5763670342877788], [-0.13586022372064238, -0.5739231712263989], [-0.1474136401617542, -0.5710434906176507], [-0.15874992812615774, -0.5677760530760833], [-0.16984294996381635, -0.5641689192162465], [-0.18066656802469327, -0.5602701496526894], [-0.19119464465875174, -0.5561278049999614], [-0.20140104221595512, -0.5517899458726121], [-0.2112596230462667, -0.5473046328851905], [-0.2197681127041154, -0.5432573569093387], [-0.22825615486482098, -0.5390707116254396], [-0.23663787109785778, -0.5347187710471553], [-0.24482738297270024, -0.530175609188148], [-0.25273881205882254, -0.52541530006208], [-0.26028627992569925, -0.5204119176826136], [-0.2673839081428045, -0.5151395360634112], [-0.2739458182796128, -0.5095722292181349], [-0.27988613190559836, -0.5036840711604471], [-0.2851189705902356, -0.49744913590400996], [-0.28936265149006596, -0.4913761790983948], [-0.2932309106097138, -0.48490927367914616], [-0.2967037936492243, -0.47811515466970533], [-0.2997613463086428, -0.47106055709351397], [-0.30238361428801475, -0.4638122159740134], [-0.30455064328738546, -0.456436866334645], [-0.30624247900680024, -0.44900124319885015], [-0.3074391671463045, -0.4415720815900703], [-0.30812075340594347, -0.43421611653174697], [-0.3082672834857626, -0.4270000830473213], [-0.30778012258954157, -0.4195304049316725], [-0.30662436765145534, -0.41191413303881513], [-0.30486200605585806, -0.40420683789015943], [-0.302555025187104, -0.3964640900071159], [-0.29976541242954713, -0.38874145991109477], [-0.296555155167542, -0.3810945181235066], [-0.2929862407854426, -0.37357883516576146], [-0.2891206566676032, -0.3662499815592699], [-0.2850203901983781, -0.3591635278254423], [-0.2807474287621214, -0.352375044485689], [-0.27597377457668987, -0.34556452677752725], [-0.27074164829636777, -0.3389501285081936], [-0.2650993884493231, -0.3325263736514757], [-0.259095333563724, -0.32628778618116105], [-0.2527778221677386, -0.3202288900710373], [-0.24619519278953503, -0.31434420929489215], [-0.23939578395728123, -0.3086282678265129], [-0.2324279341991454, -0.3030755896396875], [-0.22533998204329564, -0.29768069870820346], [-0.21818026601790005, -0.29243811900584826], [-0.21037299044627544, -0.28707241724827565], [-0.20225919594088923, -0.2819568848317394], [-0.19388067915875812, -0.2770644279986998], [-0.1852792367568989, -0.2723679529916171], [-0.1764966653923284, -0.2678403660529519], [-0.16757476172206345, -0.26345457342516465], [-0.15855532240312084, -0.25918348135071556], [-0.1494801440925174, -0.25499999607206525], [-0.14039102344726997, -0.25087702383167404], [-0.13132975712439532, -0.2467874708720023], [-0.12188645427875999, -0.24286118403373663], [-0.1121334297132091, -0.2393549689734756], [-0.1021720817603445, -0.23613226471627946], [-0.09210380875276797, -0.23305651028720858], [-0.08203000902308136, -0.2299911447113232], [-0.0720520809038864, -0.22679960701368357], [-0.06227142272778495, -0.22334533621935004], [-0.0527894328273788, -0.21949177135338288], [-0.043707509535269716, -0.21510235144084233], [-0.027194701883574254, -0.20446000537404999], [-0.019537293655991023, -0.19836473946448868], [-0.012144498074520994, -0.19183173971157427], [-0.005005986712375298, -0.18493802804877632], [0.0018885688572349178, -0.17776062640956422], [0.00854949706109854, -0.1703765567274075], [0.014987126326004449, -0.16286284093577563], [0.021211785078741514, -0.15529650096813805], [0.027233801746098605, -0.1477545587579643], [0.03819238208745063, -0.13338023482571235], [0.042966489700572874, -0.12628868279843153], [0.04745780813292165, -0.11907802061154024], [0.05173831792318728, -0.11178688871969719], [0.05587999961006007, -0.10445392757756132], [0.059954833732230324, -0.0971177776397913], [0.06403480082838836, -0.08981707936104602], [0.06819188143722452, -0.08259047319598425], [0.07249805609742906, -0.07547659959926484], [0.07702530534769231, -0.06851409902554655], [0.08159426266303844, -0.061870104888930064], [0.08620760788700424, -0.05533494366116174], [0.0908679822261499, -0.048886937509518384], [0.09557802688703557, -0.04250440860127679], [0.10034038307622144, -0.036165679103713766], [0.10515769200026773, -0.029849071184106134], [0.1100325948657346, -0.023532907009730666], [0.11496773287918224, -0.017195508747864213], [0.11996574724717085, -0.010815198565783533], [0.13055160243594383, 0.0024284921639114825], [0.1362635034416524, 0.009100739862753985], [0.14211239057589134, 0.015707440238612633], [0.14804567222116613, 0.022309589064338067], [0.15401075675998185, 0.02896818211278089], [0.15995505257484383, 0.035744215156791714], [0.16582596804825728, 0.042698683969221184], [0.1715709115627274, 0.04989258432291986], [0.17713729150075955, 0.057386911990738435], [0.1882942580476617, 0.07484563596333965], [0.19383245894737364, 0.0850356489955838], [0.19914715105062059, 0.09568534109208726], [0.20429836646402838, 0.10666735150267728], [0.20934613729422297, 0.1178543194771812], [0.21435049564783024, 0.12911888426542636], [0.21937147363147608, 0.14033368511724], [0.22446910335178638, 0.1513713612824495], [0.22970341691538698, 0.16210455201088214], [0.2401989780550983, 0.18178573367464199], [0.24515103652932427, 0.1912501767238565], [0.25005968051946686, 0.20071337854859067], [0.2549939686934113, 0.21008949199742646], [0.26002295971904255, 0.2192926699189458], [0.26521571226424595, 0.22823706516173048], [0.27064128499690643, 0.2368368305743625], [0.27636873658490907, 0.2450061190054238], [0.28246712569613913, 0.2526590833034962], [0.2890055109984817, 0.25970987631716164], [0.29537560730478246, 0.2657702926573145], [0.3020188764381308, 0.27158072722456267], [0.30891904850700425, 0.27710304720281465], [0.31605985361988026, 0.2822991197759791], [0.32342502188523614, 0.2871308121279645], [0.33099828341154935, 0.2915599914426793], [0.33876336830729714, 0.29554852490403216], [0.34670400668095713, 0.2990582796959316], [0.3548039286410066, 0.3020511230022861], [0.36304686429592314, 0.3044889220070044], [0.3721670686352922, 0.3064095307921524], [0.381648373787551, 0.3076130090556558], [0.39142536655415805, 0.3081766109606131], [0.4014326337365718, 0.30817759067012274], [0.4116047621362503, 0.30769320234728303], [0.4218763385546521, 0.30680070015519256], [0.43218194979323576, 0.3055773382569496], [0.44245618265345943, 0.30410037081565267], [0.45263362393678147, 0.3024470519944002], [0.4730538534310114, 0.2987498489268325], [0.48358759598773327, 0.2965893781686277], [0.49419046150916945, 0.29417586602326473], [0.5048028233896629, 0.29147195483233257], [0.5153650550235563, 0.2884402869374196], [0.525817529805193, 0.28504350468011463], [0.5361006211289159, 0.28124425040200646], [0.546154702389068, 0.2770051664446837], [0.5559201469799923, 0.2722888951497351], [0.5748359133390535, 0.2610064513174246], [0.5841680041714683, 0.25432018881610036], [0.5933083897021919, 0.24707394070161304], [0.6022318588401405, 0.23934235632079942], [0.6109132004942297, 0.231200085020496], [0.6193272035733758, 0.22272177614753946], [0.6274486569864943, 0.21398207904876632], [0.6352523496425013, 0.20505564307101334], [0.6427130704503126, 0.19601711756111695], [0.6498056083188444, 0.18694115186591392], [0.6565161333048061, 0.1778616310545558], [0.6630402908827231, 0.16849150812983815], [0.6693296582962653, 0.15886756438838584], [0.6753358127891034, 0.14902658112682365], [0.6810103316049064, 0.13900533964177625], [0.6863047919873453, 0.12884062122986858], [0.6911707711800898, 0.11856920718772535], [0.6955598464268099, 0.10822787881197134], [0.699423594971176, 0.09785341739923135], [0.702713594056858, 0.08748260424613016], [0.7053785601968201, 0.07743227590775888], [0.7076498489974008, 0.06714505271700874], [0.7095154217810183, 0.056690223842577186], [0.7109632398700922, 0.046137078453161645], [0.7119812645870409, 0.03555490571745963], [0.7125574572542837, 0.02501299480416856], [0.7126797791942393, 0.014580634881985848], [0.7123361917293266, 0.004327115119608989], [0.7115146561819645, -0.005678275314264503], [0.7102031338745719, -0.015366247250937305], [0.7085116712772213, -0.024127329784341525], [0.7063451483528864, -0.03281878197325575], [0.7037380318267002, -0.04141341740160134], [0.7007247884237957, -0.04988404965329961], [0.6973398848693058, -0.05820349231227183], [0.6936177878883635, -0.06634455896243935], [0.6895929642061019, -0.07428006318772347], [0.685299880547654, -0.08198281857204553], [0.6807730036381527, -0.08942563869932685], [0.6760468002027312, -0.09658133715348872], [0.6712214430246249, -0.10333856027813623], [0.6660993843718115, -0.10998810483110413], [0.6606948634791364, -0.11648582931124996], [0.6550221195814443, -0.12278759221743127], [0.6490953919135806, -0.1288492520485057], [0.6429289197103902, -0.1346266673033308], [0.6365369422067182, -0.14007569648076423], [0.6299336986374099, -0.1451521980796635], [0.6231334282373103, -0.14981203059888626], [0.6161503702412645, -0.15401105253729006], [0.6087662965260383, -0.15770707745274531], [0.6010351595939173, -0.16081246751208766], [0.5930098693588317, -0.16342161196422061], [0.5847433357347114, -0.16562890005804765], [0.5762884686354868, -0.16752872104247235], [0.5676981779750877, -0.16921546416639827], [0.5590253736674446, -0.1707835186787289], [0.5503229656264875, -0.17232727382836782], [0.5416438637661466, -0.17394111886421856], [0.5330409780003521, -0.17571944303518472], [0.5241319758031933, -0.17763897043676263], [0.5151871481215935, -0.17946867092994218], [0.5061999298479115, -0.1812211687484482], [0.49716375587450556, -0.18290908812600581], [0.48807206109373324, -0.1845450532963399], [0.47891828039795337, -0.18614168849317533], [0.46969584867952396, -0.18771161795023725], [0.4603982008308031, -0.1892674659012505], [0.45101877174414917, -0.19082185657994002], [0.4415509963119204, -0.1923874142200309], [0.4311997712148172, -0.19398397356649424], [0.42066915166029434, -0.19541978978884778], [0.4099997089192131, -0.19675465854878318], [0.3992320142624348, -0.1980483755079922], [0.3884066389608201, -0.19936073632816642], [0.3775641542852304, -0.2007515366709976], [0.36674513150652666, -0.2022805721981774], [0.3559901418955699, -0.2040076385713975], [0.3453397567232213, -0.20599253145234958], [0.3245283519878648, -0.21098638285929433], [0.31429053516989675, -0.2140716842644749], [0.30411312376924426, -0.21745732641110324], [0.2939881447487137, -0.2210496849920154], [0.28390762507111145, -0.2247551357000475], [0.27386359169924385, -0.2284800542280356], [0.2638480715959173, -0.23213081626881593], [0.25385309172393805, -0.23561379751522452], [0.24387067904611254, -0.23883537366009744], [0.22446085207922783, -0.24402511506662178], [0.21506342249333246, -0.24601887013553497], [0.20569467193709332, -0.24777186130631534], [0.19634870058004267, -0.2493727642822678], [0.18701960859171274, -0.25091025476669715], [0.177701496141636, -0.25247300846290843], [0.16838846339934466, -0.2541497010742064], [0.1590746105343711, -0.25602900830389613], [0.1497540377162475, -0.2581996058552823], [0.14042084511450637, -0.26075016943167006], [0.13058365125053262, -0.2636623827056197], [0.12073022610353074, -0.26661443569376664], [0.11086806964700036, -0.26967132420229], [0.10100468185444106, -0.2728980440373686], [0.0911475626993526, -0.2763595910051816], [0.08130421215523463, -0.2801209609119081], [0.07148213019558682, -0.2842471495637269], [0.06168881679390879, -0.28880315276681706], [0.05193177192370026, -0.2938539663273578], [0.030362042289196835, -0.30704393176310224], [0.018175796293928098, -0.3154964418809675], [0.005817343250851648, -0.3247003252391039], [-0.006555731161835522, -0.33453379067149214], [-0.01878584126593633, -0.3448750470121127], [-0.030715401383253738, -0.3556023030949459], [-0.04218682583559079, -0.3665937677539726], [-0.05304252894475042, -0.37772764982317325], [-0.06312492503253558, -0.38888215813652816], [-0.07227642842074927, -0.3999355015280181]], [[-0.07227642842074927, -0.3999355015280181], [-0.07981397478378459, -0.4096787404342235], [-0.08726947324739331, -0.41973817676145875], [-0.09449452209096076, -0.4300379484305472], [-0.1013407195938724, -0.44050219336231244], [-0.10765966403551357, -0.4510550494775778], [-0.1133029536952697, -0.46162065469716707], [-0.11812218685252616, -0.47212314694190327], [-0.12196896178666836, -0.48248666413261], [-0.12469487677708166, -0.4926353441901108], [-0.12615153010315147, -0.5024933250352293], [-0.12632929047252883, -0.5106073667449041], [-0.1256311587186718, -0.5186847806144258], [-0.12415417310646415, -0.5267069797770036], [-0.12199537190078955, -0.5346553773658473], [-0.11925179336653173, -0.5425113865141666], [-0.11602047576857438, -0.5502564203551714], [-0.11239845737180124, -0.5578718920220709], [-0.10848277644109605, -0.5653392146480749], [-0.10437047124134247, -0.5726398013663934], [-0.09543927541093103, -0.5871779340775622], [-0.09027424680565259, -0.5945374550979031], [-0.08469738832208018, -0.6017923583372593], [-0.07874259406070519, -0.6089013737616313], [-0.0724437581220189, -0.6158232313370204], [-0.06583477460651259, -0.622516661029427], [-0.05894953761467757, -0.6289403928048527], [-0.051821941247005135, -0.6350531566292974], [-0.04448587960398665, -0.6408136824687626], [-0.028785327112134208, -0.6514795996323164], [-0.020171308806624134, -0.6565355885077809], [-0.011195360070878083, -0.6613126493081872], [-0.001919649106190986, -0.6657747644260805], [0.007593655886142192, -0.6698859162540057], [0.017282386704826524, -0.6736100871845074], [0.027084375148567076, -0.6769112596101304], [0.03693745301606885, -0.6797534159234198], [0.04677945210603701, -0.6821005385169204], [0.056548204217176476, -0.683916609783177], [0.06636046410186258, -0.6851391709318817], [0.07633049810750192, -0.6857682833027656], [0.08642152694983597, -0.685866323091702], [0.09659677134460629, -0.6854956664945642], [0.10681945200755434, -0.6847186897072255], [0.1170527896544217, -0.6835977689255597], [0.12726000500094992, -0.6821952803454402], [0.13740431876288048, -0.6805736001627403], [0.1474489516559548, -0.6787951045733333], [0.1573571243959146, -0.6769221697730929], [0.1671078489967746, -0.674799404618658], [0.17679133020636273, -0.6722639397796395], [0.18641486327653142, -0.6693906507915468], [0.19598574345913317, -0.6662544131898906], [0.2055112660060205, -0.6629301025101811], [0.21499872616904575, -0.6594925942879284], [0.2244554192000615, -0.6560167640586422], [0.2338886403509203, -0.6525774873578334], [0.24330568487347443, -0.6492496397210115], [0.2527138480195765, -0.6461080966836871], [0.2618620151275186, -0.6432383453827072], [0.27100959012480286, -0.6404795356092775], [0.28014633299643166, -0.6377888182323219], [0.2892620037274075, -0.6351233441207647], [0.2983463623027328, -0.6324402641435294], [0.3073891687074102, -0.6296967291695401], [0.3163801829264419, -0.626849890067721], [0.3253091649448304, -0.6238568977069957], [0.3341658747475783, -0.6206749029562882], [0.34294007231968787, -0.6172610566845227], [0.3517091882379595, -0.6137211629418584], [0.3605945120071022, -0.6101313148867699], [0.36952136711779626, -0.6064569663653112], [0.37841507706072197, -0.602663571223536], [0.3872009653265597, -0.5987165833074982], [0.39580435540598985, -0.5945814564632518], [0.4041505707896925, -0.5902236445368503], [0.4121649349683484, -0.5856086013743478], [0.4197727714326375, -0.5807017808217982], [0.4268994036732403, -0.5754686367252552], [0.43312772441438835, -0.5704578578104237], [0.43930201174909, -0.5652421565592142], [0.44533706501951964, -0.5598226180998337], [0.45114768356785184, -0.5542003275604893], [0.45664866673626103, -0.548376370069388], [0.46175481386692163, -0.5423518307547368], [0.466380924302008, -0.5361277947447429], [0.47044179738369474, -0.5297053471676132], [0.47385223245415636, -0.5230855731515548], [0.47652702885556714, -0.5162695578247749], [0.47855438313346754, -0.5088861878867044], [0.4799605511309867, -0.5010410819037064], [0.4807679835930904, -0.4928418659533649], [0.4809991312647448, -0.48439616611326347], [0.48067644489091566, -0.47581160846098597], [0.4798223752165689, -0.46719581907411617], [0.4784593729866706, -0.4586564240302379], [0.4766098889461864, -0.45030104940693483], [0.4742963738400823, -0.44223732128179094], [0.4679612494386217, -0.4267847120468541], [0.46358617803282554, -0.4191752096541266], [0.4585186583944511, -0.4117392137156505], [0.4528612847220139, -0.40447157939286915], [0.4467166512140294, -0.39736716184722576], [0.4401873520690128, -0.39042081624016367], [0.43337598148547973, -0.38362739773312604], [0.4263851336619453, -0.37698176148755624], [0.41931740279692503, -0.3704787626648974], [0.4122753830889342, -0.3641132564265928], [0.4045926389857065, -0.3575706038498456], [0.3965104204165282, -0.3513381999425742], [0.3880957562589994, -0.34535596630251336], [0.3794156753907212, -0.3395638245273982], [0.3705372066892937, -0.3339016962149636], [0.3615273790323178, -0.32830950296294437], [0.352453221297394, -0.3227271663690758], [0.34338176236212264, -0.3170946080310926], [0.33438003110410475, -0.31135174954672995], [0.3255150564009405, -0.30543851251372256], [0.3164634285274584, -0.2991765792674933], [0.3074163668721572, -0.2928310261184631], [0.29836294312704503, -0.286423900033056], [0.2892922289841302, -0.27997724797769596], [0.28019329613542104, -0.2735131169188071], [0.2710552162729256, -0.26705355382281337], [0.26186706108865226, -0.2606206056561388], [0.25261790227460923, -0.25423631938520763], [0.24329681152280475, -0.2479227419764436], [0.22419195259296654, -0.23534639286059156], [0.21442512956750537, -0.22892877294249067], [0.2045949096724991, -0.2224942039272482], [0.1947038111315832, -0.21608782910014418], [0.18475435216839314, -0.20975479174645867], [0.1747490510065645, -0.20354023515147168], [0.16469042586973276, -0.19748930260046327], [0.15458099498153346, -0.19164713737871344], [0.144423276565602, -0.18605888277150218], [0.1342197888455741, -0.18076968206410962], [0.12433738575025491, -0.17588091748686954], [0.11443247191225259, -0.171125779430887], [0.10449405341726067, -0.16652442461691547], [0.09451113635097266, -0.16209700976570857], [0.08447272679908213, -0.15786369159801988], [0.07436783084728255, -0.1538446268346029], [0.06418545458126748, -0.15005997219621128], [0.053914604086730454, -0.1465298844035985], [0.043544285449365006, -0.14327452017751816], [0.022231049642269216, -0.1375555696139605], [0.011201632973858282, -0.1350025211636344], [2.2076970920399523e-05, -0.13267670734889236], [-0.011260796145255849, -0.13059994463088118], [-0.02260016415338184, -0.12879404947074768], [-0.03394920483216901, -0.12728083832963874], [-0.04526109596032876, -0.12608212766870108], [-0.056489015316572466, -0.12521973394908162], [-0.06758614067961159, -0.12471547363192716], [-0.08868257374545459, -0.12486607252372138], [-0.09882288069373403, -0.1255266360860089], [-0.10891624449249102, -0.12653280644053916], [-0.11895233896122061, -0.12784453616260416], [-0.12892083791941805, -0.1294217778274958], [-0.13881141518657836, -0.1312244840105063], [-0.1486137445821967, -0.13321260728692752], [-0.1583174999257683, -0.13534610023205149], [-0.1679123550367882, -0.13758491542117035], [-0.1773879837347515, -0.13988900542957594], [-0.18621197514507698, -0.1422114967383035], [-0.1948783194486215, -0.14475599924200647], [-0.20341802059557854, -0.1474883607094103], [-0.21186208253614153, -0.1503744289092403], [-0.22024150922050378, -0.15338005161022195], [-0.2285873045988588, -0.15647107658108061], [-0.23693047262139982, -0.15961335159054166], [-0.24530201723832035, -0.16277272440733045], [-0.2537329423998138, -0.16591504280017247], [-0.2622542520560736, -0.16900615453779305], [-0.27113702717341404, -0.17212297098719903], [-0.28009919002099837, -0.1752013134693369], [-0.2891149210610686, -0.17827062170296346], [-0.29815840075586736, -0.18136033540683522], [-0.3072038095676367, -0.18449989429970898], [-0.316225327958619, -0.18771873810034134], [-0.32519713639105663, -0.19104630652748894], [-0.3340934153271916, -0.19451203929990846], [-0.3428883452292664, -0.19814537613635655], [-0.3601152722107683, -0.20592296951125255], [-0.36870661117703796, -0.20995888419196285], [-0.3772880956924615, -0.2140996454484938], [-0.38581769799116833, -0.2183613979316183], [-0.39425339030728723, -0.22276028629210923], [-0.4025531448749474, -0.22731245518073956], [-0.410674933928278, -0.2320340492482822], [-0.418576729701408, -0.2369412131455101], [-0.4262165044284668, -0.24205009152319618], [-0.4335522303435832, -0.2473768290321134], [-0.4401484888691467, -0.2526435416412645], [-0.4464560855988545, -0.25816333493617283], [-0.4525203543073893, -0.2638963087200787], [-0.4583866287694338, -0.2698025627962224], [-0.4641002427596704, -0.2758421969678442], [-0.46970653005278173, -0.2819753110381844], [-0.47525082442345035, -0.2881620048104833], [-0.48077845964635896, -0.29436237808798116], [-0.48633476949619003, -0.30053653067391817], [-0.4919650877476261, -0.30664456237153476], [-0.4975614237501969, -0.3127753714951857], [-0.5030385081690837, -0.31904284669067107], [-0.508433899718949, -0.325399922746508], [-0.5137851571144565, -0.3317995344512137], [-0.5191298390702689, -0.3381946165933054], [-0.5245055043010493, -0.34453810396130036], [-0.5299497115214606, -0.3507829313437159], [-0.5355000194461661, -0.3568820335290692], [-0.5411939867898287, -0.3627883453058774], [-0.5470691722671116, -0.3684548014626578], [-0.5528927143782403, -0.37391122766695284], [-0.5587140402530836, -0.37942668598351387], [-0.5645723416283408, -0.3849227374122527], [-0.5705068102407114, -0.3903209429530815], [-0.576556637826894, -0.395542863605912], [-0.5827610161235887, -0.4005100603706563], [-0.5891591368674941, -0.40514409424722625], [-0.5957901917953097, -0.4093665262355338], [-0.6026933726437347, -0.4130989173354909], [-0.6099078711494681, -0.4162628285470095], [-0.6182324022745727, -0.4191323912599204], [-0.6270323899413459, -0.4215202719517391], [-0.6362162603490116, -0.42343621921938235], [-0.6456924396967931, -0.4248899816597662], [-0.6553693541839145, -0.42589130786980695], [-0.665155430009599, -0.4264499464464209], [-0.6749590933730706, -0.42657564598652453], [-0.6846887704735527, -0.4262781550870337], [-0.6942528875102691, -0.42556722234486516], [-0.7129495520353429, -0.42282074339986475], [-0.722429443525559, -0.4206343721867496], [-0.7319415280358301, -0.4179412185697563], [-0.7414277884488938, -0.4147890184010517], [-0.7508302076474878, -0.41122550753280246], [-0.7600907685143503, -0.40729842181717546], [-0.769151453932219, -0.4030554971063376], [-0.7779542467838321, -0.39854446925245524], [-0.786441129951927, -0.3938130741076957], [-0.7945540863192421, -0.3889090475242255], [-0.8019636943423076, -0.3840476153785036], [-0.8091852720570374, -0.3789070179652292], [-0.816207417072507, -0.3734973806446827], [-0.8230187269977915, -0.36782882877714407], [-0.829607799441967, -0.36191148772289367], [-0.8359632320141088, -0.35575548284221137], [-0.8420736223232925, -0.3493709394953774], [-0.8479275679785931, -0.3427679830426721], [-0.8535136665890867, -0.3359567388443754], [-0.8588205157638484, -0.3289473322607675], [-0.8640355120815256, -0.32140202415554364], [-0.8689776291138801, -0.31352191874862334], [-0.873647501277659, -0.3053483922687625], [-0.8780457629896095, -0.2969228209447165], [-0.8821730486664785, -0.2882865810052415], [-0.8860299927250134, -0.27948104867909285], [-0.8896172295819615, -0.2705476001950266], [-0.8929353936540699, -0.26152761178179834], [-0.8959851193580859, -0.2524624596681638], [-0.8987670411107566, -0.24339352008287876], [-0.9013212959824649, -0.2340514004375312], [-0.903574289651324, -0.22455892717797046], [-0.9055344845755124, -0.21493558505144125], [-0.907210343213209, -0.2052008588051886], [-0.9086103280225922, -0.19537423318645744], [-0.9097429014618408, -0.18547519294249265], [-0.9106165259891337, -0.17552322282053917], [-0.9112396640626491, -0.16553780756784184], [-0.9116207781405663, -0.15553843193164574], [-0.9117683306810637, -0.14554458065919568], [-0.9115908359888962, -0.13511755239140433], [-0.9110218834922501, -0.12462547806602049], [-0.9101116542887024, -0.11407769419083039], [-0.9089103294758318, -0.10348353727362031], [-0.9074680901512147, -0.09285234382217644], [-0.9058351174124291, -0.08219345034428502], [-0.9040615923570522, -0.0715161933477323], [-0.9021976960826615, -0.06082990934030446], [-0.9002936096868347, -0.05014393482978781], [-0.898399514267149, -0.03946760632396849], [-0.8964340270310889, -0.028468070557312996], [-0.8943828031782747, -0.01743092206404567], [-0.8922339921403638, -0.006366772544385218], [-0.8899757433490126, 0.004713766301449665], [-0.8875962062358776, 0.01580008277324033], [-0.8850835302326161, 0.02688156517076807], [-0.8824258647708842, 0.03794760179381419], [-0.8796113592823387, 0.04898758094216001], [-0.8766281631986363, 0.059990890915586854], [-0.8734644259514344, 0.07094692001387602], [-0.8700254966045847, 0.0820832694651051], [-0.8663698596370141, 0.0932012865006407], [-0.8625222506278929, 0.10429879117078372], [-0.8585074051563926, 0.11537360352583517], [-0.8543500588016836, 0.12642354361609592], [-0.8500749471429371, 0.13744643149186694], [-0.8457068057593238, 0.14844008720344926], [-0.8412703702300148, 0.15940233080114372], [-0.8367903761341813, 0.1703309823352513], [-0.8322915590509941, 0.18122386185607298], [-0.8277641662554117, 0.1920897437928853], [-0.8231825357436573, 0.20292262085214852], [-0.8185370587263021, 0.2137234666413565], [-0.8138181264139167, 0.22449325476800322], [-0.8090161300170722, 0.23523295883958253], [-0.8041214607463394, 0.24594355246358834], [-0.7991245098122892, 0.2566260092475146], [-0.7940156684254926, 0.26728130279885526], [-0.7887853277965206, 0.2779104067251042], [-0.7834238791359439, 0.2885142946337552], [-0.7777263418126391, 0.2992989455513137], [-0.7717699059672187, 0.3100222204001546], [-0.7656169170996631, 0.3206981291750912], [-0.7593297207099525, 0.3313406818709371], [-0.7529706622980671, 0.3419638884825057], [-0.7466020873639875, 0.35258175900461053], [-0.7402863414076937, 0.363208303432065], [-0.7340857699291659, 0.3738575317596827], [-0.7280627184283848, 0.384543453982277], [-0.7222795324053303, 0.39528008009466137], [-0.7169189633240965, 0.4058408250269681], [-0.7118202922617214, 0.4164603641240651], [-0.7069099386672981, 0.4271208780431869], [-0.70211432198992, 0.4378045474415684], [-0.6973598616786805, 0.448493552976444], [-0.6925729771826732, 0.45917007530504883], [-0.6876800879509912, 0.4698162950846173], [-0.682607613432728, 0.4804143929723843], [-0.6772819730769771, 0.4909465496255844], [-0.6716295863328317, 0.5013949457014524], [-0.6654069028680197, 0.5121272660151062], [-0.6588607617467004, 0.5228167298390519], [-0.6520587485247822, 0.5334623787424903], [-0.6450684487581744, 0.5440632542946221], [-0.6379574480027859, 0.5546183980646486], [-0.6307933318145256, 0.5651268516217706], [-0.6236436857493023, 0.575587656535189], [-0.6165760953630253, 0.5859998543741048], [-0.6096581462116033, 0.5963624867077192], [-0.6029574238509455, 0.6066745951052327], [-0.5967968257003415, 0.6163277126084016], [-0.5907094470827127, 0.625885913291856], [-0.5846866308809605, 0.635371443471059], [-0.5787197199779867, 0.6448065494614736], [-0.5728000572566927, 0.6542134775785622], [-0.5669189855999803, 0.6636144741377878], [-0.5610678478907515, 0.6730317854546131], [-0.5552379870119076, 0.6824876578445009], [-0.5494207458463505, 0.6920043376229144], [-0.5436074672769816, 0.7016040711053161], [-0.5377533051062693, 0.7114416122884117], [-0.5319579696873415, 0.7213883551043933], [-0.5262068711242248, 0.7314111901111883], [-0.5204854195209461, 0.7414770078667252], [-0.5147790249815319, 0.7515526989289316], [-0.5090730976100091, 0.7616051538557357], [-0.5033530475104039, 0.7716012632050653], [-0.4976042847867433, 0.7815079175348484], [-0.49181221954305404, 0.791292007403013], [-0.48596226188336256, 0.8009204233674868], [-0.4803588858279119, 0.8100129017374729], [-0.4747644892582856, 0.8190788818406306], [-0.46916592426917714, 0.8280991423796191], [-0.46355004295527935, 0.8370544620570974], [-0.45790369741128567, 0.8459256195757248], [-0.4522137397318891, 0.8546933936381599], [-0.44646702201178295, 0.863338562947062], [-0.4406503963456605, 0.8718419062050908], [-0.4347507148282148, 0.8801842021149044], [-0.4287548295541391, 0.8883462293791626], [-0.4231010912883605, 0.8958747168239324], [-0.417445542815286, 0.9033455149066768], [-0.41176436151462753, 0.910732510907026], [-0.40603372476609645, 0.9180095921046101], [-0.40022980994940455, 0.9251506457790588], [-0.3943287944442633, 0.9321295592100026], [-0.38830685563038436, 0.9389202196770717], [-0.3821401708874794, 0.9454965144598956], [-0.37580491759525997, 0.9518323308381047], [-0.3692772731334378, 0.9579015560913295], [-0.36282386222810004, 0.9636599892183383], [-0.3562286838411311, 0.9694630963769327], [-0.34949822594210245, 0.9752101472266523], [-0.3426389765005852, 0.980800411427035], [-0.335657423486151, 0.9861331586376199], [-0.3285600548683712, 0.9911076585179455], [-0.321353358616817, 0.9956231807275506], [-0.3140438227010599, 0.999578994925974], [-0.30663793509067133, 1.002874370772754], [-0.29914218375522256, 1.0054085779274302], [-0.2918473605545152, 1.0071397148662151], [-0.2843223379439963, 1.0083258273165885], [-0.27662517329142194, 1.0089970666834107], [-0.2688139239645483, 1.0091835843715413], [-0.26094664733113115, 1.0089155317858403], [-0.2530814007589268, 1.008223060331168], [-0.24527624161569128, 1.0071363214123843], [-0.23758922726918066, 1.0056854664343493], [-0.230078415087151, 1.003900646801923], [-0.22280186243735833, 1.001812013919965], [-0.21556163134855436, 0.9992242150333761], [-0.20845109142276286, 0.9960754763165981], [-0.2014590252271912, 0.9924381742818195], [-0.1945742153290464, 0.988384685441227], [-0.18778544429553573, 0.983987386307009], [-0.1810814946938663, 0.9793186533913529], [-0.17445114909124537, 0.9744508632064459], [-0.16788319005487998, 0.9694563922644762], [-0.16136640015197737, 0.9644076170776309], [-0.15488956194974476, 0.9593769141580979], [-0.1481840906049098, 0.95401655002543], [-0.14163101462930375, 0.9484547111883828], [-0.13519635244397618, 0.942706291120148], [-0.12884612246997673, 0.9367861832939174], [-0.12254634312835502, 0.9307092811828827], [-0.11626303284016065, 0.9244904782602357], [-0.10996221002644321, 0.9181446679991676], [-0.1036098931082523, 0.9116867438728709], [-0.09717210050663759, 0.9051315993545366], [-0.09061485064264864, 0.8984941279173567], [-0.08301764537729225, 0.8908314084913728], [-0.07528662115673777, 0.8829910136232535], [-0.06745697985859672, 0.8749845298118352], [-0.059563923360480546, 0.8668235435559529], [-0.05164265354000076, 0.8585196413544431], [-0.043728372274768834, 0.8500844097061415], [-0.03585628144239628, 0.841529435109884], [-0.02806158292049451, 0.8328663040645065], [-0.02037947858667508, 0.8241066030688445], [-0.0051908040458518495, 0.8059021769409809], [0.0023144326101235506, 0.7963150976371408], [0.009704068062838779, 0.7865462730089661], [0.01701163072575586, 0.7766412953552084], [0.024270649012336776, 0.7666457569746208], [0.0315146513360436, 0.756605250165954], [0.038777166110338275, 0.7465653672279616], [0.04609172174868292, 0.7365717004593947], [0.05349184666453946, 0.7266698421590055], [0.06101106927136997, 0.7169053846255465], [0.06863983821713107, 0.7072114015868661], [0.07633037321118867, 0.6975132807770261], [0.08407373944178839, 0.6878261066514476], [0.0918610020971759, 0.6781649636655525], [0.09968322636559679, 0.6685449362747624], [0.10753147743529667, 0.6589811089344983], [0.11539682049452116, 0.6494885661001824], [0.12327032073151592, 0.6400823922272356], [0.13114304333452648, 0.6307776717710799], [0.1464941205445051, 0.6128557051000049], [0.15394143257586718, 0.6041334587711598], [0.16136982480834836, 0.5954497179912595], [0.16880113246441214, 0.5868314505509612], [0.17625719076652213, 0.578305624240923], [0.1837598349371417, 0.5698992068518024], [0.19133090019873447, 0.5616391661742571], [0.1989922217737639, 0.5535524699989451], [0.2067656348846935, 0.5456660861165239], [0.21467297475398683, 0.5380069823176511], [0.2223846643060701, 0.5310079873627106], [0.2302600499700676, 0.524343208078638], [0.23826136578903245, 0.5179335634508148], [0.24635084580601802, 0.5116999724646225], [0.25449072406407736, 0.5055633541054431], [0.2626432346062637, 0.4994446273586577], [0.27077061147563025, 0.493264711209648], [0.2788350887152304, 0.48694452464379573], [0.2867989003681171, 0.48040498664648235], [0.29462428047734374, 0.4735670162030895], [0.30259395928461863, 0.46619610411930373], [0.31043397352497376, 0.4586670340990231], [0.31817661898870686, 0.45099489131974557], [0.3258541914661156, 0.44319476095896837], [0.33349898674749756, 0.4352817281941892], [0.34114330062315046, 0.4272708782029059], [0.3488194288833718, 0.4191772961626158], [0.3565596673184593, 0.4110160672508167], [0.3643963117187107, 0.4028022766450062], [0.37236165787442344, 0.39455100952268174], [0.3812002239601138, 0.38560020371322895], [0.3902444009246354, 0.37664270397498123], [0.3994329308693708, 0.3676447845689712], [0.408704555895703, 0.3585727197562313], [0.41799801810501463, 0.3493927837977943], [0.4272520595986884, 0.3400712509546926], [0.43640542247810715, 0.3305743954879588], [0.4453968488446536, 0.3208684916586255], [0.4541650807997104, 0.31091981372772526], [0.47143243155895836, 0.28959637844970626], [0.4802272090391588, 0.2781633946583413], [0.4889612658604274, 0.2664453153559856], [0.4975626749979293, 0.25449177131642897], [0.5059595094268297, 0.24235239331346153], [0.5140798421222941, 0.23007681212087322], [0.5218517460594876, 0.21771465851245383], [0.5292032942135758, 0.20531556326199335], [0.5360625595597238, 0.1929291571432817], [0.5477505754483009, 0.16925466420428448], [0.5529277523056675, 0.15772514643944624], [0.5578391764224849, 0.14607405841945872], [0.5624348785760409, 0.1343589409281866], [0.5666648895436237, 0.12263733474949451], [0.5704792401025213, 0.11096678066724713], [0.5738279610300214, 0.09940481946530916], [0.5766610831034125, 0.0880089919275451], [0.5789286370999821, 0.07683683883781979], [0.5805806537970186, 0.06594590097999775], [0.5815932732572243, 0.05691294722389461], [0.5823697972381204, 0.04786136771898503], [0.5828607960965464, 0.03884350506465392], [0.5830168401893413, 0.029911701860286223], [0.5827884998733441, 0.021118300705266834], [0.5821263455053945, 0.012515644198980644], [0.5809809474423313, 0.004156074940812639], [0.579302876040994, -0.003908064469852341], [0.5770427016582214, -0.011624431433629354], [0.5741509946508531, -0.018940683351133452], [0.5707409810529555, -0.02565203269075432], [0.5666949570780635, -0.03223922377815651], [0.5620851657799908, -0.03864758405426949], [0.5569838502125513, -0.04482244096002275], [0.5514632534295585, -0.05070912193634576], [0.5455956184848265, -0.05625295442416804], [0.5394531884321685, -0.06139926586441906], [0.5331082063253989, -0.0660933836980283], [0.526632915218331, -0.07028063536592526], [0.5200995581647787, -0.07390634830903942], [0.5133111483394555, -0.07698148329856723], [0.5061551320057202, -0.07953054694478184], [0.4986905362496223, -0.08159034965894241], [0.49097638815721106, -0.08319770185230793], [0.48307171481453604, -0.08438941393613758], [0.47503554330764647, -0.08520229632169043], [0.46692690072259174, -0.0856731594202256], [0.45880481414542135, -0.08583881364300215], [0.45072831066218455, -0.0857360694012792], [0.4427564173589309, -0.08540173710631585], [0.4342511713023101, -0.08472755736536319], [0.4256361748679549, -0.08365180710694196], [0.41694226227914827, -0.08219128202414354], [0.4082002677591724, -0.08036277781005924], [0.39944102553131017, -0.07818309015778044], [0.390695369818844, -0.07566901476039845], [0.38199413484505634, -0.0728373473110046], [0.3733681548332299, -0.06970488350269023], [0.36484826400664716, -0.06628841902854668], [0.35646529658859083, -0.0626047495816653], [0.3475533756908624, -0.058174826715612964], [0.3387642659201193, -0.053186079149342536], [0.3300778979456283, -0.04772444939572164], [0.321474202436656, -0.04187587996761798], [0.31293311006246893, -0.03572631337789921], [0.304434551492334, -0.029361692139432984], [0.29595845739551785, -0.022867958765086974], [0.2874847584412871, -0.016331055767728836], [0.2789933852989086, -0.009836925660226268], [0.2704642686376489, -0.003471510955446913], [0.2616584065881311, 0.003226801013491085], [0.2529198875606385, 0.010270417156696639], [0.24422401515609798, 0.017544273858916055], [0.23554609297543683, 0.024933307504895592], [0.22686142461958225, 0.032322454479381556], [0.21814531368946133, 0.03959665116712022], [0.2093730637860014, 0.046640833952857834], [0.2005199785101296, 0.05333993922134073], [0.191561361462773, 0.05957890335731517], [0.1739717843271285, 0.06999222207785796], [0.16535225400756315, 0.07442968765571922], [0.1566384780021534, 0.07857744854099244], [0.14785500902689003, 0.08245789379555898], [0.1390263997977636, 0.08609341248130004], [0.1301772030307648, 0.08950639366009697], [0.1213319714418843, 0.09271922639383097], [0.11251525774711271, 0.0957542997443834], [0.10375161466244069, 0.09863400277363549], [0.08710382194063139, 0.10375730950705843], [0.07917779459808619, 0.1059326416317884], [0.07127963314421303, 0.1079252016690159], [0.06340145784700156, 0.10975347037009844], [0.0555353889744415, 0.11143592848639358], [0.04767354679452254, 0.11299105676925877], [0.03980805157523436, 0.11443733597005153], [0.031931023584566606, 0.11579324684012939], [0.024034583090509, 0.1170772701308498], [0.01611085036105122, 0.11830788659357033], [0.008254322953859097, 0.11944328475994466], [0.0004380754586785264, 0.1204547281135151], [-0.007358917918640252, 0.12135455565228898], [-0.015157682972246938, 0.12215510637427378], [-0.022979245496291243, 0.12286871927747692], [-0.03084463128492292, 0.12350773335990582], [-0.038774866132291655, 0.12408448761956792], [-0.04679097583254721, 0.12461132105447059], [-0.05491398617983925, 0.1251005726626213], [-0.07236812546679537, 0.12609208571315364], [-0.08166838643123475, 0.1266461811569724], [-0.09106501021787858, 0.1271874490660344], [-0.10055730118296982, 0.12767647073289032], [-0.11014456368275134, 0.12807382745009077], [-0.11982610207346617, 0.12834010051018643], [-0.12960122071135716, 0.12843587120572791], [-0.13946922395266725, 0.12832172082926588], [-0.14942941615363942, 0.127958230673351], [-0.17092250508367646, 0.12608504137615842], [-0.18259569441849166, 0.12432082604559053], [-0.1944513942298959, 0.1221403741726759], [-0.20644032907282311, 0.11967072389126035], [-0.21851322350220706, 0.11703891333518965], [-0.23062080207298158, 0.11437198063830958], [-0.2427137893400806, 0.1117969639344659], [-0.25474290985843784, 0.10944090135750442], [-0.2666588881829872, 0.10743083104127091], [-0.2895233961842951, 0.10458367398912188], [-0.30074516586045796, 0.10312344051146312], [-0.31201204354389356, 0.10164524928207795], [-0.3232583148813446, 0.10028125889640964], [-0.3344182655195535, 0.0991636279499013], [-0.34542618110526296, 0.09842451503799615], [-0.3562163472852155, 0.0981960787561374], [-0.3667230497061539, 0.09861047769976813], [-0.3768805740148204, 0.0997998704643316], [-0.3866232058579578, 0.10189641564527095], [-0.39521800927832684, 0.10456788379831097], [-0.40363382052357877, 0.10782431419784658], [-0.411854057585308, 0.11162858262634887], [-0.41986213845510895, 0.1159435648662889], [-0.4276414811245759, 0.1207321367001378], [-0.4351755035853034, 0.12595717391036654], [-0.4424476238288857, 0.13158155227944618], [-0.4494412598469173, 0.1375681475898479], [-0.4561398296309925, 0.1438798356240427], [-0.4625267511727059, 0.15047949216450163], [-0.46926407274273363, 0.15831403511013675], [-0.4756731713481037, 0.16683202260420482], [-0.48175099649262415, 0.17593778015325934], [-0.48749449768010333, 0.18553563326385358], [-0.49290062441434945, 0.19552990744254095], [-0.4979663261991709, 0.2058249281958748], [-0.5026885525383759, 0.21632502103040852], [-0.5070642529357728, 0.2269345114526955], [-0.5110903768951696, 0.23755772496928904], [-0.5182153264359195, 0.2589324425744066], [-0.5213931091719748, 0.2699959276977374], [-0.524259615671718, 0.2812541989485524], [-0.5267772394783263, 0.2926720128186694], [-0.5289083741349765, 0.3042141257999058], [-0.530615413184846, 0.3158452943840794], [-0.5318607501711117, 0.3275302750630078], [-0.5326067786369507, 0.33923382432850857], [-0.5328158921255404, 0.3509206986723994], [-0.5314148454518801, 0.3749176584698713], [-0.5297376245802806, 0.3875262317444541], [-0.527462605609814, 0.40029009978171903], [-0.5246335725850354, 0.41311798795313925], [-0.5212943095504998, 0.4259186216301873], [-0.5174886005507622, 0.43860072618433615], [-0.5132602296303779, 0.45107302698705865], [-0.5086529808339019, 0.4632442494098277], [-0.5037106382058891, 0.47502311882411613], [-0.49847698579089494, 0.4863183606013969], [-0.49317921666646614, 0.4966981244220468], [-0.48744955537525103, 0.5069644691695646], [-0.48132246628638164, 0.5170623893050945], [-0.4748324137689907, 0.5269368792897797], [-0.46801386219221053, 0.536532933584764], [-0.4609012759251736, 0.5457955466511912], [-0.4535291193370123, 0.5546697129502048], [-0.4459318567968591, 0.5631004269429487], [-0.4381439526738463, 0.5710326830905662], [-0.43019987133710663, 0.5784114758542012], [-0.42275207951782273, 0.5847260026954996], [-0.41502813131684324, 0.5907454774795036], [-0.4070622140555029, 0.596445120932123], [-0.39888851505513556, 0.6018001537792672], [-0.3905412216370757, 0.606785796746846], [-0.3820545211226575, 0.6113772705607687], [-0.37346260083321503, 0.6155497959469451], [-0.3647996480900829, 0.6192785936312847], [-0.3560998502145951, 0.6225388843396973], [-0.3473973945280861, 0.6253058887980921], [-0.338982288235694, 0.6274767848551487], [-0.3303858573285614, 0.6292007072418777], [-0.32165353114206807, 0.630498674599793], [-0.31283073901159364, 0.6313917055704077], [-0.30396291027251787, 0.6319008187952351], [-0.2950954742602203, 0.6320470329157883], [-0.2862738603100805, 0.631851366573581], [-0.27754349775747833, 0.631334838410126], [-0.26894981593779316, 0.630518467066937], [-0.2605382441864049, 0.629423271185527], [-0.2524839180839153, 0.6280959543428646], [-0.2444283852599693, 0.626484945754455], [-0.23640275510558717, 0.6245800388897186], [-0.22843813701178878, 0.6223710272180749], [-0.22056564036959422, 0.6198477042089442], [-0.21281637457002345, 0.6169998633317462], [-0.20522144900409645, 0.6138172980559009], [-0.19781197306283324, 0.610289801850828], [-0.19061905613725377, 0.6064071681859481], [-0.1836738076183782, 0.6021591905306805], [-0.17668632500659048, 0.5971608049110313], [-0.17001014024817698, 0.5915540393703813], [-0.16359475886120892, 0.5854378780417313], [-0.15738968636375744, 0.5789113050580826], [-0.15134442827389372, 0.5720733045524358], [-0.14540849010968895, 0.5650228606577916], [-0.13953137738921428, 0.5578589575071514], [-0.13366259563054095, 0.5506805792335157], [-0.12775165035174005, 0.5435867099698859], [-0.12174804707088285, 0.5366763338492624], [-0.11561594263387508, 0.5296813691965029], [-0.10958507885420886, 0.5225701900749758], [-0.10362330583897167, 0.5153714000024536], [-0.09769847369525086, 0.5081136024967078], [-0.09177843253013393, 0.5008254010755104], [-0.08583103245070833, 0.4935353992566338], [-0.07982412356406145, 0.4862722005578497], [-0.07372555597728077, 0.4790644084969302], [-0.06750317979745371, 0.4719406265916473], [-0.06112484513166771, 0.4649294583597731], [-0.05445743973972034, 0.45786150091747513], [-0.04769366113156477, 0.4508649318615644], [-0.040838488979275264, 0.4439297415046253], [-0.03389690295492605, 0.43704592015924193], [-0.02687388273059141, 0.4302034581379987], [-0.019774407978345572, 0.4233923457534799], [-0.012603458370262817, 0.41660257331826966], [-0.0053660135784173325, 0.40982413114495236], [0.0019329467251165602, 0.4030470095461123], [0.0170988268935094, 0.3892359767171635], [0.02511227590518283, 0.3822951679250441], [0.03327346210141423, 0.3754094171006329], [0.04152705768033289, 0.3685493688865873], [0.04981773484006807, 0.3616856679255647], [0.058090165778749134, 0.35478895886022244], [0.06628902269450528, 0.3478298863332178], [0.07435897778546591, 0.34077909498720815], [0.08224470324976023, 0.33360722946485105], [0.09712276329865088, 0.3189410614839776], [0.10413058363706273, 0.3114524732262308], [0.11096486112933909, 0.3038474392313002], [0.11767612460406601, 0.29615422909492184], [0.12431490288982948, 0.28840111241283284], [0.13093172481521556, 0.2806163587807698], [0.1375771192088102, 0.2728282377944693], [0.14430161489919946, 0.265065019049668], [0.1511557407149694, 0.2573549721421027], [0.158190025484706, 0.24972636666750997], [0.165445951632686, 0.24179620596039816], [0.172549295018481, 0.23368952905407575], [0.17959381717344705, 0.22548903899787975], [0.1866732796289402, 0.21727743884114736], [0.1938814439163164, 0.20913743163321571], [0.2013120715669317, 0.20115172042342175], [0.209058924112142, 0.1934030082611026], [0.2172157630833036, 0.18597399819559546], [0.22587635001177211, 0.1789473932762373], [0.2467594639390127, 0.16522788024043494], [0.2592968710964809, 0.15827633433893673], [0.272573619196674, 0.15162233489387], [0.2864166595349573, 0.14533695795123402], [0.30065294340669646, 0.13949127955702822], [0.3151094221072568, 0.13415637575725176], [0.3296130469320038, 0.12940332259790405], [0.343990769176303, 0.12530319612498436], [0.3580695401355197, 0.12192707238449202], [0.3716763111050196, 0.11934602742242639]], [[0.3716763111050196, 0.11934602742242639], [0.383703527138495, 0.1175919845871847], [0.39601365038776076, 0.11620734855027642], [0.40846231927653776, 0.11524701264006731], [0.4209051722285473, 0.11476587018492324], [0.43319784766751024, 0.11481881451320995], [0.44519598401714744, 0.11546073895329326], [0.45675521970118016, 0.11674653683353889], [0.46773119314332945, 0.11873110148231278], [0.47797954276731613, 0.12146932622798064], [0.4873559069968614, 0.12501610439890826], [0.494465207390217, 0.1286044443164578], [0.5011869809854668, 0.1328030896860668], [0.5075324561997558, 0.13754738902451047], [0.5135128614502298, 0.14277269084856417], [0.5191394251540339, 0.148414343675003], [0.5244233757283137, 0.1544076960206023], [0.5293759415902146, 0.16068809640213733], [0.5340083511568817, 0.16719089333638318], [0.5383318328454607, 0.17385143534011532], [0.5462751469545845, 0.18805808430778606], [0.5497478838662098, 0.19588887119261775], [0.5528076605417382, 0.2040551238040199], [0.5554863117149356, 0.2125145343614085], [0.5578156721195673, 0.2212247950841995], [0.5598275764893987, 0.23014359819180882], [0.5615538595581955, 0.23922863590365254], [0.5630263560597228, 0.24843760043914648], [0.5642769007277464, 0.25772818401770675], [0.5663168216824159, 0.2778663739722683], [0.5670253266427958, 0.2890815294886648], [0.5674336601662605, 0.300605041644629], [0.5675126392418987, 0.31233840667685114], [0.5672330808587989, 0.3241831208220214], [0.5665658020060499, 0.33604068031682977], [0.5654816196727406, 0.34781258139796684], [0.5639513508479594, 0.35940032030212254], [0.5619458125207951, 0.370705393265987], [0.5594358216803365, 0.38162929652625066], [0.5564656905366574, 0.3919234789218911], [0.5529565921403777, 0.40209420411785946], [0.5489644397110967, 0.41213366777633187], [0.5445451464684146, 0.42203406555948475], [0.5397546256319312, 0.43178759312949433], [0.5346487904212466, 0.4413864461485367], [0.5292835540559606, 0.45082282027878817], [0.5237148297556731, 0.46008891118242495], [0.517998530739984, 0.46917691452162325], [0.5121905702284932, 0.4780790259585594], [0.5062854654428123, 0.48665788391120174], [0.5000792301561654, 0.49506455327485843], [0.49360873074498357, 0.5033032356357843], [0.4869108335856983, 0.5113781325802342], [0.48002240505474086, 0.5192934456944633], [0.47298031152854253, 0.5270533765647264], [0.46582141938353483, 0.5346621267772784], [0.45858259499614873, 0.5421238979183745], [0.45130070474281575, 0.5494428915742694], [0.4440126149999672, 0.556623309331218], [0.43694589316499505, 0.5634236072962617], [0.4297852894374263, 0.5701031827339004], [0.4225342916626334, 0.576654649154119], [0.41519638768598943, 0.5830706200669031], [0.40777506535286695, 0.589343708982238], [0.4002738125086389, 0.5954665294101087], [0.3926961169986779, 0.6014316948605005], [0.38504546666835704, 0.6072318188433988], [0.3773253493630487, 0.6128595148687889], [0.36953925292812595, 0.618307396446656], [0.3619316110742561, 0.6235235299008064], [0.3542535902170592, 0.6287506606189288], [0.34650555252814724, 0.6339187075317526], [0.3386878601791323, 0.6389575895700073], [0.3308008753416263, 0.6437972256644218], [0.3228449601872412, 0.6483675347457261], [0.314820476887589, 0.6525984357446492], [0.30672778761428177, 0.6564198475919207], [0.2985672545389315, 0.65976168921827], [0.29033923983315013, 0.6625538795544266], [0.28238187563485123, 0.6648264346038577], [0.2742313851815608, 0.6668742543008838], [0.26594415314891484, 0.6686445537501526], [0.25757656421254915, 0.6700845480563121], [0.24918500304809982, 0.6711414523240102], [0.24082585433120274, 0.6717624816578947], [0.23255550273749387, 0.6718948511626133], [0.22443033294260922, 0.6714857759428143], [0.2165067296221846, 0.670482471103145], [0.208841077451856, 0.6688321517482537], [0.20112449153492595, 0.6664608493084049], [0.1933104891964664, 0.6634269420345413], [0.18549669188796125, 0.6597828264213967], [0.17778072106089443, 0.6555808989637044], [0.17026019816674995, 0.6508735561561985], [0.16303274465701162, 0.6457131944936121], [0.15619598198316337, 0.640152210470679], [0.14984753159668918, 0.6342430005821331], [0.14408501494907294, 0.6280379613227076], [0.1345134388474609, 0.6144235164650784], [0.13075512310674625, 0.6066263523232517], [0.12762779501059576, 0.5982988986656239], [0.12502814329995046, 0.5895420573961623], [0.1228528567157514, 0.5804567304188337], [0.12099862399893968, 0.5711438196376055], [0.1193621338904563, 0.5617042269564451], [0.1178400751312424, 0.5522388542793192], [0.11632913646223896, 0.5428486035101954], [0.11472600662438712, 0.5336343765530405], [0.11315651248065525, 0.5241884190869756], [0.11189185873808245, 0.5146744025077234], [0.11086975140498681, 0.5050942155032361], [0.11002789648968639, 0.49544974676146614], [0.10930400000049936, 0.4857428849703655], [0.10863576794574384, 0.47597551881788636], [0.10796090633373792, 0.4661495369919809], [0.10721712117279972, 0.45626682818060144], [0.1063421184712474, 0.4463292810717], [0.10527360423739904, 0.4363387843532289], [0.10391301680230526, 0.425606968170507], [0.10239086393572398, 0.4147790925936661], [0.10075292551945514, 0.4038683824945237], [0.09904498143529869, 0.3928880627448983], [0.0973128115650546, 0.3818513582166076], [0.09560219579052281, 0.3707714937814696], [0.09395891399350323, 0.35966169431130224], [0.09242874605579587, 0.34853518467792344], [0.09105747185920066, 0.33740518975315126], [0.0888513105350934, 0.31502938221886123], [0.08786613082693313, 0.30372926968659275], [0.08695486658842821, 0.29239444840978795], [0.08613705224697013, 0.28103476998623655], [0.08543222222995037, 0.26966008601372826], [0.08485991096476042, 0.2582802480900529], [0.08443965287879174, 0.24690510781300012], [0.08419098239943586, 0.2355445167803598], [0.08413343395408424, 0.22420832658992154], [0.08428654197012833, 0.21290638883947519], [0.08461650344353101, 0.20168729212567135], [0.0850864856232955, 0.19045365854523208], [0.08570630939620028, 0.17921648361349587], [0.08648579564902395, 0.16798676284580133], [0.08743476526854499, 0.15677549175748706], [0.08856303914154189, 0.14559366586389152], [0.08988043815479321, 0.13445228068035336], [0.0913967831950775, 0.12336233172221109], [0.09312189514917325, 0.1123348145048033], [0.09714149976391767, 0.0905166869642738], [0.09932117542547184, 0.07957809347050346], [0.10164241313522576, 0.06861698046860429], [0.10414300413988381, 0.05768538436502307], [0.10686073968615026, 0.04683534156620668], [0.1098334110207295, 0.036118888478601834], [0.1130988093903258, 0.02558806150865542], [0.11669472604164356, 0.015294897062814165], [0.12065895222138702, 0.005291431547524958], [0.1295781955265728, -0.013220163577933174], [0.1345161294018645, -0.021848085743836315], [0.13979835873817953, -0.030264638545109232], [0.14538016147156194, -0.03848039539838633], [0.15121681553805547, -0.04650592972030191], [0.15726359887370414, -0.05435181492749037], [0.16347578941455185, -0.062028624436586056], [0.1698086650966425, -0.06954693166422334], [0.17621750385602, -0.07691731002703657], [0.18265758362872825, -0.08415033294166009], [0.1889830784430343, -0.0909716128122755], [0.19545901060552665, -0.09755535417511982], [0.2020755738402729, -0.10393803486570347], [0.2088229618713407, -0.11015613271953686], [0.21569136842279785, -0.11624612557213043], [0.22267098721871187, -0.12224449125899459], [0.22975201198315043, -0.12818770761563963], [0.23692463644018139, -0.13411225247757616], [0.24417905431387216, -0.14005460368031444], [0.2515054593282905, -0.1460512390593649], [0.25936195988156063, -0.15245850870690691], [0.26732999219213466, -0.1588731867925901], [0.27540743253768496, -0.16527725441017768], [0.28359215719588377, -0.1716526926534329], [0.29188204244440336, -0.17798148261611896], [0.30027496456091596, -0.1842456053919991], [0.3087687998230939, -0.1904270420748366], [0.3173614245086094, -0.19650777375839462], [0.32605071489513465, -0.20246978153643652], [0.3440153793287257, -0.214283281722591], [0.35333888594532037, -0.22034094957519607], [0.3627892481908414, -0.22639515198281884], [0.37235064714600447, -0.2323729908677381], [0.38200726389152506, -0.23820156815223226], [0.3917432795081187, -0.24380798575857981], [0.4015428750765009, -0.24911934560905938], [0.41139023167738714, -0.25406274962594927], [0.42126953039149306, -0.25856529973152825], [0.4311649522995342, -0.26255409784807476], [0.44051118930922967, -0.2657683291941683], [0.44997680502242576, -0.26851045082180197], [0.4595305989312546, -0.2708534445058659], [0.4691413705278479, -0.2728702920212501], [0.4787779193043377, -0.2746339751428447], [0.48840904475285596, -0.27621747564553956], [0.4980035463655346, -0.277693775304225], [0.5075302236345056, -0.279135855893791], [0.5169578760519007, -0.2806166991891275], [0.526255303109852, -0.2822092869651248], [0.5348709961204076, -0.283607164025986], [0.5434889859162131, -0.2847395578861019], [0.5520868500486694, -0.2856983900157098], [0.5606421660691774, -0.28657558188504684], [0.5691325115291376, -0.2874630549643501], [0.577535463979951, -0.2884527307238568], [0.5858286009730185, -0.2896365306338042], [0.5939895000597407, -0.2911063761644294], [0.6019957387915186, -0.2929541887859695], [0.6098248947197529, -0.29527188996866194], [0.617256020464098, -0.29780486159061814], [0.6247197686964742, -0.3004877554547223], [0.6321532770938703, -0.30335638447949664], [0.6394936833332747, -0.3064465615834635], [0.6466781250916767, -0.30979409968514493], [0.6536437400460648, -0.3134348117030634], [0.6603276658734274, -0.3174045105557409], [0.6666670402507537, -0.3217390091616999], [0.6725990008550321, -0.3264741204394626], [0.6780606853632518, -0.3316456573075511], [0.6832821801877611, -0.3375787620580868], [0.6881186591081677, -0.34407916003279126], [0.6925848452663359, -0.3510676002565484], [0.6966954618041303, -0.3584648317542417], [0.7004652318634152, -0.3661916035507551], [0.7039088785860554, -0.37416866467097226], [0.7070411251139149, -0.3823167641397771], [0.7098766945888584, -0.3905566509820532], [0.7124303101527504, -0.3988090742226844], [0.7168035450384763, -0.41563911302533985], [0.7185530729189754, -0.42453918430705073], [0.7199684744187308, -0.43364080284591144], [0.721052945367521, -0.44288977475614655], [0.7218096815951247, -0.45223190615197995], [0.7222418789313203, -0.46161300314763626], [0.7223527332058866, -0.47097887185733966], [0.722145440248602, -0.4802753183953146], [0.7216231958892454, -0.48944814887578536], [0.720789195957595, -0.4984431694129761], [0.7196523007358061, -0.5071874651676336], [0.718189935725173, -0.5159363651927359], [0.7164094762534966, -0.524666641004824], [0.7143182976485778, -0.5333550641204393], [0.7119237752382168, -0.5419784060561228], [0.7092332843502145, -0.5505134383284156], [0.7062542003123713, -0.5589369324538589], [0.7029938984524879, -0.5672256599489939], [0.6994597540983652, -0.5753563923303613], [0.6956591425778034, -0.5833059011145028], [0.6914759611571313, -0.5912161373403683], [0.6869311065418362, -0.598999406521095], [0.6820541986181815, -0.6066539794783519], [0.6768748572724297, -0.6141781270338081], [0.6714227023908441, -0.6215701200091328], [0.6657273538596875, -0.6288282292259948], [0.6598184315652225, -0.6359507255060632], [0.6537255553937125, -0.6429358796710071], [0.6474783452314204, -0.6497819625424954], [0.6411064209646091, -0.6564872449421973], [0.6342832355448531, -0.6633644123589619], [0.6272052724365001, -0.6701607019981858], [0.6198916586042209, -0.6768472263879053], [0.6123615210126858, -0.6833950980561572], [0.6046339866265655, -0.6897754295309788], [0.5967281824105307, -0.6959593333404066], [0.5886632353292521, -0.7019179220124777], [0.5804582723474001, -0.7076223080752286], [0.5721324204296456, -0.7130436040566969], [0.5637048065406588, -0.7181529224849186], [0.5550761151836243, -0.722890322923154], [0.5462139271944986, -0.7272271321538731], [0.5371551651213586, -0.7312295329594302], [0.5279367515122815, -0.7349637081221798], [0.5185956089153436, -0.7384958404244761], [0.5091686598786223, -0.7418921126486738], [0.49969282695019424, -0.7452187075771273], [0.4902050326781364, -0.7485418079921908], [0.4807421996105258, -0.7519275966762194], [0.47134125029543916, -0.7554422564115668], [0.4618687631633269, -0.7591015170052766], [0.45241041033236606, -0.7627690407608574], [0.44294944809071946, -0.7664300336568264], [0.4334691327265504, -0.7700697016717004], [0.4239527205280217, -0.7736732507839971], [0.41438346778329643, -0.7772258869722333], [0.4047446307805375, -0.7807128162149263], [0.3950194658079079, -0.7841192444905933], [0.38519122915357085, -0.7874303777777516], [0.3752431771056891, -0.7906314220549182], [0.36462554042000406, -0.7939512235761393], [0.35390025672972425, -0.797263110994872], [0.3430749654201191, -0.8005344491478502], [0.3321573058764581, -0.8037326028718079], [0.3211549174840105, -0.806824937003479], [0.3100754396280461, -0.8097788163795984], [0.2989265116938341, -0.8125616058368998], [0.28771577306664387, -0.8151406702121173], [0.27645086313174516, -0.8174833743419853], [0.2651394212744071, -0.8195570830632375], [0.2534432345622134, -0.8213384683336222], [0.2416557733965775, -0.822762601112467], [0.22978701877209842, -0.8238952814863298], [0.21784695168337542, -0.8248023095417683], [0.20584555312500746, -0.8255494853653395], [0.19379280409159383, -0.8262026090436011], [0.1816986855777336, -0.8268274806631106], [0.1695731785780259, -0.8274899003104259], [0.1574262640870699, -0.8282556680721038], [0.14526792309946474, -0.8291905840347024], [0.13270136530038298, -0.8303262636870197], [0.1200689448436178, -0.831563123978962], [0.1073830945294231, -0.8328649057809407], [0.09465624715805301, -0.8341953499633681], [0.08190083552976159, -0.8355181973966559], [0.06912929244480298, -0.836797188951216], [0.05635405070343123, -0.8379960654974603], [0.043587543105900385, -0.8390785679058006], [0.030842202452464593, -0.8400084370466487], [0.01813046154337791, -0.8407494137904169], [0.005544135776636462, -0.841261218868396], [-0.007029630285112322, -0.8415669766603042], [-0.019594282250844502, -0.8417109793116764], [-0.032153265729536126, -0.8417375189680474], [-0.04471002633016321, -0.8416908877749527], [-0.057268009661701744, -0.8416153778779273], [-0.06983066133312782, -0.8415552814225058], [-0.08240142695341748, -0.8415548905542238], [-0.09498375213154674, -0.8416584974186162], [-0.10758108247649158, -0.8419103941612178], [-0.12030119537895768, -0.8423380027317311], [-0.1330724262637194, -0.842907295560207], [-0.14587589169594561, -0.8435770637264872], [-0.1586927082408054, -0.8443060983104136], [-0.17150399246346765, -0.8450531903918276], [-0.1842908609291014, -0.8457771310505708], [-0.19703443020287556, -0.8464367113664852], [-0.2097158168499592, -0.8469907224194122], [-0.22231613743552125, -0.8473979552891939], [-0.23481650852473065, -0.8476172010556715], [-0.2466833607346708, -0.8476469563817313], [-0.2584845655615138, -0.8475384216210702], [-0.27022634784255467, -0.8473148628036967], [-0.28191493241508847, -0.8469995459596196], [-0.2935565441164103, -0.8466157371188474], [-0.3051574077838153, -0.8461867023113888], [-0.31672374825459826, -0.8457357075672521], [-0.3282617903660546, -0.8452860189164466], [-0.3397777589554791, -0.8448609023889804], [-0.35127787886016704, -0.8444836240148618], [-0.36245999605279244, -0.8441353566868789], [-0.3736071763153368, -0.843767843332943], [-0.3847220324634678, -0.843386707783262], [-0.39580717731285325, -0.8429975738680446], [-0.4068652236791608, -0.8426060654174992], [-0.41789878437805833, -0.8422178062618337], [-0.42891047222521367, -0.8418384202312565], [-0.43990290003629445, -0.841473531155976], [-0.45087868062696845, -0.8411287628662006], [-0.4618404268129036, -0.8408097391921385], [-0.4726223582480115, -0.8405995985955665], [-0.48344234589112606, -0.8405299152951882], [-0.4942757659025292, -0.8405457063002388], [-0.5050979944425029, -0.8405919886199538], [-0.5158844076713291, -0.8406137792635688], [-0.5266103817492898, -0.8405560952403195], [-0.5372512928366668, -0.8403639535594409], [-0.5477825170937423, -0.8399823712301691], [-0.558179430680798, -0.839356365261739], [-0.568417409758116, -0.8384309526633865], [-0.5778097985659854, -0.8374204261653705], [-0.5871853561640654, -0.836379062335469], [-0.5965140699590856, -0.8352573070043753], [-0.6057659273577766, -0.8340056060027827], [-0.6149109157668674, -0.8325744051613846], [-0.6239190225930884, -0.830914150310874], [-0.6327602352431689, -0.8289752872819443], [-0.6414045411238389, -0.826708261905289], [-0.6498219276418286, -0.8240635200116008], [-0.6579823822038673, -0.8209915074315735], [-0.6655165175517697, -0.817738080346095], [-0.6729888383711027, -0.8141970376423603], [-0.6803548797746819, -0.8103733286243395], [-0.6875701768753222, -0.806271902596003], [-0.694590264785839, -0.8018977088613202], [-0.7013706786190472, -0.7972556967242618], [-0.7078669534877625, -0.7923508154887975], [-0.7140346245047995, -0.7871880144588974], [-0.7198292267829738, -0.7817722429385316], [-0.7252062954351002, -0.7761084502316701], [-0.7301314703148288, -0.770245838083454], [-0.7347852483178607, -0.7640393625423597], [-0.739154478524507, -0.7575292974479387], [-0.743226010015079, -0.750755916639742], [-0.7469866918698885, -0.7437594939573209], [-0.7504233731692462, -0.7365803032402267], [-0.7535229029934636, -0.7292586183280105], [-0.7562721304228518, -0.7218347130602238], [-0.7586579045377225, -0.7143488612764175], [-0.760667074418387, -0.706841336816143], [-0.7623064504117496, -0.6989116577908955], [-0.763468604890739, -0.6907820504112321], [-0.764197139391683, -0.6824844000292534], [-0.7645356554509095, -0.6740505919970596], [-0.7645277546047469, -0.6655125116667511], [-0.7642170383895226, -0.6569020443904277], [-0.7636471083415648, -0.6482510755201898], [-0.7628615659972016, -0.6395914904081377], [-0.7619040128927608, -0.6309551744063714], [-0.7608180505645703, -0.622374012866991], [-0.7593883297575161, -0.6133194270573912], [-0.7575510126728352, -0.6042722903534541], [-0.7553697883849358, -0.5952201289373648], [-0.7529083459682273, -0.5861504689913082], [-0.7502303744971177, -0.5770508366974696], [-0.747399563046016, -0.5679087582380333], [-0.7444796006893303, -0.5587117597951851], [-0.7415341765014695, -0.5494473675511092], [-0.7386269795568421, -0.5401031076879911], [-0.7358216989298569, -0.5306665063880156], [-0.7328495194839145, -0.5203590572627996], [-0.7298362355728518, -0.5099491739761797], [-0.7267760944228561, -0.49944910751552485], [-0.7236633432601134, -0.4888711088682033], [-0.7204922293108111, -0.47822742902158427], [-0.7172569998011359, -0.4675303189630365], [-0.7139519019572749, -0.45679202967992893], [-0.7105711830054143, -0.4460248121596302], [-0.7071090901717418, -0.4352409173895094], [-0.6996810624999976, -0.4131037501036835], [-0.6956244258883129, -0.4017187264611681], [-0.6914313172395256, -0.3902974180709371], [-0.6871430929457727, -0.3788397175745387], [-0.6828011093991908, -0.3673455176135209], [-0.6784467229919164, -0.35581471082943206], [-0.6741212901160869, -0.34424718986382036], [-0.6698661671638378, -0.3326428473582339], [-0.6657227105273069, -0.321001575954221], [-0.6617322765986302, -0.3093232682933297], [-0.6578117483567923, -0.29739491693189224], [-0.6539573210037253, -0.2853527042370432], [-0.650165573146626, -0.2732292182439526], [-0.6464330833926928, -0.26105704698779064], [-0.6427564303491227, -0.24886877850372732], [-0.6391321926231137, -0.23669700082693285], [-0.6355569488218631, -0.22457430199257733], [-0.6320272775525688, -0.21253327003583072], [-0.6285397574224283, -0.2006064929918634], [-0.6218981115757841, -0.17789832590030108], [-0.6187512667604688, -0.1670427899975762], [-0.615648313822176, -0.1562554722235085], [-0.6125871339903879, -0.14553189361393581], [-0.6095656084945872, -0.13486757520469597], [-0.6065816185642562, -0.12425803803162688], [-0.6036330454288775, -0.11369880313056643], [-0.6007177703179336, -0.10318539153735257], [-0.5978336744609067, -0.0927133242878231], [-0.5949786390872799, -0.08227812241781589], [-0.5922519183321793, -0.07243094873496037], [-0.5894974461816513, -0.06270174517234575], [-0.5867403204396631, -0.05305832670147785], [-0.5840056389101818, -0.04346850829386242], [-0.581318499397175, -0.033900104921005286], [-0.5787039997046096, -0.024320931554412194], [-0.5761872376364532, -0.01469880316558891], [-0.5737933109966729, -0.00500153472604123], [-0.571547317589236, 0.0048030587927250625], [-0.56947435521811, 0.014747162419204197], [-0.5676269407113398, 0.02523148323788349], [-0.5661391325619077, 0.03579406533916028], [-0.5649100630143002, 0.04643133140051725], [-0.563838864313005, 0.057139704099437014], [-0.5628246687025089, 0.06791560611340217], [-0.5617666084272988, 0.07875546011989537], [-0.5605638157318618, 0.08965568879639932], [-0.5591154228606849, 0.1006127148203966], [-0.5573205620582554, 0.11162296086936975], [-0.5550783655690601, 0.12268284962080157], [-0.5522238986985835, 0.13495284001757288], [-0.5491486982619112, 0.14736155110894217], [-0.5458374574885005, 0.15987959791358708], [-0.5422748696078092, 0.17247759545018532], [-0.5384456278492943, 0.18512615873741448], [-0.5343344254424132, 0.19779590279395226], [-0.5299259556166234, 0.21045744263847627], [-0.5252049116013822, 0.22308139328966425], [-0.5201559866261468, 0.23563836976619376], [-0.5084918067322695, 0.2616331326833514], [-0.5017382150932057, 0.2753787393811676], [-0.49455579513241077, 0.289231289722335], [-0.4869972429791116, 0.30308626624899787], [-0.47911525476253514, 0.31683915150329983], [-0.4709625266119086, 0.33038542802738524], [-0.46259175465645885, 0.34362057836339777], [-0.4540556350254132, 0.3564400850534816], [-0.44540686384799844, 0.36873943063978076], [-0.4288995338189602, 0.3903734096504742], [-0.4209117021869685, 0.4002071069904685], [-0.41275467412576883, 0.40984189189457915], [-0.40444848140366374, 0.41920446657296356], [-0.39601315578895546, 0.4282215332357786], [-0.38746872904994645, 0.43681979409318167], [-0.3788352329549389, 0.4449259513553301], [-0.37013269927223535, 0.4524667072323811], [-0.36138115977013824, 0.45936876393449166], [-0.3526006462169497, 0.4655588236718191], [-0.3453613027843834, 0.4701862623384208], [-0.3380255428679585, 0.47454354426158696], [-0.33061300098093727, 0.4785915023969296], [-0.3231433116365823, 0.482290969700061], [-0.3156361093481558, 0.48560277912659305], [-0.3081110286289203, 0.488487763632138], [-0.300587703992138, 0.49090675617230756], [-0.2930857699510715, 0.4928205897027142], [-0.28562486101898305, 0.49419009717896967], [-0.27822461170913504, 0.4949761115566863], [-0.27120758798482786, 0.495196231081482], [-0.2640476734253761, 0.4949582697815186], [-0.25681173162815985, 0.49427210297549684], [-0.24956662619055908, 0.49314760598211704], [-0.24237922070995377, 0.4915946541200797], [-0.23531637878372383, 0.4896231227080853], [-0.22844496400924924, 0.4872428870648343], [-0.22183183998390993, 0.4844638225090271], [-0.21554387030508607, 0.48129580435936437], [-0.20964791857015735, 0.47774870793454643], [-0.2038937162388238, 0.47355061862026726], [-0.1983964716660668, 0.4687438771868015], [-0.19315465969921153, 0.4634042938116133], [-0.1881667551855833, 0.4576076786721669], [-0.1834312329725072, 0.4514298419459265], [-0.17894656790730856, 0.4449465938103563], [-0.17471123483731255, 0.4382337444429203], [-0.17072370860984437, 0.431367104021083], [-0.16698246407222925, 0.42442248272230854], [-0.16348597607179238, 0.41747569072406077], [-0.1600175255320942, 0.40989123389588256], [-0.1568478622861009, 0.40201356143435707], [-0.15397137537362912, 0.39388004467197735], [-0.1513824538344957, 0.38552805494123615], [-0.14907548670851736, 0.3769949635746267], [-0.1470448630355108, 0.36831814190464174], [-0.14528497185529277, 0.3595349612637744], [-0.14379020220767993, 0.35068279298451766], [-0.14255494313248915, 0.3417990083993644], [-0.14157358366953704, 0.3329209788408076], [-0.14092520590583188, 0.3233973297129789], [-0.14075605507639707, 0.3137394882544976], [-0.14099085786547322, 0.30396527605720086], [-0.1415543409573009, 0.29409251471292625], [-0.1423712310361206, 0.284139025813511], [-0.14336625478617288, 0.2741226309507926], [-0.1444641388916983, 0.2640611517166084], [-0.14558961003693738, 0.2539724097027956], [-0.14666739490613073, 0.24387422650119173], [-0.1476222201835189, 0.23378442370363411], [-0.14873106198600405, 0.22324738153499582], [-0.1501746423802565, 0.21259616854514846], [-0.1518338549232147, 0.20186436529215612], [-0.15358959317181714, 0.19108555233408298], [-0.15532275068300233, 0.18029331022899298], [-0.15691422101370878, 0.1695212195349503], [-0.15824489772087494, 0.158802860810019], [-0.15919567436143922, 0.1481718146122631], [-0.1596474444923403, 0.13766166149974665], [-0.15876636577410144, 0.11761536741832662], [-0.15762999428390034, 0.10797031132760052], [-0.15612228117657428, 0.09838046713620033], [-0.15429352042878405, 0.08885548822197077], [-0.15219400601719066, 0.07940502796275675], [-0.14987403191845494, 0.07003873973640301], [-0.14738389210923786, 0.06076627692075433], [-0.14477388056620025, 0.05159729289365549], [-0.14209429126600312, 0.04254144103295135], [-0.136733912661474, 0.02533332101413769], [-0.13385285621180107, 0.01721170075117875], [-0.13079429388392788, 0.009215948650664336], [-0.12760027072549385, 0.0013184994356490176], [-0.12431283178413821, -0.006508212170812666], [-0.12097402210750037, -0.014291751445666172], [-0.1176258867432197, -0.022059683665856956], [-0.11431047073893547, -0.029839574108330488], [-0.11106981914228706, -0.037658988050032205], [-0.10794597700091382, -0.04554549076790756], [-0.10497596571600415, -0.053434058380611965], [-0.10211373289361837, -0.061319682048177886], [-0.09932102649094621, -0.06920479905239417], [-0.0965595944651774, -0.07709184667504972], [-0.09379118477350165, -0.0849832621979334], [-0.09097754537310859, -0.0928814829028341], [-0.08808042422118795, -0.10078894607154065], [-0.08506156927492943, -0.10870808898584201], [-0.0818827284915227, -0.11664134892752699], [-0.0747811857992158, -0.13310716846766996], [-0.07102037479152898, -0.1416769417632355], [-0.0671857306025041, -0.1502827308913557], [-0.06323976702954827, -0.1589067836783051], [-0.05914499787006855, -0.16753134795035815], [-0.05486393692147203, -0.17613867153378948], [-0.05035909798116578, -0.18471100225487372], [-0.045592994846556906, -0.1932305879398853], [-0.04052814131505249, -0.20167967641509876], [-0.028544967633524126, -0.2191960755365822], [-0.02130020338774114, -0.2282210056653906], [-0.013545224447118715, -0.23714652935813996], [-0.005432496812064956, -0.2460038700797565], [0.0028855135170120097, -0.2548242512951662], [0.01125634053970405, -0.26363889646929534], [0.019527518255603067, -0.27247902906706994], [0.02754658066430097, -0.2813758725534161], [0.0351610617653896, -0.29036065039326014], [0.048549823686630134, -0.3080330856801209], [0.054926316914215643, -0.3166249941582662], [0.06125352399973652, -0.32524755301053565], [0.06743699370171193, -0.33390800376150087], [0.07338227477866098, -0.3426135879357337], [0.07899491598910284, -0.35137154705780604], [0.08418046609155662, -0.36018912265228953], [0.0888444738445415, -0.36907355624375593], [0.09289248800657662, -0.37803208935677723], [0.09623005733618109, -0.38707196351592493], [0.09875990202007996, -0.3954321326528809], [0.10093973606412561, -0.4038983321578681], [0.10274419992359624, -0.41244818134295597], [0.10414793405377012, -0.4210592995202145], [0.10512557890992544, -0.4297093060017131], [0.10565177494734043, -0.43837582009952175], [0.10570116262129337, -0.44703646112571005], [0.10524838238706247, -0.4556688483923477], [0.10426807469992593, -0.46425060121150447], [0.10273488001516201, -0.47275933889524996], [0.10029278857802815, -0.4821742696919912], [0.0970469593318816, -0.4916589361905849], [0.09308277945193323, -0.5011725404637586], [0.088485636113394, -0.5106742845842396], [0.08334091649147476, -0.5201233706247556], [0.07773400776138646, -0.5294790006580337], [0.07175029709833992, -0.5387003767568015], [0.06547517167754612, -0.5477467009937863], [0.058994018674215894, -0.5565771754417158], [0.04506095554514397, -0.5742234469197193], [0.03729313483806943, -0.583323097151704], [0.029118679972537455, -0.5923589612342767], [0.020567507778749043, -0.6012400475324436], [0.011669535086905134, -0.6098753644112104], [0.002454678727206683, -0.618173920235583], [-0.007047144470145334, -0.6260447233705674], [-0.01680601767495, -0.6333967821811693], [-0.026792024057006338, -0.6401391050323947], [-0.04748527659115515, -0.6515480200552921], [-0.05845051182347227, -0.6563645596563752], [-0.0697899366144089, -0.660657716907499], [-0.08142253509530914, -0.6644548896236651], [-0.09326729139751719, -0.6677834756198742], [-0.10524318965237717, -0.6706708727111275], [-0.1172692139912333, -0.6731444787124259], [-0.1292643485454297, -0.6752316914387705], [-0.14114757744631043, -0.6769599087051625], [-0.15283788482521984, -0.6783565283266028], [-0.16404159470472504, -0.6794035140338661], [-0.17536434803370998, -0.6801423960172948], [-0.18675358570221573, -0.6805483635524431], [-0.19815674860028348, -0.680596605914865], [-0.20952127761795436, -0.6802623123801148], [-0.22079461364526948, -0.6795206722237466], [-0.2319241975722699, -0.6783468747213145], [-0.2428574702889968, -0.6767161091483727], [-0.2535418726854914, -0.6746035647804755], [-0.2639248456517946, -0.6719844308931765], [-0.2736398152908468, -0.6689608270106736], [-0.28326001872154144, -0.6654213025503377], [-0.2927562215272999, -0.6614116734804736], [-0.3020991892915437, -0.6569777557693857], [-0.3112596875976943, -0.6521653653853794], [-0.32020848202917307, -0.6470203182967589], [-0.32891633816940147, -0.6415884304718293], [-0.337354021601801, -0.6359155178788957], [-0.3454922979097932, -0.6300473964862623], [-0.3533019326767994, -0.6240298822622342], [-0.36055156732966775, -0.6180564595274326], [-0.367662190147022, -0.6117826148040284], [-0.3745912220490778, -0.6052365652771075], [-0.38129608395605086, -0.5984465281317535], [-0.3877341967881569, -0.591440720553052], [-0.3938629814656113, -0.5842473597260873], [-0.39963985890862996, -0.5768946628359445], [-0.4050222500374283, -0.5694108470677082], [-0.409967575772222, -0.5618241296064631], [-0.4144332570332268, -0.5541627276372944], [-0.41825490504431934, -0.5468474109510834], [-0.4218117178289601, -0.5393270568826214], [-0.42507425308623403, -0.5316367187715363], [-0.4280130685152264, -0.5238114499574555], [-0.4305987218150219, -0.515886303780007], [-0.43280177068470566, -0.507896333578818], [-0.4345927728233626, -0.49987659269351614], [-0.4359422859300778, -0.49186213446372906], [-0.43682086770393624, -0.4838880122290845], [-0.4371990758440227, -0.47598927932920987], [-0.4369565333208369, -0.4681519533541891], [-0.4360569441397842, -0.46033037541834765], [-0.4345969428364587, -0.45251505342917964], [-0.4326731639464553, -0.4446964952941791], [-0.43038224200536784, -0.43686520892083985], [-0.42782081154879115, -0.4290117022166559], [-0.4250855071123194, -0.4211264830891212], [-0.42227296323154717, -0.41320005944572985], [-0.4194798144420689, -0.4052229391939756], [-0.41680269527947866, -0.39718563024135256], [-0.41383484533832376, -0.3883868597094303], [-0.41060575029365914, -0.3795691266034308], [-0.4071716907119136, -0.3707212051838731], [-0.40358894715951604, -0.36183186971127623], [-0.39991380020289524, -0.35288989444615926], [-0.3962025304084799, -0.3438840536490412], [-0.3925114183426989, -0.3348031215804411], [-0.3888967445719811, -0.3256358725008781], [-0.3854147896627551, -0.316371080670871], [-0.38212183418145, -0.3069975203509392], [-0.37877406775505224, -0.29688898382147], [-0.37549565799368945, -0.28664498777528014], [-0.3722848622866573, -0.2762835262119677], [-0.3691399380232514, -0.26582259313113077], [-0.3660591425927674, -0.2552801825323675], [-0.36304073338450105, -0.244674288415276], [-0.36008296778774773, -0.2340229047794544], [-0.3571841031918033, -0.22334402562450079], [-0.3543423969859633, -0.21265564495001313], [-0.34883334123992993, -0.19106273085257425], [-0.3462502381006744, -0.18003177020326644], [-0.3437732651360558, -0.1689185959880845], [-0.34136889034037293, -0.15775892938744662], [-0.3390035817079249, -0.14658849158177106], [-0.33664380723301046, -0.13544300375147594], [-0.33425603490992867, -0.12435818707697942], [-0.33180673273297834, -0.11336976273869956], [-0.3292623686964585, -0.10251345191705474], [-0.32392471158759234, -0.08195061534671944], [-0.32112633165756216, -0.07223114638135512], [-0.3182324713509549, -0.06263221981938985], [-0.3152813310141483, -0.05311948658384361], [-0.3123111109935199, -0.04365859759773626], [-0.30936001163544713, -0.0342152037840877], [-0.30646623328630773, -0.024754956065917856], [-0.3036679762924792, -0.015243505366246593], [-0.3010034410003392, -0.005646502608093863], [-0.2985108277562652, 0.004070401285520449], [-0.2959797402220803, 0.014009445759554843], [-0.29332575035998515, 0.023900364150515125], [-0.2906383840133982, 0.03378147828200195], [-0.28800716702573786, 0.04369110997761602], [-0.28552162524042235, 0.05366758106095802], [-0.2832712845008702, 0.06374921335562866], [-0.28134567065049976, 0.07397432868522859], [-0.27983430953272936, 0.08438124887335856], [-0.27882672699097755, 0.09500829574361914], [-0.2786182249749477, 0.11924992439343472], [-0.27942321471402376, 0.13324147787148496], [-0.28079890324735385, 0.14769651142707219], [-0.28271677573640114, 0.16244308493350673], [-0.285148317342629, 0.177309258264099], [-0.28806501322750055, 0.19212309129215938], [-0.2914383485524791, 0.20671264389099817], [-0.29523980847902787, 0.2209059759339258], [-0.2994408781686099, 0.23453114729425245], [-0.30401304278268876, 0.24741621784528872]]]}

==> anc/figures_src/fig1.py <==
import sys; sys.path.insert(0,'/home/claude/seg'); sys.path.insert(0,'/home/claude/hc')
from signspiral import config
from alltwobridge import word_from
from hc import draw, C2, C3, C1
terms=[4,-2,2,4]; w,dx,dw=word_from(terms); P2,s2,P3,s3,B=config(w,dx,dw)
path2=[B]+P2; path3=[P2[-1]]+P3+[0]
def lab(ax):
    xs=sorted([i+1 for i,c in enumerate(w) if c=='x'],reverse=True)
    ws=sorted([i+1 for i,c in enumerate(w) if c=='w'],reverse=True)
    for p,d in zip(xs,dx): ax.text(p,-0.75,'$x^{%s}$'%('\\uparrow' if d>0 else '\\downarrow'),ha='center',fontsize=12,color=C2,bbox=dict(fc='white',ec='none',pad=0.2),zorder=6)
    for p,d in zip(ws,dw): ax.text(p,-0.75,'$w^{%s}$'%('\\uparrow' if d>0 else '\\downarrow'),ha='center',fontsize=12,color=C3,bbox=dict(fc='white',ec='none',pad=0.2),zorder=6)
    ax.text(B/2,0.95,'$e_1$',color=C1,ha='center',fontsize=13,bbox=dict(fc='white',ec='none',pad=0.2),zorder=6)
    ax.text(B+3.2,-2.7,'$e_2$',color=C2,fontsize=13); ax.text(-3.6,2.2,'$e_3$',color=C3,fontsize=13)
n=draw(path2,s2,path3,s3,B,'fig_signed_spiral_planar.pdf',figsize=(9,5.6),g=0.2,extra=lab)
print(n)


==> anc/figures_src/figs.py <==
import math, sys, numpy as np, matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
sys.path.insert(0,'/home/claude/seg')
from arcdiag import arcs_of, interleave
from signspiral import config
from alltwobridge import word_from
plt.rcParams.update({'font.size':11,'mathtext.fontset':'cm'})
C1,C2,C3='#c0392b','#1f5fa8','#1e8449'

# ---------- Figure 1: planar signed double spiral ----------
def planar(terms, fn):
    w,dx,dw=word_from(terms); P2,s2,P3,s3,B=config(w,dx,dw)
    path2=[B]+P2; path3=[P2[-1]]+P3+[0]
    A2=arcs_of(path2,s2); A3=arcs_of(path3,s3)
    fig,ax=plt.subplots(figsize=(9,5.6))
    def arc(a,b,s,cl):
        t=np.linspace(0,math.pi,400); c,r=(a+b)/2,abs(b-a)/2
        ax.plot(c+r*np.cos(t), s*r*np.sin(t), color=cl, lw=1.6, zorder=1, solid_capstyle='round')
    ax.plot([0,B],[0,0],color=C1,lw=2.2,zorder=1)
    for a,b,s in A2: arc(a,b,s,C2)
    for a,b,s in A3: arc(a,b,s,C3)
    g=0.17
    def cross(pt,tu,oc,to):
        x,y=pt; du=np.array(tu,float); du/=np.linalg.norm(du); do=np.array(to,float); do/=np.linalg.norm(do)
        ax.plot([x-g*du[0],x+g*du[0]],[y-g*du[1],y+g*du[1]],color='white',lw=6,zorder=2)
        ax.plot([x-1.3*g*do[0],x+1.3*g*do[0]],[y-1.3*g*do[1],y+1.3*g*do[1]],color=oc,lw=1.8 if oc!=C1 else 2.2,zorder=3)
    for x in path2[1:-1]:
        if 0<x<B: cross((x,0),(0,1),C1,(1,0))          # e1 over e2
    for x in path3[1:-1]:
        if 0<x<B: cross((x,0),(1,0),C3,(0,1))          # e3 over e1
    for (a,b,s) in A2:
        for (c,d,t) in A3:
            if s==t and interleave(a,b,c,d):
                c1,r1=(a+b)/2,abs(b-a)/2; c2,r2=(c+d)/2,abs(d-c)/2
                x=(r1*r1-r2*r2+c2*c2-c1*c1)/(2*(c2-c1)); y=s*math.sqrt(max(r1*r1-(x-c1)**2,0))
                cross((x,y),(-y,x-c2),C2,(-y,x-c1))     # e2 over e3
    # marked point labels with directions
    dirs={}
    xs=sorted([i+1 for i,c in enumerate(w) if c=='x'],reverse=True)
    ws=sorted([i+1 for i,c in enumerate(w) if c=='w'],reverse=True)
    for p,d in zip(xs,dx): dirs[p]=('x',d)
    for p,d in zip(ws,dw): dirs[p]=('w',d)
    for p,(c,d) in dirs.items():
        ax.text(p,-0.72,'$%s%s$'%(c,'^{\\uparrow}' if d>0 else '^{\\downarrow}'),ha='center',va='center',fontsize=12,
                color=C2 if c=='x' else C3,zorder=6,bbox=dict(fc='white',ec='none',pad=0.3))
    for p,l,off in ((0,'$p_3$',-0.5),(B,'$p_1$',0.5),(P2[-1],'$p_2$',-0.5)):
        ax.plot(p,0,'ko',ms=5,zorder=7); ax.text(p+off*0.0,0.55 if p!=P2[-1] else -0.55,l,ha='center',fontsize=12,zorder=7,bbox=dict(fc='white',ec='none',pad=0.5))
    ax.text(B/2,1.0,'$e_1$',color=C1,ha='center',fontsize=13,bbox=dict(fc='white',ec='none',pad=0.3),zorder=8)
    R=max(abs(v) for v in P2+P3)
    ax.text(B+3.2,-2.7,'$e_2$',color=C2,fontsize=13); ax.text(-3.6,2.2,'$e_3$',color=C3,fontsize=13)
    ax.set_aspect('equal'); ax.axis('off')
    fig.savefig(fn,bbox_inches='tight')
planar([4,-2,2,4],'fig_signed_spiral_planar.pdf')

# ---------- Figure 2: local model ----------
def local(fn):
    fig,axs=plt.subplots(2,2,figsize=(7.2,4.4),gridspec_kw=dict(hspace=0.25,wspace=0.08))
    t=np.linspace(-1,1,600); x0=0; dl=1.0; et=1.0
    for col,(kind,cl,zf,lab) in enumerate([('x',C2,lambda t:2-3*(1-t**2),'$e_2$'),('w',C3,lambda t:-2+3*(1-t**2),'$e_3$')]):
        X=x0-dl*t; Y=et*t; Z=zf(t)
        # plan view (x,y): axis over/under by height
        ax=axs[0,col]
        ax.plot([-1.25,1.25],[0,0],color=C1,lw=2.2,zorder=1); ax.plot(X,Y,color=cl,lw=2,zorder=1)
        # crossing at t=0 in plan: piece at height Z(0) vs axis 0
        z0=zf(0.0)
        if z0<0:   # piece under axis
            ax.plot([0,0],[-0.13,0.13],color='white',lw=7,zorder=2); ax.plot([-0.2,0.2],[0,0],color=C1,lw=2.2,zorder=3)
        else:
            ax.plot([-0.13*dl/1.4,0.13*dl/1.4],[0.13/1.4*-1*-1,-0.13/1.4],color='white',lw=0,zorder=2)
            ax.plot([-0.22,0.22],[0,0],color='white',lw=7,zorder=2)
            ax.plot([0.16,-0.16],[-0.16,0.16],color=cl,lw=2,zorder=3)
        ax.annotate('',xy=(X[-1],Y[-1]),xytext=(X[-40],Y[-40]),arrowprops=dict(arrowstyle='->',color=cl,lw=1.6))
        for tt in (1/math.sqrt(3),-1/math.sqrt(3)):
            ax.plot(x0-dl*tt,et*tt,'o',ms=4,color='k',zorder=5)
        ax.text(x0-dl/math.sqrt(3)+0.12,et/math.sqrt(3)+0.02,'$t=1/\\sqrt{3}$',fontsize=9,ha='left')
        ax.text(x0+dl/math.sqrt(3)-0.12,-et/math.sqrt(3)-0.12,'$t=-1/\\sqrt{3}$',fontsize=9,ha='right')
        hz='$z=+2\\to-1\\to+2$' if kind=='x' else '$z=-2\\to+1\\to-2$'
        ax.set_title('upward $%s$-visit, plan view\n%s at %s'%(kind,lab,hz),fontsize=9)
        ax.text(1.3,-0.05,'$e_1$',color=C1,va='center')
        ax.set_xlim(-1.5,1.6); ax.set_ylim(-1.1,1.15); ax.set_aspect('equal'); ax.axis('off')
        # side view (x,z) from y<0 : nearer (smaller y) is over
        ax=axs[1,col]
        ax.plot([-1.25,1.25],[0,0],color=C1,lw=2.2,zorder=1)
        other=-2 if kind=='x' else 2
        ax.plot([-1.25,1.25],[other,other],color=C3 if kind=='x' else C2,lw=2.2,zorder=1)
        ax.plot(X,Z,color=cl,lw=2,zorder=1)
        ax.plot([-1.25,X.min()],[zf(1.0),zf(1.0)],color=cl,lw=2,zorder=1); ax.plot([X.max(),1.25],[zf(-1.0),zf(-1.0)],color=cl,lw=2,zorder=1)
        for tt in (1/math.sqrt(3),-1/math.sqrt(3)):
            xc=x0-dl*tt; yc=et*tt
            piece_over = yc<0
            if piece_over:
                ax.plot([xc-0.16,xc+0.16],[0,0],color='white',lw=7,zorder=2)
                slope=(zf(tt+1e-4)-zf(tt-1e-4))/(-dl*2e-4)
                dxx=0.13/math.sqrt(1+slope**2); ax.plot([xc-dxx,xc+dxx],[-slope*dxx*-1*-1,slope*dxx],color=cl,lw=2,zorder=3)
            else:
                slope=(zf(tt+1e-4)-zf(tt-1e-4))/(-dl*2e-4)
                dxx=0.16/math.sqrt(1+slope**2); ax.plot([xc-dxx,xc+dxx],[-slope*dxx,slope*dxx],color='white',lw=7,zorder=2)
                ax.plot([xc-0.2,xc+0.2],[0,0],color=C1,lw=2.2,zorder=3)
        word='$\\sigma_1^{-2}$' if kind=='x' else '$\\sigma_2^{\\,2}$'
        ax.set_title('$(x,z)$-projection: '+word,fontsize=10)
        for zz,l in ((2,'$e_2$'),(0,'$e_1$'),(-2,'$e_3$')): ax.text(-1.55,zz-0.15,l,color={2:C2,0:C1,-2:C3}[zz])
        ax.set_xlim(-1.6,1.4); ax.set_ylim(-2.3,2.3); ax.set_aspect(0.5); ax.axis('off')
    fig.savefig(fn,bbox_inches='tight')
local('fig_signed_spiral_local.pdf')

# ---------- Figure 3: Conway closure ----------
def closure(terms, fn):
    fig,ax=plt.subplots(figsize=(8,3.0))
    Y={2:1.0,1:0.0,3:-1.0}; col={2:C2,1:C1,3:C3}
    n=len(terms); L=0.0; W=1.25; gap=0.45
    xs=[L+gap+i*(W+gap) for i in range(n)]; R=xs[-1]+W+gap
    # strands
    for k in (2,1,3):
        segs=[]; cur=L
        for i,a in enumerate(terms):
            pair=(2,1) if i%2==0 else (1,3)
            if k in pair:
                ax.plot([cur,xs[i]],[Y[k]]*2,color=col[k],lw=2); cur=xs[i]+W
        ax.plot([cur,R],[Y[k]]*2,color=col[k],lw=2)
    for i,a in enumerate(terms):
        pair=(2,1) if i%2==0 else (1,3)
        y0,y1=Y[pair[1]]-0.25,Y[pair[0]]+0.25
        ax.add_patch(plt.Rectangle((xs[i],y0),W,y1-y0,fc='0.95',ec='0.3',lw=1.1))
        lab='\\sigma_1^{%d}'%(-a) if i%2==0 else '\\sigma_2^{%d}'%a
        ax.text(xs[i]+W/2,(y0+y1)/2,'$'+lab+'$',ha='center',va='center',fontsize=13)
        ax.text(xs[i]+W/2,-1.48,'$a_{%d}=%d$'%(i+1,a),ha='center',fontsize=10,color='0.3')
    t=np.linspace(-math.pi/2,math.pi/2,100)
    # right cap joining e2 (top) and e1 (mid) at p1
    ax.plot(R+0.5*np.cos(t),0.5+0.5*np.sin(t),color=C2,lw=2); ax.plot(R+0.5,0.5,'ko',ms=4)
    ax.text(R+0.62,0.5,'$p_1$',va='center')
    # left cap joining e1 (mid) and e3 (bottom) at p3
    ax.plot(L-0.5*np.cos(t),-0.5+0.5*np.sin(t),color=C3,lw=2); ax.plot(L-0.5,-0.5,'ko',ms=4,zorder=5)
    ax.plot(L-0.5*np.cos(t[50:]),-0.5+0.5*np.sin(t[50:]),color=C1,lw=2)
    ax.text(L-0.62,-0.5,'$p_3$',va='center',ha='right')
    # outside arc: e2 ends at p2 (top-left); e3 starts at p2, runs round the bottom to the right end of e3
    xl=L-0.95; xr=R+0.45; yb=-1.65; r=0.3
    ax.plot([L,xl+r],[1,1],color=C2,lw=2)
    ax.plot(xl+r,1,'ko',ms=4,zorder=5); ax.text(xl+r,1.13,'$p_2$',ha='center')
    def corner(cx,cy,a0,a1,cl):
        tt=np.linspace(a0,a1,30); ax.plot(cx+r*np.cos(tt),cy+r*np.sin(tt),color=cl,lw=2)
    corner(xl+r,1-r,math.pi/2,math.pi,C3)
    ax.plot([xl,xl],[1-r,yb+r],color=C3,lw=2)
    corner(xl+r,yb+r,math.pi,1.5*math.pi,C3)
    ax.plot([xl+r,xr-r],[yb,yb],color=C3,lw=2)
    corner(xr-r,yb+r,1.5*math.pi,2*math.pi,C3)
    ax.plot([xr,xr],[yb+r,-1-r],color=C3,lw=2)
    corner(xr-r,-1-r,0,math.pi/2,C3)
    ax.plot([R,xr-r],[-1,-1],color=C3,lw=2)
    for k,l in ((2,'$e_2$'),(1,'$e_1$'),(3,'$e_3$')): ax.text(L+0.05,Y[k]+0.12,l,color=col[k],fontsize=11)
    ax.set_aspect('equal'); ax.axis('off'); fig.savefig(fn,bbox_inches='tight')
closure([4,-2,2,4],'fig_signed_spiral_closure.pdf')


==> anc/figures_src/hc.py <==
import math, sys, numpy as np, matplotlib
matplotlib.use('Agg'); import matplotlib.pyplot as plt
sys.path.insert(0,'/home/claude/seg')
from arcdiag import arcs_of, interleave
C1,C2,C3='#c0392b','#1f5fa8','#1e8449'
def draw(path2,s2,path3,s3,B,fn,figsize=(6,3.6),g=0.2,labels=True,extra=None):
    A2=arcs_of(path2,s2); A3=arcs_of(path3,s3)
    curves=[]  # (pts array, colour, tag)
    curves.append((np.array([[x,0] for x in np.linspace(0,B,400)]),C1,1))
    for A,cl,tag in ((A2,C2,2),(A3,C3,3)):
        for a,b,s in A:
            t=np.linspace(0,math.pi,400); c,r=(a+b)/2,abs(b-a)/2
            # traverse from a to b
            ang=np.linspace(math.pi,0,400) if a<b else np.linspace(0,math.pi,400)
            curves.append((np.c_[c+r*np.cos(ang), s*r*np.sin(ang)],cl,tag))
    X=[]  # (point, under tag)
    for x in path2[1:-1]:
        if 0<x<B: X.append(((x,0),2))
    for x in path3[1:-1]:
        if 0<x<B: X.append(((x,0),1))
    for (a,b,s) in A2:
        for (c,d,t) in A3:
            if s==t and interleave(a,b,c,d):
                c1,r1=(a+b)/2,abs(b-a)/2; c2,r2=(c+d)/2,abs(d-c)/2
                x=(r1*r1-r2*r2+c2*c2-c1*c1)/(2*(c2-c1)); y=s*math.sqrt(max(r1*r1-(x-c1)**2,0))
                X.append(((x,y),3))
    fig,ax=plt.subplots(figsize=figsize)
    for pts,cl,tag in curves:
        m=np.ones(len(pts),bool)
        for (p,ut) in X:
            if ut!=tag: continue
            d=np.hypot(pts[:,0]-p[0],pts[:,1]-p[1])
            if d.min()<2e-2: m&=d>g
        # plot runs
        idx=np.where(m)[0]
        if len(idx)==0: continue
        runs=np.split(idx,np.where(np.diff(idx)>1)[0]+1)
        for rr in runs:
            ax.plot(pts[rr,0],pts[rr,1],color=cl,lw=2.0 if tag==1 else 1.7,solid_capstyle='round',zorder=2)
    if labels:
        p2=path2[-1]
        for p,l,dy in ((0,'$p_3$',-0.45),(B,'$p_1$',-0.45),(p2,'$p_2$',-0.45)):
            ax.plot(p,0,'ko',ms=4.5,zorder=5); ax.text(p,dy,l,ha='center',va='top',fontsize=11)
    if extra: extra(ax)
    ax.set_aspect('equal'); ax.axis('off'); fig.savefig(fn,bbox_inches='tight'); plt.close(fig)
    return len(X)
if __name__=='__main__':
    def lab(ax):
        ax.text(3.0,0.18,'$e_1$',color=C1,fontsize=12,ha='center')
        ax.text(5.4,1.5,'$e_2$',color=C2,fontsize=12); ax.text(1.6,-2.7,'$e_3$',color=C3,fontsize=12)
    print(draw([6,4,1,-1],1,[-1,3,5,-2,2,0],-1,6,'fig_reduced_unknot.pdf',extra=lab))


==> anc/four_plat/README_ja.md <==
# 3-segment 4-plat の Fox 色と行列式

## 結果

3-segment 表示である4-plat 図式の結び目の行列式は、17, 61, 421, 797, 859 のいずれとも互いに素である。奇素数を1000以下に限ると、このリストは尽くされる。任意の高さ・任意の語長を許す。segment number そのものへの制約は主張しない。

## 中央の分割点で貼り合わせる

組紐を水平線で掃く。キャップ上の分割点は交点を通過せずストランドに移せる。3つの分割点を異なる高さに取り、中央の分割点を挟んで上下に分ける。上下それぞれをキャップから読めば、途中に高々1つの分割点を持つ。逆にこのような上下の部分は、中央で4つの segment ラベルが一致するか、ちょうど1か所違えば接続できる。ラベルの巡回置換は許す。下から読む際に交点の勝者は同じ物理ストランドであり、対応する組紐作用は上から読んだ場合の逆である。

キャップの2本に0,1のFox色を割り当て、水平線における色を f1,...,f4 とする。常に f1-f2+f3-f4=0。x=f1-f2, y=f3-f2 に対し、正の中央交差は (x+y,y)、正の外側交差は (x,y-x)、負の交差は逆変換となる。いずれも行列式1なので (x,y) は原始ベクトル。法 p の射影点 t=[x:y] はどの素数でも定義できる。

上下の t が一致することは、スカラー倍と定数色の加算を許して両側の非定数 Fox 色が貼り合うことと同値。1成分なら p が行列式を割ることと同値である。法2の射影点 b はキャップからの接続を記録する。法2では交点でストランドとともに色が運ばれ、同じ色を持つ位置が対をなす。b=0,1,∞ は順に (12)(34), (13)(24), (14)(23)。上下の b が異なれば閉包は1成分になる。

したがって、両半分で t が等しく b が異なり、中央のラベルが整合するかを調べればよい。存在する場合は実際の組紐語の貼り合わせになる。非自明な1成分の閉包では3色が必要である（2色のみなら、3回以下の色変化では2つ以内の単色弧に分かれ、1-bridge の自明結び目）。従って高々3個の印を使った判定で十分である。

## 分割点のない区間の整数行列群

3色がすべて現れる場合の多重度は (2,1,1)。重複ラベルを巡回付け替えで 0 にし、基点をラベル語 0012 に取る。異なる隣接ラベルを交換する12頂点15辺のグラフを考える。各辺では巡回上下規則が生成元の符号を決める。基点からの全域木の道の Fox 行列を以下に示す。表の各組 (a,b,c,d) は行優先の2×2行列である。

|ラベル|輸送行列|
|---|---|
|0012|(1,0,0,1)|
|0021|(1,0,-1,1)|
|0102|(1,1,0,1)|
|0120|(1,1,1,2)|
|0201|(2,-1,-1,1)|
|0210|(2,3,1,2)|
|1002|(1,1,-1,0)|
|1020|(1,1,0,1)|
|1200|(1,0,0,1)|
|2001|(2,-1,1,0)|
|2010|(2,3,3,5)|
|2100|(1,0,-1,1)|

木の外の辺と基本閉路の作用（小さい方のラベル語から大きい方へ進む向き）は次の4つである。

|辺|閉路行列|
|---|---|
|0120–1020|I|
|0201–0210|G⁻¹|
|2001–2010|G⁻¹|
|2010–2100|G|

ここで G=(5,8,8,13) である。従って基点に戻る無印区間の整数 Fox 行列の群は正確に無限巡回群 ⟨G⟩。B=(1,2,2,3) とすれば B²=G となる。

キャップから初回の印までは2色以下である。キャップを (12)(34) と (14)(23) の両方で初期化し、無印区間を走り、1か所でラベルを変えて3色にした直後の線を表の行列の逆で基点に戻す。符号を除いた原始ベクトルは (0,1), (2,-1), (2,3), (8,-5) の4通り。これらは B の 0,-1,1,-2 乗で (0,1) を移した線である。したがって3色状態 s の半分の全射影点は、整数上で T_s B^k (0,1), k∈ℤ。T_s は表の行列。B は det=-1 の補助行列であり、無印閉路の生成行列は G である。2色以下にとどまる半分では t=0, ±1, ∞ のみで、それぞれの b は t の法2への還元。両場合ともコードは整数上の入口集合を直接検証する。

## 法17の小さな証明書

B の (0,1) の射影軌道は傾きで {0,-2,-5}。上表の輸送行列を掛けて b ごとに合併し、2色以下の場合を加えると下表になる。

|半分の端点対応 b|法17の傾き t|
|---|---|
|0|0, ±2, ±5|
|1|±1, ±4|
|∞|∞, ±6, ±7, ±8|

3行が互いに素である。従って法17で色が貼り合うなら上下の端点対応も一致し、閉包は2成分となる。ここでは中央のラベルの整合を確認する前に不可能性が従う。

|素数|B の (0,1) の射影周期|3行の大きさ（順に 0,1,∞）|
|---:|---:|---|
|17|3|5,4,7|
|61|5|9,8,15|
|421|7|13,12,23|
|797|19|37,36,71|
|859|26|49,50,95|

この5素数ではすべて3行が互いに素。周期だけが障害の判定条件とは限らない。1000以下の他の奇素数には中央のラベルも整合する1成分の例が存在する。合成数51,289では、17での障害が還元で引き継がれる。元の法 2m の掃引で m=51,289 の場合を直接確かめても、17の倍数である奇数剰余は現れない。

## 再現

Python 3.8以降の標準ライブラリを使う。2つのスクリプトを同じディレクトリに展開する。

- `python two_bridge_three_segments.py` はもとの2パラメータ族と17の掃引を検証する。
- `python plat_obstructions.py` は整数上の閉路行列・入口ベクトルの表、半分からの全到達法、167個の奇素数での貼り合わせを検証する。
- `python plat_obstructions.py --full` は旧方式の全体掃引による照合も実行する。最大約685万状態の集合を保持するので、通常実行よりメモリを必要とする。

Fox 色とタングル分数の背景は Kauffman–Lambropoulou, On the Classification of Rational Tangles, https://arxiv.org/abs/math/0311499 を参照。


==> anc/four_plat/family.py <==
import sys, itertools, warnings; warnings.filterwarnings('ignore')
import os; sys.path[:0]=[os.path.join(os.path.dirname(os.path.abspath(__file__)),'..','corner_twists')]
import plat, spherogram, snappy
from famcore import pd_from_2d
from fractions import Fraction
def gauss_from_pd(PD):
    m=2*len(PD); vis=[]
    for k,(a,b,c,d) in enumerate(PD):
        vis.append((a,k,False))
        o_in = d if (b%m)+1!=d else b      # over incoming edge: the one followed by the other
        o_in = d if b==(d%m)+1 else b
        vis.append((o_in,k,True))
    vis.sort(); return [(k,ov) for _,k,ov in vis]
def has_3cut(g):
    m=len(g)
    pos={}
    for i,(k,ov) in enumerate(g): pos.setdefault(k,[]).append((i,ov))
    for a,b,c in itertools.combinations(range(m),3):
        seg=lambda i: 0 if a<=i<b else (1 if b<=i<c else 2)
        rel={}; ok=True
        for k,[(i,oi),(j,oj)] in pos.items():
            si,sj=seg(i),seg(j)
            if si==sj: ok=False; break
            over=si if oi else sj; key=frozenset((si,sj))
            if rel.setdefault(key,over)!=over: ok=False; break
        if ok: return (a,b,c)
    return None
def cf(a):
    x=Fraction(a[-1])
    for t in a[-2::-1]: x=t+1/x
    return x
for u in (1,2):
    for v in (1,2):
        P=[(2,1),(3,-1)]*3
        word=P*u+[(1,1)]+P*v+[(1,-1)]
        comps,over=plat.plat(word,False,((0,3),(1,2)))
        if len(comps)!=1: print('not a knot',u,v); continue
        PD,_=pd_from_2d(comps,over)
        g=gauss_from_pd(PD)
        fr=cf([2]+[1]*(6*v-2)+[2]+[1]*(6*u-4)+[2])
        T=spherogram.RationalTangle(fr.denominator,fr.numerator).denominator_closure().exterior()
        M=spherogram.Link(PD).exterior()
        print(u,v,'crossings',len(PD),'3-cut:',has_3cut(g),'p/q',fr,'iso:',M.is_isometric_to(T))


==> anc/four_plat/halftable.py <==
"""Half-plat table: from the top caps (0,1)(2,3) with Fox colours 0,0,1,1, using at most one partition point
(a cap partition point included), list for every reachable state the induced matching b of the four
middle ends and the slope t=[x:y] in P^1(F_p), x=f1-f2, y=f3-f2.  If the slope sets of different
matchings are disjoint, p cannot divide the determinant of a knot with a 3-segment 4-plat diagram."""
import sys
from collections import deque
def beats(x,y): return (y-x)%3==1
def run(p, maxcuts=1):
    start=[]
    for a in range(3):
        for b in range(3):
            for c in range(3):
                for d in range(3):
                    k=(a!=b)+(c!=d)
                    if k<=maxcuts: start.append(((a,b,c,d),k,(0,0,1,1),(1,0,3,2)))
    seen=set(start); Q=deque(start)
    while Q:
        L,k,col,mt=Q.popleft(); nxt=[]
        if k<maxcuts:
            for i in range(4):
                for lab in range(3):
                    if lab!=L[i]:
                        L2=list(L); L2[i]=lab; nxt.append((tuple(L2),k+1,col,mt))
        for i in range(3):
            x,y=L[i],L[i+1]
            if x==y: continue
            c=list(col)
            if beats(x,y): c[i+1]=(2*c[i]-c[i+1])%p
            else: c[i]=(2*c[i+1]-c[i])%p
            L2=list(L); L2[i],L2[i+1]=L2[i+1],L2[i]; c[i],c[i+1]=c[i+1],c[i]
            sw={i:i+1,i+1:i}; m2=[0]*4
            for j in range(4): m2[sw.get(j,j)]=sw.get(mt[j],mt[j])
            nxt.append((tuple(L2),k,tuple(c),tuple(m2)))
        for s in nxt:
            if s not in seen: seen.add(s); Q.append(s)
    table={}
    for L,k,col,mt in seen:
        x=(col[0]-col[1])%p; y=(col[2]-col[1])%p
        t='inf' if y==0 else x*pow(y,-1,p)%p
        b={(1,0,3,2):'(12)(34)',(2,3,0,1):'(13)(24)',(3,2,1,0):'(14)(23)'}[mt]
        table.setdefault(b,set()).add(t)
    return table
if __name__=='__main__':
    for p in map(int,sys.argv[1:]):
        T=run(p)
        sym=lambda s: sorted((v if v=='inf' or v<=p//2 else v-p) for v in s if v!='inf')+(['inf'] if 'inf' in s else [])
        disj=all(not (T[a]&T[b]) for a in T for b in T if a<b)
        print(p,'disjoint:',disj, {b:(sym(s) if p<100 else len(s)) for b,s in sorted(T.items())})


==> anc/four_plat/halftable2.py <==
import sys
from collections import deque
from halftable import beats
NAMES={(1,0,3,2):'(12)(34)',(2,3,0,1):'(13)(24)',(3,2,1,0):'(14)(23)'}
def run(p, startmatch, startcol, maxcuts=1):
    start=[]
    pairs=[(0,1),(2,3)] if startmatch==(1,0,3,2) else [(0,3),(1,2)]
    for a in range(3):
        for b in range(3):
            for c in range(3):
                for d in range(3):
                    L=(a,b,c,d); k=sum(L[i]!=L[j] for i,j in pairs)
                    if k<=maxcuts: start.append((L,k,startcol,startmatch))
    seen=set(start); Q=deque(start)
    while Q:
        L,k,col,mt=Q.popleft(); nxt=[]
        if k<maxcuts:
            for i in range(4):
                for lab in range(3):
                    if lab!=L[i]:
                        L2=list(L); L2[i]=lab; nxt.append((tuple(L2),k+1,col,mt))
        for i in range(3):
            x,y=L[i],L[i+1]
            if x==y: continue
            c=list(col)
            if beats(x,y): c[i+1]=(2*c[i]-c[i+1])%p
            else: c[i]=(2*c[i+1]-c[i])%p
            L2=list(L); L2[i],L2[i+1]=L2[i+1],L2[i]; c[i],c[i+1]=c[i+1],c[i]
            sw={i:i+1,i+1:i}; m2=[0]*4
            for j in range(4): m2[sw.get(j,j)]=sw.get(mt[j],mt[j])
            nxt.append((tuple(L2),k,tuple(c),tuple(m2)))
        for s in nxt:
            if s not in seen: seen.add(s); Q.append(s)
    T={}
    for L,k,col,mt in seen:
        x=(col[0]-col[1])%p; y=(col[2]-col[1])%p
        if x==0 and y==0: continue
        t=('inf' if y==0 else x*pow(y,-1,p)%p)
        T.setdefault(NAMES[mt],set()).add(t)
    return T
def obstructed(p):
    A=run(p,(1,0,3,2),(0,0,1,1)); N=run(p,(3,2,1,0),(0,1,1,0))
    # top half always starts adjacent; bottom half adjacent or nested
    for bot in (A,N):
        for bt,st in A.items():
            for bb,sb in bot.items():
                if bt!=bb and st&sb: return False
    return True
if __name__=='__main__':
    N=int(sys.argv[1])
    ps=[p for p in range(3,N+1) if all(p%d for d in range(2,int(p**.5)+1))]
    print('half-table obstruction holds for:',[p for p in ps if obstructed(p)])


==> anc/four_plat/plat_obstruction.py <==
"""Finite-state sweep of 4-plat diagrams cut into three segments (labels 0,1,2 with 0>1>2>0).
State: labels of the four strands, number of partition points used, Fox colours mod p of the four strands
(top caps coloured 0 and 1), and the matching of the four current ends induced by the part above.
Transitions: a partition point on one strand (label changes), or a crossing between positions i,i+1 with
different labels (the cyclic rule decides which strand is over).  At the bottom, close with the caps
(0,1)(2,3) or (0,3)(1,2), a partition point being allowed on a bottom cap joining different labels.
For closed one-component diagrams, record whether the colouring closes up mod p (<=> p | det)."""
import sys
from collections import deque

def beats(x, y): return (y - x) % 3 == 1          # x passes over y

def run(p, maxcuts=3):
    start = []
    for a in range(3):
        for b in range(3):
            for c in range(3):
                for d in range(3):
                    cuts = (a != b) + (c != d)
                    if cuts <= maxcuts:
                        start.append(((a, b, c, d), cuts, (0, 0, 1 % p, 1 % p), (1, 0, 3, 2)))
    seen = set(start); Q = deque(start)
    while Q:
        L, k, col, mt = Q.popleft()
        nxt = []
        if k < maxcuts:
            for i in range(4):
                for lab in range(3):
                    if lab != L[i]:
                        L2 = list(L); L2[i] = lab; nxt.append((tuple(L2), k + 1, col, mt))
        for i in range(3):
            x, y = L[i], L[i + 1]
            if x == y: continue
            c = list(col)
            if beats(x, y): c[i + 1] = (2 * c[i] - c[i + 1]) % p
            else:           c[i] = (2 * c[i + 1] - c[i]) % p
            L2 = list(L); L2[i], L2[i + 1] = L2[i + 1], L2[i]
            c[i], c[i + 1] = c[i + 1], c[i]
            # matching: mt[j] = position matched with j through the upper part
            m = list(mt)
            sw = {i: i + 1, i + 1: i}
            m2 = [0] * 4
            for j in range(4):
                jj = sw.get(j, j); m2[jj] = sw.get(m[j], m[j])
            nxt.append((tuple(L2), k, tuple(c), tuple(m2)))
        for s in nxt:
            if s not in seen: seen.add(s); Q.append(s)
    # closing
    dets = {}
    for (L, k, col, mt) in seen:
        for caps in (((0, 1), (2, 3)), ((0, 3), (1, 2))):
            kk = k + sum(L[a] != L[b] for a, b in caps)
            if kk > maxcuts: continue
            # one component?
            bot = {}
            for a, b in caps: bot[a] = b; bot[b] = a
            cur, steps = 0, 0; side = 'top'; visited = set()
            pos = 0; n = 0
            while True:
                visited.add(pos); n += 1
                pos = mt[pos] if side == 'top' else bot[pos]
                side = 'bot' if side == 'top' else 'top'
                if pos == 0 and side == 'top': break
                if n > 10: break
            comps1 = len(visited) == 4
            if not comps1: continue
            # does the colouring close (difference at one bottom cap is 0)?
            a, b = caps[0]
            zero = (col[a] - col[b]) % p == 0
            dets.setdefault(zero, 0); dets[zero] += 1
    return len(seen), dets

if __name__ == '__main__':
    for p in map(int, sys.argv[1:]):
        n, d = run(p)
        print(f'p={p}: reachable states {n}; closed one-component diagrams with p | det: {d.get(True,0)}, without: {d.get(False,0)}', flush=True)


==> anc/four_plat/plat_obstructions.py <==
"""Independent half-plat and integral monodromy checks (Python 3.8+).
Normal run checks all odd primes <= 1000. Optional --full repeats the
specified original determinant-mod-2m sweeps; it needs considerably more RAM.
"""
from collections import defaultdict, deque
from itertools import product
from math import isqrt
import sys

I = (1, 0, 0, 1)
G = (5, 8, 8, 13)
B = (1, 2, 2, 3)
ADJ = ((0, 1), (2, 3))
NEST = ((0, 3), (1, 2))
LABELS = tuple(product(range(3), repeat=4))


def multiply(m, n):
    a, b, c, d = m
    e, f, g, h = n
    return a*e+b*g, a*f+b*h, c*e+d*g, c*f+d*h


def inverse(m):
    a, b, c, d = m
    assert a*d-b*c == 1
    return d, -b, -c, a


def apply(m, v):
    a, b, c, d = m
    x, y = v
    return a*x+b*y, c*x+d*y


def letters(s):
    for i in range(3):
        a, b = s[i:i+2]
        if a == b:
            continue
        sign = 1 if (b-a) % 3 == 1 else -1
        m = (1, sign, 0, 1) if i == 1 else (1, 0, -sign, 1)
        yield s[:i]+(b, a)+s[i+2:], m


def relabel(s):
    for i, old in enumerate(s):
        for new in range(3):
            if old != new:
                yield s[:i]+(new,)+s[i+1:]


def unit_sign(v):
    return v if next(x for x in v if x) > 0 else tuple(-x for x in v)


def equal_caps(s, caps):
    return all(s[a] == s[b] for a, b in caps)


def integral_data():
    root = (0, 0, 1, 2)
    paths = {root: I}
    queue = deque(paths)
    graph = {}
    tree = set()
    while queue:
        s = queue.popleft()
        for t, m in letters(s):
            edge = tuple(sorted((s, t)))
            graph[edge] = m if s < t else inverse(m)
            if t not in paths:
                tree.add(edge)
                paths[t] = multiply(m, paths[s])
                queue.append(t)
    loops = []
    for (s, t), m in graph.items():
        if (s, t) not in tree:
            loops.append(multiply(inverse(paths[t]), multiply(m, paths[s])))
    assert len(paths) == 12 and len(graph) == 15
    assert sorted(loops) == sorted([I, G, inverse(G), inverse(G)])
    assert multiply(B, B) == G

    # Before the first mark all cap labels match. At most two labels
    # occur. Their integer projective orbits can be stored up to sign.
    initial = {(s, v) for s in LABELS for caps, v in
               ((ADJ, (0, 1)), (NEST, (1, 0))) if equal_caps(s, caps)}
    queue = deque(initial)
    while queue:
        s, v = queue.popleft()
        for t, m in letters(s):
            item = t, unit_sign(apply(m, v))
            if item not in initial:
                initial.add(item)
                queue.append(item)
    seeds = {unit_sign(apply(inverse(paths[t]), v)) for s, v in initial
             for t in relabel(s) if t in paths}
    assert seeds == {(0, 1), (2, -1), (2, 3), (8, -5)}
    # B**k (0,1) for k=0,-1,1,-2 respectively, up to overall sign.
    return paths


def canonical(s):
    return tuple((x-s[0]) % 3 for x in s)


def ratio(x, y, p):
    return (x * pow(y, -1, p)) % p if y % p else p


def projective_map(m, t, p):
    v = (1, 0) if t == p else (t, 1)
    return ratio(*apply(m, v), p)


TYPES = sorted({canonical(s) for s in LABELS})
CHANGES = {s: {canonical(t) for t in relabel(s)} for s in TYPES}
STEPS = {s: [(canonical(t), m) for t, m in letters(s)] for s in TYPES}


def halves(p):
    # One marked point at most on each side. Caps are initially unmarked:
    # move cap marks just below/above the cap before taking a sweep.
    actions = {m: [projective_map(m, t, p) for t in range(p+1)]
               for pairs in STEPS.values() for _, m in pairs}
    parities = {m: [projective_map(m, t, 2) for t in range(3)] for m in actions}
    starts = ((ADJ, 0, 0), (NEST, p, 2))
    queue = deque((s, t, b, 0) for s in TYPES for caps, t, b in starts
                  if equal_caps(s, caps))
    seen = set(queue)
    half = defaultdict(set)
    while queue:
        s, t, b, used = queue.popleft()
        half[s].add((t, b))
        nxt = [(z, actions[m][t], parities[m][b], used) for z, m in STEPS[s]]
        if not used:
            nxt.extend((z, t, b, 1) for z in CHANGES[s])
        for state in nxt:
            if state not in seen:
                queue.append(state)
                seen.add(state)
    return half


def check_prime(p):
    half = halves(p)
    # At the middle mark the two labels may disagree at one position
    # after a cyclic relabeling. Every successful match glues actual paths.
    masks = {}
    unions = [set() for _ in range(3)]
    for s, entries in half.items():
        index = defaultdict(int)
        for t, b in entries:
            index[t] |= 1 << b
            unions[b].add(t)
        masks[s] = index
    compatible = any(masks[h].get(t, 0) & ~(1 << b)
                     for s, entries in half.items() for h in {s, *CHANGES[s]}
                     for t, b in entries)
    return not compatible, unions


def group_table(p, paths):
    # Alternative calculation of the three half-sets using integral data.
    # In the <=2-label cases (no mark, 3+1 or 4 identical) compute the
    # short integral, sign-normalized orbit directly.
    starts = {(s, v, 0) for s in LABELS for caps, v in
              ((ADJ, (0, 1)), (NEST, (1, 0))) if equal_caps(s, caps)}
    queue = deque(starts)
    seen = set(starts)
    sets = [set() for _ in range(3)]
    while queue:
        s, v, used = queue.popleft()
        sets[ratio(*v, 2)].add(ratio(*v, p))
        nxt = [(h, unit_sign(apply(m, v)), used) for h, m in letters(s)]
        if not used:
            nxt.extend((h, v, 1) for h in relabel(s) if len(set(h)) <= 2)
        for state in nxt:
            if state not in seen:
                queue.append(state)
                seen.add(state)
    orbit = set()
    t = 0
    while t not in orbit:
        orbit.add(t)
        t = projective_map(B, t, p)
    for m in paths.values():
        b = projective_map(m, 0, 2)
        sets[b].update(projective_map(m, t, p) for t in orbit)
    return sets, len(orbit)


if __name__ == '__main__':
    paths = integral_data()
    primes = [p for p in range(3, 1001, 2)
              if all(p % i for i in range(2, isqrt(p)+1))]
    excluded = []
    for p in primes:
        obstruction, sets = check_prime(p)
        table, period = group_table(p, paths)
        assert table == sets
        if obstruction:
            excluded.append(p)
            assert not any(sets[i] & sets[(i+1) % 3] for i in range(3))
            print('excluded', p, 'B orbit', period, 'half-set sizes', *map(len, sets))
            if p in (17, 61):
                print('  sets (p represents infinity):', *[sorted(s) for s in sets])
    assert excluded == [17, 61, 421, 797, 859]
    print('Tested odd primes:', len(primes))
    if '--full' in sys.argv:
        from two_bridge_three_segments import enumerate_differences
        for m in (17, 41, 43, 47, 51, 53, 59, 61, 289, 421, 797, 859):
            states, residues = enumerate_differences(2*m)
            print('m, states mod 2m, m admissible:', m, states, m in residues)
            assert (m not in residues) == (m in excluded or m in (51, 289))
            if m in (51, 289):
                assert not any(r % 2 and r % 17 == 0 for r in residues)


==> anc/four_plat/two_bridge_three_segments.py <==
"""Three segments on four-plats. Run with Python 3, standard library only.

The two enumerations are upper bounds: each color change costs one mark.
Uncounted pairs of hidden changes on caps can only raise the true cost.
A,B,C are segment labels with A>B>C>A, independent of Fox colors.
Both searches run to closure under all permitted braid letters and marks.
No crossing limit or test for a maximum word length is used.
"""
from collections import deque
from fractions import Fraction
from itertools import product

ADJACENT = ((0, 1), (2, 3))
NESTED = ((0, 3), (1, 2))
CLOSURES = (ADJACENT, NESTED)


def cap_cost(labels, pairing):
    return sum(labels[a] != labels[b] for a, b in pairing)


def swap(items, pos):
    values = list(items)
    values[pos], values[pos + 1] = values[pos + 1], values[pos]
    return tuple(values)


def remark(labels):
    for i in range(4):
        for new_label in range(3):
            if labels[i] != new_label:
                yield labels[:i] + (new_label,) + labels[i + 1:]


def fox_crossing(colors, pos, left_over):
    a, b = colors[pos:pos + 2]
    lower_pair = (2*a - b, a) if left_over else (b, 2*b - a)
    return colors[:pos] + lower_pair + colors[pos + 2:]


def enumerate_differences(modulus):
    # Work modulo global cyclic relabeling. x=f1-f2, y=f3-f2.
    def canonical(labels):
        return tuple((s - labels[0]) % 3 for s in labels)

    all_labels = tuple((0,) + rest for rest in product(range(3), repeat=3))
    starts = ((ADJACENT, 0, 1), (NESTED, -1 % modulus, 0))
    queue = deque((s, cap_cost(s, pairing), x, y)
                  for s in all_labels for pairing, x, y in starts)
    seen = set(queue)
    residues = set()
    changes = {s: {canonical(t) for t in remark(s)} for s in all_labels}
    letters = {}
    for s in all_labels:
        entries = []
        for i in range(3):
            if s[i] != s[i+1]:
                sign = 1 if (s[i+1]-s[i]) % 3 == 1 else -1
                entries.append((i, sign, canonical(swap(s, i))))
        letters[s] = entries

    def insert(state):
        if state not in seen:
            seen.add(state)
            queue.append(state)

    while queue:
        s, marks, x, y = queue.popleft()
        for pairing, value in zip(CLOSURES, (x, y)):
            if marks + cap_cost(s, pairing) <= 3:
                residues.update((value, -value % modulus))
        if marks < 3:
            for t in changes[s]:
                insert((t, marks+1, x, y))
        for i, sign, t in letters[s]:
            if i == 1:
                insert((t, marks, (x + sign*y) % modulus, y))
            else:
                insert((t, marks, x, (y - sign*x) % modulus))
    return len(seen), residues


def enumerate_fox_and_components(prime):
    # Independent calculation: do not rotate segment labels. Carry the
    # actual Fox endpoint tuple (up to translation) and the upper tangle's
    # matching. Equal upper and lower matchings close to two components.
    all_labels = tuple(product(range(3), repeat=4))
    pairings = (ADJACENT, NESTED, ((0, 2), (1, 3)))
    next_pairing = {}
    for pairing in pairings:
        for pos in range(3):
            order = swap((0, 1, 2, 3), pos)
            moved = [tuple(sorted((order[a], order[b]))) for a, b in pairing]
            next_pairing[pairing, pos] = tuple(sorted(moved))
    labels_after = {s: tuple(remark(s)) for s in all_labels}
    starts = ((ADJACENT, (0, 0, 1, 1)), (NESTED, (0, 1, 1, 0)))
    queue = deque((s, cap_cost(s, pairing), f, pairing)
                  for s in all_labels for pairing, f in starts)
    seen = set(queue)
    residues = set()

    def insert(state):
        if state not in seen:
            seen.add(state)
            queue.append(state)

    while queue:
        s, marks, f, upper = queue.popleft()
        for bottom in CLOSURES:
            if upper == bottom or marks + cap_cost(s, bottom) > 3:
                continue
            a, b = bottom[0]
            value = f[a] - f[b]
            residues.update((value % prime, -value % prime))
        if marks < 3:
            for t in labels_after[s]:
                insert((t, marks+1, f, upper))
        for i in range(3):
            pair = s[i:i+2]
            if pair[0] == pair[1]:
                continue
            left_over = pair in ((0, 1), (1, 2), (2, 0))
            colors = fox_crossing(f, i, left_over)
            colors = tuple((a-colors[0]) % prime for a in colors)
            insert((swap(s, i), marks, colors, next_pairing[upper, i]))
    return len(seen), residues


def check_family(u, v):
    labels = (0, 0, 1, 2)
    fox = (0, 0, 1, 1)
    strands = (0, 1, 2, 3)
    marks = cap_cost(labels, ADJACENT)
    block = (2, -3) * 3

    def braid(word):
        nonlocal fox, labels, strands
        for letter in word:
            i = abs(letter) - 1
            left, right = labels[i:i+2]
            over, under = (left, right) if letter > 0 else (right, left)
            assert (under - over) % 3 == 1
            fox = fox_crossing(fox, i, letter > 0)
            labels = swap(labels, i)
            strands = swap(strands, i)

    braid(block*u)
    assert labels == (0, 0, 1, 2)
    labels = (0, 1, 1, 2)
    marks += 1
    braid((1,) + block*v + (-1,))
    assert strands == (0, 1, 2, 3) and ADJACENT != NESTED
    assert marks + cap_cost(labels, NESTED) == 3
    x, y = fox[0]-fox[1], fox[2]-fox[1]
    coefficients = [2] + [1]*(6*v-2) + [2] + [1]*(6*u-4) + [2]
    fraction = Fraction(coefficients[-1])
    for a in reversed(coefficients[:-1]):
        fraction = a + 1/fraction
    assert (y, x) == (fraction.numerator, fraction.denominator)
    return fraction


if __name__ == '__main__':
    for u in range(1, 13):
        for v in range(1, 13):
            check_family(u, v)
    print('Family examples:', *(check_family(u, v)
          for u, v in ((1, 1), (2, 1), (1, 2))))
    count, residues = enumerate_differences(34)
    odd_residues = {r for r in residues if r % 2}
    print('Mod 34, difference states:', count, 'odd residues:', sorted(odd_residues))
    assert count == 14914
    assert odd_residues == set(range(1, 34, 2)) - {17}
    count, residues = enumerate_fox_and_components(17)
    print('Mod 17, endpoint/matching states:', count, 'knot residues:', sorted(residues))
    assert count == 44742 and residues == set(range(1, 17))


==> anc/four_plat/why17.py <==
from collections import deque
from itertools import product
def swap(t,i):
    l=list(t); l[i],l[i+1]=l[i+1],l[i]; return tuple(l)
def mul(A,B,p):
    return ((A[0]*B[0]+A[1]*B[2])%p,(A[0]*B[1]+A[1]*B[3])%p,(A[2]*B[0]+A[3]*B[2])%p,(A[2]*B[1]+A[3]*B[3])%p)
def gens(s,p):
    out=[]
    for i in range(3):
        if s[i]!=s[i+1]:
            sign=1 if (s[i+1]-s[i])%3==1 else -1
            # acting on column (x,y): middle: x+=sign*y ; outer: y-=sign*x
            M=(1,sign%p,0,1) if i==1 else (1,0,(-sign)%p,1)
            out.append((swap(s,i),M))
    return out
def loops(s0,p):
    I=(1,0,0,1); seen={(s0,I)}; Q=deque([(s0,I)]); G=set()
    while Q:
        s,M=Q.popleft()
        if s==s0: G.add(M)
        for t,A in gens(s,p):
            N=mul(A,M,p)
            if (t,N) not in seen: seen.add((t,N)); Q.append((t,N))
    return G
def order(p): return p*(p*p-1)
import sys
for p in [5,7,11,13,17,19,23]:
    res={}
    for s in product(range(3),repeat=4):
        if len(set(s))<2: continue
        G=loops(s,p); res.setdefault(len(G),[]).append(s)
    print(p,'|SL2|=',order(p),' loop-image sizes:',{k:len(v) for k,v in sorted(res.items())})


==> anc/gallery/all8.json <==
{"3_1": {"word": [1, -2, 3, -1, 2, -3], "signs": [1, 1, 1], "cuts": [1, 3, 5]}, "4_1": {"word": [-1, 2, -3, 4, -2, 1, -4, 3], "signs": [-1, -1, 1, 1], "cuts": [1, 4, 6]}, "5_1": {"word": [5, -9, 1, -8, 2, -3, -7, -1, 6, -5, 4, -2, 3, -4, 8, 7, 9, -6], "signs": [1, -1, -1, -1, -1, -1, -1, 1, -1], "cuts": [1, 8, 13]}, "5_2": {"word": [1, 2, -3, 4, 5, -1, -4, 6, -2, 3, -6, -5], "signs": [-1, -1, -1, 1, -1, -1], "cuts": [1, 5, 10]}, "6_1": {"word": [1, -2, -3, 4, -5, -1, 6, 7, -4, 3, -7, 5, 2, -6], "signs": [-1, 1, 1, 1, -1, -1, -1], "cuts": [1, 6, 10]}, "6_2": {"word": [1, -2, 3, -4, 5, -1, 6, -3, 2, -6, 4, -5], "signs": [-1, 1, 1, -1, -1, -1], "cuts": [1, 5, 9]}, "6_3": {"word": [1, -3, 2, -4, 5, -1, 6, -2, 4, -6, 3, -5], "signs": [-1, 1, -1, 1, -1, 1], "cuts": [1, 5, 9]}, "7_1": {"word": [-2, 3, -4, 5, -3, -6, -7, -8, -1, 9, -10, -11, -12, 13, -14, 15, -13, 16, -9, 4, -5, 2, 17, 7, 11, 14, -15, 12, 8, -17, 6, 10, -16, 1], "signs": [1, 1, -1, -1, -1, -1, -1, 1, -1, -1, -1, 1, -1, -1, -1, -1, 1], "cuts": [4, 16, 24]}, "7_2": {"word": [1, -2, 3, -4, -5, 6, 7, -1, -6, 8, 9, -3, 4, -9, 2, 5, -8, -7], "signs": [-1, 1, -1, -1, -1, 1, -1, -1, -1], "cuts": [1, 7, 13]}, "7_3": {"word": [-2, -3, -4, -5, -6, 7, -8, -9, 10, 11, -7, 12, -1, 13, 14, 4, 9, -10, 5, -14, 3, 8, -11, 6, -13, 2, -12, 1], "signs": [-1, -1, -1, -1, 1, 1, -1, -1, -1, -1, -1, -1, 1, 1], "cuts": [9, 16, 28]}, "7_4": {"word": [-1, 2, -3, -4, -5, -6, 7, -8, -9, 10, 11, -7, -2, 3, 8, -11, 6, 1, 4, 9, -10, 5], "signs": [1, -1, -1, -1, 1, 1, -1, -1, -1, -1, -1], "cuts": [1, 10, 14]}, "7_5": {"word": [-1, -2, 3, -4, -5, -6, -7, 8, -9, 10, -8, 11, 12, -3, 4, -12, 2, 5, -11, 1, 6, 9, -10, 7], "signs": [1, 1, -1, -1, -1, -1, 1, -1, -1, -1, -1, -1], "cuts": [1, 10, 15]}, "7_6": {"word": [-1, 2, -3, 4, -5, 6, -4, 7, -2, 1, -7, 5, -6, 3], "signs": [-1, -1, 1, -1, -1, -1, 1], "cuts": [1, 6, 10]}, "7_7": {"word": [1, -2, 3, -4, 5, -3, 6, -1, 7, -5, 4, -6, 2, -7], "signs": [1, -1, -1, 1, 1, -1, 1], "cuts": [1, 5, 10]}, "8_1": {"word": [1, -2, -3, -4, 5, -6, -7, -1, 8, 9, 10, -5, 4, -10, 6, 3, -9, 7, 2, -8], "signs": [-1, 1, 1, 1, 1, -1, -1, -1, -1, -1], "cuts": [1, 8, 13]}, "8_2": {"word": [-1, 2, -3, 4, -5, -6, -7, 8, -9, 10, -8, 11, -2, 12, -4, 3, -12, 5, -11, 1, 6, 9, -10, 7], "signs": [1, -1, 1, 1, -1, -1, 1, -1, -1, -1, -1, -1], "cuts": [1, 10, 16]}, "8_3": {"word": [-1, -2, 3, -4, -5, -6, -7, 8, -9, -10, 11, 12, -8, -3, 2, 7, -12, 9, 4, 1, 6, -11, 10, 5], "signs": [-1, -1, -1, 1, 1, -1, -1, -1, 1, 1, 1, 1], "cuts": [1, 11, 15]}, "8_4": {"word": [1, -2, -3, -4, 5, -6, -7, 8, 9, -5, 10, -1, 11, 3, -8, 7, 2, -11, 4, -9, 6, -10], "signs": [-1, 1, -1, -1, -1, 1, 1, 1, 1, -1, -1], "cuts": [1, 8, 14]}, "8_5": {"word": [-1, 2, 3, -4, 5, -6, 7, -8, -9, -10, 11, -12, 13, -14, 15, -16, 17, -15, 18, 19, 20, -3, 21, -5, 22, -7, -2, -11, 23, -13, 12, -23, 14, -20, 4, -21, 6, -22, 8, 1, 10, -18, 16, -17, -19, 9], "signs": [-1, 1, -1, 1, 1, -1, -1, 1, 1, -1, 1, -1, -1, 1, 1, 1, 1, -1, 1, 1, -1, 1, 1], "cuts": [1, 17, 31]}, "8_6": {"word": [1, -2, -3, 4, -5, -6, 7, -1, 8, 9, -4, 3, -9, 5, 2, -8, 6, -7], "signs": [-1, 1, 1, 1, -1, -1, -1, -1, -1], "cuts": [1, 7, 12]}, "8_7": {"word": [1, -4, 2, -3, 5, -6, 7, 8, 9, -1, 11, -2, 10, -7, 12, -5, 6, -12, -8, -10, 3, -11, 4, -9], "signs": [-1, 1, 1, -1, 1, 1, -1, 1, -1, -1, 1, 1], "cuts": [1, 8, 17]}, "8_8": {"word": [1, -2, -3, 4, -5, -6, 7, -1, 8, 9, -4, 5, -9, 3, 6, -8, 2, -7], "signs": [-1, -1, -1, 1, 1, 1, -1, 1, 1], "cuts": [1, 7, 12]}, "8_9": {"word": [1, -2, -3, -4, 5, -6, 7, -8, 9, -7, 10, -5, 11, -1, 12, 3, 8, -9, 2, -12, 4, -10, 6, -11], "signs": [1, -1, 1, 1, 1, -1, -1, -1, -1, -1, 1, 1], "cuts": [1, 9, 16]}, "8_10": {"word": [-1, 2, -3, 4, -5, 6, -7, 8, -9, 10, -11, 12, -13, -14, -6, 15, 16, 17, -2, 18, -4, 19, -12, 20, -10, 21, -8, 9, -21, 7, 14, 5, -18, 3, -17, 1, -15, 11, -20, 13, -19, -16], "signs": [-1, 1, 1, -1, -1, 1, 1, -1, -1, 1, 1, -1, -1, -1, -1, 1, 1, -1, -1, 1, -1], "cuts": [1, 15, 28]}, "8_11": {"word": [-1, 2, -3, 4, -5, -6, 7, 8, -2, 9, -4, 3, -9, 5, -8, 1, 6, -7], "signs": [1, -1, 1, 1, -1, -1, -1, -1, -1], "cuts": [1, 7, 12]}, "8_12": {"word": [-1, -2, 3, -4, -5, -6, 7, -8, 9, -7, 10, -3, 2, -10, 4, 1, 6, -9, 8, 5], "signs": [-1, -1, -1, 1, 1, -1, -1, 1, 1, 1], "cuts": [1, 9, 13]}, "8_13": {"word": [1, -2, 3, -4, -5, 6, 7, -1, 9, -3, 8, 5, -6, -8, 4, -9, 2, -7], "signs": [1, 1, -1, -1, -1, -1, 1, 1, -1], "cuts": [1, 6, 12]}, "8_14": {"word": [1, -2, -3, 4, -5, -6, 7, -1, 8, 9, -4, 5, -9, 3, 6, -7, 2, -8], "signs": [-1, 1, -1, 1, 1, 1, 1, -1, 1], "cuts": [1, 7, 12]}, "8_15": {"word": [-1, 2, -3, -4, 5, -6, 7, 8, -9, 10, -11, 12, -13, 14, -15, 16, -17, 18, -19, -20, 21, -22, -12, -5, 23, 24, -2, -7, -10, -21, -14, 25, -16, 26, -18, 27, -8, 9, 20, 15, -25, 17, -26, 19, -27, 3, -24, 1, 6, 11, 22, 13, 4, -23], "signs": [1, -1, -1, -1, 1, 1, -1, -1, -1, 1, -1, -1, 1, -1, 1, 1, -1, -1, 1, -1, 1, -1, -1, -1, -1, 1, -1], "cuts": [1, 23, 38]}, "8_16": {"word": [-1, -2, 3, -4, 5, -6, -7, 8, 9, -5, 10, -3, 2, 7, -8, 1, 4, -10, 6, -9], "signs": [-1, 1, 1, 1, -1, -1, -1, -1, -1, 1], "cuts": [1, 8, 13]}, "8_17": {"word": [-1, 2, -3, 4, -5, -6, 7, 8, -2, 9, -4, 10, 6, 1, -8, 3, -9, 5, -10, -7], "signs": [-1, -1, 1, 1, -1, 1, -1, 1, -1, 1], "cuts": [1, 7, 13]}, "8_18": {"word": [-1, 2, -3, 4, -5, 6, -2, 7, -4, 8, -6, 1, -7, 3, -8, 5], "signs": [1, -1, -1, 1, 1, -1, 1, -1], "cuts": [1, 6, 11]}, "8_19": {"word": [-1, -2, -3, 4, -5, -6, -7, -8, -9, -10, -11, 12, -13, -14, -15, -16, -17, 18, -19, 20, -21, 22, -23, 24, 25, 26, -18, 27, -20, 28, -22, 29, -12, 30, -4, 5, -30, 3, 6, 13, -29, 11, 2, 7, 14, 23, -24, 15, 8, 1, 10, 17, -26, 19, -27, 21, -28, -25, 16, 9], "signs": [1, -1, -1, 1, 1, 1, 1, -1, -1, 1, -1, 1, 1, 1, -1, -1, 1, 1, -1, -1, 1, 1, 1, 1, 1, -1, 1, -1, 1, 1], "cuts": [1, 24, 36]}, "8_20": {"word": [1, -2, -3, -4, 5, -6, 7, -8, 9, -1, 10, -7, 11, -5, 12, 3, 8, -10, 6, -11, 4, -12, 2, -9], "signs": [-1, -1, -1, 1, -1, -1, 1, 1, -1, 1, -1, 1], "cuts": [1, 9, 16]}, "8_21": {"word": [1, -2, 3, -4, 5, -6, -7, -8, 9, -1, 10, -3, 11, -5, 12, 7, 2, -10, 4, -11, 6, -12, 8, -9], "signs": [-1, 1, 1, -1, -1, 1, -1, -1, -1, -1, 1, -1], "cuts": [1, 9, 16]}}

==> anc/gallery/conv.py <==
"""Unify census entries to (word, signs, cuts) signed Gauss data."""
import json, itertools, math, sys
sys.path.insert(0,'/home/claude/v6/anc')
from verify_gauss import gauss_to_pd, check_segments
def seg_x(p,q,r,s):
    d=(q[0]-p[0])*(s[1]-r[1])-(q[1]-p[1])*(s[0]-r[0])
    if abs(d)<1e-15: return None
    t=((r[0]-p[0])*(s[1]-r[1])-(r[1]-p[1])*(s[0]-r[0]))/d
    u=((r[0]-p[0])*(q[1]-p[1])-(r[1]-p[1])*(q[0]-p[0]))/d
    if 0<t<1 and 0<u<1: return t,u
def from_coords(segs):
    P=[];L=[]
    for i,a in enumerate(segs):
        for j in range(len(a)-1): P.append(tuple(map(float,a[j]))); L.append(i)
    n=len(P); E=[(P[i],P[(i+1)%n]) for i in range(n)]
    vis=[]; k=0; sg={}
    for i in range(n):
        for j in range(i+1,n):
            if j==i+1 or (i==0 and j==n-1): continue
            r=seg_x(*E[i],*E[j])
            if r is None: continue
            k+=1; t,u=r; si,sj=L[i],L[j]
            if (sj-si)%3==1: o,us=(i,t),(j,u)
            elif (si-sj)%3==1: o,us=(j,u),(i,t)
            else: raise ValueError('self')
            do=[E[o[0]][1][q]-E[o[0]][0][q] for q in (0,1)]; du=[E[us[0]][1][q]-E[us[0]][0][q] for q in (0,1)]
            sg[k]=1 if do[0]*du[1]-do[1]*du[0]>0 else -1
            vis.append((o[0]+o[1],k)); vis.append((us[0]+us[1],-k))
    vis.sort(); word=[v for _,v in vis]
    # cuts: first visit index (1-based) in each segment
    segstart=[0]+[sum(len(a)-1 for a in segs[:i]) for i in (1,2)]
    cuts=[]
    for s0 in segstart:
        cuts.append(next(i for i,(p,_) in enumerate(vis,1) if p>=s0))
    signs=[sg[i] for i in range(1,k+1)]
    return word,signs,cuts
def from_pd(pd):
    m=2*len(pd); head={}
    for X,(a,b,c,d) in enumerate(pd):
        head[a]=(X,-1)
        if (b-d)%m==1: head[d]=(X,1)
        else: head[b]=(X,1)
    word=[]; 
    for e in range(m):
        X,o=head[e]; word.append(o*(X+1))
    # signs: sign of det(over dir, under dir) under the PD ccw convention: under a->c, over d->b gives +1
    signs=[]
    for X,(a,b,c,d) in enumerate(pd):
        signs.append(1 if (b-d)%m==1 else -1)
    # word[e] = visit at head of edge e; shift so that word index p (1-based) is head of edge p-1
    for cuts in itertools.combinations(range(1,m+1),3):
        try: check_segments(word,list(cuts)); return word,signs,list(cuts)
        except AssertionError: pass
    raise ValueError('no cuts')
def entry(d):
    if 'gauss' in d: return d['gauss'],d['writhe'],d['cuts']
    if 'segments' in d: return from_coords(d['segments'])
    if 'pd' in d: return from_pd(d['pd'])
if __name__=='__main__':
    import warnings; warnings.filterwarnings('ignore')
    import snappy, spherogram
    D=json.load(open('/home/claude/v6/anc/census_data.json'))
    out={}
    for k in D:
        if int(k.split('_')[0])>8: continue
        w,s,c=entry(D[k]); pairs=check_segments(w,c)
        pd=gauss_to_pd(w,s)
        L=spherogram.Link([list(x) for x in pd]); M=L.exterior()
        try: idn=str(M.identify()[0]).split('(')[0]
        except Exception: idn='?'
        print(k,len(w)//2,D[k]['crossings'],pairs,idn,flush=True)
        out[k]=dict(word=w,signs=s,cuts=c)
    json.dump(out,open('all8.json','w'))


==> anc/gallery/cpdraw.py <==
"""Circle-packing drawing of a knot diagram given by signed Gauss data (word, signs, cuts)."""
import json, math, sys, numpy as np
sys.path.insert(0,'/home/claude/v6/anc')
from verify_gauss import gauss_to_pd
def build(word,signs,cuts):
    pd=gauss_to_pd(word,signs); m=len(word)
    # edge p (1..m) runs from visit p-1 to visit p; subdivide into two midpoints A(p) near start, B(p) near end
    # vertices: ('X',k) crossing, ('A',p), ('B',p), ('F',f)
    # rotation at crossing k: pd[k] ccw list of edges (a,b,c,d)
    where={}
    for X,t in enumerate(pd):
        for i,e in enumerate(t): where.setdefault(e,[]).append((X,i))
    # half-edge at crossing X slot i is edge e; its near midpoint: if e incoming at X (head) -> B(e) else A(e)
    pos={x:p for p,x in enumerate(word,1)}
    def near(X,i):
        e=pd[X][i]; k=X+1
        heads={pos[k],pos[-k]}  # visits at crossing k: edges with these indices end at X
        if e in heads and not (e%m+1 in heads and (e%m+1)!=e and False): pass
        return e
    # determine for each (X,i) whether edge e enters X (head) or leaves (tail)
    side={}
    for X,(a,b,c,d) in enumerate(pd):
        k=X+1; pu,po=pos[-k],pos[k]
        # under: a incoming (=edge pu), c outgoing (=edge pu+1)
        side[(X,0)]='B'; side[(X,2)]='A'
        # over: incoming edge po, outgoing po%m+1
        if b==po: side[(X,1)]='B'; side[(X,3)]='A'
        else: side[(X,1)]='A'; side[(X,3)]='B'
    # faces by walking: from (X,i) go along edge pd[X][i] to other end, turn
    adj={}
    def addtri(u,v,w):
        for a,b,c in ((u,v,w),(v,w,u),(w,u,v)): adj.setdefault(a,{})[b]=c  # oriented: around a, after b comes c
    seen=set(); faces=[]
    for X in range(len(pd)):
        for i in range(4):
            if (X,i) in seen: continue
            cyc=[]; cur=(X,i)
            while cur not in seen:
                seen.add(cur); Y,s=cur; e=pd[Y][s]
                # traverse edge e from Y to the other end Z
                occ=where[e]; other=occ[0] if occ[1]==(Y,s) else occ[1]
                if occ[0]==occ[1]: other=occ[0]
                Z,t=other
                cyc.append((Y,s,e,Z,t))
                cur=(Z,(t-1)%4)
            faces.append(cyc)
    # boundary walk of face: crossing Y -> (mid near Y) -> (mid near Z) -> crossing Z ...
    tris=[]
    for f,cyc in enumerate(faces):
        F=('F',f); seq=[]
        for (Y,s,e,Z,t) in cyc:
            seq+= [('X',Y),(side[(Y,s)],e),(side[(Z,t)],e)]
        for j in range(len(seq)):
            tris.append((F,seq[j],seq[(j+1)%len(seq)]))
    return pd,faces,tris,side
def pack(tris,outer,iters=4000):
    V=set(v for t in tris for v in t); V.discard(outer)
    T=[t for t in tris if outer not in t]
    bd=set(v for t in tris if outer in t for v in t if v!=outer)
    nb=len(bd)
    nbr={v:[] for v in V}
    for t in T:
        for j in range(3):
            nbr[t[j]].append((t[(j+1)%3],t[(j+2)%3]))
    r={v:1.0 for v in V}
    tgt={v:(math.pi*(nb-2)/nb if v in bd else 2*math.pi) for v in V}
    def ang(a,b,c):
        x=((a+b)**2+(a+c)**2-(b+c)**2)/(2*(a+b)*(a+c)); return math.acos(max(-1,min(1,x)))
    for it in range(iters):
        err=0
        for v in V:
            k=len(nbr[v]); th=sum(ang(r[v],r[b],r[c]) for b,c in nbr[v])
            err=max(err,abs(th-tgt[v]))
            beta=math.sin(th/(2*k)); delta=math.sin(tgt[v]/(2*k))
            vh=beta/(1-beta)*r[v]; r[v]=(1-delta)/delta*vh
        s=sum(r.values())/len(r)
        for v in V: r[v]/=s
        if err<1e-9: break
    # layout
    z={}; t0=T[0]; a,b,c=t0
    z[a]=0j; z[b]=complex(r[a]+r[b],0)
    def third(p,q,rp,rq,rw):  # w such that triangle p,q,w is positively oriented
        d=abs(q-p); A=math.acos(max(-1,min(1,((rp+rq)**2+(rp+rw)**2-(rq+rw)**2)/(2*(rp+rq)*(rp+rw)))))
        return p+(q-p)/d*(rp+rw)*complex(math.cos(A),math.sin(A))
    z[c]=third(z[a],z[b],r[a],r[b],r[c])
    done=True
    while len(z)<len(V):
        prog=False
        for t in T:
            for j in range(3):
                p,q,w=t[j],t[(j+1)%3],t[(j+2)%3]
                if p in z and q in z and w not in z:
                    z[w]=third(z[p],z[q],r[p],r[q],r[w]); prog=True
        if not prog: break
    return z,r,err


==> anc/gallery/d_K14n14349.json <==
{"word": [1, -2, 3, -4, 6, -7, 5, 8, -9, 10, -8, -1, 11, -5, 12, -6, 13, -3, 14, -12, 7, -13, 4, -14, -10, 9, 2, -11], "signs": [1, -1, -1, 1, -1, 1, -1, 1, -1, -1, 1, -1, 1, -1], "cuts": [1, 10, 20]}

==> anc/gallery/d_granny.json <==
{"word": [1, 2, 3, -4, 5, -6, 7, -8, 9, -10, 11, -9, 12, 13, 14, -1, 15, 16, 17, -3, 18, -5, 19, -7, -2, 20, -16, -12, 10, -11, -13, -15, -20, -17, 4, -18, 6, -19, 8, -14], "signs": [1, 1, -1, 1, 1, -1, -1, 1, 1, 1, 1, -1, 1, 1, -1, 1, 1, -1, 1, -1], "cuts": [1, 11, 27]}

==> anc/gallery/d_sigma6.json <==
{"word": [1, -2, 3, -7, 4, -6, 5, -9, 8, -13, 11, -12, 10, -14, 15, -3, 16, -1, 17, -4, 18, -5, 19, -8, 20, -10, 21, -11, 12, -21, 13, -20, 9, -19, 6, -18, 14, -15, 7, -17, 2, -16], "signs": [-1, -1, 1, -1, 1, 1, -1, -1, -1, 1, -1, -1, 1, -1, -1, -1, 1, -1, 1, -1, -1], "cuts": [1, 15, 29]}

==> anc/gallery/d_square.json <==
{"word": [1, -3, 2, -4, 5, -9, 6, -8, 7, -10, -11, -5, 13, -2, 12, -1, 14, 15, 16, -6, 18, -7, 17, -14, 3, -12, 4, -13, -15, -17, 10, -18, 8, -16, 9, 11], "signs": [1, -1, 1, -1, 1, -1, 1, -1, 1, 1, -1, 1, -1, -1, 1, -1, -1, 1], "cuts": [1, 12, 24]}

==> anc/gallery/figs_main.py <==
import json, matplotlib; matplotlib.use('Agg'); import matplotlib.pyplot as plt
import gal, relax
spec=[('K14n14349',11,0.06,900,1,(5,5)),('sigma6',4,0.02,600,1j,(7.5,3.4)),('square',3,0.04,600,1,(5.5,5.5)),('granny',9,0.04,600,1,(5.5,5.5))]
lab=['$p_3$','$p_1$','$p_2$']
for k,f,kc,it,rot,fs in spec:
    d=json.load(open('d_%s.json'%k))
    relax.KC=kc; gal.FORCE_FACE=f; gal.RELAX=it; gal.ROT=rot
    gal.WARP=100; gal.WTARGET=0.6; gal.WABS=0.04; gal.WSIG=3.5; gal.GAPF=0.016; gal.SMOOTH=150
    fig,ax=plt.subplots(figsize=fs); gal.draw(ax,d,lw=2.0,dot=6); print(k,gal.LAST['ok'])
    fig.savefig('fig_%s.pdf'%k,bbox_inches='tight'); fig.savefig('fig_%s.png'%k,dpi=55,bbox_inches='tight'); plt.close(fig)


==> anc/gallery/gal.py <==
import json, math, sys, numpy as np, warnings; warnings.filterwarnings('ignore')
import matplotlib; matplotlib.use('Agg'); import matplotlib.pyplot as plt
from cpdraw import build, pack
C=['#c0392b','#1f5fa8','#1e8449']
RELAX=600
FORCE_FACE=None
ROT=1
NSAMP=16
PIN=False
SMOOTH=150
GAPF=0.018
WARP=0
WTARGET=0.35
WSIG=3.0
WA=1.2
WWIN=2.5
WABS=0.0
LAST={}
def catmull(P,closed=True,n=12,alpha=0.5):
    P=list(P); out=[]
    N=len(P)
    for i in range(N):
        p0,p1,p2,p3=P[i-1],P[i],P[(i+1)%N],P[(i+2)%N]
        def tj(ti,a,b): return ti+max(abs(b-a),1e-9)**alpha
        t0=0;t1=tj(t0,p0,p1);t2=tj(t1,p1,p2);t3=tj(t2,p2,p3)
        for t in np.linspace(t1,t2,n,endpoint=False):
            A1=(t1-t)/(t1-t0)*p0+(t-t0)/(t1-t0)*p1
            A2=(t2-t)/(t2-t1)*p1+(t-t1)/(t2-t1)*p2
            A3=(t3-t)/(t3-t2)*p2+(t-t2)/(t3-t2)*p3
            B1=(t2-t)/(t2-t0)*A1+(t-t0)/(t2-t0)*A2
            B2=(t3-t)/(t3-t1)*A2+(t-t1)/(t3-t1)*A3
            out.append((t2-t)/(t2-t1)*B1+(t-t1)/(t2-t1)*B2)
    return np.array(out)
def layout(d):
    word,signs,cuts=d['word'],d['signs'],d['cuts']; m=len(word)
    pd,faces,tris,side=build(word,signs,cuts)
    best=None
    for f in (range(len(faces)) if FORCE_FACE is None else [FORCE_FACE]):
        z,r,err=pack(tris,('F',f),iters=1500)
        rs=[r[v] for v in r if v[0]=='X']
        sc=min(rs)/max(rs)
        if best is None or sc>best[0]: best=(sc,f,z,r)
    return pd,best
def quality(d,relax_it):
    global RELAX
    old=RELAX; RELAX=relax_it
    import matplotlib.pyplot as plt
    f,a=plt.subplots(); q=draw(a,d,want_q=True); plt.close(f); RELAX=old; return q
def draw(ax,d,lw=1.6,dot=3.5,want_q=False):
    word,signs,cuts=d['word'],d['signs'],d['cuts']; m=len(word)
    pd,(sc,f,z,r)=layout(d)
    # point sequence along knot: for visit p (1..m) crossing X=|word[p-1]|-1; edge p = visit p-1 -> p
    pts=[]; tags=[]; keys=[]
    for p in range(1,m+1):
        e=p; Xprev=abs(word[(p-2)%m])-1; Xcur=abs(word[p-1])-1
        pts+= [z[('A',e)], z[('B',e)], z[('X',Xcur)]]; tags+=[('A',e),('B',e),('X',p)]
        keys+=[('A',e),('B',e),('X',Xcur)]
    if RELAX:
        from relax import relax
        uk=list(dict.fromkeys(keys)); ix={k:i for i,k in enumerate(uk)}
        P=np.array([[z[k].real,z[k].imag] for k in uk])
        E=set(); sm=[]
        K=len(keys)
        for i in range(K):
            E.add(tuple(sorted((ix[keys[i]],ix[keys[(i+1)%K]]))))
            sm.append((ix[keys[i]],ix[keys[i-1]],ix[keys[(i+1)%K]]))
        E=list(E); Lm=np.median([np.hypot(*(P[a]-P[b])) for a,b in E])
        nbs={}
        for i in range(K):
            if keys[i][0]=='X': nbs.setdefault(ix[keys[i]],[]).extend([ix[keys[i-1]],ix[keys[(i+1)%K]]])
        rot=[]
        for v,nb in nbs.items():
            ang=np.angle([complex(*(P[w]-P[v])) for w in nb]); rot.append((v,[nb[j] for j in np.argsort(ang)]))
        P=relax(P,E,iters=RELAX+60*len(pd),L=Lm,smooth=sm,rot=rot)
        z=dict(z); 
        for k,i in ix.items(): z[k]=complex(*P[i])
        pts=[z[k] for k in keys]
        r=dict(r)
        for k in range(len(pd)): r[('X',k)]=Lm
    pts=[p*ROT for p in pts]
    n=NSAMP; curve=catmull(pts,n=n)
    if WARP:
        pts=np.array(pts); 
        def uniqX():
            Q=[pts[i] for i,tg in enumerate(tags) if tg[0]=='X']
            return np.array(list({(round(q.real,9),round(q.imag,9)):q for q in Q}.values()))
        Q=uniqX(); dd=np.abs(Q[:,None]-Q[None]); np.fill_diagonal(dd,np.inf); med=np.median(dd.min(1))
        Nc=len(curve); idxs=np.arange(Nc); W=int(WWIN*n)
        sub=curve[::2]; si=idxs[::2]
        sep=np.abs(si[:,None]-si[None]); sep=np.minimum(sep,Nc-sep)
        for it in range(WARP):
            sub=curve[::2]
            dd=np.abs(sub[:,None]-sub[None]); dd[sep<W]=np.inf
            k=np.unravel_index(np.argmin(dd),dd.shape); dmin=dd[k]
            diam=max(np.ptp(curve.real),np.ptp(curve.imag))
            if dmin>max(WTARGET*med,WABS*diam): break
            c=(sub[k[0]]+sub[k[1]])/2; sig=WSIG*max(dmin,0.05*med)
            def f(w):
                d=w-c; rr=np.abs(d); return c+d*(1+WA*np.exp(-(rr/sig)**2))
            curve=f(curve); pts=f(pts)
        pts=list(pts)
    if SMOOTH:
        pin=np.zeros(len(curve),bool)
        for i,tg in enumerate(tags):
            if tg[0]=='X' and PIN: pin[i*n]=True
        cv=np.array(curve)
        for _ in range(SMOOTH):
            avg=(np.roll(cv,1)+np.roll(cv,-1))/2
            cv=np.where(pin,cv,cv+0.5*(avg-cv))
        curve=cv
    # segment of each sample: visits cuts[s]..; edge p belongs to segment of visit p, except cut edges split
    segof={}
    off=[c for c in cuts]
    def seg_visit(p):
        s=0
        for i,c in enumerate(off):
            if p>=c: s=i
        if p<off[0]: s=2
        return s
    cols=[]; 
    for i,tg in enumerate(tags):
        p=tg[1]
        s=seg_visit(p)
        if tg[0]=='A' and p in off: s=(s-1)%3   # first half of a cut edge belongs to previous segment
        cols.append(s)
    # sample i*n..: between tags i and i+1; colour by tag i except A->B on cut edge splits at midpoint
    N=len(curve); scol=np.zeros(N,int)
    for i in range(len(tags)):
        for j in range(n):
            idx=i*n+j
            if tags[i][0]=='A' and tags[i][1] in off: scol[idx]= cols[i] if j<n//2 else (cols[i]+1)%3
            else: scol[idx]=cols[i] if tags[i][0]!='X' else cols[(i+1)%len(tags)] if False else cols[i]
    # under-crossing gaps
    R=min(r[('X',k)] for k in range(len(pd)))
    mask=np.ones(N,bool)
    ZZ=np.array(curve); gmax=GAPF*max(np.ptp(ZZ.real),np.ptp(ZZ.imag))
    for i,tg in enumerate(tags):
        if tg[0]=='X' and word[tg[1]-1]<0:
            kk=abs(word[tg[1]-1]); io=next(t for t,g in enumerate(tags) if g[0]=='X' and word[g[1]-1]==kk)
            c=curve[i*n]; best=None
            for a1 in range(i*n-2*n,i*n+2*n):
                p0,p1=curve[a1%N],curve[(a1+1)%N]
                for b1 in range(io*n-2*n,io*n+2*n):
                    q0,q1=curve[b1%N],curve[(b1+1)%N]
                    d1=p1-p0; d2=q1-q0; den=(d1.conjugate()*d2).imag
                    if abs(den)<1e-14: continue
                    t=((q0-p0).conjugate()*d2).imag/den; u=((q0-p0).conjugate()*d1).imag/den
                    if 0<=t<=1 and 0<=u<=1:
                        x=p0+t*d1; dd=abs(a1-i*n)
                        if best is None or dd<best[0]: best=(dd,x)
            if best: c=best[1]
            rad=gmax
            for jj in range(i*n-2*n,i*n+2*n):
                j=jj%N
                if abs(curve[j]-c)<rad: mask[j]=False
    for j in range(N):
        a,b=curve[j],curve[(j+1)%N]
        if mask[j] and mask[(j+1)%N]:
            ax.plot([a.real,b.real],[a.imag,b.imag],color=C[scol[j]],lw=lw,solid_capstyle='round')
    for i,tg in enumerate(tags):
        if tg[0]=='A' and tg[1] in off:
            q=curve[i*n+n//2]; ax.plot(q.real,q.imag,'o',color='k',ms=dot,zorder=5)
    # planarity check of the drawn curve
    Pc=np.array([[c.real,c.imag] for c in curve]); Pc=(Pc+np.roll(Pc,-1,0))/2; M=len(Pc); cnt=0
    A=Pc; B=np.roll(Pc,-1,0)
    for i in range(M):
        p,q=A[i],B[i]
        rr=B-A; s_=q-p
        den=s_[0]*rr[:,1]-s_[1]*rr[:,0]
        with np.errstate(divide='ignore',invalid='ignore'):
            t=((A[:,0]-p[0])*rr[:,1]-(A[:,1]-p[1])*rr[:,0])/den
            u=((A[:,0]-p[0])*s_[1]-(A[:,1]-p[1])*s_[0])/den
        ok=(t>0)&(t<1)&(u>0)&(u<1); ok[[i,(i-1)%M,(i+1)%M]]=False
        cnt+=ok.sum()
    LAST['ok']=(cnt//2==len(pd))
    if not LAST['ok'] and not want_q: print('MISMATCH',cnt//2,len(pd))
    Q=np.array(list({(round(p.real,9),round(p.imag,9)):p for p in pts}.values())); dd=np.abs(Q[:,None]-Q[None]); np.fill_diagonal(dd,np.inf)
    LAST['aspect']=min(np.ptp(Q.real),np.ptp(Q.imag))/max(np.ptp(Q.real),np.ptp(Q.imag))
    if want_q and not LAST['ok']: return 0.0
    if want_q: return dd.min()/max(np.ptp(Q.real),np.ptp(Q.imag))
    ax.set_aspect('equal'); ax.axis('off')
    return sc
if __name__=='__main__':
    D=json.load(open('all8.json'))
    k=sys.argv[1] if len(sys.argv)>1 else '8_18'
    fig,ax=plt.subplots(figsize=(3,3)); print(draw(ax,D[k])); fig.savefig('t_%s.png'%k,dpi=110,bbox_inches='tight')


==> anc/gallery/geomrelax.py <==
"""Shorten a polygonal 3-segment presentation by planarity-preserving relaxation, starting from its coordinates."""
import json, sys, math, numpy as np, matplotlib; matplotlib.use('Agg'); import matplotlib.pyplot as plt
from conv import seg_x
from relax import relax
import relax as RX
from gal import catmull, C
def build(segs, sub=4):
    P=[];L=[]
    for i,a in enumerate(segs):
        for j in range(len(a)-1): P.append(np.array(a[j],float)); L.append(i)
    n=len(P); E=[(P[i],P[(i+1)%n]) for i in range(n)]
    X=[]  # crossings: (edge i, t, edge j, u, over edge)
    for i in range(n):
        for j in range(i+1,n):
            if j==i+1 or (i==0 and j==n-1): continue
            r=seg_x(*E[i],*E[j])
            if r is None: continue
            t,u=r; si,sj=L[i],L[j]
            over=i if (sj-si)%3==1 else j
            X.append((i,t,j,u,over))
    # ordered sequence of nodes along curve
    ev={i:[] for i in range(n)}
    for k,(i,t,j,u,o) in enumerate(X): ev[i].append((t,k,o==i)); ev[j].append((u,k,o==j))
    nodes=[]; seq=[]  # seq entries: node index; node kinds
    kind=[]; xnode={}
    for i in range(n):
        p,q=E[i]
        def add(pt,kd):
            nodes.append(pt); kind.append(kd); return len(nodes)-1
        if i in [sum(len(a)-1 for a in segs[:s]) for s in range(3)]:
            seq.append((add(p,'P'),None))
        else: seq.append((add(p,'V'),None))
        for t,k,isover in sorted(ev[i]):
            if k not in xnode: xnode[k]=add(p+(q-p)*t,'X')
            seq.append((xnode[k],'o' if isover else 'u'))
    # subdivide: insert points between consecutive seq nodes
    pos=np.array(nodes)
    seq2=[]; extra=[]
    N=len(seq); base=len(pos)
    newpts=[]
    for a in range(N):
        i,f=seq[a]; j,_=seq[(a+1)%N]
        seq2.append((i,f))
        for s in range(1,sub):
            newpts.append(pos[i]+(pos[j]-pos[i])*s/sub); seq2.append((base+len(newpts)-1,None))
    if newpts: pos=np.vstack([pos,np.array(newpts)])
    kind+= ['S']*len(newpts)
    return pos,seq2,kind,len(X)
def run(segs,fn,iters=1500,shrink=0.5,kc=0.04,sub=4,lw=2.0,spline=True):
    pos,seq,kind,nx=build(segs,sub)
    K=len(seq); idx=[s[0] for s in seq]
    E=list({tuple(sorted((idx[a],idx[(a+1)%K]))) for a in range(K)})
    sm=[(idx[a],idx[a-1],idx[(a+1)%K]) for a in range(K) if kind[idx[a]]!='X']
    # crossings: straighten each strand through crossing
    sm+=[(idx[a],idx[a-1],idx[(a+1)%K]) for a in range(K) if kind[idx[a]]=='X']
    nbs={}
    for a in range(K):
        if kind[idx[a]]=='X': nbs.setdefault(idx[a],[]).extend([idx[a-1],idx[(a+1)%K]])
    rot=[]
    for v,nb in nbs.items():
        ang=np.angle([complex(*(pos[w]-pos[v])) for w in nb]); rot.append((v,[nb[j] for j in np.argsort(ang)]))
    pos=pos/np.ptp(pos,0).max()
    Lm=np.median([np.hypot(*(pos[a]-pos[b])) for a,b in E])
    RX.KC=kc
    P=relax(pos,E,iters=iters,L=Lm*shrink,smooth=sm,rot=rot)
    # draw
    pts=[complex(*P[i]) for i in idx]
    if spline: n=4; curve=catmull(pts,n=n)
    else: n=1; curve=np.array(pts)
    # segment colours: walk, segment index increments at 'P' nodes
    seg=-1; cols=[]
    for i in idx:
        if kind[i]=='P': seg+=1
        cols.append(seg%3)
    # first P is start of e1 (index 0)
    fig,ax=plt.subplots(figsize=(5,5))
    Nc=len(curve); mask=np.ones(Nc,bool)
    D=max(np.ptp(P[:,0]),np.ptp(P[:,1])); gap=0.022*D
    for a,(i,f) in enumerate(seq):
        if f=='u':
            c=pts[a]
            for jj in range(a*n-3*n,a*n+3*n):
                j=jj%Nc
                if abs(curve[j]-c)<gap: mask[j]=False
    for j in range(Nc):
        if mask[j] and mask[(j+1)%Nc]:
            a_,b_=curve[j],curve[(j+1)%Nc]; ax.plot([a_.real,b_.real],[a_.imag,b_.imag],color=C[cols[j//n]],lw=lw,solid_capstyle='round')
    lab=['$p_3$','$p_1$','$p_2$']; k=0
    for a,i in enumerate(idx):
        if kind[i]=='P':
            ax.plot(P[i,0],P[i,1],'ko',ms=5,zorder=5); ax.annotate(lab[k],(P[i,0],P[i,1]),xytext=(5,5),textcoords='offset points',fontsize=12); k+=1
    # verify crossing count
    Pc=np.array([[c.real,c.imag] for c in curve]); Pc=(Pc+np.roll(Pc,-1,0))/2; M=len(Pc); cnt=0
    A=Pc; B=np.roll(Pc,-1,0)
    for i in range(M):
        p,q=A[i],B[i]; rr=B-A; s_=q-p
        den=s_[0]*rr[:,1]-s_[1]*rr[:,0]
        with np.errstate(divide='ignore',invalid='ignore'):
            t=((A[:,0]-p[0])*rr[:,1]-(A[:,1]-p[1])*rr[:,0])/den; u=((A[:,0]-p[0])*s_[1]-(A[:,1]-p[1])*s_[0])/den
        ok=(t>0)&(t<1)&(u>0)&(u<1); ok[[i,(i-1)%M,(i+1)%M]]=False; cnt+=ok.sum()
    ax.set_aspect('equal'); ax.axis('off'); fig.savefig(fn,bbox_inches='tight'); fig.savefig(fn.replace('.pdf','.png'),dpi=60,bbox_inches='tight'); plt.close(fig)
    return cnt//2, nx, P, seq
ITERS=800
DS=8
SHR=0.6
if __name__=='__main__':
    D=json.load(open('/home/claude/v6/anc/main_examples.json'))
    S=json.load(open('/home/claude/v6/anc/figures_smooth.json'))
    for k in sys.argv[1:]:
        segs=[x[::DS]+([x[-1]] if (len(x)-1)%DS else []) for x in S[k]]; print(k,[len(x) for x in segs])
        print(k, run(segs,'g_%s.pdf'%k,sub=2,spline=True,iters=int(ITERS),shrink=SHR)[:2])


==> anc/gallery/grid.py <==
import json, sys, matplotlib; matplotlib.use('Agg'); import matplotlib.pyplot as plt
from gal import draw
D=json.load(open('all8.json')); ks=list(D)
nc=5; nr=7
fig,axs=plt.subplots(nr,nc,figsize=(10,14.6))
for a,k in zip(axs.flat,ks):
    import gal
    gal.RELAX=600
    sc=draw(a,D[k],lw=1.5,dot=3.5)
    x,y=k.split('_'); a.set_title(r'$%s_{%s}$  (%d)'%(x,y,len(D[k]['word'])//2),fontsize=13,y=-0.17)
    print(k,sc,flush=True)
fig.subplots_adjust(wspace=0.08,hspace=0.3)
fig.savefig('grid.png',dpi=80,bbox_inches='tight'); fig.savefig('grid.pdf',bbox_inches='tight')


==> anc/gallery/grid2.py <==
import json, sys, matplotlib; matplotlib.use('Agg'); import matplotlib.pyplot as plt
import gal
D=json.load(open('all8.json')); ks=list(D)
big=['7_1','8_5','8_10','8_15','8_19']
small=[k for k in ks if k not in big]
def lab(a,k,fs):
    x,y=k.split('_'); a.set_title(r'$%s_{%s}$  (%d)'%(x,y,len(D[k]['word'])//2),fontsize=fs,y=-0.2)
# small
gal.RELAX=600; gal.WARP=60; gal.WTARGET=0.35; gal.WABS=0.0; gal.WSIG=3.0; gal.GAPF=0.028
fig,axs=plt.subplots(6,5,figsize=(10,12.6))
for a,k in zip(axs.flat,small):
    gal.WARP=60 if len(D[k]['word'])//2>=9 else 0
    gal.draw(a,D[k],lw=1.5,dot=3.5); lab(a,k,13); print(k,gal.LAST['ok'],flush=True)
fig.subplots_adjust(wspace=0.08,hspace=0.3)
fig.savefig('gridA.png',dpi=70,bbox_inches='tight'); fig.savefig('gridA.pdf',bbox_inches='tight'); plt.close(fig)
# big
gal.WTARGET=0.7; gal.WARP=300; gal.WABS=0.05; gal.WSIG=4.0; gal.GAPF=0.02
fig=plt.figure(figsize=(10,7.2))
pos=[(0,0),(0,2),(0,4),(1,1),(1,3)]
gs=fig.add_gridspec(2,6,hspace=0.18,wspace=0.1)
for (r,c),k in zip(pos,big):
    a=fig.add_subplot(gs[r,c:c+2]); gal.draw(a,D[k],lw=1.6,dot=4.5); lab(a,k,14); print(k,gal.LAST['ok'],flush=True)
fig.savefig('gridB.png',dpi=70,bbox_inches='tight'); fig.savefig('gridB.pdf',bbox_inches='tight')


==> anc/gallery/relax.py <==
"""PrEd-style planarity-preserving force relaxation of a polyline knot drawing."""
import numpy as np
def seg_dist(P,A,B):
    # distances from points P (n,2) to segments A-B (m,2): returns (n,m)
    AB=B-A; L2=(AB**2).sum(1)+1e-18
    t=((P[:,None,:]-A[None])*AB[None]).sum(2)/L2[None]
    t=np.clip(t,0,1); Q=A[None]+t[...,None]*AB[None]
    return np.sqrt(((P[:,None,:]-Q)**2).sum(2))
def order_ok(X,rot):
    bad=[]
    for v,nb in rot:
        ang=np.angle([complex(*(X[w]-X[v])) for w in nb])
        d=np.diff(np.concatenate([ang,ang[:1]+2*np.pi]))%(2*np.pi)
        if abs(d.sum()-2*np.pi)>1e-6 or d.min()<MINANG: bad.append(v)
    return bad
KC=0.02
MINANG=0.35
def relax(X,E,iters=400,L=1.0,krep=0.3,kstr=3.0,smooth=None,rot=()):
    X=X.copy(); n=len(X); E=np.array(E)
    inc=np.zeros((n,len(E)),bool); inc[E[:,0],np.arange(len(E))]=True; inc[E[:,1],np.arange(len(E))]=True
    for it in range(iters):
        F=np.zeros_like(X)
        D=X[:,None,:]-X[None]; d=np.sqrt((D**2).sum(2))+np.eye(n)
        F+=krep*(D/(d**3)[...,None]*L**3*0.3).sum(1)*(1-0)  # repulsion
        a,b=E[:,0],E[:,1]; V=X[b]-X[a]; l=np.sqrt((V**2).sum(1))+1e-12
        f=((l-L)/L)[:,None]*V/l[:,None]
        np.add.at(F,a,f); np.add.at(F,b,-f)
        if smooth is not None:   # straighten: pull each listed vertex toward midpoint of its two given neighbours
            for (v,p,q) in smooth: F[v]+=kstr*((X[p]+X[q])/2-X[v])
        F+= -KC*(X-X.mean(0))
        # PrEd limits
        dist=seg_dist(X,X[a],X[b]); dist[inc]=np.inf
        lim=dist.min(1)/3
        le=dist.min(0)/3
        lim2=np.full(n,np.inf); np.minimum.at(lim2,a,le); np.minimum.at(lim2,b,le)
        lim=np.minimum(lim,lim2)
        step=np.sqrt((F**2).sum(1))+1e-12
        cap=np.minimum(step,np.minimum(lim,0.1*L))
        Xn=X+F/step[:,None]*cap[:,None]
        for _ in range(8):
            bad=order_ok(Xn,rot)
            if not bad: break
            for v,nb in rot:
                if v in bad:
                    for w in [v]+list(nb): Xn[w]=(X[w]+Xn[w])/2
        else:
            for v,nb in rot:
                if v in bad:
                    for w in [v]+list(nb): Xn[w]=X[w]
        X=Xn
    return X


==> anc/granny_certificate.json <==
{"codes":[[[1,1,0],[2,1,1],[3,0,0],[4,1,0],[5,0,1],[6,1,1],[7,0,0],[8,1,0],[9,0,0],[10,1,0],[8,0,0],[11,1,1],[12,1,0],[13,1,0],[0,0,0],[14,1,1],[15,1,0],[16,1,0],[2,0,1],[17,1,1],[4,0,0],[18,1,0],[6,0,1],[1,0,0],[19,1,1],[15,0,0],[11,0,1],[9,1,0],[10,0,0],[12,0,0],[14,0,1],[19,0,1],[16,0,0],[3,1,0],[17,0,1],[5,1,1],[18,0,0],[7,1,0],[13,0,0],[0,1,0]],[[21,1,1],[20,1,0],[2,0,1],[17,1,1],[4,0,0],[18,1,0],[6,0,1],[1,0,0],[20,0,0],[21,0,1],[19,1,1],[15,0,0],[11,0,1],[9,1,0],[10,0,0],[12,0,0],[14,0,1],[19,0,1],[16,0,0],[3,1,0],[17,0,1],[5,1,1],[18,0,0],[7,1,0],[13,0,0],[0,1,0],[1,1,0],[2,1,1],[3,0,0],[4,1,0],[5,0,1],[6,1,1],[7,0,0],[8,1,0],[9,0,0],[10,1,0],[8,0,0],[11,1,1],[12,1,0],[13,1,0],[0,0,0],[14,1,1],[15,1,0],[16,1,0]],[[23,1,0],[22,1,1],[2,0,1],[20,1,0],[21,1,1],[16,1,0],[15,1,0],[14,1,1],[0,0,0],[13,1,0],[12,1,0],[11,1,1],[8,0,0],[10,1,0],[9,0,0],[8,1,0],[7,0,0],[6,1,1],[5,0,1],[4,1,0],[3,0,0],[23,0,0],[22,0,1],[2,1,1],[1,1,0],[0,1,0],[13,0,0],[7,1,0],[18,0,0],[5,1,1],[17,0,1],[3,1,0],[16,0,0],[19,0,1],[14,0,1],[12,0,0],[10,0,0],[9,1,0],[11,0,1],[15,0,0],[19,1,1],[21,0,1],[20,0,0],[1,0,0],[6,0,1],[18,1,0],[4,0,0],[17,1,1]],[[21,1,0],[17,1,1],[4,0,0],[18,1,0],[6,0,1],[1,0,0],[19,1,1],[15,0,0],[11,0,1],[9,1,0],[10,0,0],[12,0,0],[14,0,1],[19,0,1],[16,0,0],[3,1,0],[17,0,1],[5,1,1],[18,0,0],[7,1,0],[13,0,0],[0,1,0],[1,1,0],[2,1,1],[20,0,1],[21,0,0],[3,0,0],[4,1,0],[5,0,1],[6,1,1],[7,0,0],[8,1,0],[9,0,0],[10,1,0],[8,0,0],[11,1,1],[12,1,0],[13,1,0],[0,0,0],[14,1,1],[15,1,0],[16,1,0],[2,0,1],[20,1,1]],[[19,1,1],[1,0,0],[6,0,1],[18,1,0],[4,0,0],[17,1,1],[2,0,1],[16,1,0],[15,1,0],[14,1,1],[0,0,0],[13,1,0],[12,1,0],[11,1,1],[8,0,0],[10,1,0],[9,0,0],[8,1,0],[7,0,0],[6,1,1],[5,0,1],[4,1,0],[3,0,0],[2,1,1],[1,1,0],[0,1,0],[13,0,0],[7,1,0],[18,0,0],[5,1,1],[17,0,1],[3,1,0],[16,0,0],[19,0,1],[14,0,1],[12,0,0],[10,0,0],[9,1,0],[11,0,1],[15,0,0]],[[19,1,1],[15,0,0],[1,0,0],[6,0,1],[18,1,0],[4,0,0],[17,1,1],[2,0,1],[16,1,0],[14,1,1],[15,1,0],[0,0,0],[13,1,0],[12,1,0],[11,1,1],[8,0,0],[10,1,0],[9,0,0],[8,1,0],[7,0,0],[6,1,1],[5,0,1],[4,1,0],[3,0,0],[2,1,1],[1,1,0],[0,1,0],[13,0,0],[7,1,0],[18,0,0],[5,1,1],[17,0,1],[3,1,0],[16,0,0],[14,0,1],[19,0,1],[12,0,0],[10,0,0],[9,1,0],[11,0,1]],[[17,1,1],[14,0,0],[1,0,0],[6,0,1],[16,1,0],[4,0,0],[15,1,1],[2,0,1],[14,1,0],[0,0,0],[13,1,0],[12,1,0],[11,1,1],[8,0,0],[10,1,0],[9,0,0],[8,1,0],[7,0,0],[6,1,1],[5,0,1],[4,1,0],[3,0,0],[2,1,1],[1,1,0],[0,1,0],[13,0,0],[7,1,0],[16,0,0],[5,1,1],[15,0,1],[3,1,0],[17,0,1],[12,0,0],[10,0,0],[9,1,0],[11,0,1]],[[17,1,1],[11,0,1],[14,0,0],[1,0,0],[6,0,1],[16,1,0],[4,0,0],[15,1,1],[2,0,1],[14,1,0],[0,0,0],[13,1,0],[11,1,1],[12,1,0],[8,0,0],[10,1,0],[9,0,0],[8,1,0],[7,0,0],[6,1,1],[5,0,1],[4,1,0],[3,0,0],[2,1,1],[1,1,0],[0,1,0],[13,0,0],[7,1,0],[16,0,0],[5,1,1],[15,0,1],[3,1,0],[12,0,0],[17,0,1],[10,0,0],[9,1,0]],[[17,1,1],[11,0,1],[1,0,0],[14,0,0],[6,0,1],[16,1,0],[4,0,0],[15,1,1],[2,0,1],[0,0,0],[14,1,0],[13,1,0],[11,1,1],[12,1,0],[8,0,0],[10,1,0],[9,0,0],[8,1,0],[7,0,0],[6,1,1],[5,0,1],[4,1,0],[3,0,0],[2,1,1],[0,1,0],[1,1,0],[13,0,0],[7,1,0],[16,0,0],[5,1,1],[15,0,1],[3,1,0],[12,0,0],[17,0,1],[10,0,0],[9,1,0]],[[15,1,1],[9,0,1],[0,0,0],[12,0,0],[4,0,1],[14,1,0],[2,0,0],[13,1,1],[12,1,0],[11,1,0],[9,1,1],[10,1,0],[6,0,0],[8,1,0],[7,0,0],[6,1,0],[5,0,0],[4,1,1],[3,0,1],[2,1,0],[1,0,0],[0,1,0],[11,0,0],[5,1,0],[14,0,0],[3,1,1],[13,0,1],[1,1,0],[10,0,0],[15,0,1],[8,0,0],[7,1,0]],[[15,1,1],[0,0,0],[9,0,1],[12,0,0],[4,0,1],[14,1,0],[2,0,0],[13,1,1],[12,1,0],[9,1,1],[11,1,0],[10,1,0],[6,0,0],[8,1,0],[7,0,0],[6,1,0],[5,0,0],[4,1,1],[3,0,1],[2,1,0],[1,0,0],[11,0,0],[0,1,0],[5,1,0],[14,0,0],[3,1,1],[13,0,1],[1,1,0],[10,0,0],[15,0,1],[8,0,0],[7,1,0]],[[13,1,1],[0,0,0],[4,0,1],[12,1,0],[2,0,0],[11,1,1],[10,1,0],[9,1,0],[6,0,0],[8,1,0],[7,0,0],[6,1,0],[5,0,0],[4,1,1],[3,0,1],[2,1,0],[1,0,0],[10,0,0],[0,1,0],[5,1,0],[12,0,0],[3,1,1],[11,0,1],[1,1,0],[9,0,0],[13,0,1],[8,0,0],[7,1,0]],[[13,1,1],[0,0,0],[4,0,1],[12,1,0],[2,0,0],[11,1,1],[9,1,0],[10,1,0],[6,0,0],[8,1,0],[7,0,0],[6,1,0],[5,0,0],[4,1,1],[3,0,1],[2,1,0],[10,0,0],[1,0,0],[0,1,0],[5,1,0],[12,0,0],[3,1,1],[11,0,1],[9,0,0],[1,1,0],[13,0,1],[8,0,0],[7,1,0]],[[11,1,1],[0,0,0],[4,0,1],[10,1,0],[2,0,0],[9,1,0],[6,0,0],[8,1,0],[7,0,0],[6,1,0],[5,0,0],[4,1,1],[3,0,1],[2,1,0],[9,0,0],[1,0,0],[0,1,0],[5,1,0],[10,0,0],[3,1,1],[1,1,0],[11,0,1],[8,0,0],[7,1,0]],[[11,1,1],[7,1,0],[0,0,0],[4,0,1],[10,1,0],[2,0,0],[9,1,0],[6,0,0],[7,0,0],[8,1,0],[6,1,0],[5,0,0],[4,1,1],[3,0,1],[2,1,0],[9,0,0],[1,0,0],[0,1,0],[5,1,0],[10,0,0],[3,1,1],[1,1,0],[8,0,0],[11,0,1]],[[10,1,0],[4,0,1],[0,0,0],[7,1,0],[8,0,0],[1,1,0],[3,1,1],[10,0,0],[5,1,0],[0,1,0],[1,0,0],[9,0,0],[2,1,0],[3,0,1],[4,1,1],[5,0,0],[6,1,0],[8,1,0],[7,0,0],[6,0,0],[9,1,0],[2,0,0]],[[10,1,0],[4,0,1],[0,0,0],[8,0,0],[7,1,0],[1,1,0],[3,1,1],[10,0,0],[5,1,0],[0,1,0],[1,0,0],[9,0,0],[2,1,0],[3,0,1],[4,1,1],[5,0,0],[8,1,0],[6,1,0],[6,0,0],[7,0,0],[9,1,0],[2,0,0]],[[9,1,0],[4,0,1],[0,0,0],[7,0,0],[6,1,0],[1,1,0],[3,1,1],[9,0,0],[5,1,0],[0,1,0],[1,0,0],[8,0,0],[2,1,0],[3,0,1],[4,1,1],[5,0,0],[7,1,0],[6,0,0],[8,1,0],[2,0,0]],[[9,1,0],[4,0,1],[7,0,0],[0,0,0],[6,1,0],[1,1,0],[3,1,1],[9,0,0],[0,1,0],[5,1,0],[1,0,0],[8,0,0],[2,1,0],[3,0,1],[4,1,1],[7,1,0],[5,0,0],[6,0,0],[8,1,0],[2,0,0]],[[7,1,0],[0,0,0],[5,1,0],[1,1,0],[3,1,1],[7,0,0],[0,1,0],[4,1,0],[1,0,0],[6,0,0],[2,1,0],[3,0,1],[4,0,0],[5,0,0],[6,1,0],[2,0,0]],[[7,1,0],[0,0,0],[1,1,0],[5,1,0],[3,1,1],[7,0,0],[0,1,0],[4,1,0],[6,0,0],[1,0,0],[2,1,0],[3,0,1],[4,0,0],[6,1,0],[5,0,0],[2,0,0]],[[7,1,0],[0,0,0],[5,1,0],[1,1,0],[3,1,1],[7,0,0],[0,1,0],[4,1,0],[6,0,0],[2,1,0],[1,0,0],[3,0,1],[4,0,0],[6,1,0],[2,0,0],[5,0,0]],[[5,1,0],[0,0,0],[3,1,0],[5,0,0],[0,1,0],[2,1,0],[4,0,0],[1,1,0],[2,0,0],[4,1,0],[1,0,0],[3,0,0]]]}


==> anc/granny_passes.json <==
{
  "cuts_before_visits_1_based": [
    13,
    23,
    39
  ],
  "diagrams": [
    {
      "gauss": [
        1,
        -2,
        -3,
        -4,
        -5,
        -6,
        7,
        -8,
        9,
        -10,
        11,
        -12,
        13,
        14,
        15,
        -7,
        16,
        -9,
        17,
        -11,
        18,
        -1,
        2,
        -18,
        19,
        3,
        12,
        -13,
        4,
        20,
        6,
        -15,
        8,
        -16,
        10,
        -17,
        -14,
        5,
        -20,
        -19
      ],
      "writhe": [
        1,
        1,
        1,
        -1,
        -1,
        1,
        1,
        -1,
        -1,
        1,
        1,
        1,
        1,
        1,
        -1,
        1,
        -1,
        1,
        -1,
        1
      ]
    },
    {
      "gauss": [
        1,
        -2,
        -3,
        4,
        5,
        6,
        -7,
        8,
        -9,
        10,
        -11,
        12,
        -13,
        -14,
        -8,
        -5,
        2,
        -1,
        -4,
        15,
        -10,
        16,
        -12,
        17,
        -6,
        7,
        14,
        9,
        -15,
        11,
        -16,
        13,
        -17,
        3
      ],
      "writhe": [
        1,
        1,
        1,
        1,
        -1,
        1,
        1,
        1,
        -1,
        -1,
        1,
        1,
        -1,
        1,
        1,
        -1,
        1
      ]
    },
    {
      "gauss": [
        1,
        -2,
        -3,
        4,
        -5,
        6,
        -7,
        8,
        9,
        -10,
        11,
        12,
        -4,
        13,
        -6,
        -9,
        14,
        15,
        2,
        -1,
        -15,
        3,
        10,
        -11,
        -12,
        5,
        -13,
        7,
        -8,
        -14
      ],
      "writhe": [
        1,
        1,
        1,
        1,
        -1,
        -1,
        1,
        1,
        1,
        1,
        1,
        -1,
        1,
        -1,
        1
      ]
    },
    {
      "gauss": [
        1,
        -2,
        -3,
        4,
        -5,
        6,
        -7,
        8,
        -9,
        10,
        -4,
        11,
        -6,
        7,
        12,
        -1,
        2,
        3,
        -10,
        5,
        -11,
        -12,
        -8,
        9
      ],
      "writhe": [
        1,
        1,
        -1,
        -1,
        1,
        1,
        1,
        1,
        1,
        1,
        -1,
        1
      ]
    },
    {
      "gauss": [
        1,
        -2,
        -3,
        4,
        -5,
        -1,
        -6,
        7,
        2,
        8,
        -4,
        9,
        -10,
        6,
        -7,
        3,
        -8,
        5,
        -9,
        10
      ],
      "writhe": [
        1,
        1,
        1,
        1,
        -1,
        1,
        1,
        -1,
        1,
        1
      ]
    },
    {
      "gauss": [
        1,
        -2,
        -3,
        4,
        -5,
        6,
        2,
        7,
        -4,
        5,
        8,
        -1,
        -6,
        3,
        -7,
        -8
      ],
      "writhe": [
        1,
        1,
        1,
        1,
        1,
        1,
        -1,
        1
      ]
    },
    {
      "gauss": [
        1,
        -2,
        3,
        -1,
        2,
        -3,
        4,
        -5,
        6,
        -4,
        5,
        -6
      ],
      "writhe": [
        1,
        1,
        1,
        1,
        1,
        1
      ]
    }
  ],
  "moves": [
    {
      "old": [
        2,
        5
      ],
      "new": [
        18,
        2
      ]
    },
    {
      "old": [
        13,
        4
      ],
      "new": [
        29,
        2
      ]
    },
    {
      "old": [
        17,
        3
      ],
      "new": [
        23,
        0
      ]
    },
    {
      "old": [
        2,
        2
      ],
      "new": [
        10,
        0
      ]
    },
    {
      "old": [
        5,
        3
      ],
      "new": [
        5,
        1
      ]
    },
    {
      "old": [
        6,
        3
      ],
      "new": [
        3,
        1
      ]
    }
  ]
}


==> anc/main_examples.json <==
{"5_1": [[[900, 0], [-118, -903], [-506, -805], [-301, -649], [-169, -355], [207, 69], [496, -99], [-450, 779]], [[-450, 779], [-852, 349], [360, 670], [988, 33], [852, -307], [-855, -52], [-893, -794], [-450, -779]], [[-450, -779], [129, -483], [-579, -378], [-448, -289], [544, 320], [-519, 787], [813, 870], [900, 0]]], "K14n14349": [[[989, -728], [802, -256], [489, 177], [434, 225], [250, 293], [-783, -139], [1357, -964], [889, 190], [85, 543], [-452, 783]], [[-452, 783], [66, 718], [712, 693], [919, -888], [-407, -373], [436, 158], [-99, 403], [-725, 857], [-871, -414], [-625, -1149]], [[-625, -1149], [37, -233], [201, 377], [-169, 537], [-1, 433], [-201, 495], [-690, 837], [569, 554], [437, -154], [989, -728]]], "sigma6": [[[750, 0], [820, 145], [957, 282], [1322, 904], [-592, -282], [302, -591], [-51, -619], [-275, -677], [-623, -752], [-893, -512], [-445, 676]], [[-445, 676], [-276, 711], [100, 818], [551, 466], [911, -156], [781, -227], [-114, 341], [-473, -103], [137, -512], [-435, -566], [-674, -924], [-943, -1085], [-483, -1159], [-408, -680]], [[-408, -680], [-458, -988], [-27, 233], [-401, 415], [-782, 630], [128, 1011], [-294, 489], [-155, 400], [221, 381], [186, -197], [1248, -1008], [777, 346], [750, 0]]], "square": [[[3732, -2076], [1210, -440], [392, 1295], [-779, -649], [-775, -156], [-1466, 1500]], [[-1466, 1500], [1289, -310], [2283, -939], [771, -702], [-774, -344], [-599, -527], [209, -1843]], [[209, -1843], [632, -980], [1268, 74], [-231, -25], [-819, -786], [-787, -622], [-148, 239], [-2166, 1465], [-202, 1785], [3558, 424], [3732, -2076]]], "granny": [[[452, -610], [455, -601], [469, -590], [534, -546], [587, -520], [718, -424], [737, -409], [787, -362], [907, -264], [963, -230], [1180, -287], [1214, -369], [1212, -379], [1114, -554], [946, -608], [890, -637], [765, -750], [709, -829], [343, -989], [334, -988], [201, -930], [130, -765], [136, -742], [148, -730], [168, -718]], [[168, -718], [176, -719], [176, -724], [192, -754], [191, -761], [180, -786], [56, -781], [33, -728], [143, -593], [204, -600], [384, -662], [480, -635], [488, -616], [488, -609], [457, -533], [325, -401], [287, -345], [355, -75], [466, -29], [473, -28], [762, -170], [801, -238], [908, -357], [956, -387], [1116, -450], [1148, -509], [1212, -637], [1177, -721], [1174, -724], [941, -776], [890, -741], [765, -612], [719, -548], [663, -479], [661, -474], [650, -463], [607, -408], [557, -357], [434, -270], [416, -263], [413, -259], [405, -258]], [[405, -258], [399, -253], [394, -253], [373, -244], [90, -334], [36, -464], [107, -685], [133, -711], [158, -730], [170, -733], [211, -713], [215, -709], [238, -677], [299, -560], [332, -506], [455, -364], [543, -240], [581, -171], [850, -40], [871, -32], [975, -78], [1050, -300], [1050, -309], [1032, -357], [1000, -473], [998, -517], [998, -525], [1022, -642], [1039, -697], [1039, -704], [947, -947], [833, -993], [824, -994], [495, -811], [492, -808], [459, -724], [446, -623], [447, -619], [450, -618], [452, -610]]], "7_1": [[[25286, -12501], [25334, -12574], [25194, -13023], [25011, -13174], [23474, -14194], [21951, -15977], [21589, -16960], [21910, -20206], [23065, -21905], [32744, -21149], [34451, -15899], [27941, -9115], [26033, -9154], [22684, -9972], [21378, -10527], [17828, -12919], [16483, -14625], [13729, -19341], [12106, -21606], [2710, -21128], [1464, -17288], [7404, -13180], [8762, -14146], [9039, -16226], [8843, -16412]], [[8843, -16412], [8633, -16604], [6787, -16398], [5806, -15572], [5197, -5808], [11440, -1273], [22863, -5885], [23673, -7667], [24625, -11011], [24787, -11862], [25070, -12604], [25160, -12696], [25617, -12979], [25922, -13276], [26176, -15138], [25706, -16121], [23783, -17804], [23335, -17976]], [[23335, -17976], [22872, -18154], [19536, -18372], [17639, -17888], [12555, -15898], [10771, -15346], [8476, -15708], [8143, -16050], [7644, -18015], [7580, -19713], [14235, -29505], [21236, -29507], [26347, -19993], [25653, -18366], [24043, -16285], [21688, -14060], [20780, -13054], [18750, -9302], [18478, -6805], [26727, -1277], [30623, -4108], [28987, -12932], [27453, -13743], [25471, -13950], [25025, -13772], [24566, -12951], [24656, -12607], [25224, -12434], [25286, -12501]]], "9_1": [[[-438.5, 361.13259337811087], [-1173.5, 887.6760388790495], [-1860.0, -807.1356763270968], [-445.0, -34.64101615137754], [115.0, 834.8484892481988], [-302.5, 2153.8051792118986], [723.5, 2882.998569198396], [3323.5, -915.3888518001515], [-1178.5, -1142.2875075916745], [249.0, -265.00377355803823], [636.0, 921.4510296266427], [1831.0, -460.72551481332135], [-93.5, -560.3184362485317]], [[-93.5, -560.3184362485317], [-182.0, -1460.1188307805635], [1629.0, -1207.2394128755075], [252.5, -368.0607966083864], [-780.5, -317.831323188889], [-1714.0, -1338.875274250742], [-2858.5, -814.9299049611567], [-869.0, 3335.9298553776575], [1578.5, -449.4671845641236], [105.0, 348.1422123213443], [-1116.0, 90.06664199358161], [-516.5, 1816.0552717359678], [532.0, 199.18584287042088]], [[532.0, 199.18584287042088], [1355.5, 572.4427919015139], [231.0, 2014.3750892026042], [192.5, 402.7018127597639], [665.5, -517.0171660593098], [2016.5, -814.9299049611567], [2135.0, -2068.0686642372393], [-2454.5, -2420.5410035775058], [-400.0, 1591.7546921557982], [-354.0, -83.13843876330611], [480.0, -1011.5176716202243], [-1314.5, -1355.3297569226463], [-438.5, 361.13259337811087]]]}

==> anc/pass_certificates/cert_7_3.json <==
{
 "cuts_before_visits_1_based": [
  1,
  10,
  17
 ],
 "diagrams": [
  {
   "gauss": [
    1,
    -2,
    -3,
    -4,
    -5,
    -6,
    7,
    -8,
    -9,
    10,
    11,
    -7,
    12,
    -1,
    13,
    14,
    4,
    9,
    -10,
    5,
    -14,
    3,
    8,
    -11,
    6,
    -13,
    2,
    -12
   ],
   "writhe": [
    1,
    1,
    1,
    1,
    -1,
    -1,
    1,
    1,
    1,
    1,
    1,
    1,
    -1,
    -1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    -3,
    -4,
    5,
    -6,
    7,
    -1,
    -8,
    9,
    2,
    -7,
    4,
    -5,
    6,
    3,
    10,
    8,
    -9,
    -10
   ],
   "writhe": [
    1,
    1,
    -1,
    1,
    1,
    1,
    1,
    1,
    1,
    -1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    -3,
    4,
    -5,
    3,
    6,
    -7,
    8,
    -1,
    -4,
    5,
    2,
    -8,
    7,
    -6
   ],
   "writhe": [
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    3,
    -4,
    5,
    -6,
    2,
    -1,
    7,
    -3,
    4,
    -5,
    6,
    -7
   ],
   "writhe": [
    1,
    1,
    1,
    1,
    1,
    1,
    1
   ]
  }
 ],
 "moves": [
  {
   "old": [
    2,
    5
   ],
   "new": [
    6,
    1
   ]
  },
  {
   "old": [
    15,
    4
   ],
   "new": [
    6,
    2
   ]
  },
  {
   "old": [
    2,
    2
   ],
   "new": [
    4,
    1
   ]
  }
 ],
 "knot": "7_3",
 "knot_atlas_pd": [
  [
   6,
   2,
   7,
   1
  ],
  [
   10,
   4,
   11,
   3
  ],
  [
   14,
   8,
   1,
   7
  ],
  [
   8,
   14,
   9,
   13
  ],
  [
   12,
   6,
   13,
   5
  ],
  [
   2,
   10,
   3,
   9
  ],
  [
   4,
   12,
   5,
   11
  ]
 ]
}

==> anc/pass_certificates/cert_8_10.json <==
{
 "knot": "8_10",
 "cuts_before_visits_1_based": [
  7,
  19,
  39
 ],
 "diagrams": [
  {
   "gauss": [
    1,
    -2,
    3,
    -4,
    -5,
    -6,
    -7,
    -8,
    9,
    -1,
    10,
    -11,
    12,
    -3,
    13,
    -14,
    15,
    -16,
    17,
    -15,
    18,
    5,
    19,
    20,
    21,
    22,
    23,
    -10,
    2,
    -9,
    24,
    25,
    6,
    26,
    27,
    -13,
    4,
    -12,
    11,
    -23,
    -20,
    -21,
    -22,
    -19,
    -25,
    7,
    -26,
    -18,
    16,
    -17,
    14,
    -27,
    8,
    -24
   ],
   "writhe": [
    -1,
    -1,
    1,
    1,
    1,
    -1,
    -1,
    1,
    -1,
    1,
    1,
    1,
    -1,
    -1,
    1,
    1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    1,
    -1,
    1,
    -1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    -3,
    4,
    -5,
    6,
    -7,
    8,
    -4,
    9,
    -10,
    11,
    -6,
    7,
    12,
    -1,
    13,
    -14,
    15,
    -13,
    16,
    17,
    18,
    19,
    20,
    21,
    -9,
    5,
    -8,
    3,
    22,
    23,
    2,
    -12,
    -11,
    10,
    -21,
    -18,
    -19,
    -20,
    -17,
    -22,
    -23,
    -16,
    14,
    -15
   ],
   "writhe": [
    -1,
    -1,
    1,
    -1,
    -1,
    1,
    1,
    -1,
    1,
    1,
    1,
    -1,
    1,
    1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    -3,
    4,
    -5,
    6,
    -7,
    8,
    -4,
    9,
    -10,
    11,
    -6,
    7,
    12,
    -1,
    13,
    -14,
    15,
    -13,
    -9,
    5,
    -8,
    3,
    2,
    -12,
    -11,
    10,
    14,
    -15
   ],
   "writhe": [
    -1,
    -1,
    1,
    -1,
    -1,
    1,
    1,
    -1,
    1,
    1,
    1,
    -1,
    1,
    1,
    1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    -3,
    -4,
    5,
    6,
    -7,
    8,
    9,
    -1,
    10,
    -11,
    2,
    -9,
    12,
    -5,
    4,
    -10,
    11,
    3,
    -8,
    13,
    -6,
    7,
    -13,
    -12
   ],
   "writhe": [
    -1,
    -1,
    -1,
    1,
    1,
    1,
    1,
    -1,
    -1,
    1,
    1,
    1,
    1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    3,
    4,
    -5,
    -1,
    6,
    -7,
    -4,
    5,
    -8,
    9,
    -10,
    11,
    -9,
    -6,
    2,
    -3,
    7,
    10,
    -11,
    8
   ],
   "writhe": [
    -1,
    -1,
    -1,
    1,
    1,
    1,
    1,
    -1,
    1,
    1,
    1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    3,
    -1,
    4,
    -5,
    6,
    -7,
    -8,
    -4,
    5,
    9,
    -10,
    11,
    -9,
    -6,
    2,
    -3,
    7,
    10,
    -11,
    8
   ],
   "writhe": [
    -1,
    -1,
    -1,
    1,
    1,
    1,
    1,
    -1,
    1,
    1,
    1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    -3,
    4,
    -5,
    3,
    6,
    -7,
    8,
    -6,
    -4,
    5,
    9,
    -1,
    7,
    -8,
    2,
    -9
   ],
   "writhe": [
    -1,
    -1,
    1,
    1,
    1,
    1,
    1,
    1,
    -1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    3,
    -1,
    4,
    -5,
    6,
    -7,
    8,
    -4,
    5,
    -6,
    2,
    -3,
    7,
    -8
   ],
   "writhe": [
    -1,
    -1,
    -1,
    1,
    1,
    1,
    1,
    1
   ]
  }
 ],
 "moves": [
  {
   "old": [
    4,
    5
   ],
   "new": [
    7,
    1
   ]
  },
  {
   "old": [
    37,
    8
   ],
   "new": [
    29,
    0
   ]
  },
  {
   "old": [
    2,
    2
   ],
   "new": [
    9,
    0
   ]
  },
  {
   "old": [
    2,
    3
   ],
   "new": [
    18,
    1
   ]
  },
  {
   "old": [
    22,
    2
   ],
   "new": [
    22,
    2
   ]
  },
  {
   "old": [
    8,
    3
   ],
   "new": [
    5,
    1
   ]
  },
  {
   "old": [
    6,
    2
   ],
   "new": [
    7,
    1
   ]
  }
 ],
 "knot_atlas_pd": [
  [
   1,
   4,
   2,
   5
  ],
  [
   3,
   8,
   4,
   9
  ],
  [
   9,
   15,
   10,
   14
  ],
  [
   5,
   13,
   6,
   12
  ],
  [
   13,
   7,
   14,
   6
  ],
  [
   11,
   1,
   12,
   16
  ],
  [
   15,
   11,
   16,
   10
  ],
  [
   7,
   2,
   8,
   3
  ]
 ]
}


==> anc/pass_certificates/cert_8_5.json <==
{
 "knot": "8_5",
 "cuts_before_visits_1_based": [
  7,
  29,
  51
 ],
 "diagrams": [
  {
   "gauss": [
    1,
    -2,
    3,
    -4,
    5,
    -6,
    7,
    -5,
    8,
    9,
    10,
    11,
    12,
    -3,
    -13,
    -14,
    -15,
    -1,
    16,
    -17,
    18,
    19,
    20,
    -21,
    22,
    -23,
    -24,
    -25,
    26,
    -16,
    -11,
    -10,
    -9,
    -7,
    6,
    -8,
    27,
    -18,
    -19,
    -20,
    28,
    -22,
    29,
    30,
    31,
    32,
    4,
    -12,
    2,
    33,
    14,
    24,
    17,
    -27,
    21,
    -28,
    23,
    -31,
    -30,
    -29,
    -32,
    13,
    -33,
    15,
    25,
    -26
   ],
   "writhe": [
    1,
    1,
    -1,
    -1,
    -1,
    1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    -1,
    1,
    1,
    -1,
    1,
    -1,
    -1,
    1,
    -1,
    -1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    -3,
    -4,
    -5,
    -6,
    7,
    -8,
    -9,
    -10,
    11,
    -12,
    13,
    -11,
    14,
    15,
    16,
    17,
    18,
    -19,
    20,
    -21,
    22,
    23,
    24,
    -25,
    26,
    -1,
    -27,
    -7,
    8,
    -20,
    -17,
    -16,
    -15,
    -13,
    12,
    -14,
    28,
    -22,
    -23,
    -24,
    29,
    -26,
    4,
    3,
    2,
    5,
    10,
    -18,
    19,
    9,
    6,
    27,
    21,
    -28,
    25,
    -29
   ],
   "writhe": [
    1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    -1,
    1,
    -1,
    -1,
    1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    -1,
    1,
    1,
    -1,
    1,
    -1,
    -1,
    -1,
    -1,
    1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    -3,
    -4,
    -5,
    6,
    -7,
    -8,
    9,
    -10,
    11,
    -9,
    12,
    13,
    14,
    15,
    16,
    17,
    18,
    19,
    20,
    -21,
    22,
    -1,
    -6,
    7,
    -17,
    -23,
    -15,
    -14,
    -13,
    -11,
    10,
    -12,
    24,
    -18,
    -19,
    -20,
    25,
    -22,
    4,
    3,
    2,
    5,
    8,
    -16,
    23,
    -24,
    21,
    -25
   ],
   "writhe": [
    1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    -1,
    -1,
    1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    -1,
    -1,
    1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    -3,
    -4,
    -5,
    6,
    7,
    8,
    9,
    10,
    -11,
    -12,
    13,
    -14,
    15,
    -13,
    16,
    17,
    18,
    19,
    20,
    21,
    22,
    23,
    24,
    -25,
    26,
    -27,
    -28,
    -1,
    -8,
    -9,
    -10,
    -7,
    -6,
    11,
    -21,
    -29,
    -19,
    -18,
    -17,
    -15,
    14,
    -16,
    30,
    -22,
    -23,
    -24,
    31,
    -26,
    4,
    3,
    2,
    5,
    12,
    -20,
    29,
    -30,
    25,
    -31,
    27,
    28
   ],
   "writhe": [
    1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    -1,
    -1,
    1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    1,
    -1,
    -1,
    -1,
    1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    -3,
    -4,
    -5,
    6,
    7,
    8,
    9,
    10,
    -11,
    -12,
    -13,
    -14,
    15,
    -16,
    17,
    -15,
    18,
    19,
    20,
    21,
    22,
    23,
    24,
    25,
    26,
    -27,
    28,
    -29,
    -30,
    -1,
    -8,
    -9,
    -10,
    -7,
    -6,
    11,
    -23,
    -31,
    -21,
    -20,
    -19,
    -17,
    16,
    -18,
    32,
    -24,
    -25,
    -26,
    33,
    -28,
    14,
    13,
    4,
    3,
    2,
    5,
    12,
    -22,
    31,
    -32,
    27,
    -33,
    29,
    30
   ],
   "writhe": [
    1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    -1,
    1,
    -1,
    -1,
    1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    1,
    -1,
    -1,
    -1,
    1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    -3,
    -4,
    -5,
    6,
    7,
    8,
    9,
    10,
    -11,
    -12,
    -13,
    -14,
    15,
    -16,
    17,
    -15,
    18,
    19,
    20,
    21,
    22,
    23,
    24,
    -25,
    26,
    -27,
    -28,
    -1,
    -8,
    -9,
    -10,
    -7,
    -6,
    11,
    -29,
    -20,
    -19,
    -17,
    16,
    -18,
    30,
    -22,
    -23,
    -24,
    31,
    -26,
    14,
    13,
    4,
    3,
    2,
    5,
    12,
    29,
    -21,
    -30,
    25,
    -31,
    27,
    28
   ],
   "writhe": [
    1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    -1,
    1,
    -1,
    -1,
    1,
    1,
    -1,
    1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    1,
    -1,
    -1,
    -1,
    1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    3,
    -4,
    -5,
    -6,
    -7,
    -8,
    -9,
    -10,
    -11,
    12,
    -13,
    -14,
    -15,
    -16,
    17,
    -18,
    19,
    -20,
    -21,
    -1,
    22,
    -3,
    23,
    13,
    24,
    25,
    26,
    27,
    -28,
    -19,
    2,
    -22,
    -27,
    -26,
    -25,
    -24,
    4,
    5,
    6,
    11,
    10,
    7,
    8,
    9,
    -12,
    -23,
    29,
    -17,
    16,
    -29,
    18,
    15,
    14,
    28,
    20,
    21
   ],
   "writhe": [
    1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    -1,
    -1,
    1,
    1,
    1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    -1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    3,
    -4,
    -5,
    -6,
    -7,
    -8,
    -9,
    -10,
    -11,
    -12,
    -13,
    14,
    -15,
    -16,
    -17,
    -18,
    19,
    -20,
    21,
    -22,
    -23,
    -1,
    24,
    -3,
    25,
    15,
    26,
    27,
    28,
    29,
    -30,
    -21,
    2,
    -24,
    -29,
    -28,
    -27,
    -26,
    4,
    7,
    8,
    13,
    12,
    9,
    10,
    11,
    6,
    5,
    -14,
    -25,
    31,
    -19,
    18,
    -31,
    20,
    17,
    16,
    30,
    22,
    23
   ],
   "writhe": [
    1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    -1,
    -1,
    1,
    1,
    1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    -1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    3,
    -4,
    -5,
    -6,
    -7,
    -8,
    -9,
    -10,
    -11,
    -12,
    -13,
    -14,
    15,
    -16,
    -17,
    -18,
    19,
    -20,
    21,
    -22,
    -23,
    -1,
    24,
    -3,
    25,
    13,
    26,
    27,
    28,
    29,
    -30,
    -21,
    2,
    -24,
    4,
    7,
    8,
    -25,
    14,
    -26,
    12,
    9,
    10,
    11,
    -27,
    -28,
    6,
    5,
    -29,
    -15,
    31,
    -19,
    18,
    -31,
    20,
    17,
    16,
    30,
    22,
    23
   ],
   "writhe": [
    1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    -1,
    -1,
    1,
    1,
    1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    -1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    -3,
    4,
    5,
    -6,
    7,
    -8,
    9,
    10,
    -11,
    -12,
    13,
    -14,
    15,
    -13,
    16,
    17,
    18,
    19,
    20,
    21,
    22,
    -23,
    24,
    -25,
    -10,
    -9,
    -26,
    -1,
    -4,
    -5,
    -27,
    -7,
    12,
    -18,
    -17,
    -15,
    14,
    -16,
    28,
    -20,
    -21,
    -22,
    29,
    -24,
    2,
    3,
    6,
    27,
    8,
    11,
    -19,
    -28,
    23,
    -29,
    25,
    26
   ],
   "writhe": [
    1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    1,
    1,
    -1,
    -1,
    -1,
    -1,
    1,
    1,
    -1,
    1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    1,
    -1,
    -1,
    -1,
    1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    -3,
    4,
    5,
    6,
    7,
    -8,
    9,
    -10,
    -11,
    12,
    -13,
    14,
    -12,
    15,
    16,
    17,
    18,
    19,
    20,
    21,
    -22,
    23,
    -24,
    -9,
    -25,
    -7,
    -26,
    -1,
    -4,
    -5,
    -6,
    11,
    -17,
    -16,
    -14,
    13,
    -15,
    27,
    -19,
    -20,
    -21,
    28,
    -23,
    3,
    2,
    29,
    8,
    25,
    10,
    -18,
    -27,
    22,
    -28,
    24,
    -29,
    26
   ],
   "writhe": [
    1,
    1,
    -1,
    -1,
    1,
    -1,
    1,
    1,
    -1,
    -1,
    -1,
    -1,
    1,
    1,
    -1,
    1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    1,
    -1,
    -1,
    -1,
    1,
    -1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    -3,
    4,
    5,
    6,
    -7,
    -8,
    -9,
    10,
    -11,
    12,
    -10,
    13,
    14,
    15,
    16,
    17,
    18,
    19,
    -20,
    21,
    -22,
    -1,
    -4,
    -5,
    -6,
    9,
    -15,
    -14,
    -12,
    11,
    -13,
    23,
    -17,
    -18,
    -19,
    24,
    -21,
    3,
    2,
    22,
    25,
    7,
    8,
    -16,
    -23,
    20,
    -24,
    -25
   ],
   "writhe": [
    1,
    1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    -1,
    1,
    1,
    -1,
    1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    -1,
    -1,
    1,
    -1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    -3,
    -4,
    5,
    -6,
    -7,
    -8,
    9,
    -10,
    11,
    -9,
    12,
    13,
    14,
    15,
    16,
    17,
    18,
    -19,
    20,
    -21,
    -22,
    -1,
    -23,
    -5,
    8,
    -14,
    -13,
    -11,
    10,
    -12,
    24,
    -16,
    -17,
    -18,
    25,
    -20,
    2,
    3,
    4,
    23,
    6,
    7,
    26,
    27,
    -15,
    -24,
    19,
    -25,
    21,
    22,
    -27,
    -26
   ],
   "writhe": [
    1,
    -1,
    1,
    -1,
    -1,
    1,
    -1,
    -1,
    -1,
    1,
    1,
    -1,
    1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    1,
    -1,
    -1,
    -1,
    1,
    1,
    -1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    -3,
    -4,
    5,
    -6,
    -7,
    -8,
    9,
    -10,
    11,
    -9,
    12,
    13,
    14,
    15,
    16,
    17,
    18,
    -19,
    20,
    -21,
    -22,
    -1,
    -23,
    -5,
    8,
    -14,
    -13,
    -11,
    10,
    -12,
    24,
    25,
    26,
    -16,
    -17,
    27,
    28,
    -18,
    29,
    -20,
    2,
    3,
    4,
    23,
    6,
    7,
    30,
    31,
    -15,
    -26,
    -25,
    -24,
    -27,
    -28,
    19,
    -29,
    21,
    22,
    -31,
    -30
   ],
   "writhe": [
    1,
    -1,
    1,
    -1,
    -1,
    1,
    -1,
    -1,
    -1,
    1,
    1,
    -1,
    1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    1,
    -1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    1,
    -1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    -3,
    -4,
    -5,
    6,
    -7,
    -8,
    9,
    -10,
    11,
    -9,
    12,
    13,
    14,
    15,
    16,
    17,
    18,
    -19,
    20,
    -21,
    -22,
    -1,
    -6,
    -23,
    8,
    -14,
    -13,
    -11,
    10,
    -12,
    24,
    25,
    26,
    -16,
    -17,
    27,
    28,
    -18,
    29,
    -20,
    2,
    3,
    4,
    5,
    23,
    7,
    -15,
    -26,
    -25,
    -24,
    -27,
    -28,
    19,
    -29,
    21,
    22
   ],
   "writhe": [
    1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    -1,
    -1,
    1,
    1,
    -1,
    1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    1,
    -1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    -3,
    4,
    -5,
    6,
    7,
    8,
    -9,
    -10,
    11,
    12,
    -13,
    14,
    -15,
    16,
    17,
    18,
    19,
    20,
    21,
    -22,
    -8,
    -7,
    -23,
    -1,
    -6,
    -11,
    -12,
    24,
    -14,
    25,
    26,
    27,
    -16,
    -17,
    -18,
    -19,
    28,
    -21,
    -29,
    30,
    -4,
    3,
    -30,
    5,
    2,
    31,
    22,
    9,
    10,
    13,
    -24,
    15,
    -25,
    -26,
    -27,
    -28,
    -20,
    29,
    -31,
    23
   ],
   "writhe": [
    1,
    1,
    1,
    1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    -1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    -1,
    -1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    -3,
    4,
    -5,
    6,
    7,
    8,
    -9,
    -10,
    11,
    12,
    -13,
    14,
    -15,
    16,
    17,
    18,
    19,
    20,
    21,
    -22,
    -8,
    -7,
    -23,
    -1,
    -6,
    -11,
    -12,
    24,
    -14,
    25,
    26,
    27,
    -16,
    -17,
    -18,
    28,
    29,
    30,
    -20,
    -21,
    -31,
    32,
    -4,
    3,
    -32,
    5,
    2,
    33,
    22,
    9,
    10,
    13,
    -24,
    15,
    -25,
    -26,
    -27,
    -19,
    -28,
    -29,
    -30,
    31,
    -33,
    23
   ],
   "writhe": [
    1,
    1,
    1,
    1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    1,
    -1,
    -1,
    1,
    -1,
    -1,
    1,
    -1,
    -1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    -1,
    -1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    -3,
    4,
    -5,
    6,
    7,
    8,
    -9,
    -10,
    11,
    12,
    -13,
    14,
    -15,
    16,
    17,
    18,
    19,
    -20,
    -8,
    -7,
    -21,
    -1,
    -6,
    -11,
    -12,
    22,
    -14,
    23,
    24,
    25,
    -16,
    -17,
    26,
    27,
    -18,
    28,
    -29,
    30,
    -4,
    3,
    -30,
    5,
    2,
    31,
    20,
    9,
    10,
    13,
    -22,
    15,
    -23,
    -24,
    -25,
    -26,
    -27,
    -19,
    -28,
    29,
    -31,
    21
   ],
   "writhe": [
    1,
    1,
    1,
    1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    1,
    -1,
    -1,
    1,
    -1,
    -1,
    -1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    -1,
    -1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    3,
    -4,
    -5,
    6,
    7,
    8,
    9,
    -10,
    -11,
    -12,
    -13,
    -14,
    -15,
    16,
    17,
    -18,
    19,
    20,
    21,
    22,
    -8,
    -7,
    -23,
    -1,
    -6,
    -9,
    -16,
    -24,
    25,
    -17,
    26,
    27,
    28,
    -19,
    -20,
    29,
    30,
    -21,
    31,
    -32,
    33,
    -3,
    2,
    -33,
    4,
    5,
    12,
    13,
    14,
    11,
    10,
    15,
    24,
    -25,
    18,
    -26,
    -27,
    -28,
    -29,
    -30,
    -22,
    -31,
    32,
    23
   ],
   "writhe": [
    1,
    1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    1,
    -1,
    -1,
    -1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    -1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    -3,
    4,
    -5,
    -6,
    7,
    -8,
    9,
    -10,
    -11,
    -12,
    13,
    -14,
    15,
    16,
    17,
    18,
    -4,
    -7,
    -19,
    -9,
    20,
    -13,
    21,
    22,
    23,
    -15,
    -16,
    24,
    25,
    -17,
    26,
    -27,
    28,
    -1,
    29,
    -28,
    2,
    3,
    8,
    19,
    10,
    11,
    6,
    5,
    12,
    -20,
    14,
    -21,
    -22,
    -23,
    -24,
    -25,
    -18,
    -26,
    27,
    -29
   ],
   "writhe": [
    1,
    -1,
    1,
    -1,
    -1,
    1,
    1,
    -1,
    -1,
    1,
    -1,
    1,
    1,
    -1,
    -1,
    1,
    -1,
    -1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    -1,
    1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    -3,
    -4,
    5,
    -6,
    7,
    -8,
    9,
    10,
    11,
    12,
    -13,
    -1,
    -14,
    -5,
    15,
    -7,
    16,
    17,
    18,
    -9,
    -10,
    19,
    20,
    -11,
    21,
    -22,
    23,
    -24,
    25,
    -23,
    26,
    27,
    2,
    3,
    4,
    14,
    6,
    -15,
    8,
    -16,
    -17,
    -18,
    -19,
    -20,
    -12,
    -21,
    22,
    -25,
    24,
    -26,
    -27,
    13
   ],
   "writhe": [
    1,
    -1,
    1,
    -1,
    -1,
    1,
    1,
    -1,
    -1,
    1,
    -1,
    -1,
    -1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    -1,
    1,
    1,
    -1,
    1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    -3,
    4,
    5,
    -6,
    7,
    -8,
    9,
    -10,
    11,
    -9,
    12,
    13,
    14,
    15,
    16,
    17,
    18,
    -19,
    20,
    -21,
    -22,
    -1,
    -4,
    -5,
    -23,
    -7,
    8,
    -11,
    10,
    -12,
    24,
    -14,
    -15,
    -16,
    -17,
    -18,
    25,
    -20,
    2,
    3,
    6,
    23,
    -13,
    -24,
    19,
    -25,
    21,
    22
   ],
   "writhe": [
    1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    -1,
    -1,
    1,
    1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    1,
    -1,
    -1,
    -1,
    1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    -3,
    4,
    5,
    -6,
    7,
    -8,
    -9,
    -10,
    -11,
    -12,
    13,
    -14,
    15,
    -13,
    16,
    17,
    18,
    19,
    20,
    21,
    22,
    -23,
    24,
    -25,
    -26,
    -1,
    -4,
    -5,
    -27,
    -7,
    10,
    -15,
    14,
    -16,
    28,
    -18,
    -19,
    -20,
    -21,
    -22,
    29,
    -24,
    2,
    3,
    12,
    11,
    6,
    27,
    8,
    9,
    30,
    31,
    -17,
    -28,
    23,
    -29,
    25,
    26,
    -31,
    -30
   ],
   "writhe": [
    1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    1,
    -1,
    -1,
    1,
    -1,
    -1,
    1,
    1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    1,
    -1,
    -1,
    -1,
    1,
    1,
    -1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    -3,
    -4,
    -5,
    -6,
    7,
    -8,
    -9,
    -10,
    11,
    -12,
    13,
    -11,
    14,
    15,
    16,
    17,
    18,
    19,
    20,
    -21,
    22,
    -1,
    -23,
    -7,
    8,
    -13,
    12,
    -14,
    24,
    -16,
    -17,
    -18,
    -19,
    -20,
    25,
    -22,
    2,
    3,
    10,
    9,
    4,
    5,
    6,
    23,
    26,
    27,
    -15,
    -24,
    21,
    -25,
    -27,
    -26
   ],
   "writhe": [
    1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    -1,
    1,
    -1,
    -1,
    1,
    1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    -1,
    -1,
    1,
    1,
    -1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    -3,
    -4,
    -5,
    -6,
    -7,
    -8,
    9,
    -10,
    -11,
    -12,
    -13,
    -14,
    -15,
    -16,
    17,
    -18,
    19,
    -17,
    20,
    21,
    22,
    23,
    24,
    25,
    26,
    -27,
    28,
    -1,
    -29,
    -9,
    10,
    -19,
    18,
    -20,
    30,
    -22,
    -23,
    -24,
    -25,
    -26,
    31,
    -28,
    16,
    15,
    2,
    3,
    14,
    11,
    12,
    13,
    6,
    7,
    8,
    5,
    4,
    29,
    -21,
    -30,
    27,
    -31
   ],
   "writhe": [
    1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    1,
    1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    -1,
    -1,
    1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    -3,
    -4,
    -5,
    -6,
    -7,
    -8,
    9,
    -10,
    -11,
    -12,
    -13,
    -14,
    -15,
    -16,
    17,
    -18,
    19,
    -17,
    20,
    21,
    22,
    23,
    24,
    -25,
    26,
    -1,
    -27,
    -9,
    10,
    -19,
    18,
    -20,
    28,
    -22,
    -23,
    -24,
    29,
    -26,
    16,
    15,
    2,
    3,
    14,
    11,
    12,
    13,
    6,
    7,
    8,
    5,
    4,
    27,
    -21,
    -28,
    25,
    -29
   ],
   "writhe": [
    1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    1,
    1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    -1,
    -1,
    1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    -3,
    -4,
    -5,
    -6,
    -7,
    8,
    -9,
    10,
    -8,
    11,
    12,
    13,
    14,
    15,
    -16,
    17,
    -18,
    -19,
    -20,
    -21,
    -22,
    -1,
    -23,
    24,
    -10,
    9,
    -11,
    25,
    -13,
    -14,
    -15,
    26,
    -17,
    7,
    6,
    27,
    28,
    5,
    2,
    3,
    4,
    29,
    30,
    31,
    32,
    33,
    21,
    -12,
    -25,
    16,
    -26,
    18,
    -27,
    -28,
    19,
    20,
    -33,
    -32,
    -29,
    -30,
    -31,
    22,
    -24,
    23
   ],
   "writhe": [
    1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    1,
    1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    -1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    -3,
    -4,
    -5,
    -6,
    -7,
    8,
    -9,
    10,
    -8,
    11,
    12,
    13,
    14,
    15,
    -16,
    17,
    -18,
    -19,
    -20,
    -21,
    -22,
    -1,
    -23,
    24,
    -10,
    9,
    -11,
    25,
    -13,
    -14,
    -15,
    26,
    -17,
    7,
    6,
    27,
    28,
    5,
    2,
    3,
    4,
    29,
    30,
    22,
    31,
    -12,
    -25,
    16,
    -26,
    18,
    -27,
    -28,
    19,
    20,
    -29,
    -30,
    21,
    -31,
    -24,
    23
   ],
   "writhe": [
    1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    1,
    1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    -1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    -3,
    -4,
    5,
    6,
    -7,
    -8,
    -9,
    10,
    -11,
    12,
    -10,
    13,
    14,
    15,
    16,
    17,
    -18,
    19,
    -20,
    -21,
    -6,
    -5,
    -22,
    -23,
    -24,
    -1,
    -25,
    26,
    -12,
    11,
    -13,
    27,
    -15,
    -16,
    -17,
    28,
    -19,
    9,
    8,
    29,
    30,
    7,
    2,
    3,
    4,
    31,
    32,
    24,
    33,
    -14,
    -27,
    18,
    -28,
    20,
    -29,
    -30,
    21,
    22,
    -31,
    -32,
    23,
    -33,
    -26,
    25
   ],
   "writhe": [
    1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    1,
    1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    -1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    -3,
    -4,
    5,
    6,
    -7,
    -8,
    -9,
    10,
    -11,
    12,
    -10,
    13,
    14,
    15,
    16,
    17,
    -18,
    19,
    -20,
    -21,
    -6,
    -5,
    -22,
    -23,
    -24,
    -1,
    -25,
    26,
    -12,
    11,
    -13,
    27,
    -15,
    -16,
    -17,
    28,
    -19,
    9,
    8,
    29,
    30,
    7,
    2,
    3,
    4,
    31,
    23,
    -14,
    -27,
    18,
    -28,
    20,
    -29,
    -30,
    21,
    22,
    -31,
    24,
    -26,
    25
   ],
   "writhe": [
    1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    1,
    1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    -1,
    -1,
    -1,
    1,
    -1,
    1,
    -1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    -3,
    -4,
    5,
    6,
    -7,
    -8,
    -9,
    10,
    -11,
    12,
    -10,
    13,
    14,
    15,
    -16,
    17,
    -18,
    -19,
    -6,
    -5,
    -20,
    -21,
    -22,
    -1,
    -23,
    24,
    -12,
    11,
    -13,
    25,
    -15,
    26,
    -17,
    9,
    8,
    27,
    28,
    7,
    2,
    3,
    4,
    29,
    21,
    -14,
    -25,
    16,
    -26,
    18,
    -27,
    -28,
    19,
    20,
    -29,
    22,
    -24,
    23
   ],
   "writhe": [
    1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    1,
    1,
    -1,
    -1,
    1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    -1,
    -1,
    -1,
    1,
    -1,
    1,
    -1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    -3,
    -4,
    5,
    -6,
    7,
    -5,
    8,
    9,
    10,
    -11,
    12,
    -13,
    -14,
    -1,
    -15,
    -16,
    -17,
    -18,
    -19,
    -20,
    -21,
    -22,
    23,
    -7,
    6,
    -8,
    24,
    -10,
    25,
    -12,
    4,
    3,
    26,
    27,
    2,
    21,
    28,
    29,
    30,
    31,
    -9,
    -24,
    11,
    -25,
    18,
    17,
    13,
    -26,
    -27,
    14,
    16,
    19,
    -31,
    -23,
    22,
    -28,
    -29,
    -30,
    20,
    15
   ],
   "writhe": [
    1,
    -1,
    1,
    -1,
    -1,
    1,
    1,
    -1,
    -1,
    1,
    -1,
    -1,
    1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    -1,
    -1,
    1,
    -1,
    1,
    1,
    -1,
    1,
    -1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    -3,
    4,
    5,
    6,
    -7,
    -8,
    -9,
    -10,
    -11,
    12,
    13,
    14,
    15,
    -16,
    17,
    -18,
    19,
    -17,
    20,
    21,
    22,
    -23,
    24,
    -1,
    -4,
    -15,
    -14,
    -5,
    -25,
    -26,
    -6,
    -13,
    -12,
    -27,
    10,
    -19,
    18,
    -20,
    28,
    -22,
    29,
    -24,
    2,
    3,
    16,
    11,
    27,
    7,
    30,
    31,
    8,
    9,
    32,
    33,
    -21,
    -28,
    23,
    -29,
    -33,
    -32,
    -31,
    -30,
    26,
    25
   ],
   "writhe": [
    1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    1,
    1,
    -1,
    -1,
    1,
    -1,
    -1,
    -1,
    1,
    -1,
    -1,
    1,
    1,
    -1,
    1,
    -1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    -3,
    -4,
    5,
    6,
    -7,
    -8,
    9,
    10,
    -11,
    -12,
    -13,
    14,
    -15,
    -16,
    17,
    18,
    -19,
    20,
    -21,
    22,
    -20,
    23,
    24,
    25,
    -26,
    27,
    -6,
    -9,
    -18,
    -17,
    -10,
    -5,
    -28,
    -1,
    -14,
    15,
    -22,
    21,
    -23,
    29,
    -25,
    30,
    -27,
    7,
    8,
    19,
    16,
    11,
    4,
    3,
    12,
    13,
    2,
    28,
    31,
    -24,
    -29,
    26,
    -30,
    -31
   ],
   "writhe": [
    1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    1,
    1,
    -1,
    -1,
    1,
    -1,
    -1,
    -1,
    -1,
    1,
    -1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    -3,
    4,
    -5,
    -6,
    -7,
    8,
    9,
    -10,
    11,
    -12,
    13,
    -11,
    14,
    15,
    16,
    -17,
    18,
    -19,
    -20,
    -9,
    -8,
    -1,
    -21,
    -22,
    -4,
    -23,
    6,
    -13,
    12,
    -14,
    24,
    -16,
    25,
    -18,
    26,
    27,
    10,
    7,
    2,
    28,
    29,
    3,
    23,
    5,
    -15,
    -24,
    17,
    -25,
    22,
    -29,
    -28,
    21,
    19,
    -26,
    -27,
    20
   ],
   "writhe": [
    1,
    -1,
    1,
    -1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    1,
    1,
    -1,
    -1,
    1,
    -1,
    -1,
    1,
    -1,
    -1,
    1,
    -1,
    -1,
    1,
    -1,
    1,
    1,
    -1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    -3,
    -4,
    5,
    -6,
    -7,
    8,
    9,
    -10,
    -11,
    12,
    13,
    14,
    -15,
    16,
    -14,
    17,
    18,
    19,
    -20,
    21,
    -22,
    -5,
    -23,
    -9,
    -12,
    -1,
    -24,
    -13,
    -8,
    7,
    -16,
    15,
    -17,
    25,
    -19,
    26,
    -21,
    27,
    2,
    11,
    10,
    3,
    28,
    29,
    4,
    23,
    6,
    -18,
    -25,
    20,
    -26,
    22,
    -29,
    -28,
    -27,
    24
   ],
   "writhe": [
    1,
    1,
    -1,
    1,
    -1,
    -1,
    -1,
    -1,
    1,
    1,
    -1,
    -1,
    1,
    -1,
    1,
    1,
    -1,
    -1,
    1,
    -1,
    -1,
    1,
    -1,
    -1,
    -1,
    1,
    -1,
    1,
    -1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    -3,
    4,
    -5,
    6,
    7,
    -8,
    -9,
    10,
    11,
    12,
    -13,
    14,
    -12,
    15,
    16,
    17,
    -18,
    19,
    -20,
    -21,
    -4,
    -7,
    -10,
    -1,
    -22,
    -11,
    -6,
    5,
    -14,
    13,
    -15,
    23,
    -17,
    24,
    -19,
    25,
    2,
    9,
    8,
    3,
    26,
    27,
    28,
    29,
    21,
    -16,
    -23,
    18,
    -24,
    20,
    -29,
    -28,
    -27,
    -26,
    -25,
    22
   ],
   "writhe": [
    1,
    1,
    -1,
    -1,
    -1,
    -1,
    1,
    1,
    -1,
    -1,
    1,
    -1,
    1,
    1,
    -1,
    -1,
    1,
    -1,
    -1,
    1,
    -1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    -3,
    4,
    -5,
    6,
    7,
    -8,
    -9,
    10,
    11,
    12,
    -13,
    14,
    -12,
    15,
    16,
    17,
    -18,
    19,
    -20,
    -21,
    -4,
    -7,
    -10,
    -1,
    -22,
    -11,
    -6,
    5,
    -14,
    13,
    -15,
    23,
    24,
    25,
    -17,
    26,
    -19,
    27,
    2,
    9,
    8,
    3,
    28,
    29,
    30,
    31,
    21,
    -16,
    -25,
    -24,
    -23,
    18,
    -26,
    20,
    -31,
    -30,
    -29,
    -28,
    -27,
    22
   ],
   "writhe": [
    1,
    1,
    -1,
    -1,
    -1,
    -1,
    1,
    1,
    -1,
    -1,
    1,
    -1,
    1,
    1,
    -1,
    -1,
    1,
    -1,
    -1,
    1,
    -1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    3,
    -4,
    -5,
    -6,
    -7,
    -8,
    9,
    -10,
    11,
    -12,
    13,
    14,
    15,
    -1,
    16,
    -3,
    17,
    5,
    18,
    19,
    20,
    21,
    22,
    23,
    24,
    25,
    -26,
    -15,
    -14,
    -13,
    2,
    -16,
    -25,
    -24,
    -23,
    -22,
    4,
    -17,
    6,
    -18,
    -21,
    -9,
    8,
    -20,
    -19,
    7,
    27,
    -11,
    10,
    -27,
    12,
    26
   ],
   "writhe": [
    1,
    -1,
    -1,
    1,
    -1,
    -1,
    1,
    -1,
    -1,
    1,
    1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    -1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    3,
    -4,
    -5,
    -6,
    -7,
    -8,
    9,
    -10,
    11,
    12,
    13,
    -14,
    15,
    16,
    17,
    -1,
    18,
    -3,
    19,
    5,
    20,
    21,
    22,
    23,
    24,
    25,
    26,
    27,
    -28,
    -17,
    -16,
    -15,
    2,
    -18,
    -27,
    -26,
    -25,
    -24,
    4,
    -19,
    6,
    -20,
    -23,
    -9,
    8,
    -22,
    -21,
    7,
    29,
    -11,
    -12,
    -13,
    10,
    -29,
    14,
    28
   ],
   "writhe": [
    1,
    -1,
    -1,
    1,
    -1,
    -1,
    1,
    -1,
    -1,
    1,
    1,
    -1,
    1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    -1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    -3,
    -4,
    -5,
    -6,
    -7,
    -8,
    9,
    -10,
    -11,
    -12,
    13,
    -14,
    -15,
    -16,
    17,
    -13,
    18,
    19,
    20,
    -21,
    22,
    -1,
    -23,
    -9,
    10,
    -17,
    14,
    15,
    16,
    -18,
    24,
    25,
    26,
    -20,
    27,
    -22,
    6,
    7,
    12,
    11,
    8,
    5,
    4,
    3,
    2,
    23,
    -19,
    -26,
    -25,
    -24,
    21,
    -27
   ],
   "writhe": [
    1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    -1,
    1,
    -1,
    -1,
    1,
    -1,
    1,
    1,
    -1,
    -1,
    1,
    -1,
    -1,
    -1,
    -1,
    1,
    -1,
    1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    -3,
    -4,
    -5,
    -6,
    -7,
    -8,
    9,
    -10,
    -11,
    -12,
    13,
    -14,
    -15,
    -16,
    17,
    -13,
    18,
    19,
    20,
    21,
    22,
    23,
    24,
    -25,
    26,
    -1,
    -27,
    -9,
    10,
    -17,
    14,
    15,
    16,
    -18,
    28,
    -20,
    -21,
    -22,
    -23,
    -24,
    29,
    30,
    31,
    -26,
    6,
    7,
    12,
    11,
    8,
    5,
    4,
    3,
    2,
    27,
    -30,
    -29,
    -19,
    -28,
    25,
    -31
   ],
   "writhe": [
    1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    -1,
    1,
    -1,
    -1,
    1,
    -1,
    1,
    1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    -1,
    -1,
    1,
    -1,
    1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    -3,
    -4,
    -5,
    -6,
    -7,
    -8,
    9,
    -10,
    -11,
    -12,
    13,
    -14,
    -15,
    -16,
    17,
    -13,
    18,
    19,
    20,
    21,
    22,
    23,
    24,
    -25,
    26,
    -1,
    -27,
    -9,
    10,
    -17,
    14,
    15,
    16,
    -18,
    -19,
    -20,
    28,
    -22,
    -23,
    -24,
    29,
    -26,
    6,
    7,
    12,
    11,
    8,
    5,
    4,
    3,
    2,
    27,
    -21,
    -28,
    25,
    -29
   ],
   "writhe": [
    1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    -1,
    1,
    -1,
    -1,
    1,
    -1,
    1,
    1,
    -1,
    1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    -1,
    -1,
    1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    -3,
    -4,
    -5,
    -6,
    -7,
    8,
    -9,
    -10,
    -11,
    12,
    -13,
    -14,
    -15,
    16,
    -12,
    17,
    18,
    19,
    20,
    21,
    22,
    23,
    -24,
    25,
    -26,
    -1,
    -8,
    9,
    -16,
    13,
    14,
    15,
    -17,
    -18,
    -19,
    27,
    -21,
    -22,
    -23,
    28,
    -25,
    5,
    6,
    11,
    10,
    7,
    4,
    3,
    2,
    26,
    29,
    -20,
    -27,
    24,
    -28,
    -29
   ],
   "writhe": [
    1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    -1,
    1,
    -1,
    -1,
    1,
    -1,
    1,
    1,
    -1,
    1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    -1,
    -1,
    1,
    -1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    -3,
    -4,
    -5,
    -6,
    -7,
    8,
    -9,
    -10,
    -11,
    12,
    -13,
    -14,
    -15,
    16,
    17,
    18,
    -12,
    19,
    20,
    21,
    22,
    23,
    24,
    25,
    -26,
    27,
    -28,
    -1,
    -8,
    9,
    -16,
    -17,
    -18,
    13,
    14,
    15,
    -19,
    -20,
    -21,
    29,
    -23,
    -24,
    -25,
    30,
    -27,
    5,
    6,
    11,
    10,
    7,
    4,
    3,
    2,
    28,
    31,
    -22,
    -29,
    26,
    -30,
    -31
   ],
   "writhe": [
    1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    -1,
    1,
    -1,
    -1,
    1,
    -1,
    1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    -1,
    -1,
    1,
    -1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    -3,
    -4,
    -5,
    6,
    -7,
    -8,
    -9,
    10,
    -11,
    -12,
    -13,
    14,
    15,
    16,
    -10,
    17,
    18,
    19,
    20,
    21,
    22,
    23,
    -24,
    25,
    -26,
    -1,
    -6,
    7,
    -14,
    -15,
    -16,
    11,
    12,
    13,
    -17,
    -18,
    -19,
    27,
    -21,
    -22,
    -23,
    28,
    -25,
    3,
    4,
    9,
    8,
    5,
    2,
    26,
    29,
    -20,
    -27,
    24,
    -28,
    -29
   ],
   "writhe": [
    1,
    1,
    -1,
    1,
    -1,
    -1,
    -1,
    1,
    -1,
    -1,
    1,
    -1,
    1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    -1,
    -1,
    1,
    -1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    -3,
    -4,
    -5,
    6,
    -7,
    -8,
    -9,
    10,
    -11,
    -12,
    -13,
    14,
    15,
    16,
    17,
    18,
    19,
    20,
    -10,
    21,
    22,
    23,
    24,
    25,
    26,
    27,
    -28,
    29,
    -30,
    -1,
    -6,
    7,
    -18,
    -19,
    -20,
    11,
    -16,
    -15,
    12,
    13,
    -14,
    -17,
    -21,
    -22,
    -23,
    31,
    -25,
    -26,
    -27,
    32,
    -29,
    3,
    4,
    9,
    8,
    5,
    2,
    30,
    33,
    -24,
    -31,
    28,
    -32,
    -33
   ],
   "writhe": [
    1,
    1,
    -1,
    1,
    -1,
    -1,
    -1,
    1,
    -1,
    -1,
    1,
    -1,
    1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    -1,
    -1,
    1,
    -1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    -3,
    -4,
    -5,
    -6,
    7,
    -8,
    -9,
    -10,
    11,
    -12,
    13,
    14,
    -15,
    -7,
    16,
    -11,
    17,
    -13,
    18,
    -19,
    20,
    -21,
    -22,
    -1,
    2,
    23,
    24,
    3,
    25,
    26,
    27,
    -20,
    4,
    5,
    6,
    15,
    8,
    9,
    10,
    -16,
    12,
    -17,
    -14,
    -18,
    19,
    -25,
    -26,
    -27,
    21,
    -24,
    -23,
    22
   ],
   "writhe": [
    1,
    1,
    -1,
    -1,
    1,
    -1,
    -1,
    1,
    -1,
    1,
    1,
    -1,
    -1,
    -1,
    -1,
    -1,
    1,
    -1,
    -1,
    -1,
    1,
    -1,
    -1,
    1,
    1,
    -1,
    1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    -3,
    -4,
    -5,
    6,
    -7,
    -8,
    9,
    -10,
    11,
    12,
    -6,
    -13,
    14,
    -9,
    15,
    -11,
    16,
    -17,
    18,
    -19,
    -20,
    -1,
    2,
    21,
    22,
    3,
    23,
    24,
    25,
    -18,
    4,
    5,
    13,
    7,
    8,
    -14,
    10,
    -15,
    -12,
    -16,
    17,
    -23,
    -24,
    -25,
    19,
    -22,
    -21,
    20
   ],
   "writhe": [
    1,
    1,
    -1,
    -1,
    1,
    -1,
    -1,
    1,
    1,
    -1,
    -1,
    -1,
    -1,
    -1,
    1,
    -1,
    -1,
    -1,
    1,
    -1,
    -1,
    1,
    1,
    -1,
    1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    -3,
    -4,
    5,
    -6,
    -7,
    8,
    9,
    -10,
    -11,
    -12,
    -13,
    14,
    15,
    16,
    -17,
    -18,
    19,
    -20,
    21,
    22,
    -23,
    -1,
    -14,
    -15,
    -16,
    -24,
    25,
    -19,
    26,
    -21,
    27,
    -28,
    29,
    -5,
    -8,
    -9,
    10,
    7,
    6,
    11,
    2,
    3,
    4,
    -29,
    12,
    13,
    24,
    17,
    18,
    -25,
    20,
    -26,
    -22,
    -27,
    28,
    23
   ],
   "writhe": [
    1,
    1,
    -1,
    1,
    1,
    1,
    -1,
    -1,
    1,
    1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    1,
    1,
    -1,
    -1,
    -1,
    -1,
    -1,
    -1,
    1,
    -1,
    -1,
    -1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    -3,
    -4,
    -5,
    -6,
    7,
    -8,
    -9,
    10,
    11,
    -12,
    -13,
    -14,
    -15,
    16,
    17,
    18,
    -19,
    -20,
    21,
    -22,
    23,
    24,
    -25,
    -1,
    -16,
    -17,
    -18,
    -26,
    27,
    -21,
    28,
    -23,
    29,
    -30,
    31,
    -7,
    -10,
    -11,
    4,
    3,
    12,
    9,
    8,
    13,
    2,
    5,
    6,
    -31,
    14,
    15,
    26,
    19,
    20,
    -27,
    22,
    -28,
    -24,
    -29,
    30,
    25
   ],
   "writhe": [
    1,
    1,
    -1,
    1,
    -1,
    1,
    1,
    1,
    -1,
    -1,
    1,
    1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    1,
    1,
    -1,
    -1,
    -1,
    -1,
    -1,
    -1,
    1,
    -1,
    -1,
    -1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    -3,
    -4,
    -5,
    -6,
    7,
    -8,
    -9,
    10,
    11,
    -12,
    -13,
    -14,
    -15,
    16,
    17,
    18,
    -19,
    -20,
    21,
    -22,
    23,
    24,
    -25,
    -1,
    -16,
    -17,
    -18,
    -26,
    27,
    -21,
    28,
    -23,
    29,
    -30,
    31,
    32,
    33,
    -7,
    -10,
    -11,
    4,
    3,
    12,
    9,
    8,
    13,
    2,
    5,
    6,
    -33,
    14,
    15,
    26,
    19,
    20,
    -27,
    -32,
    -31,
    22,
    -28,
    -24,
    -29,
    30,
    25
   ],
   "writhe": [
    1,
    1,
    -1,
    1,
    -1,
    1,
    1,
    1,
    -1,
    -1,
    1,
    1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    1,
    1,
    -1,
    -1,
    -1,
    -1,
    -1,
    -1,
    1,
    -1,
    -1,
    -1,
    1,
    -1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    -3,
    -4,
    -5,
    -6,
    7,
    -8,
    -9,
    10,
    11,
    -12,
    -13,
    -14,
    -15,
    16,
    -17,
    -18,
    19,
    -20,
    21,
    22,
    -23,
    -1,
    -16,
    -24,
    25,
    -19,
    26,
    -21,
    27,
    -28,
    29,
    30,
    31,
    -7,
    -10,
    -11,
    4,
    3,
    12,
    9,
    8,
    13,
    2,
    5,
    6,
    -31,
    14,
    15,
    24,
    17,
    18,
    -25,
    -30,
    -29,
    20,
    -26,
    -22,
    -27,
    28,
    23
   ],
   "writhe": [
    1,
    1,
    -1,
    1,
    -1,
    1,
    1,
    1,
    -1,
    -1,
    1,
    1,
    -1,
    -1,
    1,
    -1,
    -1,
    1,
    1,
    -1,
    -1,
    -1,
    -1,
    -1,
    -1,
    1,
    -1,
    -1,
    -1,
    1,
    -1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    -3,
    -4,
    -5,
    -6,
    -7,
    -8,
    9,
    -10,
    -11,
    12,
    13,
    -14,
    -15,
    -16,
    -17,
    18,
    -19,
    -20,
    21,
    -22,
    23,
    24,
    -25,
    -1,
    -18,
    -26,
    27,
    -21,
    28,
    -23,
    29,
    -30,
    31,
    32,
    33,
    -9,
    -12,
    -13,
    4,
    3,
    14,
    11,
    10,
    15,
    2,
    5,
    8,
    7,
    6,
    -33,
    16,
    17,
    26,
    19,
    20,
    -27,
    -32,
    -31,
    22,
    -28,
    -24,
    -29,
    30,
    25
   ],
   "writhe": [
    1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    1,
    1,
    -1,
    -1,
    1,
    1,
    -1,
    -1,
    1,
    -1,
    -1,
    1,
    1,
    -1,
    -1,
    -1,
    -1,
    -1,
    -1,
    1,
    -1,
    -1,
    -1,
    1,
    -1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    -3,
    -4,
    -5,
    -6,
    -7,
    -8,
    9,
    -10,
    -11,
    12,
    13,
    -14,
    -15,
    16,
    17,
    -18,
    19,
    20,
    -21,
    -1,
    -16,
    -22,
    23,
    -17,
    24,
    -19,
    25,
    -26,
    27,
    28,
    29,
    -9,
    -12,
    -13,
    4,
    3,
    14,
    11,
    10,
    15,
    2,
    5,
    8,
    7,
    6,
    -29,
    22,
    -23,
    -28,
    -27,
    18,
    -24,
    -20,
    -25,
    26,
    21
   ],
   "writhe": [
    1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    1,
    1,
    -1,
    -1,
    1,
    1,
    -1,
    -1,
    1,
    -1,
    -1,
    -1,
    -1,
    -1,
    -1,
    1,
    -1,
    -1,
    -1,
    1,
    -1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    -3,
    4,
    -5,
    6,
    7,
    -8,
    -9,
    10,
    -4,
    11,
    -6,
    12,
    -13,
    14,
    15,
    9,
    16,
    -17,
    -18,
    -1,
    19,
    20,
    2,
    21,
    22,
    3,
    23,
    24,
    25,
    26,
    27,
    -16,
    -10,
    -15,
    -14,
    5,
    -11,
    -7,
    -12,
    13,
    8,
    -23,
    -20,
    -19,
    -24,
    -27,
    -26,
    -25,
    17,
    -22,
    -21,
    18
   ],
   "writhe": [
    1,
    1,
    -1,
    1,
    -1,
    -1,
    -1,
    -1,
    -1,
    -1,
    1,
    -1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    1,
    1,
    -1,
    1,
    -1,
    1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    -3,
    4,
    -5,
    6,
    7,
    -8,
    9,
    -10,
    -4,
    11,
    -6,
    12,
    -13,
    14,
    10,
    -15,
    -16,
    -1,
    17,
    18,
    2,
    19,
    20,
    3,
    21,
    22,
    23,
    24,
    25,
    -9,
    -14,
    5,
    -11,
    -7,
    -12,
    13,
    8,
    -21,
    -18,
    -17,
    -22,
    -25,
    -24,
    -23,
    15,
    -20,
    -19,
    16
   ],
   "writhe": [
    1,
    1,
    -1,
    1,
    -1,
    -1,
    -1,
    -1,
    -1,
    -1,
    1,
    -1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    1,
    1,
    -1,
    1,
    -1,
    1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    -3,
    -4,
    -5,
    -6,
    7,
    8,
    -9,
    -10,
    11,
    12,
    13,
    -14,
    -15,
    16,
    17,
    -18,
    -19,
    20,
    21,
    -22,
    23,
    24,
    -25,
    26,
    -8,
    -7,
    -27,
    -1,
    -20,
    -13,
    -12,
    -21,
    28,
    -23,
    29,
    -30,
    31,
    -11,
    -16,
    -17,
    4,
    3,
    18,
    15,
    14,
    19,
    2,
    5,
    10,
    9,
    6,
    27,
    -26,
    -31,
    22,
    -28,
    -24,
    -29,
    30,
    25
   ],
   "writhe": [
    1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    1,
    -1,
    1,
    1,
    -1,
    -1,
    1,
    1,
    -1,
    -1,
    1,
    -1,
    -1,
    -1,
    -1,
    -1,
    -1,
    1,
    -1,
    -1,
    -1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    -3,
    -4,
    -5,
    6,
    7,
    -8,
    9,
    10,
    11,
    -12,
    -13,
    14,
    15,
    -16,
    -17,
    18,
    19,
    -20,
    21,
    22,
    -23,
    24,
    -25,
    -7,
    -6,
    -1,
    -18,
    -11,
    -10,
    -19,
    26,
    -21,
    27,
    -28,
    29,
    -9,
    -14,
    -15,
    4,
    3,
    16,
    13,
    12,
    17,
    2,
    5,
    8,
    25,
    -24,
    -29,
    20,
    -26,
    -22,
    -27,
    28,
    23
   ],
   "writhe": [
    1,
    1,
    -1,
    1,
    -1,
    -1,
    1,
    1,
    1,
    -1,
    1,
    1,
    -1,
    -1,
    1,
    1,
    -1,
    -1,
    1,
    -1,
    -1,
    -1,
    -1,
    -1,
    -1,
    1,
    -1,
    -1,
    -1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    -3,
    -4,
    -5,
    6,
    -7,
    8,
    9,
    10,
    11,
    -12,
    -13,
    14,
    15,
    16,
    17,
    -18,
    -19,
    20,
    21,
    -22,
    23,
    24,
    -25,
    26,
    -8,
    -15,
    -16,
    -27,
    -6,
    -1,
    -20,
    -11,
    -10,
    -21,
    28,
    -23,
    29,
    -30,
    31,
    -9,
    -14,
    -17,
    4,
    3,
    18,
    13,
    12,
    19,
    2,
    5,
    27,
    7,
    -26,
    -31,
    22,
    -28,
    -24,
    -29,
    30,
    25
   ],
   "writhe": [
    1,
    1,
    -1,
    1,
    -1,
    -1,
    1,
    1,
    1,
    -1,
    1,
    1,
    -1,
    -1,
    -1,
    1,
    1,
    1,
    -1,
    -1,
    1,
    -1,
    -1,
    -1,
    -1,
    -1,
    -1,
    1,
    -1,
    -1,
    -1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    3,
    -4,
    5,
    -6,
    7,
    8,
    -9,
    10,
    -11,
    -12,
    -13,
    -14,
    -15,
    -3,
    -16,
    -17,
    -18,
    -5,
    19,
    -7,
    20,
    -21,
    22,
    -23,
    -24,
    -1,
    25,
    26,
    2,
    27,
    28,
    29,
    30,
    31,
    17,
    32,
    4,
    33,
    -10,
    -22,
    6,
    -19,
    -8,
    -20,
    21,
    9,
    -33,
    15,
    -26,
    -25,
    14,
    11,
    23,
    18,
    -32,
    16,
    -31,
    -30,
    -29,
    -28,
    -27,
    24,
    12,
    13
   ],
   "writhe": [
    1,
    1,
    -1,
    -1,
    1,
    -1,
    -1,
    -1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    1,
    -1,
    -1,
    1,
    -1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    -3,
    4,
    -5,
    6,
    7,
    -8,
    9,
    -10,
    -11,
    -12,
    -13,
    -14,
    -15,
    -16,
    -4,
    17,
    -6,
    18,
    -19,
    20,
    -21,
    13,
    -22,
    -1,
    23,
    24,
    2,
    25,
    26,
    27,
    28,
    29,
    30,
    3,
    31,
    -9,
    -20,
    5,
    -17,
    -7,
    -18,
    19,
    8,
    -31,
    -24,
    -23,
    10,
    21,
    16,
    -30,
    -29,
    -28,
    -27,
    -26,
    -25,
    15,
    14,
    22,
    12,
    11
   ],
   "writhe": [
    1,
    1,
    -1,
    1,
    -1,
    -1,
    -1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    -3,
    4,
    -5,
    6,
    7,
    -8,
    9,
    -10,
    -11,
    -12,
    -13,
    -14,
    -15,
    -16,
    -4,
    17,
    -6,
    18,
    -19,
    20,
    -21,
    13,
    -22,
    -1,
    23,
    24,
    2,
    25,
    26,
    27,
    28,
    29,
    30,
    31,
    32,
    3,
    33,
    -9,
    -20,
    5,
    -17,
    -7,
    -18,
    19,
    8,
    -33,
    -24,
    -23,
    10,
    21,
    16,
    -28,
    -29,
    -32,
    -31,
    -30,
    -27,
    -26,
    -25,
    15,
    14,
    22,
    12,
    11
   ],
   "writhe": [
    1,
    1,
    -1,
    1,
    -1,
    -1,
    -1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    -3,
    4,
    -5,
    -6,
    -7,
    8,
    9,
    -1,
    -10,
    -11,
    12,
    13,
    14,
    -15,
    -16,
    -17,
    -18,
    -19,
    -20,
    -21,
    -22,
    23,
    24,
    25,
    26,
    -27,
    -28,
    29,
    -4,
    30,
    6,
    -9,
    2,
    -12,
    -31,
    -24,
    -25,
    -26,
    -23,
    -14,
    -29,
    5,
    -30,
    7,
    -8,
    3,
    -13,
    31,
    11,
    10,
    27,
    22,
    21,
    20,
    15,
    16,
    19,
    18,
    17,
    28
   ],
   "writhe": [
    1,
    -1,
    -1,
    -1,
    1,
    -1,
    -1,
    -1,
    -1,
    -1,
    1,
    1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    -1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    3,
    -4,
    -5,
    -6,
    -7,
    -8,
    9,
    10,
    11,
    -12,
    13,
    14,
    -15,
    16,
    -17,
    -3,
    -18,
    -9,
    -10,
    -1,
    -19,
    -11,
    20,
    -13,
    21,
    -22,
    23,
    -24,
    2,
    18,
    8,
    7,
    4,
    5,
    6,
    25,
    26,
    27,
    28,
    29,
    -16,
    -23,
    12,
    -20,
    -14,
    -21,
    22,
    15,
    -29,
    -26,
    -27,
    -28,
    -25,
    17,
    24,
    19
   ],
   "writhe": [
    1,
    1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    -1,
    -1,
    -1,
    1,
    -1,
    -1,
    1,
    -1,
    -1,
    -1,
    1,
    1,
    -1,
    1,
    -1,
    1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    3,
    -4,
    -5,
    -6,
    7,
    -8,
    9,
    10,
    -11,
    12,
    13,
    -14,
    15,
    16,
    -17,
    18,
    -19,
    -20,
    -21,
    -3,
    -10,
    -9,
    -22,
    -7,
    -12,
    -1,
    -23,
    -13,
    24,
    -15,
    25,
    -26,
    27,
    -28,
    2,
    11,
    8,
    22,
    4,
    5,
    6,
    29,
    30,
    31,
    32,
    33,
    -18,
    -27,
    14,
    -24,
    -16,
    -25,
    26,
    17,
    -33,
    19,
    20,
    -30,
    -31,
    -32,
    -29,
    21,
    28,
    23
   ],
   "writhe": [
    1,
    1,
    -1,
    -1,
    1,
    -1,
    1,
    1,
    -1,
    1,
    -1,
    -1,
    1,
    -1,
    -1,
    -1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    1,
    -1,
    -1,
    -1,
    1,
    1,
    -1,
    1,
    -1,
    1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    3,
    -4,
    5,
    -6,
    7,
    8,
    -9,
    10,
    11,
    -12,
    13,
    14,
    -15,
    16,
    -17,
    -18,
    -19,
    -3,
    -8,
    -7,
    -20,
    -5,
    -10,
    -1,
    -21,
    -11,
    22,
    -13,
    23,
    -24,
    25,
    -26,
    2,
    9,
    6,
    20,
    4,
    27,
    28,
    29,
    30,
    31,
    -16,
    -25,
    12,
    -22,
    -14,
    -23,
    24,
    15,
    -31,
    17,
    18,
    -28,
    -29,
    -30,
    -27,
    19,
    26,
    21
   ],
   "writhe": [
    1,
    1,
    -1,
    -1,
    1,
    1,
    -1,
    1,
    -1,
    -1,
    1,
    -1,
    -1,
    -1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    1,
    -1,
    -1,
    -1,
    1,
    1,
    -1,
    1,
    -1,
    1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    3,
    -4,
    -5,
    6,
    -7,
    8,
    9,
    -10,
    11,
    12,
    -13,
    14,
    -15,
    -16,
    -17,
    -3,
    -6,
    -18,
    -8,
    -1,
    -19,
    -9,
    20,
    -11,
    21,
    -22,
    23,
    -24,
    2,
    7,
    18,
    5,
    4,
    25,
    26,
    27,
    28,
    29,
    -14,
    -23,
    10,
    -20,
    -12,
    -21,
    22,
    13,
    -29,
    15,
    16,
    -26,
    -27,
    -28,
    -25,
    17,
    24,
    19
   ],
   "writhe": [
    1,
    1,
    -1,
    -1,
    1,
    1,
    -1,
    -1,
    1,
    -1,
    -1,
    -1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    1,
    -1,
    -1,
    -1,
    1,
    1,
    -1,
    1,
    -1,
    1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    3,
    -4,
    -5,
    -6,
    -7,
    -8,
    -9,
    10,
    -11,
    12,
    13,
    -14,
    15,
    16,
    -17,
    18,
    -19,
    -20,
    -21,
    -3,
    -10,
    -22,
    -12,
    -1,
    -23,
    -13,
    24,
    -15,
    25,
    -26,
    27,
    -28,
    2,
    11,
    22,
    9,
    4,
    5,
    8,
    7,
    6,
    29,
    30,
    31,
    32,
    33,
    -18,
    -27,
    14,
    -24,
    -16,
    -25,
    26,
    17,
    -33,
    19,
    20,
    -30,
    -31,
    -32,
    -29,
    21,
    28,
    23
   ],
   "writhe": [
    1,
    1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    1,
    -1,
    -1,
    1,
    -1,
    -1,
    -1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    1,
    -1,
    -1,
    -1,
    1,
    1,
    -1,
    1,
    -1,
    1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    -3,
    -4,
    -5,
    6,
    7,
    -8,
    -9,
    -10,
    -11,
    12,
    13,
    -14,
    15,
    16,
    -17,
    18,
    -19,
    -20,
    -6,
    -7,
    -21,
    -22,
    -12,
    -13,
    23,
    -15,
    24,
    -25,
    26,
    -1,
    2,
    11,
    10,
    3,
    4,
    9,
    8,
    5,
    27,
    19,
    28,
    29,
    30,
    31,
    -18,
    -26,
    14,
    -23,
    -16,
    -24,
    25,
    17,
    -31,
    -28,
    -29,
    -30,
    22,
    21,
    20,
    -27
   ],
   "writhe": [
    1,
    1,
    -1,
    1,
    -1,
    -1,
    1,
    1,
    -1,
    1,
    -1,
    -1,
    1,
    -1,
    -1,
    -1,
    -1,
    -1,
    -1,
    1,
    -1,
    1,
    1,
    -1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    -3,
    -4,
    -5,
    6,
    7,
    -8,
    -9,
    -10,
    -11,
    12,
    13,
    -14,
    15,
    16,
    -17,
    18,
    -19,
    -20,
    -6,
    -7,
    -21,
    -22,
    -12,
    -13,
    23,
    -15,
    24,
    -25,
    26,
    -1,
    2,
    11,
    10,
    3,
    4,
    9,
    8,
    5,
    20,
    27,
    28,
    29,
    -18,
    -26,
    14,
    -23,
    -16,
    -24,
    25,
    17,
    -29,
    -28,
    22,
    21,
    -27,
    19
   ],
   "writhe": [
    1,
    1,
    -1,
    1,
    -1,
    -1,
    1,
    1,
    -1,
    1,
    -1,
    -1,
    1,
    -1,
    -1,
    -1,
    -1,
    -1,
    1,
    -1,
    -1,
    1,
    1,
    -1,
    -1,
    -1,
    1,
    -1,
    1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    -3,
    -4,
    -5,
    6,
    7,
    -8,
    -9,
    10,
    11,
    12,
    13,
    -14,
    -15,
    16,
    17,
    -18,
    19,
    20,
    -12,
    -11,
    -21,
    22,
    -23,
    -24,
    -6,
    -7,
    -25,
    -26,
    -10,
    -13,
    -16,
    -17,
    27,
    -19,
    28,
    -29,
    30,
    -1,
    2,
    15,
    14,
    3,
    4,
    9,
    8,
    5,
    24,
    31,
    32,
    33,
    -22,
    -30,
    18,
    -27,
    -20,
    -28,
    29,
    21,
    -33,
    -32,
    26,
    25,
    -31,
    23
   ],
   "writhe": [
    1,
    1,
    -1,
    1,
    -1,
    -1,
    1,
    1,
    -1,
    -1,
    1,
    -1,
    1,
    1,
    -1,
    -1,
    1,
    -1,
    -1,
    -1,
    -1,
    -1,
    1,
    -1,
    -1,
    1,
    1,
    -1,
    -1,
    -1,
    1,
    -1,
    1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    -3,
    4,
    5,
    -6,
    7,
    8,
    -9,
    -10,
    -11,
    12,
    -13,
    -14,
    -15,
    -16,
    -17,
    -18,
    -19,
    -1,
    -4,
    -5,
    20,
    -7,
    21,
    -22,
    23,
    -24,
    25,
    3,
    2,
    26,
    14,
    27,
    -12,
    -23,
    6,
    -20,
    -8,
    -21,
    22,
    11,
    18,
    17,
    -27,
    13,
    24,
    -25,
    -26,
    15,
    16,
    19,
    10,
    9
   ],
   "writhe": [
    1,
    1,
    -1,
    -1,
    1,
    -1,
    -1,
    -1,
    -1,
    1,
    -1,
    -1,
    1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    -1,
    1,
    1,
    -1,
    1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    3,
    -4,
    5,
    6,
    -7,
    -8,
    9,
    -10,
    11,
    12,
    -6,
    -5,
    -13,
    14,
    -15,
    -3,
    -16,
    -9,
    17,
    -11,
    18,
    -19,
    20,
    -1,
    2,
    16,
    8,
    7,
    4,
    21,
    -14,
    -20,
    10,
    -17,
    -12,
    -18,
    19,
    13,
    -21,
    15
   ],
   "writhe": [
    1,
    1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    -1,
    -1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    -1,
    1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    3,
    4,
    5,
    6,
    7,
    -8,
    9,
    10,
    -6,
    -5,
    -11,
    12,
    -13,
    -1,
    -4,
    -7,
    14,
    -9,
    15,
    -16,
    17,
    -3,
    2,
    13,
    -12,
    -17,
    8,
    -14,
    -10,
    -15,
    16,
    11
   ],
   "writhe": [
    1,
    1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    -1,
    -1,
    -1,
    -1,
    1,
    -1,
    -1,
    -1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    3,
    4,
    5,
    6,
    7,
    -8,
    9,
    10,
    -6,
    -5,
    -11,
    12,
    -13,
    -1,
    -4,
    -7,
    -10,
    -14,
    15,
    -3,
    2,
    13,
    -12,
    -15,
    8,
    -9,
    14,
    11
   ],
   "writhe": [
    1,
    1,
    1,
    -1,
    1,
    -1,
    1,
    -1,
    -1,
    -1,
    -1,
    -1,
    -1,
    -1,
    -1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    3,
    -4,
    5,
    -6,
    7,
    -1,
    8,
    9,
    10,
    -5,
    6,
    -10,
    -9,
    -7,
    2,
    -3,
    4,
    -8
   ],
   "writhe": [
    1,
    -1,
    -1,
    -1,
    -1,
    -1,
    -1,
    1,
    1,
    -1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    3,
    4,
    -5,
    6,
    -7,
    8,
    -9,
    -3,
    2,
    10,
    -8,
    9,
    -10,
    -1,
    -4,
    5,
    -6,
    7
   ],
   "writhe": [
    1,
    1,
    1,
    -1,
    -1,
    -1,
    -1,
    -1,
    -1,
    -1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    3,
    -4,
    5,
    -6,
    -7,
    8,
    -9,
    -1,
    2,
    7,
    -8,
    9,
    -10,
    -3,
    4,
    -5,
    6,
    10
   ],
   "writhe": [
    1,
    1,
    -1,
    -1,
    -1,
    -1,
    -1,
    -1,
    -1,
    1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    3,
    -4,
    5,
    -6,
    7,
    -8,
    2,
    -1,
    6,
    -7,
    8,
    -3,
    4,
    -5
   ],
   "writhe": [
    1,
    1,
    -1,
    -1,
    -1,
    -1,
    -1,
    -1
   ]
  }
 ],
 "moves": [
  {
   "old": [
    14,
    5
   ],
   "new": [
    20,
    1
   ]
  },
  {
   "old": [
    51,
    5
   ],
   "new": [
    47,
    1
   ]
  },
  {
   "old": [
    25,
    0
   ],
   "new": [
    29,
    6
   ]
  },
  {
   "old": [
    13,
    0
   ],
   "new": [
    13,
    2
   ]
  },
  {
   "old": [
    22,
    3
   ],
   "new": [
    22,
    1
   ]
  },
  {
   "old": [
    50,
    7
   ],
   "new": [
    26,
    5
   ]
  },
  {
   "old": [
    5,
    0
   ],
   "new": [
    5,
    2
   ]
  },
  {
   "old": [
    27,
    6
   ],
   "new": [
    27,
    6
   ]
  },
  {
   "old": [
    11,
    4
   ],
   "new": [
    33,
    2
   ]
  },
  {
   "old": [
    48,
    4
   ],
   "new": [
    47,
    4
   ]
  },
  {
   "old": [
    25,
    5
   ],
   "new": [
    23,
    1
   ]
  },
  {
   "old": [
    40,
    6
   ],
   "new": [
    39,
    8
   ]
  },
  {
   "old": [
    49,
    0
   ],
   "new": [
    53,
    4
   ]
  },
  {
   "old": [
    46,
    5
   ],
   "new": [
    46,
    3
   ]
  },
  {
   "old": [
    29,
    0
   ],
   "new": [
    62,
    2
   ]
  },
  {
   "old": [
    58,
    2
   ],
   "new": [
    60,
    4
   ]
  },
  {
   "old": [
    18,
    4
   ],
   "new": [
    18,
    2
   ]
  },
  {
   "old": [
    45,
    6
   ],
   "new": [
    48,
    8
   ]
  },
  {
   "old": [
    24,
    7
   ],
   "new": [
    20,
    3
   ]
  },
  {
   "old": [
    42,
    5
   ],
   "new": [
    36,
    3
   ]
  },
  {
   "old": [
    13,
    4
   ],
   "new": [
    45,
    2
   ]
  },
  {
   "old": [
    43,
    2
   ],
   "new": [
    47,
    8
   ]
  },
  {
   "old": [
    26,
    7
   ],
   "new": [
    24,
    3
   ]
  },
  {
   "old": [
    39,
    10
   ],
   "new": [
    45,
    14
   ]
  },
  {
   "old": [
    23,
    2
   ],
   "new": [
    23,
    0
   ]
  },
  {
   "old": [
    29,
    2
   ],
   "new": [
    20,
    6
   ]
  },
  {
   "old": [
    46,
    4
   ],
   "new": [
    46,
    2
   ]
  },
  {
   "old": [
    5,
    0
   ],
   "new": [
    5,
    2
   ]
  },
  {
   "old": [
    49,
    3
   ],
   "new": [
    49,
    1
   ]
  },
  {
   "old": [
    16,
    2
   ],
   "new": [
    16,
    0
   ]
  },
  {
   "old": [
    24,
    3
   ],
   "new": [
    19,
    5
   ]
  },
  {
   "old": [
    33,
    10
   ],
   "new": [
    45,
    12
   ]
  },
  {
   "old": [
    32,
    5
   ],
   "new": [
    35,
    3
   ]
  },
  {
   "old": [
    54,
    4
   ],
   "new": [
    45,
    2
   ]
  },
  {
   "old": [
    20,
    9
   ],
   "new": [
    23,
    9
   ]
  },
  {
   "old": [
    47,
    3
   ],
   "new": [
    45,
    3
   ]
  },
  {
   "old": [
    34,
    0
   ],
   "new": [
    34,
    2
   ]
  },
  {
   "old": [
    21,
    6
   ],
   "new": [
    4,
    2
   ]
  },
  {
   "old": [
    11,
    0
   ],
   "new": [
    11,
    2
   ]
  },
  {
   "old": [
    4,
    5
   ],
   "new": [
    24,
    3
   ]
  },
  {
   "old": [
    20,
    2
   ],
   "new": [
    20,
    6
   ]
  },
  {
   "old": [
    57,
    4
   ],
   "new": [
    55,
    2
   ]
  },
  {
   "old": [
    28,
    2
   ],
   "new": [
    27,
    2
   ]
  },
  {
   "old": [
    16,
    0
   ],
   "new": [
    16,
    2
   ]
  },
  {
   "old": [
    2,
    2
   ],
   "new": [
    2,
    0
   ]
  },
  {
   "old": [
    14,
    0
   ],
   "new": [
    14,
    4
   ]
  },
  {
   "old": [
    55,
    7
   ],
   "new": [
    14,
    1
   ]
  },
  {
   "old": [
    37,
    3
   ],
   "new": [
    35,
    1
   ]
  },
  {
   "old": [
    13,
    0
   ],
   "new": [
    23,
    4
   ]
  },
  {
   "old": [
    3,
    0
   ],
   "new": [
    3,
    2
   ]
  },
  {
   "old": [
    37,
    0
   ],
   "new": [
    37,
    2
   ]
  },
  {
   "old": [
    16,
    2
   ],
   "new": [
    16,
    0
   ]
  },
  {
   "old": [
    6,
    0
   ],
   "new": [
    6,
    2
   ]
  },
  {
   "old": [
    53,
    5
   ],
   "new": [
    49,
    1
   ]
  },
  {
   "old": [
    22,
    3
   ],
   "new": [
    9,
    1
   ]
  },
  {
   "old": [
    17,
    3
   ],
   "new": [
    17,
    1
   ]
  },
  {
   "old": [
    10,
    1
   ],
   "new": [
    27,
    7
   ]
  },
  {
   "old": [
    52,
    3
   ],
   "new": [
    50,
    1
   ]
  },
  {
   "old": [
    25,
    2
   ],
   "new": [
    27,
    4
   ]
  },
  {
   "old": [
    50,
    5
   ],
   "new": [
    34,
    7
   ]
  },
  {
   "old": [
    13,
    6
   ],
   "new": [
    12,
    4
   ]
  },
  {
   "old": [
    33,
    0
   ],
   "new": [
    33,
    2
   ]
  },
  {
   "old": [
    64,
    4
   ],
   "new": [
    26,
    2
   ]
  },
  {
   "old": [
    50,
    13
   ],
   "new": [
    31,
    11
   ]
  },
  {
   "old": [
    17,
    4
   ],
   "new": [
    19,
    8
   ]
  },
  {
   "old": [
    4,
    2
   ],
   "new": [
    4,
    0
   ]
  },
  {
   "old": [
    22,
    3
   ],
   "new": [
    20,
    1
   ]
  },
  {
   "old": [
    4,
    0
   ],
   "new": [
    4,
    4
   ]
  },
  {
   "old": [
    19,
    9
   ],
   "new": [
    19,
    7
   ]
  },
  {
   "old": [
    41,
    4
   ],
   "new": [
    41,
    2
   ]
  },
  {
   "old": [
    10,
    0
   ],
   "new": [
    10,
    4
   ]
  },
  {
   "old": [
    45,
    8
   ],
   "new": [
    33,
    2
   ]
  },
  {
   "old": [
    14,
    8
   ],
   "new": [
    18,
    2
   ]
  },
  {
   "old": [
    27,
    6
   ],
   "new": [
    25,
    2
   ]
  },
  {
   "old": [
    30,
    3
   ],
   "new": [
    28,
    1
   ]
  },
  {
   "old": [
    15,
    6
   ],
   "new": [
    18,
    1
   ]
  },
  {
   "old": [
    15,
    2
   ],
   "new": [
    16,
    2
   ]
  },
  {
   "old": [
    11,
    2
   ],
   "new": [
    11,
    2
   ]
  },
  {
   "old": [
    19,
    3
   ],
   "new": [
    1,
    1
   ]
  }
 ],
 "knot_atlas_pd": [
  [
   6,
   2,
   7,
   1
  ],
  [
   8,
   4,
   9,
   3
  ],
  [
   2,
   8,
   3,
   7
  ],
  [
   14,
   10,
   15,
   9
  ],
  [
   12,
   5,
   13,
   6
  ],
  [
   4,
   13,
   5,
   14
  ],
  [
   16,
   12,
   1,
   11
  ],
  [
   10,
   16,
   11,
   15
  ]
 ]
}


==> anc/pass_certificates/diagram_checks.py <==
"""Check the spherical diagrams, three segments, and all pass replacements.
Run with Python 3 and granny.json in the same directory.
Signed visit = over/under. Writhe sign = sign(det(over, under)).
"""
import json
from pathlib import Path

def planar(diagram):
    word, signs = diagram["gauss"], diagram["writhe"]
    n, m = len(signs), len(word)
    assert all(s in (-1, 1) for s in signs)
    assert m == 2*n and sorted(word) == [*range(-n, 0), *range(1, n+1)]
    rotation = {}
    for k, sign in enumerate(signs, 1):
        i, j = word.index(k), word.index(-k)
        a, b = 2*i, 2*((i-1) % m)+1
        c, d = 2*j, 2*((j-1) % m)+1
        order = [a,c,b,d] if sign == 1 else [a,d,b,c]
        rotation.update(zip(order, order[1:] + order[:1]))
    seen = set()
    faces = 0
    for dart in rotation:
        if dart not in seen:
            faces += 1
            while dart not in seen:
                seen.add(dart)
                dart = rotation[dart ^ 1]
    assert n - 2*n + faces == 2

def segments(word, cuts):
    offsets = [k-1 for k in cuts]
    assert offsets == sorted(set(offsets)) and 0 <= offsets[0] <= offsets[-1] < len(word)
    arcs = [word[a:b] for a,b in zip(offsets,offsets[1:])]
    arcs.append(word[offsets[-1]:] + word[:offsets[0]])
    where = {visit: i for i, arc in enumerate(arcs) for visit in arc}
    directions = {(where[x], where[-x]) for x in word if x>0}
    assert all(a != b and (b,a) not in directions for a,b in directions)
    if len(cuts) == 3:
        assert directions == {(0,1),(1,2),(2,0)}

def cut_open(diagram, cut):
    word = diagram["gauss"]
    start, length = cut
    assert 1 <= start <= len(word) and 0 <= length < len(word)
    word = word[start-1:] + word[:start-1]
    removed = word[:length]
    levels = {1 if x > 0 else -1 for x in removed}
    assert len(levels) <= 1
    erased = set(map(abs, removed))
    labels, result = {}, []
    for x in word[length:]:
        k = abs(x)
        if k in erased:
            continue
        label = labels.setdefault(k, len(labels)+1)
        result.append((label if x > 0 else -label, diagram["writhe"][k-1]))
    return levels, result



==> anc/pass_certificates/standard_diagrams.py <==
PD={
'7_3':[(6,2,7,1),(10,4,11,3),(14,8,1,7),(8,14,9,13),(12,6,13,5),(2,10,3,9),(4,12,5,11)],
'8_5':[(6,2,7,1),(8,4,9,3),(2,8,3,7),(14,10,15,9),(12,5,13,6),(4,13,5,14),(16,12,1,11),(10,16,11,15)],
'8_10':[(1,4,2,5),(3,8,4,9),(9,15,10,14),(5,13,6,12),(13,7,14,6),(11,1,12,16),(15,11,16,10),(7,2,8,3)],
'8_15':[(1,4,2,5),(3,8,4,9),(5,12,6,13),(13,16,14,1),(9,14,10,15),(15,10,16,11),(11,6,12,7),(7,2,8,3)],
'8_19':[(4,2,5,1),(8,4,9,3),(9,15,10,14),(5,13,6,12),(13,7,14,6),(11,1,12,16),(15,11,16,10),(2,8,3,7)]
}
def from_pd(pd):
 m=2*len(pd)
 visits=[None]*m
 for k,(a,b,c,d) in enumerate(pd,1):
  assert (a%m)+1==c
  if b%m+1==d:u,s=b,-1
  else:assert d%m+1==b;u,s=d,1
  visits[a-1]=(-k,s);visits[u-1]=(k,s)
 return tuple(visits)


==> anc/pass_certificates/verify_certificates.py <==
"""Use Python 3 to validate the accompanying JSON certificates."""
import json
from pathlib import Path
from diagram_checks import planar, segments, cut_open
from standard_diagrams import PD, from_pd

def same_closed_diagram(word, reference):
    if len(word) != len(reference):
        return False
    for direction in (reference, reference[::-1]):
        for mirror in (1, -1):
            visits = tuple((mirror*x, mirror*s) for x,s in direction)
            for start in range(len(visits)):
                rotated = visits[start:] + visits[:start]
                labels = {abs(x): abs(y) for (x,_),(y,_) in zip(rotated,word)}
                relabelled = tuple(
                    (labels[abs(x)] if x>0 else -labels[abs(x)], s) for x,s in rotated
                )
                if relabelled == word:
                    return True
    return False

def check(path):
    cert = json.loads(path.read_text())
    name, diagrams, moves = cert["knot"], cert["diagrams"], cert["moves"]
    assert len(diagrams) == len(moves)+1
    for diagram in diagrams:
        planar(diagram)
    segments(diagrams[0]["gauss"], cert["cuts_before_visits_1_based"])
    for old,new,move in zip(diagrams, diagrams[1:], moves):
        old_side, old_open = cut_open(old, move["old"])
        new_side, new_open = cut_open(new, move["new"])
        assert len(old_side | new_side) == 1
        assert old_open == new_open
    final = diagrams[-1]
    word = tuple((x, final["writhe"][abs(x)-1]) for x in final["gauss"])
    assert same_closed_diagram(word, from_pd(PD[name]))
    print(name, ":", " -> ".join(str(len(diagram["writhe"])) for diagram in diagrams))

for cert_path in sorted(Path(__file__).parent.glob("cert_*.json")):
    check(cert_path)


==> anc/pretty.py <==
"""Planar-isotopic redrawing of 3-segment presentations: keep the signed Gauss code, spread
crossings away from vertices and from each other, then smooth (Chaikin) and re-verify."""
import json, math, random, sys
import numpy as np


def seg_x(p, q, r, s):
    d = (q[0]-p[0])*(s[1]-r[1]) - (q[1]-p[1])*(s[0]-r[0])
    if abs(d) < 1e-15:
        return None
    t = ((r[0]-p[0])*(s[1]-r[1]) - (r[1]-p[1])*(s[0]-r[0])) / d
    u = ((r[0]-p[0])*(q[1]-p[1]) - (r[1]-p[1])*(q[0]-p[0])) / d
    if 0 < t < 1 and 0 < u < 1:
        return t, u
    return None


def closed(segs):
    pts, lab = [], []
    for i, a in enumerate(segs):
        for j in range(len(a) - 1):
            pts.append(tuple(a[j])); lab.append(i)
    return pts, lab


def crossings(segs):
    pts, lab = closed(segs)
    n = len(pts)
    E = [(pts[i], pts[(i+1) % n]) for i in range(n)]
    X = []
    for i in range(n):
        for j in range(i+2, n):
            if i == 0 and j == n-1:
                continue
            r = seg_x(E[i][0], E[i][1], E[j][0], E[j][1])
            if r:
                X.append((i + r[0], j + r[1], i, j, lab[i], lab[j],
                          (E[i][0][0] + r[0]*(E[i][1][0]-E[i][0][0]), E[i][0][1] + r[0]*(E[i][1][1]-E[i][0][1]))))
    return pts, lab, E, X


def gauss(segs):
    """signed Gauss code: list of (crossing-label-in-order-of-first-visit, segment, sign)"""
    pts, lab, E, X = crossings(segs)
    ev = []
    for k, (a, b, i, j, li, lj, P) in enumerate(X):
        u = (E[i][1][0]-E[i][0][0], E[i][1][1]-E[i][0][1]); v = (E[j][1][0]-E[j][0][0], E[j][1][1]-E[j][0][1])
        sg = 1 if u[0]*v[1]-u[1]*v[0] > 0 else -1
        ev.append((a, k, li, sg, 0)); ev.append((b, k, lj, sg, 1))
    ev.sort()
    name = {}; code = []
    for (pos, k, l, sg, w) in ev:
        if k not in name:
            name[k] = len(name)
        code.append((name[k], l, sg if w == 0 else -sg))
    # self crossings of a segment are forbidden
    ok = all(X[k][4] != X[k][5] for k in range(len(X)))
    return tuple(code), ok


def quality(segs):
    pts, lab, E, X = crossings(segs)
    P = np.array([x[6] for x in X]) if X else np.zeros((0, 2))
    V = np.array(pts)
    d = []
    if len(P):
        dv = np.sqrt(((P[:, None, :] - V[None, :, :])**2).sum(-1)); d.append(dv.min())
        if len(P) > 1:
            dp = np.sqrt(((P[:, None, :] - P[None, :, :])**2).sum(-1)) + np.eye(len(P))*1e9; d.append(dp.min())
    # vertex to non-incident edge
    n = len(pts); m = 1e9
    for i in range(n):
        for j in range(n):
            if j in (i, (i-1) % n):
                continue
            a, b = np.array(E[j][0]), np.array(E[j][1]); p = np.array(pts[i])
            t = np.clip(np.dot(p-a, b-a)/max(np.dot(b-a, b-a), 1e-12), 0, 1)
            m = min(m, np.linalg.norm(p - (a + t*(b-a))))
    d.append(m)
    return min(d)


def subdivide(segs, k=2):
    out = []
    for a in segs:
        b = [a[0]]
        for j in range(len(a)-1):
            p, q = a[j], a[j+1]
            for t in range(1, k+1):
                b.append((p[0] + (q[0]-p[0])*t/(k+1), p[1] + (q[1]-p[1])*t/(k+1))) if t <= k else None
            b.append(q)
        out.append(b)
    return out


def optimise(segs, steps, seed=0):
    random.seed(seed)
    code0, _ = gauss(segs)
    cur = [list(map(tuple, a)) for a in segs]
    q = quality(cur); L = length(cur); qb = q
    scale = max(abs(c) for a in segs for p in a for c in p)
    for it in range(steps):
        k = random.randrange(3)
        i = random.randrange(len(cur[k]))
        if (i == 0 or i == len(cur[k])-1):
            continue  # keep partition points fixed
        x, y = cur[k][i]; s = scale * random.choice([0.005, 0.02, 0.06])
        new = [list(a) for a in cur]
        new[k][i] = (x + random.gauss(0, s), y + random.gauss(0, s))
        c, ok = gauss(new)
        if not ok or c != code0:
            continue
        q2 = quality(new)
        L2 = length(new)
        if q2 > qb or (q2 >= 0.95*qb and L2 < L):
            cur, q, L = new, q2, L2
            qb = max(qb, q2)
    return cur, q


def length(segs):
    return sum(math.dist(a[j], a[j+1]) for a in segs for j in range(len(a)-1))


def chaikin(segs, it=3, cut=0.25):
    out = []
    for a in segs:
        P = list(a)
        for _ in range(it):
            Q = [P[0]]
            for j in range(len(P)-1):
                p, q = P[j], P[j+1]
                Q.append((p[0]*(1-cut) + q[0]*cut, p[1]*(1-cut) + q[1]*cut))
                Q.append((p[0]*cut + q[0]*(1-cut), p[1]*cut + q[1]*(1-cut)))
            Q.append(P[-1]); P = Q
        out.append(P)
    return out


if __name__ == '__main__':
    name, steps = sys.argv[1], int(sys.argv[2])
    D = json.load(open('paper/main_examples.json'))
    segs = [[tuple(map(float, p)) for p in a] for a in D[name]]
    code0, _ = gauss(segs)
    segs2 = subdivide(segs, 2)
    assert gauss(segs2)[0] == code0
    best, q = optimise(segs2, steps)
    sm = chaikin(best, 4)
    print(name, 'quality', round(quality(segs), 1), '->', round(q, 1), 'smooth ok', gauss(sm)[0] == code0)
    json.dump({'poly': best, 'smooth': sm}, open('pretty_%s.json' % name, 'w'))


==> anc/recheck_10_163_164/README.txt <==
Re-check of the minimality of the census entries 10_163 and 10_164 (KnotInfo names).
enum_all_minpair1.cpp is enum_all.cpp with the lower bound of the smallest pair c_ij lowered from 2 to MINA (compile with -DMINA=1).
  g++ -O2 -DMINA=1 -o enum1 enum_all_minpair1.cpp ; ./enum1 10 13 > e1013.txt ; ./enum1 14 14 > e14.txt
10-13 crossings: 3,794 reduced diagrams. Alexander polynomial (from knot Floer homology) of 10_164 = 3-11t+17t^2-11t^3+3t^4 occurs
for 34 of them; SnapPy identifies them (isometry found) as 10_10 (28) and K12n333 (6). 10_164 first occurs at 14 crossings (4 diagrams).
10_163: no diagram with 10 crossings; first at 11 crossings (6 diagrams).


==> anc/recheck_10_163_164/enum_all_minpair1.cpp <==
// Enumerate rooted diagrams made of three simple arcs on an oriented sphere.
// A dart is a directed half-edge. Its reverse is d^1.
#include <algorithm>
#include <array>
#include <cassert>
#include <cstdlib>
#include <iostream>
#include <string>
using namespace std;

constexpr int max_crossings = 30;
constexpr int capacity = 4 * max_crossings + 6;
constexpr int prime = 1009;
int inverse_mod[prime];
bool normal_only = true;
unsigned long long closed, reduced, hits, controls;
int crossing_number;

struct Diagram {
    unsigned char rotation[capacity]{}, color[capacity]{}, base_side[capacity]{};
    int darts = 4, start = 0, tip = 3, active_color = 1;

    Diagram() {
        // e1 followed by a short initial piece of e2.
        rotation[0] = 0; rotation[1] = 2; rotation[2] = 1; rotation[3] = 3;
        color[2] = color[3] = 1;
    }

    void replace_at_vertex(int old, int fresh) {
        if (rotation[old] == old) {
            rotation[fresh] = fresh;
            return;
        }
        int prior = old;
        while (rotation[prior] != old) prior = rotation[prior];
        rotation[prior] = fresh;
        rotation[fresh] = rotation[old];
    }

    void cross_side(int d) {
        const int continuation = darts, extension = darts + 2;
        darts += 4;
        if ((d ^ 1) == start) start = continuation ^ 1;
        replace_at_vertex(d ^ 1, continuation ^ 1);
        // The active tip approaches from the face whose boundary contains d.
        rotation[d ^ 1] = tip;
        rotation[tip] = continuation;
        rotation[continuation] = extension;
        rotation[extension] = d ^ 1;
        rotation[extension ^ 1] = extension ^ 1;
        color[continuation] = color[continuation ^ 1] = color[d];
        color[extension] = color[extension ^ 1] = active_color;
        base_side[continuation] = base_side[d];
        base_side[continuation ^ 1] = base_side[d ^ 1];
        tip = extension ^ 1;
    }

    void start_third_arc() {
        rotation[tip] = darts;
        rotation[darts] = tip;
        rotation[darts + 1] = darts + 1;
        color[darts] = color[darts + 1] = 2;
        tip = darts + 1;
        darts += 2;
        active_color = 2;
        for (int i = 0; i < darts; ++i) base_side[i] = i;
    }
};

int residue(int x) { return (x % prime + prime) % prime; }

using CrossingList = array<int, max_crossings>;

// Alexander cofactor over F_prime, up to a signed power of t.
int alexander(int n, const CrossingList& under, const CrossingList& over,
              const CrossingList& positive, int t) {
    int matrix[max_crossings][max_crossings]{};
    for (int i = 0; i < n; ++i) {
        int in = under[i], out = (in + 1) % n, top = over[i];
        int v = positive[i] ? t : inverse_mod[t];
        matrix[i][in] = residue(matrix[i][in] + v);
        matrix[i][out] = residue(matrix[i][out] - 1);
        matrix[i][top] = residue(matrix[i][top] + 1 - v);
    }
    int determinant = 1;
    for (int i = 0; i < n - 1; ++i) {
        int pivot = i;
        while (pivot < n - 1 && matrix[pivot][i] == 0) ++pivot;
        if (pivot == n - 1) return 0;
        if (pivot != i) {
            for (int k = i; k < n - 1; ++k) swap(matrix[i][k], matrix[pivot][k]);
            determinant = residue(-determinant);
        }
        int v = matrix[i][i];
        determinant = determinant * v % prime;
        for (int j = i + 1; j < n - 1; ++j) {
            if (!matrix[j][i]) continue;
            int multiple = matrix[j][i] * inverse_mod[v] % prime;
            for (int k = i + 1; k < n - 1; ++k)
                matrix[j][k] = residue(matrix[j][k] - multiple * matrix[i][k]);
        }
    }
    return determinant;
}

void inspect(Diagram g) {
    ++closed;
    g.rotation[g.start] = g.tip;
    g.rotation[g.tip] = g.start;
    for (int d = 0; d < g.darts; ++d) {
        int k = g.rotation[d ^ 1];
        if (k != d && g.rotation[k ^ 1] == d && g.color[k] != g.color[d])
            return;
    }
    ++reduced;
    int dart = g.start, n = 0, under_count = 0, visits = 0;
    int id[capacity], word[2 * max_crossings];
    CrossingList under{}, over{}, out_over{}, out_under{}, positive{};
    fill_n(id, capacity, -1);
    do {
        int back = dart ^ 1, side = g.rotation[back], next = g.rotation[side];
        if (next == back) {
            dart = side; // marked vertex of degree two
            continue;
        }
        if (id[back] < 0) {
            int s = back;
            do { id[s] = n; s = g.rotation[s]; } while (s != back);
            ++n;
        }
        int x = id[back];
        bool above = (g.color[dart] + 1) % 3 == g.color[side];
        word[visits++] = (above ? 1 : -1) * (x + 1);
        if (above) { over[x] = under_count; out_over[x] = next; }
        else { under[x] = under_count++; out_under[x] = next; }
        dart = next;
    } while (dart != g.start);
    assert(n == crossing_number && under_count == n && visits == 2 * n);
    for (int i = 0; i < n; ++i) {
        over[i] %= n;
        positive[i] = g.rotation[out_over[i]] == out_under[i];
    }

    // Independent positive control from the integer polygon of manuscript Fig. 4.
    if (n == 14) {
        constexpr int control[] = {-1,2,-3,4,-5,-6,7,8,-9,10,-8,11,-4,12,
                                    -2,13,14,-7,6,-14,-10,9,-13,1,-12,3,-11,5};
        const string signs = "00110000110101";
        bool same = true, reflected = true;
        for (int i = 0; i < n; ++i) {
            same &= positive[i] == signs[i] - '0';
            reflected &= positive[i] != signs[i] - '0';
        }
        if (equal(control, control + 28, word) && (same || reflected)) ++controls;
    }
    goto emit;
    {int det = alexander(n, under, over, positive, prime - 1);
    if (det != 33 && det != prime - 33) return;
    int symmetric = alexander(n, under, over, positive, 2)
                  * alexander(n, under, over, positive, inverse_mod[2]) % prime;
    int target = 15 * inverse_mod[4] % prime;
    if (symmetric != target * target % prime) return;}
    emit:
    ++hits;
    cout << "candidate ";
    for (int i = 0; i < visits; ++i) cout << word[i] << ',';
    cout << " signs ";
    for (int i = 0; i < n; ++i) cout << positive[i];
    cout << '\n';
}

void extend(const Diagram& g, int left12, int left31, int left23, int last_side) {
    if (g.active_color == 1 && left12 == 0) {
        Diagram next = g;
        next.start_third_arc();
        extend(next, 0, left31, left23, -1);
        return;
    }
    int d = g.tip;
    do {
        if (g.active_color == 2 && left31 == 0 && left23 == 0) {
            if (d == g.start) { inspect(g); return; }
        } else if (g.color[d] < g.active_color) {
            bool second = g.active_color == 1;
            bool needed = (g.color[d] == 0 ? left31 : left23) > 0;
            if (second || (needed && (!normal_only || g.base_side[d] != last_side))) {
                Diagram next = g;
                next.cross_side(d);
                if (second) extend(next, left12 - 1, left31, left23, -1);
                else extend(next, 0, left31 - (g.color[d] == 0),
                            left23 - (g.color[d] == 1), g.base_side[d ^ 1]);
            }
        }
        d = g.rotation[d ^ 1];
    } while (d != g.tip);
}

int main(int argc, char** argv) {
    if (argc < 3 || argc > 5) return 2;
    int low = atoi(argv[1]), high = atoi(argv[2]);
    if (low < 8 || high < low || high > max_crossings) return 2;
    int selected_pair = 0;
    if (argc == 5) {
        if (string(argv[3]) != "--min-pair") return 2;
        selected_pair = atoi(argv[4]);
        if (selected_pair < 2 || selected_pair > high / 3) return 2;
    } else if (argc == 4) {
        if (string(argv[3]) != "--raw") return 2;
        normal_only = false;
    }
    inverse_mod[1] = 1;
    for (int i = 2; i < prime; ++i)
        inverse_mod[i] = prime - (prime / i) * inverse_mod[prime % i] % prime;
    for (int n = low; n <= high; ++n) {
        crossing_number = n;
        for (int a = MINA; a <= n / 3; ++a) {
            if (selected_pair && a != selected_pair) continue;
            for (int b = a; b <= (n - a) / 2; ++b) {
                const int c = n - a - b;
                closed = reduced = hits = controls = 0;
                extend(Diagram{}, a, c, b, -1);
                cout << "N=" << n << " triple " << a << ',' << b << ',' << c
                     << " closed " << closed << " reduced " << reduced
                     << " tested " << reduced << " hits " << hits << endl;
                if (n == 14 && a == 4 && b == 5) {
                    if (controls != 2) return 3;
                    cerr << "Recovered both planar orientations of the K14n14349 control.\n";
                }
            }
        }
    }
}


==> anc/rsearch.py <==
"""Search for 3-segment presentations of a given knot by random Reidemeister moves on its diagram.
Energy = minimal number of violations over all choices of three cut points and both cyclic rules."""
import random, sys, time, json, warnings
warnings.filterwarnings("ignore")
import numpy as np
import spherogram, snappy


def passages(L):
    comp = L.link_components[0]
    seq = []
    for cs in comp:
        seq.append((id(cs.crossing), cs.strand_index % 2 == 1))  # (crossing, is_over)
    return seq


def best_cut(seq):
    """return (violations, (i,j,k), rule) minimising violations"""
    n = len(seq)
    ids = {}
    P = []  # per crossing: (pos_over, pos_under)
    tmp = {}
    for pos, (c, ov) in enumerate(seq):
        tmp.setdefault(c, [None, None])[0 if ov else 1] = pos
    po = np.array([v[0] for v in tmp.values()]); pu = np.array([v[1] for v in tmp.values()])
    best = (10 ** 9, None, None)
    # cuts: segment boundaries at positions i<j<k (a cut before position i, j, k); segments [i,j),[j,k),[k,i+n)
    I, J, K = [], [], []
    for i in range(n):
        for j in range(i + 1, n):
            for k in range(j + 1, n):
                I.append(i); J.append(j); K.append(k)
    I = np.array(I)[:, None]; J = np.array(J)[:, None]; K = np.array(K)[:, None]
    def segof(p):
        return np.where((p >= I) & (p < J), 0, np.where((p >= J) & (p < K), 1, 2))
    so = segof(po[None, :]); su = segof(pu[None, :])
    selfc = (so == su)
    d = (su - so) % 3   # 1 if over-seg is predecessor of under-seg (rule e_i over e_{i+1})
    v1 = (selfc | (d != 1)).sum(1)
    v2 = (selfc | (d != 2)).sum(1)
    a1, a2 = v1.argmin(), v2.argmin()
    if v1[a1] <= v2[a2]:
        return int(v1[a1]), (int(I[a1, 0]), int(J[a1, 0]), int(K[a1, 0])), 1
    return int(v2[a2]), (int(I[a2, 0]), int(J[a2, 0]), int(K[a2, 0])), 2


def energy(L):
    seq = passages(L)
    if len(seq) < 6:
        return 10 ** 6, None, None, seq
    v, cut, rule = best_cut(seq)
    return v, cut, rule, seq


TMIN = 0.15
RESTART = 90
def search(name, T, maxc, seed):
    random.seed(seed)
    L = spherogram.Link(name)
    cur = L; E = energy(cur)[0]; t0 = time.time(); temp = 1.0; best = E; lastimp = time.time()
    while time.time() - t0 < T:
        new = cur.copy()
        r = random.random()
        try:
            if r < 0.65 or len(new.crossings) < 8:
                new.backtrack(steps=random.randint(1, 3), prob_type_1=0.1, prob_type_2=0.6)
            elif r < 0.85:
                new.simplify('level')
            else:
                new.simplify('basic')
        except Exception:
            continue
        if len(new.crossings) > maxc:
            continue
        e, cut, rule, seq = energy(new)
        if e <= E or random.random() < np.exp(-(e - E) / temp):
            cur, E = new, e
            if e < best:
                best = e; lastimp = time.time()
                print(name, 'violations', e, 'crossings', len(cur.crossings), round(time.time() - t0), flush=True)
            if e == 0:
                json.dump({'PD': [list(map(int, x)) for x in cur.PD_code()], 'cut': cut, 'rule': rule},
                          open('rs_%s.json' % name, 'w'))
                return True
        temp = max(TMIN, temp * 0.9995)
        if time.time() - lastimp > RESTART:
            cur = spherogram.Link(name); E = energy(cur)[0]; temp = 1.0; lastimp = time.time()
    return False


if __name__ == '__main__':
    if len(sys.argv) > 5:
        TMIN = float(sys.argv[5])
    search(sys.argv[1], float(sys.argv[2]), int(sys.argv[3]), int(sys.argv[4]) if len(sys.argv) > 4 else 0)


==> anc/seven_one_passes.json <==
{
 "cuts_before_visits_1_based": [
  5,
  17,
  25
 ],
 "diagrams": [
  {
   "gauss": [
    1,
    -2,
    3,
    -4,
    5,
    -3,
    -6,
    -7,
    -8,
    -1,
    9,
    -10,
    -11,
    -12,
    13,
    -14,
    15,
    -13,
    16,
    -9,
    4,
    -5,
    2,
    17,
    7,
    11,
    14,
    -15,
    12,
    8,
    -17,
    6,
    10,
    -16
   ],
   "writhe": [
    -1,
    -1,
    1,
    1,
    1,
    1,
    1,
    -1,
    1,
    1,
    1,
    -1,
    1,
    1,
    1,
    1,
    -1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    3,
    -4,
    -5,
    -6,
    7,
    -8,
    9,
    -3,
    -10,
    -1,
    11,
    -12,
    13,
    -11,
    4,
    -9,
    6,
    -7,
    8,
    5,
    2,
    10,
    12,
    -13
   ],
   "writhe": [
    -1,
    -1,
    1,
    1,
    -1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1
   ]
  },
  {
   "gauss": [
    1,
    2,
    -3,
    -4,
    5,
    6,
    -2,
    -1,
    -7,
    8,
    9,
    -10,
    -8,
    3,
    -6,
    -11,
    4,
    -5,
    11,
    7,
    10,
    -9
   ],
   "writhe": [
    -1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    -3,
    -4,
    5,
    6,
    -7,
    8,
    2,
    -1,
    -8,
    3,
    -6,
    -9,
    4,
    -5,
    9,
    7
   ],
   "writhe": [
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    -3,
    4,
    -5,
    3,
    6,
    -7,
    8,
    -1,
    -4,
    5,
    2,
    -6,
    7,
    -8
   ],
   "writhe": [
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1
   ]
  },
  {
   "gauss": [
    1,
    -2,
    3,
    -4,
    5,
    -6,
    7,
    -1,
    2,
    -3,
    4,
    -5,
    6,
    -7
   ],
   "writhe": [
    1,
    1,
    1,
    1,
    1,
    1,
    1
   ]
  }
 ],
 "moves": [
  {
   "old": [
    6,
    5
   ],
   "new": [
    8,
    1
   ]
  },
  {
   "old": [
    21,
    5
   ],
   "new": [
    19,
    3
   ]
  },
  {
   "old": [
    1,
    2
   ],
   "new": [
    3,
    0
   ]
  },
  {
   "old": [
    8,
    2
   ],
   "new": [
    15,
    1
   ]
  },
  {
   "old": [
    2,
    2
   ],
   "new": [
    2,
    1
   ]
  }
 ]
}

==> anc/sig.py <==
"""Knot signature via Gordon--Litherland (Goeritz matrix), calibrated on known knots."""
import numpy as np
import spherogram

def _setup(L):
    faces = L.faces()
    # corner ownership: corner (c, k) between slots k and k+1 belongs to the face containing CrossingStrand (c,k)?
    # spherogram: a face is a list of CrossingStrands cs; going around the face, cs=(c,i) and the face lies
    # to the left of the strand leaving slot i... we determine corners empirically: face containing (c,i)
    # touches corner between i and i+1 or i-1 and i. We test both via calibration flag.
    owner = {}
    for fi, F in enumerate(faces):
        for cs in F:
            owner[(id(cs.crossing), cs.strand_index)] = fi
    # dual graph 2-colouring
    nf = len(faces)
    adj = [[] for _ in range(nf)]
    for c in L.crossings:
        for k in range(4):
            a = owner[(id(c), k)]; b = owner[(id(c), (k + 1) % 4)]
            adj[a].append(b)
    colr = [-1] * nf; colr[0] = 0; st = [0]
    while st:
        x = st.pop()
        for y in adj[x]:
            if colr[y] < 0:
                colr[y] = 1 - colr[x]; st.append(y)
    return faces, owner, colr

def signature(L, conv=(1, 1, 0)):
    """conv = (eta_sign, typeII_flag, corner_shift)"""
    es, tf, sh = conv
    faces, owner, colr = _setup(L)
    white = [i for i in range(len(faces)) if colr[i] == 0]
    if len(white) < 2:
        return None
    idx = {f: i for i, f in enumerate(white)}
    G = np.zeros((len(white), len(white)))
    mu = 0
    for c in L.crossings:
        corner = lambda k: owner[(id(c), (k + sh) % 4)]  # face at corner k=(k,k+1)
        # shaded corners
        shaded01 = colr[corner(0)] == 1  # corners (0,1),(2,3) shaded?
        eta = es * (1 if shaded01 else -1)
        if shaded01:
            w1, w2 = corner(1), corner(3)
        else:
            w1, w2 = corner(0), corner(2)
        if w1 != w2:
            i, j = idx[w1], idx[w2]
            G[i, j] -= eta; G[j, i] -= eta; G[i, i] += eta; G[j, j] += eta
        # orientation: over outgoing slot
        o_out = 1 if c.sign == 1 else 3  # to be calibrated through tf
        merged01 = (o_out == 3)  # smoothing joins 0->3? then corners (0,1),(2,3) merge
        typeII = (shaded01 == merged01) if tf else (shaded01 != merged01)
        if typeII:
            mu += eta
    G = G[1:, 1:]
    ev = np.linalg.eigvalsh(G)
    s = int(np.sum(ev > 1e-9) - np.sum(ev < -1e-9))
    return s - mu

KNOWN = {'3_1': 2, '4_1': 0, '5_1': 4, '5_2': 2, '6_1': 0, '6_2': 2, '6_3': 0, '7_1': 6, '7_2': 2, '7_3': 4,
         '7_4': 2, '7_5': 4, '7_6': 2, '7_7': 0, '8_19': 6, '8_20': 0, '8_21': 2, '8_5': 4, '8_2': 4, '9_1': 8, '10_124': 8}

def calibrate():
    good = []
    for es in (1, -1):
        for tf in (0, 1):
            for sh in (0, 1, 2, 3):
                ok = True
                for k, v in KNOWN.items():
                    L = spherogram.Link(k)
                    s = signature(L, (es, tf, sh))
                    if s is None or abs(s) != v:
                        ok = False; break
                if ok:
                    good.append((es, tf, sh))
    return good

if __name__ == '__main__':
    print(calibrate())


==> anc/square_certificate.json <==
{"codes": [[[2, 0, 0], [1, 1, 1], [3, 0, 1], [4, 1, 0], [8, 0, 0], [5, 1, 1], [7, 0, 1], [6, 1, 0], [9, 0, 0], [10, 0, 1], [4, 0, 0], [12, 1, 1], [1, 0, 1], [11, 1, 0], [0, 0, 0], [13, 1, 1], [14, 1, 0], [15, 1, 1], [5, 0, 1], [17, 1, 0], [6, 0, 0], [16, 1, 1], [13, 0, 1], [2, 1, 0], [11, 0, 0], [3, 1, 1], [12, 0, 1], [14, 0, 0], [16, 0, 1], [9, 1, 0], [17, 0, 0], [7, 1, 1], [15, 0, 1], [8, 1, 0], [10, 1, 1], [0, 1, 0]], [[19, 1, 1], [18, 1, 0], [10, 1, 1], [0, 1, 0], [2, 0, 0], [1, 1, 1], [3, 0, 1], [4, 1, 0], [8, 0, 0], [5, 1, 1], [7, 0, 1], [6, 1, 0], [9, 0, 0], [10, 0, 1], [18, 0, 0], [19, 0, 1], [4, 0, 0], [12, 1, 1], [1, 0, 1], [11, 1, 0], [0, 0, 0], [13, 1, 1], [14, 1, 0], [15, 1, 1], [5, 0, 1], [17, 1, 0], [6, 0, 0], [16, 1, 1], [13, 0, 1], [2, 1, 0], [11, 0, 0], [3, 1, 1], [12, 0, 1], [14, 0, 0], [16, 0, 1], [9, 1, 0], [17, 0, 0], [7, 1, 1], [15, 0, 1], [8, 1, 0]], [[21, 1, 1], [20, 1, 0], [2, 0, 0], [1, 1, 1], [3, 0, 1], [4, 1, 0], [8, 0, 0], [5, 1, 1], [7, 0, 1], [6, 1, 0], [9, 0, 0], [10, 0, 1], [18, 0, 0], [19, 0, 1], [4, 0, 0], [12, 1, 1], [1, 0, 1], [11, 1, 0], [0, 0, 0], [13, 1, 1], [14, 1, 0], [15, 1, 1], [5, 0, 1], [17, 1, 0], [6, 0, 0], [16, 1, 1], [13, 0, 1], [2, 1, 0], [20, 0, 0], [21, 0, 1], [11, 0, 0], [3, 1, 1], [12, 0, 1], [14, 0, 0], [16, 0, 1], [9, 1, 0], [17, 0, 0], [7, 1, 1], [15, 0, 1], [8, 1, 0], [19, 1, 1], [18, 1, 0], [10, 1, 1], [0, 1, 0]], [[23, 1, 1], [22, 1, 0], [21, 1, 1], [0, 1, 0], [10, 1, 1], [18, 1, 0], [19, 1, 1], [8, 1, 0], [15, 0, 1], [7, 1, 1], [17, 0, 0], [9, 1, 0], [16, 0, 1], [14, 0, 0], [12, 0, 1], [3, 1, 1], [11, 0, 0], [21, 0, 1], [22, 0, 0], [23, 0, 1], [20, 0, 0], [2, 1, 0], [13, 0, 1], [16, 1, 1], [6, 0, 0], [17, 1, 0], [5, 0, 1], [15, 1, 1], [14, 1, 0], [13, 1, 1], [0, 0, 0], [11, 1, 0], [1, 0, 1], [12, 1, 1], [4, 0, 0], [19, 0, 1], [18, 0, 0], [10, 0, 1], [9, 0, 0], [6, 1, 0], [7, 0, 1], [5, 1, 1], [8, 0, 0], [4, 1, 0], [3, 0, 1], [1, 1, 1], [2, 0, 0], [20, 1, 0]], [[23, 1, 1], [22, 1, 0], [0, 1, 0], [21, 1, 1], [10, 1, 1], [18, 1, 0], [19, 1, 1], [8, 1, 0], [15, 0, 1], [7, 1, 1], [17, 0, 0], [9, 1, 0], [16, 0, 1], [14, 0, 0], [12, 0, 1], [3, 1, 1], [21, 0, 1], [11, 0, 0], [22, 0, 0], [23, 0, 1], [20, 0, 0], [2, 1, 0], [13, 0, 1], [16, 1, 1], [6, 0, 0], [17, 1, 0], [5, 0, 1], [15, 1, 1], [14, 1, 0], [13, 1, 1], [11, 1, 0], [0, 0, 0], [1, 0, 1], [12, 1, 1], [4, 0, 0], [19, 0, 1], [18, 0, 0], [10, 0, 1], [9, 0, 0], [6, 1, 0], [7, 0, 1], [5, 1, 1], [8, 0, 0], [4, 1, 0], [3, 0, 1], [1, 1, 1], [2, 0, 0], [20, 1, 0]], [[21, 1, 1], [10, 1, 1], [18, 1, 0], [19, 1, 1], [8, 1, 0], [15, 0, 1], [7, 1, 1], [17, 0, 0], [9, 1, 0], [16, 0, 1], [14, 0, 0], [12, 0, 1], [3, 1, 1], [21, 0, 1], [11, 0, 0], [20, 0, 0], [2, 1, 0], [13, 0, 1], [16, 1, 1], [6, 0, 0], [17, 1, 0], [5, 0, 1], [15, 1, 1], [14, 1, 0], [13, 1, 1], [11, 1, 0], [0, 0, 0], [1, 0, 1], [12, 1, 1], [4, 0, 0], [19, 0, 1], [18, 0, 0], [10, 0, 1], [9, 0, 0], [6, 1, 0], [7, 0, 1], [5, 1, 1], [8, 0, 0], [4, 1, 0], [3, 0, 1], [1, 1, 1], [2, 0, 0], [20, 1, 0], [0, 1, 0]], [[19, 1, 1], [10, 1, 1], [8, 1, 0], [15, 0, 1], [7, 1, 1], [17, 0, 0], [9, 1, 0], [16, 0, 1], [14, 0, 0], [12, 0, 1], [3, 1, 1], [19, 0, 1], [11, 0, 0], [18, 0, 0], [2, 1, 0], [13, 0, 1], [16, 1, 1], [6, 0, 0], [17, 1, 0], [5, 0, 1], [15, 1, 1], [14, 1, 0], [13, 1, 1], [11, 1, 0], [0, 0, 0], [1, 0, 1], [12, 1, 1], [4, 0, 0], [10, 0, 1], [9, 0, 0], [6, 1, 0], [7, 0, 1], [5, 1, 1], [8, 0, 0], [4, 1, 0], [3, 0, 1], [1, 1, 1], [2, 0, 0], [18, 1, 0], [0, 1, 0]], [[19, 1, 1], [8, 1, 0], [10, 1, 1], [15, 0, 1], [7, 1, 1], [17, 0, 0], [9, 1, 0], [16, 0, 1], [14, 0, 0], [12, 0, 1], [3, 1, 1], [19, 0, 1], [11, 0, 0], [18, 0, 0], [2, 1, 0], [13, 0, 1], [16, 1, 1], [6, 0, 0], [17, 1, 0], [5, 0, 1], [15, 1, 1], [14, 1, 0], [13, 1, 1], [11, 1, 0], [0, 0, 0], [1, 0, 1], [12, 1, 1], [10, 0, 1], [4, 0, 0], [9, 0, 0], [6, 1, 0], [7, 0, 1], [5, 1, 1], [4, 1, 0], [8, 0, 0], [3, 0, 1], [1, 1, 1], [2, 0, 0], [18, 1, 0], [0, 1, 0]], [[19, 1, 1], [10, 1, 1], [15, 0, 1], [7, 1, 1], [17, 0, 0], [9, 1, 0], [16, 0, 1], [14, 0, 0], [12, 0, 1], [19, 0, 1], [3, 1, 1], [11, 0, 0], [18, 0, 0], [2, 1, 0], [13, 0, 1], [16, 1, 1], [6, 0, 0], [17, 1, 0], [5, 0, 1], [15, 1, 1], [14, 1, 0], [13, 1, 1], [11, 1, 0], [0, 0, 0], [1, 0, 1], [12, 1, 1], [10, 0, 1], [4, 0, 0], [9, 0, 0], [6, 1, 0], [7, 0, 1], [5, 1, 1], [4, 1, 0], [3, 0, 1], [8, 0, 0], [1, 1, 1], [2, 0, 0], [18, 1, 0], [0, 1, 0], [8, 1, 0]], [[19, 1, 1], [10, 1, 1], [15, 0, 1], [7, 1, 1], [17, 0, 0], [9, 1, 0], [14, 0, 0], [16, 0, 1], [12, 0, 1], [19, 0, 1], [3, 1, 1], [11, 0, 0], [18, 0, 0], [2, 1, 0], [16, 1, 1], [13, 0, 1], [6, 0, 0], [17, 1, 0], [5, 0, 1], [15, 1, 1], [13, 1, 1], [14, 1, 0], [11, 1, 0], [0, 0, 0], [1, 0, 1], [12, 1, 1], [10, 0, 1], [4, 0, 0], [9, 0, 0], [6, 1, 0], [7, 0, 1], [5, 1, 1], [4, 1, 0], [3, 0, 1], [8, 0, 0], [1, 1, 1], [2, 0, 0], [18, 1, 0], [0, 1, 0], [8, 1, 0]], [[19, 1, 1], [10, 1, 1], [15, 0, 1], [7, 1, 1], [17, 0, 0], [9, 1, 0], [14, 0, 0], [16, 0, 1], [12, 0, 1], [19, 0, 1], [3, 1, 1], [11, 0, 0], [18, 0, 0], [2, 1, 0], [16, 1, 1], [13, 0, 1], [6, 0, 0], [17, 1, 0], [5, 0, 1], [15, 1, 1], [13, 1, 1], [14, 1, 0], [11, 1, 0], [1, 0, 1], [0, 0, 0], [12, 1, 1], [10, 0, 1], [4, 0, 0], [9, 0, 0], [6, 1, 0], [7, 0, 1], [5, 1, 1], [4, 1, 0], [3, 0, 1], [1, 1, 1], [8, 0, 0], [2, 0, 0], [18, 1, 0], [8, 1, 0], [0, 1, 0]], [[19, 1, 1], [10, 1, 1], [15, 0, 1], [7, 1, 1], [17, 0, 0], [9, 1, 0], [16, 0, 1], [14, 0, 0], [12, 0, 1], [19, 0, 1], [3, 1, 1], [11, 0, 0], [18, 0, 0], [2, 1, 0], [13, 0, 1], [16, 1, 1], [6, 0, 0], [17, 1, 0], [5, 0, 1], [15, 1, 1], [14, 1, 0], [13, 1, 1], [11, 1, 0], [1, 0, 1], [0, 0, 0], [12, 1, 1], [10, 0, 1], [4, 0, 0], [9, 0, 0], [6, 1, 0], [7, 0, 1], [5, 1, 1], [4, 1, 0], [3, 0, 1], [1, 1, 1], [8, 0, 0], [2, 0, 0], [18, 1, 0], [8, 1, 0], [0, 1, 0]], [[19, 1, 1], [10, 1, 1], [15, 0, 1], [7, 1, 1], [17, 0, 0], [9, 1, 0], [16, 0, 1], [14, 0, 0], [12, 0, 1], [19, 0, 1], [3, 1, 1], [11, 0, 0], [2, 1, 0], [18, 0, 0], [13, 0, 1], [16, 1, 1], [6, 0, 0], [17, 1, 0], [5, 0, 1], [15, 1, 1], [14, 1, 0], [13, 1, 1], [11, 1, 0], [1, 0, 1], [0, 0, 0], [12, 1, 1], [10, 0, 1], [4, 0, 0], [9, 0, 0], [6, 1, 0], [7, 0, 1], [5, 1, 1], [4, 1, 0], [3, 0, 1], [1, 1, 1], [2, 0, 0], [8, 0, 0], [8, 1, 0], [18, 1, 0], [0, 1, 0]], [[18, 1, 1], [9, 1, 1], [14, 0, 1], [7, 1, 1], [16, 0, 0], [8, 1, 0], [15, 0, 1], [13, 0, 0], [11, 0, 1], [18, 0, 1], [3, 1, 1], [10, 0, 0], [2, 1, 0], [17, 0, 0], [12, 0, 1], [15, 1, 1], [6, 0, 0], [16, 1, 0], [5, 0, 1], [14, 1, 1], [13, 1, 0], [12, 1, 1], [10, 1, 0], [1, 0, 1], [0, 0, 0], [11, 1, 1], [9, 0, 1], [4, 0, 0], [8, 0, 0], [6, 1, 0], [7, 0, 1], [5, 1, 1], [4, 1, 0], [3, 0, 1], [1, 1, 1], [2, 0, 0], [17, 1, 0], [0, 1, 0]], [[18, 1, 1], [0, 1, 0], [9, 1, 1], [14, 0, 1], [7, 1, 1], [16, 0, 0], [8, 1, 0], [15, 0, 1], [13, 0, 0], [18, 0, 1], [11, 0, 1], [3, 1, 1], [10, 0, 0], [2, 1, 0], [17, 0, 0], [12, 0, 1], [15, 1, 1], [6, 0, 0], [16, 1, 0], [5, 0, 1], [14, 1, 1], [13, 1, 0], [12, 1, 1], [10, 1, 0], [1, 0, 1], [11, 1, 1], [0, 0, 0], [9, 0, 1], [4, 0, 0], [8, 0, 0], [6, 1, 0], [7, 0, 1], [5, 1, 1], [4, 1, 0], [3, 0, 1], [1, 1, 1], [2, 0, 0], [17, 1, 0]], [[16, 1, 1], [12, 0, 1], [6, 1, 1], [14, 0, 0], [7, 1, 0], [13, 0, 1], [11, 0, 0], [16, 0, 1], [9, 0, 1], [2, 1, 1], [8, 0, 0], [1, 1, 0], [15, 0, 0], [10, 0, 1], [13, 1, 1], [5, 0, 0], [14, 1, 0], [4, 0, 1], [12, 1, 1], [11, 1, 0], [10, 1, 1], [8, 1, 0], [0, 0, 1], [9, 1, 1], [3, 0, 0], [7, 0, 0], [5, 1, 0], [6, 0, 1], [4, 1, 1], [3, 1, 0], [2, 0, 1], [0, 1, 1], [1, 0, 0], [15, 1, 0]], [[16, 1, 1], [6, 1, 1], [14, 0, 0], [7, 1, 0], [13, 0, 1], [16, 0, 1], [11, 0, 0], [9, 0, 1], [2, 1, 1], [8, 0, 0], [1, 1, 0], [15, 0, 0], [10, 0, 1], [13, 1, 1], [5, 0, 0], [14, 1, 0], [4, 0, 1], [11, 1, 0], [12, 1, 1], [10, 1, 1], [8, 1, 0], [0, 0, 1], [9, 1, 1], [3, 0, 0], [7, 0, 0], [5, 1, 0], [6, 0, 1], [4, 1, 1], [3, 1, 0], [2, 0, 1], [0, 1, 1], [1, 0, 0], [15, 1, 0], [12, 0, 1]], [[16, 1, 1], [6, 1, 1], [14, 0, 0], [7, 1, 0], [13, 0, 1], [16, 0, 1], [11, 0, 0], [9, 0, 1], [2, 1, 1], [8, 0, 0], [1, 1, 0], [10, 0, 1], [15, 0, 0], [13, 1, 1], [5, 0, 0], [14, 1, 0], [4, 0, 1], [11, 1, 0], [10, 1, 1], [12, 1, 1], [8, 1, 0], [0, 0, 1], [9, 1, 1], [3, 0, 0], [7, 0, 0], [5, 1, 0], [6, 0, 1], [4, 1, 1], [3, 1, 0], [2, 0, 1], [0, 1, 1], [1, 0, 0], [12, 0, 1], [15, 1, 0]], [[16, 1, 1], [6, 1, 1], [14, 0, 0], [7, 1, 0], [13, 0, 1], [16, 0, 1], [11, 0, 0], [9, 0, 1], [2, 1, 1], [1, 1, 0], [8, 0, 0], [10, 0, 1], [15, 0, 0], [13, 1, 1], [5, 0, 0], [14, 1, 0], [4, 0, 1], [11, 1, 0], [10, 1, 1], [8, 1, 0], [12, 1, 1], [0, 0, 1], [9, 1, 1], [3, 0, 0], [7, 0, 0], [5, 1, 0], [6, 0, 1], [4, 1, 1], [3, 1, 0], [2, 0, 1], [0, 1, 1], [12, 0, 1], [1, 0, 0], [15, 1, 0]], [[14, 1, 1], [6, 1, 1], [12, 0, 0], [7, 1, 0], [11, 0, 1], [14, 0, 1], [9, 0, 0], [8, 0, 1], [2, 1, 1], [1, 1, 0], [13, 0, 0], [11, 1, 1], [5, 0, 0], [12, 1, 0], [4, 0, 1], [9, 1, 0], [10, 1, 1], [0, 0, 1], [8, 1, 1], [3, 0, 0], [7, 0, 0], [5, 1, 0], [6, 0, 1], [4, 1, 1], [3, 1, 0], [2, 0, 1], [0, 1, 1], [10, 0, 1], [1, 0, 0], [13, 1, 0]], [[14, 1, 1], [13, 1, 0], [6, 1, 1], [12, 0, 0], [7, 1, 0], [14, 0, 1], [11, 0, 1], [9, 0, 0], [8, 0, 1], [2, 1, 1], [1, 1, 0], [11, 1, 1], [13, 0, 0], [5, 0, 0], [12, 1, 0], [4, 0, 1], [9, 1, 0], [10, 1, 1], [0, 0, 1], [8, 1, 1], [3, 0, 0], [7, 0, 0], [5, 1, 0], [6, 0, 1], [4, 1, 1], [3, 1, 0], [2, 0, 1], [0, 1, 1], [10, 0, 1], [1, 0, 0]], [[14, 1, 1], [6, 1, 1], [13, 1, 0], [12, 0, 0], [7, 1, 0], [14, 0, 1], [11, 0, 1], [9, 0, 0], [8, 0, 1], [2, 1, 1], [1, 1, 0], [11, 1, 1], [5, 0, 0], [13, 0, 0], [12, 1, 0], [4, 0, 1], [9, 1, 0], [10, 1, 1], [0, 0, 1], [8, 1, 1], [3, 0, 0], [7, 0, 0], [6, 0, 1], [5, 1, 0], [4, 1, 1], [3, 1, 0], [2, 0, 1], [0, 1, 1], [10, 0, 1], [1, 0, 0]], [[14, 1, 1], [13, 1, 0], [12, 0, 0], [14, 0, 1], [7, 1, 0], [11, 0, 1], [9, 0, 0], [8, 0, 1], [2, 1, 1], [1, 1, 0], [11, 1, 1], [5, 0, 0], [13, 0, 0], [12, 1, 0], [4, 0, 1], [9, 1, 0], [10, 1, 1], [0, 0, 1], [8, 1, 1], [3, 0, 0], [6, 0, 1], [7, 0, 0], [5, 1, 0], [4, 1, 1], [3, 1, 0], [2, 0, 1], [0, 1, 1], [10, 0, 1], [1, 0, 0], [6, 1, 1]], [[14, 1, 1], [14, 0, 1], [12, 0, 0], [7, 1, 0], [11, 0, 1], [9, 0, 0], [8, 0, 1], [2, 1, 1], [1, 1, 0], [11, 1, 1], [5, 0, 0], [12, 1, 0], [13, 0, 0], [4, 0, 1], [9, 1, 0], [10, 1, 1], [0, 0, 1], [8, 1, 1], [3, 0, 0], [6, 0, 1], [7, 0, 0], [5, 1, 0], [4, 1, 1], [3, 1, 0], [2, 0, 1], [0, 1, 1], [10, 0, 1], [1, 0, 0], [6, 1, 1], [13, 1, 0]], [[13, 1, 0], [6, 1, 1], [1, 0, 0], [10, 0, 1], [0, 1, 1], [2, 0, 1], [3, 1, 0], [4, 1, 1], [5, 1, 0], [7, 0, 0], [6, 0, 1], [3, 0, 0], [8, 1, 1], [0, 0, 1], [10, 1, 1], [9, 1, 0], [4, 0, 1], [13, 0, 0], [12, 1, 0], [5, 0, 0], [11, 1, 1], [1, 1, 0], [2, 1, 1], [8, 0, 1], [9, 0, 0], [11, 0, 1], [7, 1, 0], [12, 0, 0]], [[15, 1, 1], [14, 1, 0], [12, 0, 0], [7, 1, 0], [11, 0, 1], [9, 0, 0], [8, 0, 1], [2, 1, 1], [1, 1, 0], [11, 1, 1], [5, 0, 0], [12, 1, 0], [14, 0, 0], [15, 0, 1], [13, 0, 0], [4, 0, 1], [9, 1, 0], [10, 1, 1], [0, 0, 1], [8, 1, 1], [3, 0, 0], [6, 0, 1], [7, 0, 0], [5, 1, 0], [4, 1, 1], [3, 1, 0], [2, 0, 1], [0, 1, 1], [10, 0, 1], [1, 0, 0], [6, 1, 1], [13, 1, 0]], [[17, 1, 1], [16, 1, 0], [5, 1, 0], [7, 0, 0], [6, 0, 1], [3, 0, 0], [8, 1, 1], [0, 0, 1], [10, 1, 1], [9, 1, 0], [4, 0, 1], [13, 0, 0], [15, 0, 1], [14, 0, 0], [12, 1, 0], [5, 0, 0], [11, 1, 1], [1, 1, 0], [2, 1, 1], [8, 0, 1], [9, 0, 0], [11, 0, 1], [7, 1, 0], [12, 0, 0], [14, 1, 0], [15, 1, 1], [16, 0, 0], [17, 0, 1], [13, 1, 0], [6, 1, 1], [1, 0, 0], [10, 0, 1], [0, 1, 1], [2, 0, 1], [3, 1, 0], [4, 1, 1]], [[17, 1, 1], [4, 1, 1], [16, 1, 0], [5, 1, 0], [7, 0, 0], [6, 0, 1], [3, 0, 0], [8, 1, 1], [0, 0, 1], [10, 1, 1], [9, 1, 0], [13, 0, 0], [4, 0, 1], [15, 0, 1], [14, 0, 0], [12, 1, 0], [5, 0, 0], [11, 1, 1], [1, 1, 0], [2, 1, 1], [8, 0, 1], [9, 0, 0], [11, 0, 1], [7, 1, 0], [12, 0, 0], [14, 1, 0], [15, 1, 1], [16, 0, 0], [13, 1, 0], [17, 0, 1], [6, 1, 1], [1, 0, 0], [10, 0, 1], [0, 1, 1], [2, 0, 1], [3, 1, 0]], [[15, 1, 0], [5, 0, 0], [11, 1, 1], [1, 1, 0], [2, 1, 1], [8, 0, 1], [9, 0, 0], [11, 0, 1], [7, 1, 0], [15, 0, 0], [13, 0, 0], [12, 1, 0], [14, 0, 1], [6, 1, 1], [1, 0, 0], [10, 0, 1], [0, 1, 1], [2, 0, 1], [3, 1, 0], [14, 1, 1], [4, 1, 1], [13, 1, 0], [5, 1, 0], [7, 0, 0], [6, 0, 1], [3, 0, 0], [8, 1, 1], [0, 0, 1], [10, 1, 1], [9, 1, 0], [12, 0, 0], [4, 0, 1]], [[15, 1, 0], [11, 1, 1], [1, 1, 0], [2, 1, 1], [8, 0, 1], [9, 0, 0], [11, 0, 1], [7, 1, 0], [13, 0, 0], [15, 0, 0], [12, 1, 0], [14, 0, 1], [6, 1, 1], [1, 0, 0], [10, 0, 1], [0, 1, 1], [2, 0, 1], [3, 1, 0], [14, 1, 1], [4, 1, 1], [5, 1, 0], [13, 1, 0], [7, 0, 0], [6, 0, 1], [3, 0, 0], [8, 1, 1], [0, 0, 1], [10, 1, 1], [9, 1, 0], [12, 0, 0], [4, 0, 1], [5, 0, 0]], [[13, 1, 0], [9, 1, 1], [1, 1, 0], [2, 1, 1], [6, 0, 1], [7, 0, 0], [9, 0, 1], [5, 1, 0], [11, 0, 0], [13, 0, 0], [10, 1, 0], [12, 0, 1], [4, 1, 1], [1, 0, 0], [8, 0, 1], [0, 1, 1], [2, 0, 1], [3, 1, 0], [12, 1, 1], [11, 1, 0], [5, 0, 0], [4, 0, 1], [3, 0, 0], [6, 1, 1], [0, 0, 1], [8, 1, 1], [7, 1, 0], [10, 0, 0]], [[13, 1, 0], [9, 1, 1], [1, 1, 0], [2, 1, 1], [6, 0, 1], [7, 0, 0], [9, 0, 1], [5, 1, 0], [11, 0, 0], [13, 0, 0], [10, 1, 0], [4, 1, 1], [12, 0, 1], [1, 0, 0], [8, 0, 1], [0, 1, 1], [2, 0, 1], [12, 1, 1], [3, 1, 0], [11, 1, 0], [5, 0, 0], [3, 0, 0], [4, 0, 1], [6, 1, 1], [0, 0, 1], [8, 1, 1], [7, 1, 0], [10, 0, 0]], [[13, 1, 0], [9, 1, 1], [2, 1, 1], [1, 1, 0], [6, 0, 1], [7, 0, 0], [9, 0, 1], [5, 1, 0], [11, 0, 0], [13, 0, 0], [10, 1, 0], [4, 1, 1], [1, 0, 0], [12, 0, 1], [8, 0, 1], [0, 1, 1], [12, 1, 1], [2, 0, 1], [3, 1, 0], [11, 1, 0], [5, 0, 0], [3, 0, 0], [4, 0, 1], [6, 1, 1], [0, 0, 1], [8, 1, 1], [7, 1, 0], [10, 0, 0]], [[13, 1, 0], [9, 1, 1], [2, 1, 1], [1, 1, 0], [6, 0, 1], [7, 0, 0], [9, 0, 1], [11, 0, 0], [5, 1, 0], [13, 0, 0], [10, 1, 0], [4, 1, 1], [1, 0, 0], [12, 0, 1], [8, 0, 1], [0, 1, 1], [12, 1, 1], [2, 0, 1], [11, 1, 0], [3, 1, 0], [3, 0, 0], [5, 0, 0], [4, 0, 1], [6, 1, 1], [0, 0, 1], [8, 1, 1], [7, 1, 0], [10, 0, 0]], [[12, 1, 0], [8, 1, 1], [2, 1, 1], [1, 1, 0], [5, 0, 1], [6, 0, 0], [8, 0, 1], [10, 0, 0], [4, 1, 0], [12, 0, 0], [9, 1, 0], [3, 1, 1], [1, 0, 0], [11, 0, 1], [7, 0, 1], [0, 1, 1], [11, 1, 1], [2, 0, 1], [10, 1, 0], [4, 0, 0], [3, 0, 1], [5, 1, 1], [0, 0, 1], [7, 1, 1], [6, 1, 0], [9, 0, 0]], [[12, 1, 0], [8, 1, 1], [2, 1, 1], [1, 1, 0], [5, 0, 1], [6, 0, 0], [8, 0, 1], [10, 0, 0], [4, 1, 0], [12, 0, 0], [9, 1, 0], [3, 1, 1], [1, 0, 0], [7, 0, 1], [11, 0, 1], [11, 1, 1], [0, 1, 1], [2, 0, 1], [10, 1, 0], [4, 0, 0], [3, 0, 1], [5, 1, 1], [7, 1, 1], [0, 0, 1], [6, 1, 0], [9, 0, 0]], [[11, 1, 0], [8, 1, 1], [2, 1, 1], [1, 1, 0], [5, 0, 1], [6, 0, 0], [8, 0, 1], [10, 0, 0], [4, 1, 0], [11, 0, 0], [9, 1, 0], [3, 1, 1], [1, 0, 0], [7, 0, 1], [0, 1, 1], [2, 0, 1], [10, 1, 0], [4, 0, 0], [3, 0, 1], [5, 1, 1], [7, 1, 1], [0, 0, 1], [6, 1, 0], [9, 0, 0]], [[11, 1, 0], [2, 1, 1], [8, 1, 1], [1, 1, 0], [5, 0, 1], [6, 0, 0], [10, 0, 0], [8, 0, 1], [4, 1, 0], [11, 0, 0], [9, 1, 0], [3, 1, 1], [1, 0, 0], [7, 0, 1], [0, 1, 1], [10, 1, 0], [2, 0, 1], [4, 0, 0], [3, 0, 1], [5, 1, 1], [7, 1, 1], [0, 0, 1], [6, 1, 0], [9, 0, 0]], [[11, 1, 0], [2, 1, 1], [8, 1, 1], [5, 0, 1], [1, 1, 0], [6, 0, 0], [10, 0, 0], [8, 0, 1], [4, 1, 0], [11, 0, 0], [9, 1, 0], [3, 1, 1], [7, 0, 1], [1, 0, 0], [0, 1, 1], [10, 1, 0], [2, 0, 1], [4, 0, 0], [3, 0, 1], [7, 1, 1], [5, 1, 1], [0, 0, 1], [6, 1, 0], [9, 0, 0]], [[11, 1, 0], [8, 1, 1], [2, 1, 1], [5, 0, 1], [1, 1, 0], [6, 0, 0], [10, 0, 0], [4, 1, 0], [8, 0, 1], [11, 0, 0], [9, 1, 0], [3, 1, 1], [7, 0, 1], [1, 0, 0], [0, 1, 1], [10, 1, 0], [4, 0, 0], [2, 0, 1], [3, 0, 1], [7, 1, 1], [5, 1, 1], [0, 0, 1], [6, 1, 0], [9, 0, 0]], [[9, 1, 0], [4, 0, 0], [2, 0, 1], [3, 0, 1], [7, 1, 1], [5, 1, 1], [0, 0, 1], [6, 1, 0], [8, 0, 0], [2, 1, 1], [5, 0, 1], [1, 1, 0], [6, 0, 0], [9, 0, 0], [4, 1, 0], [8, 1, 0], [3, 1, 1], [7, 0, 1], [1, 0, 0], [0, 1, 1]], [[9, 1, 0], [4, 0, 0], [2, 0, 1], [3, 0, 1], [5, 1, 1], [7, 1, 1], [0, 0, 1], [6, 1, 0], [8, 0, 0], [2, 1, 1], [1, 1, 0], [5, 0, 1], [6, 0, 0], [9, 0, 0], [4, 1, 0], [8, 1, 0], [3, 1, 1], [1, 0, 0], [7, 0, 1], [0, 1, 1]], [[9, 1, 0], [2, 0, 1], [4, 0, 0], [3, 0, 1], [5, 1, 1], [7, 1, 1], [0, 0, 1], [6, 1, 0], [2, 1, 1], [8, 0, 0], [1, 1, 0], [5, 0, 1], [6, 0, 0], [9, 0, 0], [8, 1, 0], [4, 1, 0], [3, 1, 1], [1, 0, 0], [7, 0, 1], [0, 1, 1]], [[7, 1, 0], [2, 0, 1], [3, 1, 1], [5, 1, 1], [0, 0, 1], [4, 1, 0], [2, 1, 1], [6, 0, 0], [1, 1, 0], [3, 0, 1], [4, 0, 0], [7, 0, 0], [6, 1, 0], [1, 0, 0], [5, 0, 1], [0, 1, 1]], [[7, 1, 0], [3, 1, 1], [2, 0, 1], [5, 1, 1], [0, 0, 1], [2, 1, 1], [4, 1, 0], [6, 0, 0], [1, 1, 0], [4, 0, 0], [3, 0, 1], [7, 0, 0], [6, 1, 0], [1, 0, 0], [5, 0, 1], [0, 1, 1]], [[5, 1, 0], [1, 0, 0], [4, 0, 1], [0, 1, 1], [2, 0, 1], [4, 1, 1], [0, 0, 1], [2, 1, 1], [3, 1, 0], [5, 0, 0], [1, 1, 0], [3, 0, 0]]]}

==> anc/stage2.py <==
"""Stage 2: Gauss-word realizability, signs, knot identification."""
import json, sys, itertools, warnings
warnings.filterwarnings("ignore")


def interlace(word):
    pos = {}
    for p, (x, ov) in enumerate(word):
        pos.setdefault(x, []).append(p)
    L = sorted(pos)
    adj = {x: set() for x in L}
    for x in L:
        a, b = pos[x]
        for y in L:
            if y == x:
                continue
            c, d = pos[y]
            if (a < c < b) != (a < d < b):
                adj[x].add(y)
    return adj


def rosenstiehl(word):
    adj = interlace(word)
    V = list(adj)
    for v in V:
        if len(adj[v]) % 2:
            return False
    even_edges = []
    for u, v in itertools.combinations(V, 2):
        cn = len(adj[u] & adj[v])
        if v not in adj[u]:
            if cn % 2:
                return False
        elif cn % 2 == 0:
            even_edges.append((u, v))
    # even edges must form a cut: 2-colour so that an edge of G is bichromatic iff it is even
    ev = set(even_edges) | set((v, u) for u, v in even_edges)
    col = {}
    for s in V:
        if s in col:
            continue
        col[s] = 0; st = [s]
        while st:
            u = st.pop()
            for w in adj[u]:
                want = col[u] ^ (1 if (u, w) in ev else 0)
                if w in col:
                    if col[w] != want:
                        return False
                else:
                    col[w] = want; st.append(w)
    return True


def pd_from(word, signs):
    m = len(word)
    po, pu = {}, {}
    for p, (x, ov) in enumerate(word):
        (po if ov else pu)[x] = p
    PD = []
    for x in sorted(po):
        a = (pu[x] - 1) % m; c = pu[x]; bi = (po[x] - 1) % m; bo = po[x]
        PD.append([a, bi, c, bo] if signs[x] else [a, bo, c, bi])
    return PD


def faces(PD):
    occ = {}
    for X, t in enumerate(PD):
        for i, e in enumerate(t):
            occ.setdefault(e, []).append((X, i))
    seen = set(); F = 0
    for X in range(len(PD)):
        for i in range(4):
            if (X, i) in seen:
                continue
            F += 1; cur = (X, i)
            while cur not in seen:
                seen.add(cur)
                e = PD[cur[0]][cur[1]]
                o = [q for q in occ[e] if q != cur][0]
                cur = (o[0], (o[1] + 1) % 4)
    return F


def planar_signs(word):
    N = len(word) // 2
    letters = sorted(set(x for x, _ in word))
    res = []
    for bits in itertools.product((0, 1), repeat=N - 1):
        signs = dict(zip(letters, (1,) + bits))
        PD = pd_from(word, signs)
        if faces(PD) == N + 2:
            res.append(PD)
    return res


if __name__ == '__main__':
    import snappy, spherogram
    target = sys.argv[1]; want = int(sys.argv[2]); files = sys.argv[3:]
    T = snappy.Manifold(target)
    found = []
    nreal = 0
    for f in files:
        for d, w in json.load(open(f)):
            if d != want:
                continue
            word = [(x, ov) for x, ov in w]
            if not rosenstiehl(word):
                continue
            nreal += 1
            for PD in planar_signs(word):
                try:
                    M = spherogram.Link(PD).exterior()
                    ok = M.is_isometric_to(T) if T.solution_type().startswith('all') else None
                    if ok is None:
                        # non-hyperbolic target: compare groups via homology of covers + knot Floer
                        L = spherogram.Link(PD); L.simplify('global')
                        h = L.knot_floer_homology()
                        hT = spherogram.Link(target).knot_floer_homology()
                        ok = (not M.solution_type().startswith('all') and h['total_rank'] == hT['total_rank']
                              and h['seifert_genus'] == hT['seifert_genus'] and abs(h['tau']) == abs(hT['tau']))
                except Exception:
                    ok = False
                if ok:
                    found.append(PD); print('FOUND', target, PD, flush=True)
                    json.dump(found, open('found_%s.json' % target, 'w'))
                    break
            if found:
                break
        if found:
            break
    print(target, 'realizable words', nreal, 'found', len(found))


==> anc/torus_T2q/T2_family_certificates.json <==
{"T(2,3)": {"crossings": 3, "gauss": [1, -2, 3, -1, 2, -3], "writhe": [1, 1, 1], "cuts": [1, 3, 5]}, "T(2,5)": {"crossings": 9, "gauss": [-1, 2, -3, -4, -5, 6, -7, 8, -6, 9, -2, 3, -9, 1, 4, 7, -8, 5], "writhe": [-1, 1, 1, 1, -1, 1, 1, 1, 1], "cuts": [1, 8, 12]}, "T(2,7)": {"crossings": 17, "gauss": [-1, -2, 3, -4, -5, -6, -7, -8, 9, -10, -11, -12, 13, -14, 15, -13, 16, -9, 17, -3, 4, -17, 2, 5, 10, -16, 8, 1, 6, 11, 14, -15, 12, 7], "writhe": [-1, -1, 1, 1, 1, 1, -1, -1, 1, 1, 1, -1, 1, 1, 1, 1, 1], "cuts": [1, 15, 21]}, "T(2,9)": {"crossings": 27, "gauss": [-1, -2, -3, 4, -5, -6, -7, -8, -9, -10, -11, 12, -13, -14, -15, -16, -17, 18, -19, -20, -21, 22, -23, 24, -22, 25, -18, 26, -12, 27, -4, 5, -27, 3, 6, 13, -26, 11, 2, 7, 14, 19, -25, 17, 10, 1, 8, 15, 20, 23, -24, 21, 16, 9], "writhe": [-1, -1, -1, 1, 1, 1, 1, 1, -1, -1, -1, 1, 1, 1, 1, -1, -1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 1], "cuts": [1, 24, 32]}, "T(2,11)": {"crossings": 39, "gauss": [-1, -2, -3, -4, 5, -6, -7, -8, -9, -10, -11, -12, -13, -14, 15, -16, -17, -18, -19, -20, -21, -22, 23, -24, -25, -26, -27, -28, 29, -30, -31, -32, 33, -34, 35, -33, 36, -29, 37, -23, 38, -15, 39, -5, 6, -39, 4, 7, 16, -38, 14, 3, 8, 17, 24, -37, 22, 13, 2, 9, 18, 25, 30, -36, 28, 21, 12, 1, 10, 19, 26, 31, 34, -35, 32, 27, 20, 11], "writhe": [-1, -1, -1, -1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, 1, 1, 1, 1, 1, -1, -1, -1, 1, 1, 1, 1, -1, -1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 1, 1], "cuts": [1, 35, 45]}, "T(2,13)": {"crossings": 53, "gauss": [-1, -2, -3, -4, -5, 6, -7, -8, -9, -10, -11, -12, -13, -14, -15, -16, -17, 18, -19, -20, -21, -22, -23, -24, -25, -26, -27, 28, -29, -30, -31, -32, -33, -34, -35, 36, -37, -38, -39, -40, -41, 42, -43, -44, -45, 46, -47, 48, -46, 49, -42, 50, -36, 51, -28, 52, -18, 53, -6, 7, -53, 5, 8, 19, -52, 17, 4, 9, 20, 29, -51, 27, 16, 3, 10, 21, 30, 37, -50, 35, 26, 15, 2, 11, 22, 31, 38, 43, -49, 41, 34, 25, 14, 1, 12, 23, 32, 39, 44, 47, -48, 45, 40, 33, 24, 13], "writhe": [-1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, 1, 1, 1, 1, 1, -1, -1, -1, 1, 1, 1, 1, -1, -1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 1, 1, 1], "cuts": [1, 48, 60]}, "T(2,15)": {"crossings": 69, "gauss": [-1, -2, -3, -4, -5, -6, 7, -8, -9, -10, -11, -12, -13, -14, -15, -16, -17, -18, -19, -20, 21, -22, -23, -24, -25, -26, -27, -28, -29, -30, -31, -32, 33, -34, -35, -36, -37, -38, -39, -40, -41, -42, 43, -44, -45, -46, -47, -48, -49, -50, 51, -52, -53, -54, -55, -56, 57, -58, -59, -60, 61, -62, 63, -61, 64, -57, 65, -51, 66, -43, 67, -33, 68, -21, 69, -7, 8, -69, 6, 9, 22, -68, 20, 5, 10, 23, 34, -67, 32, 19, 4, 11, 24, 35, 44, -66, 42, 31, 18, 3, 12, 25, 36, 45, 52, -65, 50, 41, 30, 17, 2, 13, 26, 37, 46, 53, 58, -64, 56, 49, 40, 29, 16, 1, 14, 27, 38, 47, 54, 59, 62, -63, 60, 55, 48, 39, 28, 15], "writhe": [-1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, 1, 1, 1, 1, 1, -1, -1, -1, 1, 1, 1, 1, -1, -1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1], "cuts": [1, 63, 77]}, "T(2,17)": {"crossings": 87, "gauss": [-1, -2, -3, -4, -5, -6, -7, 8, -9, -10, -11, -12, -13, -14, -15, -16, -17, -18, -19, -20, -21, -22, -23, 24, -25, -26, -27, -28, -29, -30, -31, -32, -33, -34, -35, -36, -37, 38, -39, -40, -41, -42, -43, -44, -45, -46, -47, -48, -49, 50, -51, -52, -53, -54, -55, -56, -57, -58, -59, 60, -61, -62, -63, -64, -65, -66, -67, 68, -69, -70, -71, -72, -73, 74, -75, -76, -77, 78, -79, 80, -78, 81, -74, 82, -68, 83, -60, 84, -50, 85, -38, 86, -24, 87, -8, 9, -87, 7, 10, 25, -86, 23, 6, 11, 26, 39, -85, 37, 22, 5, 12, 27, 40, 51, -84, 49, 36, 21, 4, 13, 28, 41, 52, 61, -83, 59, 48, 35, 20, 3, 14, 29, 42, 53, 62, 69, -82, 67, 58, 47, 34, 19, 2, 15, 30, 43, 54, 63, 70, 75, -81, 73, 66, 57, 46, 33, 18, 1, 16, 31, 44, 55, 64, 71, 76, 79, -80, 77, 72, 65, 56, 45, 32, 17], "writhe": [-1, -1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, 1, 1, 1, 1, 1, -1, -1, -1, 1, 1, 1, 1, -1, -1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1], "cuts": [1, 80, 96]}, "T(2,19)": {"crossings": 107, "gauss": [-1, -2, -3, -4, -5, -6, -7, -8, 9, -10, -11, -12, -13, -14, -15, -16, -17, -18, -19, -20, -21, -22, -23, -24, -25, -26, 27, -28, -29, -30, -31, -32, -33, -34, -35, -36, -37, -38, -39, -40, -41, -42, 43, -44, -45, -46, -47, -48, -49, -50, -51, -52, -53, -54, -55, -56, 57, -58, -59, -60, -61, -62, -63, -64, -65, -66, -67, -68, 69, -70, -71, -72, -73, -74, -75, -76, -77, -78, 79, -80, -81, -82, -83, -84, -85, -86, 87, -88, -89, -90, -91, -92, 93, -94, -95, -96, 97, -98, 99, -97, 100, -93, 101, -87, 102, -79, 103, -69, 104, -57, 105, -43, 106, -27, 107, -9, 10, -107, 8, 11, 28, -106, 26, 7, 12, 29, 44, -105, 42, 25, 6, 13, 30, 45, 58, -104, 56, 41, 24, 5, 14, 31, 46, 59, 70, -103, 68, 55, 40, 23, 4, 15, 32, 47, 60, 71, 80, -102, 78, 67, 54, 39, 22, 3, 16, 33, 48, 61, 72, 81, 88, -101, 86, 77, 66, 53, 38, 21, 2, 17, 34, 49, 62, 73, 82, 89, 94, -100, 92, 85, 76, 65, 52, 37, 20, 1, 18, 35, 50, 63, 74, 83, 90, 95, 98, -99, 96, 91, 84, 75, 64, 51, 36, 19], "writhe": [-1, -1, -1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, 1, 1, 1, 1, 1, -1, -1, -1, 1, 1, 1, 1, -1, -1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1], "cuts": [1, 99, 117]}, "T(2,21)": {"crossings": 129, "gauss": [-1, -2, -3, -4, -5, -6, -7, -8, -9, 10, -11, -12, -13, -14, -15, -16, -17, -18, -19, -20, -21, -22, -23, -24, -25, -26, -27, -28, -29, 30, -31, -32, -33, -34, -35, -36, -37, -38, -39, -40, -41, -42, -43, -44, -45, -46, -47, 48, -49, -50, -51, -52, -53, -54, -55, -56, -57, -58, -59, -60, -61, -62, -63, 64, -65, -66, -67, -68, -69, -70, -71, -72, -73, -74, -75, -76, -77, 78, -79, -80, -81, -82, -83, -84, -85, -86, -87, -88, -89, 90, -91, -92, -93, -94, -95, -96, -97, -98, -99, 100, -101, -102, -103, -104, -105, -106, -107, 108, -109, -110, -111, -112, -113, 114, -115, -116, -117, 118, -119, 120, -118, 121, -114, 122, -108, 123, -100, 124, -90, 125, -78, 126, -64, 127, -48, 128, -30, 129, -10, 11, -129, 9, 12, 31, -128, 29, 8, 13, 32, 49, -127, 47, 28, 7, 14, 33, 50, 65, -126, 63, 46, 27, 6, 15, 34, 51, 66, 79, -125, 77, 62, 45, 26, 5, 16, 35, 52, 67, 80, 91, -124, 89, 76, 61, 44, 25, 4, 17, 36, 53, 68, 81, 92, 101, -123, 99, 88, 75, 60, 43, 24, 3, 18, 37, 54, 69, 82, 93, 102, 109, -122, 107, 98, 87, 74, 59, 42, 23, 2, 19, 38, 55, 70, 83, 94, 103, 110, 115, -121, 113, 106, 97, 86, 73, 58, 41, 22, 1, 20, 39, 56, 71, 84, 95, 104, 111, 116, 119, -120, 117, 112, 105, 96, 85, 72, 57, 40, 21], "writhe": [-1, -1, -1, -1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, 1, 1, 1, 1, 1, -1, -1, -1, 1, 1, 1, 1, -1, -1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1], "cuts": [1, 120, 140]}, "T(2,23)": {"crossings": 153, "gauss": [-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, 11, -12, -13, -14, -15, -16, -17, -18, -19, -20, -21, -22, -23, -24, -25, -26, -27, -28, -29, -30, -31, -32, 33, -34, -35, -36, -37, -38, -39, -40, -41, -42, -43, -44, -45, -46, -47, -48, -49, -50, -51, -52, 53, -54, -55, -56, -57, -58, -59, -60, -61, -62, -63, -64, -65, -66, -67, -68, -69, -70, 71, -72, -73, -74, -75, -76, -77, -78, -79, -80, -81, -82, -83, -84, -85, -86, 87, -88, -89, -90, -91, -92, -93, -94, -95, -96, -97, -98, -99, -100, 101, -102, -103, -104, -105, -106, -107, -108, -109, -110, -111, -112, 113, -114, -115, -116, -117, -118, -119, -120, -121, -122, 123, -124, -125, -126, -127, -128, -129, -130, 131, -132, -133, -134, -135, -136, 137, -138, -139, -140, 141, -142, 143, -141, 144, -137, 145, -131, 146, -123, 147, -113, 148, -101, 149, -87, 150, -71, 151, -53, 152, -33, 153, -11, 12, -153, 10, 13, 34, -152, 32, 9, 14, 35, 54, -151, 52, 31, 8, 15, 36, 55, 72, -150, 70, 51, 30, 7, 16, 37, 56, 73, 88, -149, 86, 69, 50, 29, 6, 17, 38, 57, 74, 89, 102, -148, 100, 85, 68, 49, 28, 5, 18, 39, 58, 75, 90, 103, 114, -147, 112, 99, 84, 67, 48, 27, 4, 19, 40, 59, 76, 91, 104, 115, 124, -146, 122, 111, 98, 83, 66, 47, 26, 3, 20, 41, 60, 77, 92, 105, 116, 125, 132, -145, 130, 121, 110, 97, 82, 65, 46, 25, 2, 21, 42, 61, 78, 93, 106, 117, 126, 133, 138, -144, 136, 129, 120, 109, 96, 81, 64, 45, 24, 1, 22, 43, 62, 79, 94, 107, 118, 127, 134, 139, 142, -143, 140, 135, 128, 119, 108, 95, 80, 63, 44, 23], "writhe": [-1, -1, -1, -1, -1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, 1, 1, 1, 1, 1, -1, -1, -1, 1, 1, 1, 1, -1, -1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1], "cuts": [1, 143, 165]}, "T(2,25)": {"crossings": 179, "gauss": [-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, 12, -13, -14, -15, -16, -17, -18, -19, -20, -21, -22, -23, -24, -25, -26, -27, -28, -29, -30, -31, -32, -33, -34, -35, 36, -37, -38, -39, -40, -41, -42, -43, -44, -45, -46, -47, -48, -49, -50, -51, -52, -53, -54, -55, -56, -57, 58, -59, -60, -61, -62, -63, -64, -65, -66, -67, -68, -69, -70, -71, -72, -73, -74, -75, -76, -77, 78, -79, -80, -81, -82, -83, -84, -85, -86, -87, -88, -89, -90, -91, -92, -93, -94, -95, 96, -97, -98, -99, -100, -101, -102, -103, -104, -105, -106, -107, -108, -109, -110, -111, 112, -113, -114, -115, -116, -117, -118, -119, -120, -121, -122, -123, -124, -125, 126, -127, -128, -129, -130, -131, -132, -133, -134, -135, -136, -137, 138, -139, -140, -141, -142, -143, -144, -145, -146, -147, 148, -149, -150, -151, -152, -153, -154, -155, 156, -157, -158, -159, -160, -161, 162, -163, -164, -165, 166, -167, 168, -166, 169, -162, 170, -156, 171, -148, 172, -138, 173, -126, 174, -112, 175, -96, 176, -78, 177, -58, 178, -36, 179, -12, 13, -179, 11, 14, 37, -178, 35, 10, 15, 38, 59, -177, 57, 34, 9, 16, 39, 60, 79, -176, 77, 56, 33, 8, 17, 40, 61, 80, 97, -175, 95, 76, 55, 32, 7, 18, 41, 62, 81, 98, 113, -174, 111, 94, 75, 54, 31, 6, 19, 42, 63, 82, 99, 114, 127, -173, 125, 110, 93, 74, 53, 30, 5, 20, 43, 64, 83, 100, 115, 128, 139, -172, 137, 124, 109, 92, 73, 52, 29, 4, 21, 44, 65, 84, 101, 116, 129, 140, 149, -171, 147, 136, 123, 108, 91, 72, 51, 28, 3, 22, 45, 66, 85, 102, 117, 130, 141, 150, 157, -170, 155, 146, 135, 122, 107, 90, 71, 50, 27, 2, 23, 46, 67, 86, 103, 118, 131, 142, 151, 158, 163, -169, 161, 154, 145, 134, 121, 106, 89, 70, 49, 26, 1, 24, 47, 68, 87, 104, 119, 132, 143, 152, 159, 164, 167, -168, 165, 160, 153, 144, 133, 120, 105, 88, 69, 48, 25], "writhe": [-1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, 1, 1, 1, 1, 1, -1, -1, -1, 1, 1, 1, 1, -1, -1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1], "cuts": [1, 168, 192]}, "T(2,27)": {"crossings": 207, "gauss": [-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, 13, -14, -15, -16, -17, -18, -19, -20, -21, -22, -23, -24, -25, -26, -27, -28, -29, -30, -31, -32, -33, -34, -35, -36, -37, -38, 39, -40, -41, -42, -43, -44, -45, -46, -47, -48, -49, -50, -51, -52, -53, -54, -55, -56, -57, -58, -59, -60, -61, -62, 63, -64, -65, -66, -67, -68, -69, -70, -71, -72, -73, -74, -75, -76, -77, -78, -79, -80, -81, -82, -83, -84, 85, -86, -87, -88, -89, -90, -91, -92, -93, -94, -95, -96, -97, -98, -99, -100, -101, -102, -103, -104, 105, -106, -107, -108, -109, -110, -111, -112, -113, -114, -115, -116, -117, -118, -119, -120, -121, -122, 123, -124, -125, -126, -127, -128, -129, -130, -131, -132, -133, -134, -135, -136, -137, -138, 139, -140, -141, -142, -143, -144, -145, -146, -147, -148, -149, -150, -151, -152, 153, -154, -155, -156, -157, -158, -159, -160, -161, -162, -163, -164, 165, -166, -167, -168, -169, -170, -171, -172, -173, -174, 175, -176, -177, -178, -179, -180, -181, -182, 183, -184, -185, -186, -187, -188, 189, -190, -191, -192, 193, -194, 195, -193, 196, -189, 197, -183, 198, -175, 199, -165, 200, -153, 201, -139, 202, -123, 203, -105, 204, -85, 205, -63, 206, -39, 207, -13, 14, -207, 12, 15, 40, -206, 38, 11, 16, 41, 64, -205, 62, 37, 10, 17, 42, 65, 86, -204, 84, 61, 36, 9, 18, 43, 66, 87, 106, -203, 104, 83, 60, 35, 8, 19, 44, 67, 88, 107, 124, -202, 122, 103, 82, 59, 34, 7, 20, 45, 68, 89, 108, 125, 140, -201, 138, 121, 102, 81, 58, 33, 6, 21, 46, 69, 90, 109, 126, 141, 154, -200, 152, 137, 120, 101, 80, 57, 32, 5, 22, 47, 70, 91, 110, 127, 142, 155, 166, -199, 164, 151, 136, 119, 100, 79, 56, 31, 4, 23, 48, 71, 92, 111, 128, 143, 156, 167, 176, -198, 174, 163, 150, 135, 118, 99, 78, 55, 30, 3, 24, 49, 72, 93, 112, 129, 144, 157, 168, 177, 184, -197, 182, 173, 162, 149, 134, 117, 98, 77, 54, 29, 2, 25, 50, 73, 94, 113, 130, 145, 158, 169, 178, 185, 190, -196, 188, 181, 172, 161, 148, 133, 116, 97, 76, 53, 28, 1, 26, 51, 74, 95, 114, 131, 146, 159, 170, 179, 186, 191, 194, -195, 192, 187, 180, 171, 160, 147, 132, 115, 96, 75, 52, 27], "writhe": [-1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, 1, 1, 1, 1, 1, -1, -1, -1, 1, 1, 1, 1, -1, -1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1], "cuts": [1, 195, 221]}, "T(2,29)": {"crossings": 237, "gauss": [-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13, 14, -15, -16, -17, -18, -19, -20, -21, -22, -23, -24, -25, -26, -27, -28, -29, -30, -31, -32, -33, -34, -35, -36, -37, -38, -39, -40, -41, 42, -43, -44, -45, -46, -47, -48, -49, -50, -51, -52, -53, -54, -55, -56, -57, -58, -59, -60, -61, -62, -63, -64, -65, -66, -67, 68, -69, -70, -71, -72, -73, -74, -75, -76, -77, -78, -79, -80, -81, -82, -83, -84, -85, -86, -87, -88, -89, -90, -91, 92, -93, -94, -95, -96, -97, -98, -99, -100, -101, -102, -103, -104, -105, -106, -107, -108, -109, -110, -111, -112, -113, 114, -115, -116, -117, -118, -119, -120, -121, -122, -123, -124, -125, -126, -127, -128, -129, -130, -131, -132, -133, 134, -135, -136, -137, -138, -139, -140, -141, -142, -143, -144, -145, -146, -147, -148, -149, -150, -151, 152, -153, -154, -155, -156, -157, -158, -159, -160, -161, -162, -163, -164, -165, -166, -167, 168, -169, -170, -171, -172, -173, -174, -175, -176, -177, -178, -179, -180, -181, 182, -183, -184, -185, -186, -187, -188, -189, -190, -191, -192, -193, 194, -195, -196, -197, -198, -199, -200, -201, -202, -203, 204, -205, -206, -207, -208, -209, -210, -211, 212, -213, -214, -215, -216, -217, 218, -219, -220, -221, 222, -223, 224, -222, 225, -218, 226, -212, 227, -204, 228, -194, 229, -182, 230, -168, 231, -152, 232, -134, 233, -114, 234, -92, 235, -68, 236, -42, 237, -14, 15, -237, 13, 16, 43, -236, 41, 12, 17, 44, 69, -235, 67, 40, 11, 18, 45, 70, 93, -234, 91, 66, 39, 10, 19, 46, 71, 94, 115, -233, 113, 90, 65, 38, 9, 20, 47, 72, 95, 116, 135, -232, 133, 112, 89, 64, 37, 8, 21, 48, 73, 96, 117, 136, 153, -231, 151, 132, 111, 88, 63, 36, 7, 22, 49, 74, 97, 118, 137, 154, 169, -230, 167, 150, 131, 110, 87, 62, 35, 6, 23, 50, 75, 98, 119, 138, 155, 170, 183, -229, 181, 166, 149, 130, 109, 86, 61, 34, 5, 24, 51, 76, 99, 120, 139, 156, 171, 184, 195, -228, 193, 180, 165, 148, 129, 108, 85, 60, 33, 4, 25, 52, 77, 100, 121, 140, 157, 172, 185, 196, 205, -227, 203, 192, 179, 164, 147, 128, 107, 84, 59, 32, 3, 26, 53, 78, 101, 122, 141, 158, 173, 186, 197, 206, 213, -226, 211, 202, 191, 178, 163, 146, 127, 106, 83, 58, 31, 2, 27, 54, 79, 102, 123, 142, 159, 174, 187, 198, 207, 214, 219, -225, 217, 210, 201, 190, 177, 162, 145, 126, 105, 82, 57, 30, 1, 28, 55, 80, 103, 124, 143, 160, 175, 188, 199, 208, 215, 220, 223, -224, 221, 216, 209, 200, 189, 176, 161, 144, 125, 104, 81, 56, 29], "writhe": [-1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, 1, 1, 1, 1, 1, -1, -1, -1, 1, 1, 1, 1, -1, -1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1], "cuts": [1, 224, 252]}, "T(2,31)": {"crossings": 269, "gauss": [-1, -2, -3, -4, -5, -6, -7, -8, -9, -10, -11, -12, -13, -14, 15, -16, -17, -18, -19, -20, -21, -22, -23, -24, -25, -26, -27, -28, -29, -30, -31, -32, -33, -34, -35, -36, -37, -38, -39, -40, -41, -42, -43, -44, 45, -46, -47, -48, -49, -50, -51, -52, -53, -54, -55, -56, -57, -58, -59, -60, -61, -62, -63, -64, -65, -66, -67, -68, -69, -70, -71, -72, 73, -74, -75, -76, -77, -78, -79, -80, -81, -82, -83, -84, -85, -86, -87, -88, -89, -90, -91, -92, -93, -94, -95, -96, -97, -98, 99, -100, -101, -102, -103, -104, -105, -106, -107, -108, -109, -110, -111, -112, -113, -114, -115, -116, -117, -118, -119, -120, -121, -122, 123, -124, -125, -126, -127, -128, -129, -130, -131, -132, -133, -134, -135, -136, -137, -138, -139, -140, -141, -142, -143, -144, 145, -146, -147, -148, -149, -150, -151, -152, -153, -154, -155, -156, -157, -158, -159, -160, -161, -162, -163, -164, 165, -166, -167, -168, -169, -170, -171, -172, -173, -174, -175, -176, -177, -178, -179, -180, -181, -182, 183, -184, -185, -186, -187, -188, -189, -190, -191, -192, -193, -194, -195, -196, -197, -198, 199, -200, -201, -202, -203, -204, -205, -206, -207, -208, -209, -210, -211, -212, 213, -214, -215, -216, -217, -218, -219, -220, -221, -222, -223, -224, 225, -226, -227, -228, -229, -230, -231, -232, -233, -234, 235, -236, -237, -238, -239, -240, -241, -242, 243, -244, -245, -246, -247, -248, 249, -250, -251, -252, 253, -254, 255, -253, 256, -249, 257, -243, 258, -235, 259, -225, 260, -213, 261, -199, 262, -183, 263, -165, 264, -145, 265, -123, 266, -99, 267, -73, 268, -45, 269, -15, 16, -269, 14, 17, 46, -268, 44, 13, 18, 47, 74, -267, 72, 43, 12, 19, 48, 75, 100, -266, 98, 71, 42, 11, 20, 49, 76, 101, 124, -265, 122, 97, 70, 41, 10, 21, 50, 77, 102, 125, 146, -264, 144, 121, 96, 69, 40, 9, 22, 51, 78, 103, 126, 147, 166, -263, 164, 143, 120, 95, 68, 39, 8, 23, 52, 79, 104, 127, 148, 167, 184, -262, 182, 163, 142, 119, 94, 67, 38, 7, 24, 53, 80, 105, 128, 149, 168, 185, 200, -261, 198, 181, 162, 141, 118, 93, 66, 37, 6, 25, 54, 81, 106, 129, 150, 169, 186, 201, 214, -260, 212, 197, 180, 161, 140, 117, 92, 65, 36, 5, 26, 55, 82, 107, 130, 151, 170, 187, 202, 215, 226, -259, 224, 211, 196, 179, 160, 139, 116, 91, 64, 35, 4, 27, 56, 83, 108, 131, 152, 171, 188, 203, 216, 227, 236, -258, 234, 223, 210, 195, 178, 159, 138, 115, 90, 63, 34, 3, 28, 57, 84, 109, 132, 153, 172, 189, 204, 217, 228, 237, 244, -257, 242, 233, 222, 209, 194, 177, 158, 137, 114, 89, 62, 33, 2, 29, 58, 85, 110, 133, 154, 173, 190, 205, 218, 229, 238, 245, 250, -256, 248, 241, 232, 221, 208, 193, 176, 157, 136, 113, 88, 61, 32, 1, 30, 59, 86, 111, 134, 155, 174, 191, 206, 219, 230, 239, 246, 251, 254, -255, 252, 247, 240, 231, 220, 207, 192, 175, 156, 135, 112, 87, 60, 31], "writhe": [-1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, 1, 1, 1, 1, 1, -1, -1, -1, 1, 1, 1, 1, -1, -1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1], "cuts": [1, 255, 285]}}

==> anc/torus_T2q/family.py <==
"""Explicit 3-segment presentation of T(2,2k+1) with (c12,c23,c13)=(k,k,k^2+k-1), k^2+3k-1 crossings."""
def T2(k):
    O=[k-1]
    for j in range(1,k): O.append(O[-1]+2*(k+1-j))          # e1 passes over e2 at these e1-indices
    L1=k*k+2*k-1
    blocks=[[] for _ in range(k+1)]
    D={0:list(range(k-2,-1,-1))}                               # run 0, descending column, blocks 1..k-1
    A={}
    for r in range(1,k+1):
        s=O[r-1]+1; l=2*(k-r)+1
        A[r]=[s+t for t in range(k-r+1)]                      # blocks r-1 .. k-1
        D[r]=[s+l-1-t for t in range(k-r)]                    # blocks r+1 .. k
    for r,seq in D.items():
        for t,x in enumerate(seq): blocks[(1 if r==0 else r+1)+t].append((r,x))
    for r,seq in A.items():
        for t,x in enumerate(seq): blocks[r-1+t].append((r,x))
    e3=[]
    for j,B in enumerate(blocks):
        if j: e3.append(('bar',k+1-j))
        Ds=sorted([x for x in B if x[1] not in A.get(x[0],[])],key=lambda y:-y[0])
        As=sorted([x for x in B if x[1] in A.get(x[0],[])],key=lambda y:y[0])
        e3+= [x[1] for x in Ds]+[x[1] for x in As]
    # labels: e1 index i -> crossing i+1 ; e2-e3 crossing o_j -> L1+j
    word=[]; sign={}
    Oset=set(O); Aset={x for v in A.values() for x in v}
    for i in range(L1):
        word.append(i+1 if i in Oset else -(i+1))
        sign[i+1]=1 if (i in Oset or i in Aset) else 0
    for j in range(1,k+1):                                   # e2: o_j, then under e1 at O_{k+1-j}
        word.append(L1+j); sign[L1+j]=1
        word.append(-(O[k-j]+1))
    for x in e3:
        word.append(-(L1+x[1]) if isinstance(x,tuple) else x+1)
    n=L1+k
    return word,[1 if sign[i] else -1 for i in range(1,n+1)],[1,L1+1,L1+2*k+1]


==> anc/torus_T2q/ladder.py <==
"""Ladder diagram obtained from the 3-segment diagram D_k by re-routing every e3-block (over) and e1-run (under)
near e2.  Pieces carry heights; crossings are resolved by height.  Returns signed Gauss code."""
import sys, itertools, warnings; warnings.filterwarnings('ignore')
from fractions import Fraction as F
import os; sys.path.insert(0,os.path.join(os.path.dirname(os.path.abspath(__file__)),'..'))
import verify_gauss as vg, snappy
def gauss_from_poly(pts, hts):
    """pts: closed polygon vertices (list of (x,y) Fractions); hts[i]: height of edge i (pts[i]->pts[i+1])."""
    n=len(pts); E=[(pts[i],pts[(i+1)%n],hts[i]) for i in range(n)]
    def cr(o,a,b): return (a[0]-o[0])*(b[1]-o[1])-(a[1]-o[1])*(b[0]-o[0])
    X=[]
    for i,j in itertools.combinations(range(n),2):
        if j==i+1 or (i==0 and j==n-1): continue
        p,q,_=E[i]; r,s,_=E[j]
        d1,d2,d3,d4=cr(r,s,p),cr(r,s,q),cr(p,q,r),cr(p,q,s)
        if d1==0 or d2==0 or d3==0 or d4==0:
            if (d1==0 and d2==0): continue
            if (d1*d2<=0 and d3*d4<=0): raise ValueError('degenerate %s %s'%(E[i],E[j]))
            continue
        if (d1>0)!=(d2>0) and (d3>0)!=(d4>0):
            t=F(d3,d3-d4); u=F(d1,d1-d2)
            assert E[i][2]!=E[j][2], ('equal heights',E[i],E[j])
            X.append((i,u,j,t))
    vis=[]
    for k,(i,u,j,t) in enumerate(X):
        io=E[i][2]>E[j][2]
        (p,q,_),(r,s,_)=E[i],E[j]
        ov=(q[0]-p[0],q[1]-p[1]) if io else (s[0]-r[0],s[1]-r[1]); un=(s[0]-r[0],s[1]-r[1]) if io else (q[0]-p[0],q[1]-p[1])
        sg=1 if ov[0]*un[1]-ov[1]*un[0]>0 else -1
        vis.append((i+u,k,io,sg)); vis.append((j+t,k,not io,sg))
    vis.sort()
    g=[(k+1) if o else -(k+1) for _,k,o,_ in vis]
    w=[0]*len(X)
    for _,k,o,s in vis: w[k]=s
    return g,w
def ladder(k, d1=1, d3=-1):
    """e2 on x-axis from (0,0) to (2k+1,0). e3 rungs at x=2j-1 (direction d3), e1 rungs at x=2j (direction d1).
    Height: e3 blocks +2, e1 rung +1, e2 0, e3 rung -1, e1 runs -2."""
    P=[];H=[]
    def add(seq,h):
        for p in seq: P.append((F(p[0]),F(p[1]))); H.append(h)
    a=F(1,2)
    # e2: p12=(0,0) -> p23=(2k+1,0)
    add([(0,0)],0)
    # e3 starts at p23. B0: to top of rung o_k at x=2k-1 (rung goes from y=+1 down to -1 if d3=-1)
    x=2*k+1
    seq=[(x,0)]
    top=1 if d3==-1 else -1   # rung enters from 'top' side and exits at -top
    seq+=[(2*k+F(1,2),top*F(3,2)),(2*k-1,top*F(3,2))]
    add(seq,2)
    for j in range(k,0,-1):          # rung o_j at x=2j-1
        xr=2*j-1
        add([(xr,top)],-1)            # rung: from (xr,top) to (xr,-top), crosses e2 (under)
        if j>1:
            # block from (xr,-top) to top of rung o_{j-1} at x=2j-3: cross over e1 rung x=2j-2 and over e2
            add([(xr,-top),(xr-F(1,2),-top*F(1,2)),(xr-F(5,4),-top*F(1,2)),(xr-F(7,4),top*F(3,2)),(xr-2,top*F(3,2))],2)
    # descending arc from bottom of o_1 rung (x=1,-top) far below to below u_1 (x=2k)
    bot1=-1 if d1==1 else 1  # e1 rung enters from bot1 side
    add([(1,-top),(F(1,2),-top*3),(2*k+F(1,2),-top*3)],2)
    add([(2*k+F(3,4),bot1*F(3,2)),(2*k,bot1*F(3,2))],-2)
    for r in range(1,k+1):           # e1 rung u_r at x=2(k+1-r)
        xr=2*(k+1-r)
        add([(xr,bot1)],1)            # rung crosses e2 over
        if r<k:
            add([(xr,-bot1),(xr-F(1,2),-bot1*F(1,4)),(xr-F(5,4),-bot1*F(1,4)),(xr-F(7,4),bot1*F(5,4)),(xr-2,bot1*F(5,4))],-2)
        else:
            add([(xr,-bot1),(1+F(1,4),-bot1*F(1,4)),(F(1,2),-bot1*F(1,4)),(F(1,4),F(1,8))],-2)
    return P,H
if __name__=='__main__':
    for d1,d3 in ((1,-1),(1,1),(-1,-1),(-1,1)):
        out=[]
        for k in range(1,9):
            P,H=ladder(k,d1,d3)
            try:
                g,w=gauss_from_poly(P,H)
                L=snappy.Link(vg.gauss_to_pd(g,w)); r=L.exterior().fundamental_group().relators()
                out.append((k,len(w),r[0] if len(r)==1 else r))
            except Exception as ex: out.append((k,'ERR',str(ex)[:60]))
        print(d1,d3,out)


==> anc/torus_T2q/pruned_search/fast_multitarget.cpp <==
// Enumerate rooted diagrams made of three simple arcs on an oriented sphere.
// A dart is a directed half-edge. Its reverse is d^1.
#include <algorithm>
#include <array>
#include <cassert>
#include <cstdlib>
#include <iostream>
#include <cstdint>
#include <string>
using namespace std;

constexpr int max_crossings = 34;
constexpr int capacity = 4 * max_crossings + 6;
constexpr int prime = 1009;
int inverse_mod[prime];
bool normal_only = true;
unsigned long long closed, reduced, hits, controls;
int crossing_number, K, amin, bmin; int GDET, GSYM, GA2; int NT, TD[64], TS[64];

struct Diagram {
    unsigned char rotation[capacity]{}, color[capacity]{}, base_side[capacity]{};
    int darts = 4, start = 0, tip = 3, active_color = 1;

    Diagram() {
        // e1 followed by a short initial piece of e2.
        rotation[0] = 0; rotation[1] = 2; rotation[2] = 1; rotation[3] = 3;
        color[2] = color[3] = 1;
    }

    void replace_at_vertex(int old, int fresh) {
        if (rotation[old] == old) {
            rotation[fresh] = fresh;
            return;
        }
        int prior = old;
        while (rotation[prior] != old) prior = rotation[prior];
        rotation[prior] = fresh;
        rotation[fresh] = rotation[old];
    }

    void cross_side(int d) {
        const int continuation = darts, extension = darts + 2;
        darts += 4;
        if ((d ^ 1) == start) start = continuation ^ 1;
        replace_at_vertex(d ^ 1, continuation ^ 1);
        // The active tip approaches from the face whose boundary contains d.
        rotation[d ^ 1] = tip;
        rotation[tip] = continuation;
        rotation[continuation] = extension;
        rotation[extension] = d ^ 1;
        rotation[extension ^ 1] = extension ^ 1;
        color[continuation] = color[continuation ^ 1] = color[d];
        color[extension] = color[extension ^ 1] = active_color;
        base_side[continuation] = base_side[d];
        base_side[continuation ^ 1] = base_side[d ^ 1];
        tip = extension ^ 1;
    }

    void start_third_arc() {
        rotation[tip] = darts;
        rotation[darts] = tip;
        rotation[darts + 1] = darts + 1;
        color[darts] = color[darts + 1] = 2;
        tip = darts + 1;
        darts += 2;
        active_color = 2;
        for (int i = 0; i < darts; ++i) base_side[i] = i;
    }
};

int residue(int x) { return (x % prime + prime) % prime; }

using CrossingList = array<int, max_crossings>;

// Alexander cofactor over F_prime, up to a signed power of t.
int alexander(int n, const CrossingList& under, const CrossingList& over,
              const CrossingList& positive, int t) {
    int matrix[max_crossings][max_crossings]{};
    for (int i = 0; i < n; ++i) {
        int in = under[i], out = (in + 1) % n, top = over[i];
        int v = positive[i] ? t : inverse_mod[t];
        matrix[i][in] = residue(matrix[i][in] + v);
        matrix[i][out] = residue(matrix[i][out] - 1);
        matrix[i][top] = residue(matrix[i][top] + 1 - v);
    }
    int determinant = 1;
    for (int i = 0; i < n - 1; ++i) {
        int pivot = i;
        while (pivot < n - 1 && matrix[pivot][i] == 0) ++pivot;
        if (pivot == n - 1) return 0;
        if (pivot != i) {
            for (int k = i; k < n - 1; ++k) swap(matrix[i][k], matrix[pivot][k]);
            determinant = residue(-determinant);
        }
        int v = matrix[i][i];
        determinant = determinant * v % prime;
        for (int j = i + 1; j < n - 1; ++j) {
            if (!matrix[j][i]) continue;
            int multiple = matrix[j][i] * inverse_mod[v] % prime;
            for (int k = i + 1; k < n - 1; ++k)
                matrix[j][k] = residue(matrix[j][k] - multiple * matrix[i][k]);
        }
    }
    return determinant;
}

void inspect(Diagram g) {
    ++closed;
    g.rotation[g.start] = g.tip;
    g.rotation[g.tip] = g.start;
    for (int d = 0; d < g.darts; ++d) {
        int k = g.rotation[d ^ 1];
        if (k != d && g.rotation[k ^ 1] == d && g.color[k] != g.color[d])
            return;
    }
    ++reduced;
    int dart = g.start, n = 0, under_count = 0, visits = 0;
    int id[capacity], word[2 * max_crossings];
    CrossingList under{}, over{}, out_over{}, out_under{}, positive{};
    fill_n(id, capacity, -1);
    do {
        int back = dart ^ 1, side = g.rotation[back], next = g.rotation[side];
        if (next == back) {
            dart = side; // marked vertex of degree two
            continue;
        }
        if (id[back] < 0) {
            int s = back;
            do { id[s] = n; s = g.rotation[s]; } while (s != back);
            ++n;
        }
        int x = id[back];
        bool above = (g.color[dart] + 1) % 3 == g.color[side];
        word[visits++] = (above ? 1 : -1) * (x + 1);
        if (above) { over[x] = under_count; out_over[x] = next; }
        else { under[x] = under_count++; out_under[x] = next; }
        dart = next;
    } while (dart != g.start);
    assert(n == crossing_number && under_count == n && visits == 2 * n);
    for (int i = 0; i < n; ++i) {
        over[i] %= n;
        positive[i] = g.rotation[out_over[i]] == out_under[i];
    }

    // Independent positive control from the integer polygon of manuscript Fig. 4.
    if (n == 14) {
        constexpr int control[] = {-1,2,-3,4,-5,-6,7,8,-9,10,-8,11,-4,12,
                                    -2,13,14,-7,6,-14,-10,9,-13,1,-12,3,-11,5};
        const string signs = "00110000110101";
        bool same = true, reflected = true;
        for (int i = 0; i < n; ++i) {
            same &= positive[i] == signs[i] - '0';
            reflected &= positive[i] != signs[i] - '0';
        }
        if (equal(control, control + 28, word) && (same || reflected)) ++controls;
    }
    int det = alexander(n, under, over, positive, prime - 1);
        int symmetric = alexander(n, under, over, positive, 2)
                  * alexander(n, under, over, positive, inverse_mod[2]) % prime;
    {bool ok=false; for(int q=0;q<NT;q++) if((det==TD[q]||det==prime-TD[q]) && symmetric==TS[q]) ok=true; if(!ok) return;}
    ++hits;
    cout << "candidate ";
    for (int i = 0; i < visits; ++i) cout << word[i] << ',';
    cout << " signs ";
    for (int i = 0; i < n; ++i) cout << positive[i];
    cout << '\n';
}


// Static dual of the first two arcs, including the short e3 stub.
// Bounds cover even walks that intersect themselves or immediately turn back.
struct Bounds { signed short lo,hi; };
constexpr int L=max_crossings+1;
Bounds reachable[L][L][L];
int face[capacity], weight[capacity], NF;
typedef unsigned __int128 u128; u128 edge_need[capacity], must_red, must_blue;
static inline int pc(u128 x){return __builtin_popcountll((unsigned long long)x)+__builtin_popcountll((unsigned long long)(x>>64));}
void prepare(const Diagram& g,int red,int blue) {
    int forward[capacity]{},after[capacity]{};
    int d=g.start, sum=0;
    while(d!=(g.tip^1)) {
        forward[d]=1;
        int side=g.rotation[d^1], next=g.rotation[side];
        if(next==(d^1)) next=side;
        else if(g.color[d]==1) {
            // The current arc is e2. Determine crossing sign via the e1 outgoing dart.
            int other=forward[side^1]?g.rotation[next]:side;
            sum+=g.rotation[other]==next?1:-1;
        }
        after[d]=sum; d=next;
    }
    for(int i=0;i<g.darts;i++) {
        // Opposite orientation reverses the oriented crossing sign.
        // A prefix differs from a suffix. Use the number of A crossings still ahead on e2.
        weight[i]=g.color[i]==1 ? (forward[i]?sum-after[i]:-(sum-after[i^1])):0;
    }
    // after[d] counted the crossing at its head, while the segment d lies BEFORE it.
    // Reassign prefix totals by walking from tail to head.
    d=g.start;int prefix=0;
    while(d!=(g.tip^1)){
        if(g.color[d]==1){weight[d]=sum-prefix;weight[d^1]=-weight[d];prefix=after[d];}
        int side=g.rotation[d^1],next=g.rotation[side];d=(next==(d^1))?side:next;
    }
    fill_n(face,g.darts,-1);NF=0;
    for(int i=0;i<g.darts;i++) if(face[i]<0) {
        int j=i;do {face[j]=NF;j=g.rotation[j^1];}while(j!=i);
        NF++;
    }
    must_red=must_blue=0;
    fill_n(edge_need,g.darts,0);
    for(int i=0;i<g.darts;i++){
        int j=g.rotation[i^1];
        if(j==i || g.rotation[j^1]!=i || g.color[i]==g.color[j]) continue;
        if(g.color[i]>=2 || g.color[j]>=2) continue;
        u128 bit=u128(1)<<(i/2);
        edge_need[i]=edge_need[i^1]=bit;
        if(g.color[i]==0) must_red|=bit;else must_blue|=bit;
    }
    for(int r=0;r<=red;r++)for(int b=0;b<=blue;b++){
        auto row=reachable[r][b];
        for(int f=0;f<NF;f++)row[f]={30000,-30000};
        if(r+b==0){row[face[g.start]]={0,0};continue;}
        for(int i=0;i<g.darts;i++) {
            int col=g.color[i];if(col>=2 || (col==0?r:b)==0)continue;
            Bounds v=reachable[r-(col==0)][b-(col==1)][face[i^1]];
            if(v.lo>v.hi)continue;
            auto& u=row[face[i]];
            u.lo=min<int>(u.lo,v.lo+weight[i]);u.hi=max<int>(u.hi,v.hi+weight[i]);
        }
    }
}
void extend(const Diagram& g, int left12, int left31, int left23, int last_side, int wanted=0,u128 red=0,u128 blue=0) {
    if (g.active_color == 1 && left12 == 0) {
        Diagram next = g;
        next.start_third_arc();
        prepare(next,left31,left23);
        extend(next, 0, left31, left23, -1, GA2,must_red,must_blue);
        return;
    }
    if(g.active_color==2){if(pc(red)>left31 || pc(blue)>left23)return;auto v=reachable[left31][left23][face[last_side<0?g.tip:last_side]];if(wanted<v.lo||wanted>v.hi)return;}
    int d = g.tip;
    do {
        if (g.active_color == 2 && left31 == 0 && left23 == 0) {
            if (d == g.start) { inspect(g); return; }
        } else if (g.color[d] < g.active_color) {
            bool second = g.active_color == 1;
            bool needed = (g.color[d] == 0 ? left31 : left23) > 0;
            if ((g.darts!=4 || d==0) && (second || (needed && (!normal_only || g.base_side[d] != last_side)))) {
                Diagram next = g;
                next.cross_side(d);
                if (second) extend(next, left12 - 1, left31, left23, -1);
                else extend(next, 0, left31 - (g.color[d] == 0),
                            left23 - (g.color[d] == 1), g.base_side[d ^ 1], wanted-weight[g.base_side[d]],red & ~edge_need[g.base_side[d]],blue & ~edge_need[g.base_side[d]]);
            }
        }
        d = g.rotation[d ^ 1];
    } while (d != g.tip);
}

int main(int argc, char** argv) {
    if(argc!=8)return 2; {FILE*f=fopen(argv[1],"r"); NT=0; while(fscanf(f,"%d %d",&TD[NT],&TS[NT])==2) NT++; fclose(f);} GSYM=0; GA2=atoi(argv[6]); amin=atoi(argv[3]); bmin=atoi(argv[4]); K=atoi(argv[7]);
    int low=atoi(argv[2]), high=low;
    if (low < 8 || high < low || high > max_crossings) return 2;
    inverse_mod[1] = 1;
    for (int i = 2; i < prime; ++i)
        inverse_mod[i] = prime - (prime / i) * inverse_mod[prime % i] % prime;
    for (int n = low; n <= high; ++n) {
        crossing_number = n;
        for (int a = 2; a <= n / 3; ++a) {
            if(a!=amin) continue;
            for (int b = a; b <= (n - a) / 2; ++b) {
                if (bmin && bmin!=b)continue; const int c = n - a - b;
                closed = reduced = hits = controls = 0;
                extend(Diagram{}, a, c, b, -1);
                cout << "N=" << n << " triple " << a << ',' << b << ',' << c
                     << " closed " << closed << " reduced " << reduced
                     << " tested " << reduced << " hits " << hits << endl;
                if (false) {
                    if (controls != 2) return 3;
                    cerr << "Recovered both planar orientations of the K14n14349 control.\n";
                }
            }
        }
    }
}


==> anc/torus_T2q/pruned_search/logs/T2_11_39.json <==
{"crossings": 39, "gauss": [-1, -2, -3, -4, 5, -6, -7, -8, -9, -10, -11, -12, -13, -14, 15, -16, -17, -18, -19, -20, -21, -22, 23, -24, -25, -26, -27, -28, 29, -30, -31, -32, 33, -34, 35, -33, 36, -29, 37, -23, 38, -15, 39, -5, 6, -39, 4, 7, 16, -38, 14, 3, 8, 17, 24, -37, 22, 13, 2, 9, 18, 25, 30, -36, 28, 21, 12, 1, 10, 19, 26, 31, 34, -35, 32, 27, 20, 11], "writhe": [-1, -1, -1, -1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, 1, 1, 1, 1, 1, -1, -1, -1, 1, 1, 1, 1, -1, -1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 1, 1], "cuts": [1, 35, 45]}

==> anc/torus_T2q/pruned_search/logs/prog.txt <==
done 9 12 17:14:14
done 11 15 17:14:14
done 9 13 17:14:14
done 11 16 17:14:14
done 9 14 17:14:14
done 11 17 17:14:14
done 9 15 17:14:14
done 11 18 17:14:14
done 9 16 17:14:14
done 11 19 17:14:14
done 9 17 17:14:14
done 11 20 17:14:14
done 9 18 17:14:14
done 11 21 17:14:14
done 9 19 17:14:14
done 11 22 17:14:14
done 9 20 17:14:14
done 11 23 17:14:14
done 9 21 17:14:14
done 11 24 17:14:15
done 9 22 17:14:15
done 9 23 17:14:16
done 11 25 17:14:16
done 11 26 17:14:20
done 9 24 17:14:21
done 9 25 17:14:32
done 11 27 17:14:34
done 9 26 17:15:03
done 11 28 17:15:10
done55 39 17:16:39
done55 37 17:16:39
done55 35 17:16:39
done55 33 17:16:39
done55 31 17:16:40
done 11 29 17:16:55
done 11 30 17:22:28


==> anc/torus_T2q/pruned_search/logs/t11_15.txt <==
N=15 triple 5,5,5 closed 0 reduced 0 tested 0 hits 0


==> anc/torus_T2q/pruned_search/logs/t11_16.txt <==
N=16 triple 5,5,6 closed 0 reduced 0 tested 0 hits 0


==> anc/torus_T2q/pruned_search/logs/t11_17.txt <==
N=17 triple 5,5,7 closed 0 reduced 0 tested 0 hits 0
N=17 triple 5,6,6 closed 0 reduced 0 tested 0 hits 0


==> anc/torus_T2q/pruned_search/logs/t11_18.txt <==
N=18 triple 5,5,8 closed 0 reduced 0 tested 0 hits 0
N=18 triple 5,6,7 closed 0 reduced 0 tested 0 hits 0
N=18 triple 6,6,6 closed 0 reduced 0 tested 0 hits 0


==> anc/torus_T2q/pruned_search/logs/t11_19.txt <==
N=19 triple 5,5,9 closed 0 reduced 0 tested 0 hits 0
N=19 triple 5,6,8 closed 0 reduced 0 tested 0 hits 0
N=19 triple 5,7,7 closed 0 reduced 0 tested 0 hits 0
N=19 triple 6,6,7 closed 0 reduced 0 tested 0 hits 0


==> anc/torus_T2q/pruned_search/logs/t11_20.txt <==
N=20 triple 5,5,10 closed 0 reduced 0 tested 0 hits 0
N=20 triple 5,6,9 closed 0 reduced 0 tested 0 hits 0
N=20 triple 5,7,8 closed 0 reduced 0 tested 0 hits 0
N=20 triple 6,6,8 closed 0 reduced 0 tested 0 hits 0
N=20 triple 6,7,7 closed 0 reduced 0 tested 0 hits 0


==> anc/torus_T2q/pruned_search/logs/t11_21.txt <==
N=21 triple 5,5,11 closed 0 reduced 0 tested 0 hits 0
N=21 triple 5,6,10 closed 0 reduced 0 tested 0 hits 0
N=21 triple 5,7,9 closed 0 reduced 0 tested 0 hits 0
N=21 triple 5,8,8 closed 0 reduced 0 tested 0 hits 0
N=21 triple 6,6,9 closed 0 reduced 0 tested 0 hits 0
N=21 triple 6,7,8 closed 0 reduced 0 tested 0 hits 0
N=21 triple 7,7,7 closed 0 reduced 0 tested 0 hits 0


==> anc/torus_T2q/pruned_search/logs/t11_22.txt <==
N=22 triple 5,5,12 closed 0 reduced 0 tested 0 hits 0
N=22 triple 5,6,11 closed 0 reduced 0 tested 0 hits 0
N=22 triple 5,7,10 closed 0 reduced 0 tested 0 hits 0
N=22 triple 5,8,9 closed 0 reduced 0 tested 0 hits 0
N=22 triple 6,6,10 closed 0 reduced 0 tested 0 hits 0
N=22 triple 6,7,9 closed 0 reduced 0 tested 0 hits 0
N=22 triple 6,8,8 closed 0 reduced 0 tested 0 hits 0
N=22 triple 7,7,8 closed 0 reduced 0 tested 0 hits 0


==> anc/torus_T2q/pruned_search/logs/t11_23.txt <==
N=23 triple 5,5,13 closed 0 reduced 0 tested 0 hits 0
N=23 triple 5,6,12 closed 0 reduced 0 tested 0 hits 0
N=23 triple 5,7,11 closed 0 reduced 0 tested 0 hits 0
N=23 triple 5,8,10 closed 0 reduced 0 tested 0 hits 0
N=23 triple 5,9,9 closed 0 reduced 0 tested 0 hits 0
N=23 triple 6,6,11 closed 0 reduced 0 tested 0 hits 0
N=23 triple 6,7,10 closed 0 reduced 0 tested 0 hits 0
N=23 triple 6,8,9 closed 0 reduced 0 tested 0 hits 0
N=23 triple 7,7,9 closed 0 reduced 0 tested 0 hits 0
N=23 triple 7,8,8 closed 0 reduced 0 tested 0 hits 0


==> anc/torus_T2q/pruned_search/logs/t11_24.txt <==
N=24 triple 5,5,14 closed 0 reduced 0 tested 0 hits 0
N=24 triple 5,6,13 closed 0 reduced 0 tested 0 hits 0
N=24 triple 5,7,12 closed 0 reduced 0 tested 0 hits 0
N=24 triple 5,8,11 closed 0 reduced 0 tested 0 hits 0
N=24 triple 5,9,10 closed 0 reduced 0 tested 0 hits 0
N=24 triple 6,6,12 closed 0 reduced 0 tested 0 hits 0
N=24 triple 6,7,11 closed 0 reduced 0 tested 0 hits 0
N=24 triple 6,8,10 closed 0 reduced 0 tested 0 hits 0
N=24 triple 6,9,9 closed 0 reduced 0 tested 0 hits 0
N=24 triple 7,7,10 closed 0 reduced 0 tested 0 hits 0
N=24 triple 7,8,9 closed 0 reduced 0 tested 0 hits 0
N=24 triple 8,8,8 closed 0 reduced 0 tested 0 hits 0


==> anc/torus_T2q/pruned_search/logs/t11_25.txt <==
N=25 triple 5,5,15 closed 0 reduced 0 tested 0 hits 0
N=25 triple 5,6,14 closed 0 reduced 0 tested 0 hits 0
N=25 triple 5,7,13 closed 0 reduced 0 tested 0 hits 0
N=25 triple 5,8,12 closed 0 reduced 0 tested 0 hits 0
N=25 triple 5,9,11 closed 0 reduced 0 tested 0 hits 0
N=25 triple 5,10,10 closed 0 reduced 0 tested 0 hits 0
N=25 triple 6,6,13 closed 0 reduced 0 tested 0 hits 0
N=25 triple 6,7,12 closed 0 reduced 0 tested 0 hits 0
N=25 triple 6,8,11 closed 0 reduced 0 tested 0 hits 0
N=25 triple 6,9,10 closed 0 reduced 0 tested 0 hits 0
N=25 triple 7,7,11 closed 0 reduced 0 tested 0 hits 0
N=25 triple 7,8,10 closed 0 reduced 0 tested 0 hits 0
N=25 triple 7,9,9 closed 0 reduced 0 tested 0 hits 0
N=25 triple 8,8,9 closed 0 reduced 0 tested 0 hits 0


==> anc/torus_T2q/pruned_search/logs/t11_26.txt <==
N=26 triple 5,5,16 closed 0 reduced 0 tested 0 hits 0
N=26 triple 5,6,15 closed 0 reduced 0 tested 0 hits 0
N=26 triple 5,7,14 closed 0 reduced 0 tested 0 hits 0
N=26 triple 5,8,13 closed 0 reduced 0 tested 0 hits 0
N=26 triple 5,9,12 closed 0 reduced 0 tested 0 hits 0
N=26 triple 5,10,11 closed 0 reduced 0 tested 0 hits 0
N=26 triple 6,6,14 closed 0 reduced 0 tested 0 hits 0
N=26 triple 6,7,13 closed 0 reduced 0 tested 0 hits 0
N=26 triple 6,8,12 closed 0 reduced 0 tested 0 hits 0
N=26 triple 6,9,11 closed 0 reduced 0 tested 0 hits 0
N=26 triple 6,10,10 closed 0 reduced 0 tested 0 hits 0
N=26 triple 7,7,12 closed 0 reduced 0 tested 0 hits 0
N=26 triple 7,8,11 closed 0 reduced 0 tested 0 hits 0
N=26 triple 7,9,10 closed 0 reduced 0 tested 0 hits 0
N=26 triple 8,8,10 closed 0 reduced 0 tested 0 hits 0
N=26 triple 8,9,9 closed 0 reduced 0 tested 0 hits 0


==> anc/torus_T2q/pruned_search/logs/t11_27.txt <==
N=27 triple 5,5,17 closed 0 reduced 0 tested 0 hits 0
N=27 triple 5,6,16 closed 0 reduced 0 tested 0 hits 0
N=27 triple 5,7,15 closed 0 reduced 0 tested 0 hits 0
N=27 triple 5,8,14 closed 0 reduced 0 tested 0 hits 0
N=27 triple 5,9,13 closed 0 reduced 0 tested 0 hits 0
N=27 triple 5,10,12 closed 0 reduced 0 tested 0 hits 0
N=27 triple 5,11,11 closed 0 reduced 0 tested 0 hits 0
N=27 triple 6,6,15 closed 0 reduced 0 tested 0 hits 0
N=27 triple 6,7,14 closed 0 reduced 0 tested 0 hits 0
N=27 triple 6,8,13 closed 0 reduced 0 tested 0 hits 0
N=27 triple 6,9,12 closed 0 reduced 0 tested 0 hits 0
N=27 triple 6,10,11 closed 0 reduced 0 tested 0 hits 0
N=27 triple 7,7,13 closed 0 reduced 0 tested 0 hits 0
N=27 triple 7,8,12 closed 0 reduced 0 tested 0 hits 0
N=27 triple 7,9,11 closed 0 reduced 0 tested 0 hits 0
N=27 triple 7,10,10 closed 0 reduced 0 tested 0 hits 0
N=27 triple 8,8,11 closed 0 reduced 0 tested 0 hits 0
N=27 triple 8,9,10 closed 0 reduced 0 tested 0 hits 0
N=27 triple 9,9,9 closed 0 reduced 0 tested 0 hits 0


==> anc/torus_T2q/pruned_search/logs/t11_28.txt <==
N=28 triple 5,5,18 closed 0 reduced 0 tested 0 hits 0
N=28 triple 5,6,17 closed 0 reduced 0 tested 0 hits 0
N=28 triple 5,7,16 closed 0 reduced 0 tested 0 hits 0
N=28 triple 5,8,15 closed 0 reduced 0 tested 0 hits 0
N=28 triple 5,9,14 closed 0 reduced 0 tested 0 hits 0
N=28 triple 5,10,13 closed 0 reduced 0 tested 0 hits 0
N=28 triple 5,11,12 closed 0 reduced 0 tested 0 hits 0
N=28 triple 6,6,16 closed 0 reduced 0 tested 0 hits 0
N=28 triple 6,7,15 closed 0 reduced 0 tested 0 hits 0
N=28 triple 6,8,14 closed 0 reduced 0 tested 0 hits 0
N=28 triple 6,9,13 closed 0 reduced 0 tested 0 hits 0
N=28 triple 6,10,12 closed 0 reduced 0 tested 0 hits 0
N=28 triple 6,11,11 closed 0 reduced 0 tested 0 hits 0
N=28 triple 7,7,14 closed 0 reduced 0 tested 0 hits 0
N=28 triple 7,8,13 closed 0 reduced 0 tested 0 hits 0
N=28 triple 7,9,12 closed 0 reduced 0 tested 0 hits 0
N=28 triple 7,10,11 closed 0 reduced 0 tested 0 hits 0
N=28 triple 8,8,12 closed 0 reduced 0 tested 0 hits 0
N=28 triple 8,9,11 closed 0 reduced 0 tested 0 hits 0
N=28 triple 8,10,10 closed 0 reduced 0 tested 0 hits 0
N=28 triple 9,9,10 closed 0 reduced 0 tested 0 hits 0


==> anc/torus_T2q/pruned_search/logs/t11_29.txt <==
N=29 triple 5,5,19 closed 0 reduced 0 tested 0 hits 0
N=29 triple 5,6,18 closed 0 reduced 0 tested 0 hits 0
N=29 triple 5,7,17 closed 0 reduced 0 tested 0 hits 0
N=29 triple 5,8,16 closed 0 reduced 0 tested 0 hits 0
N=29 triple 5,9,15 closed 0 reduced 0 tested 0 hits 0
N=29 triple 5,10,14 closed 0 reduced 0 tested 0 hits 0
N=29 triple 5,11,13 closed 0 reduced 0 tested 0 hits 0
N=29 triple 5,12,12 closed 0 reduced 0 tested 0 hits 0
N=29 triple 6,6,17 closed 0 reduced 0 tested 0 hits 0
N=29 triple 6,7,16 closed 0 reduced 0 tested 0 hits 0
N=29 triple 6,8,15 closed 0 reduced 0 tested 0 hits 0
N=29 triple 6,9,14 closed 0 reduced 0 tested 0 hits 0
N=29 triple 6,10,13 closed 0 reduced 0 tested 0 hits 0
N=29 triple 6,11,12 closed 0 reduced 0 tested 0 hits 0
N=29 triple 7,7,15 closed 0 reduced 0 tested 0 hits 0
N=29 triple 7,8,14 closed 0 reduced 0 tested 0 hits 0
N=29 triple 7,9,13 closed 0 reduced 0 tested 0 hits 0
N=29 triple 7,10,12 closed 0 reduced 0 tested 0 hits 0
N=29 triple 7,11,11 closed 0 reduced 0 tested 0 hits 0
N=29 triple 8,8,13 closed 0 reduced 0 tested 0 hits 0
N=29 triple 8,9,12 closed 0 reduced 0 tested 0 hits 0
N=29 triple 8,10,11 closed 0 reduced 0 tested 0 hits 0
N=29 triple 9,9,11 closed 0 reduced 0 tested 0 hits 0
N=29 triple 9,10,10 closed 0 reduced 0 tested 0 hits 0


==> anc/torus_T2q/pruned_search/logs/t11_30.txt <==
N=30 triple 5,5,20 closed 0 reduced 0 tested 0 hits 0
N=30 triple 5,6,19 closed 0 reduced 0 tested 0 hits 0
N=30 triple 5,7,18 closed 0 reduced 0 tested 0 hits 0
N=30 triple 5,8,17 closed 0 reduced 0 tested 0 hits 0
N=30 triple 5,9,16 closed 0 reduced 0 tested 0 hits 0
N=30 triple 5,10,15 closed 0 reduced 0 tested 0 hits 0
N=30 triple 5,11,14 closed 0 reduced 0 tested 0 hits 0
N=30 triple 5,12,13 closed 0 reduced 0 tested 0 hits 0
N=30 triple 6,6,18 closed 0 reduced 0 tested 0 hits 0
N=30 triple 6,7,17 closed 0 reduced 0 tested 0 hits 0
N=30 triple 6,8,16 closed 0 reduced 0 tested 0 hits 0
N=30 triple 6,9,15 closed 0 reduced 0 tested 0 hits 0
N=30 triple 6,10,14 closed 0 reduced 0 tested 0 hits 0
N=30 triple 6,11,13 closed 0 reduced 0 tested 0 hits 0
N=30 triple 6,12,12 closed 0 reduced 0 tested 0 hits 0
N=30 triple 7,7,16 closed 0 reduced 0 tested 0 hits 0
N=30 triple 7,8,15 closed 0 reduced 0 tested 0 hits 0
N=30 triple 7,9,14 closed 0 reduced 0 tested 0 hits 0
N=30 triple 7,10,13 closed 0 reduced 0 tested 0 hits 0
N=30 triple 7,11,12 closed 0 reduced 0 tested 0 hits 0
N=30 triple 8,8,14 closed 0 reduced 0 tested 0 hits 0
N=30 triple 8,9,13 closed 0 reduced 0 tested 0 hits 0
N=30 triple 8,10,12 closed 0 reduced 0 tested 0 hits 0
N=30 triple 8,11,11 closed 0 reduced 0 tested 0 hits 0
N=30 triple 9,9,12 closed 0 reduced 0 tested 0 hits 0
N=30 triple 9,10,11 closed 0 reduced 0 tested 0 hits 0
N=30 triple 10,10,10 closed 0 reduced 0 tested 0 hits 0


==> anc/torus_T2q/pruned_search/logs/t11_31.txt <==
N=31 triple 5,5,21 closed 0 reduced 0 tested 0 hits 0
N=31 triple 5,6,20 closed 0 reduced 0 tested 0 hits 0
N=31 triple 5,7,19 closed 0 reduced 0 tested 0 hits 0
N=31 triple 5,8,18 closed 0 reduced 0 tested 0 hits 0
N=31 triple 5,9,17 closed 0 reduced 0 tested 0 hits 0
N=31 triple 5,10,16 closed 0 reduced 0 tested 0 hits 0
N=31 triple 5,11,15 closed 0 reduced 0 tested 0 hits 0
N=31 triple 5,12,14 closed 0 reduced 0 tested 0 hits 0
N=31 triple 5,13,13 closed 0 reduced 0 tested 0 hits 0
N=31 triple 6,6,19 closed 0 reduced 0 tested 0 hits 0
N=31 triple 6,7,18 closed 0 reduced 0 tested 0 hits 0
N=31 triple 6,8,17 closed 0 reduced 0 tested 0 hits 0
N=31 triple 6,9,16 closed 0 reduced 0 tested 0 hits 0
N=31 triple 6,10,15 closed 0 reduced 0 tested 0 hits 0
N=31 triple 6,11,14 closed 0 reduced 0 tested 0 hits 0
N=31 triple 6,12,13 closed 0 reduced 0 tested 0 hits 0
N=31 triple 7,7,17 closed 0 reduced 0 tested 0 hits 0
N=31 triple 7,8,16 closed 0 reduced 0 tested 0 hits 0
N=31 triple 7,9,15 closed 0 reduced 0 tested 0 hits 0
N=31 triple 7,10,14 closed 0 reduced 0 tested 0 hits 0
N=31 triple 7,11,13 closed 0 reduced 0 tested 0 hits 0
N=31 triple 7,12,12 closed 0 reduced 0 tested 0 hits 0
N=31 triple 8,8,15 closed 0 reduced 0 tested 0 hits 0
N=31 triple 8,9,14 closed 0 reduced 0 tested 0 hits 0
N=31 triple 8,10,13 closed 0 reduced 0 tested 0 hits 0


==> anc/torus_T2q/pruned_search/logs/t11_55_31.txt <==
N=31 triple 5,5,21 closed 0 reduced 0 tested 0 hits 0


==> anc/torus_T2q/pruned_search/logs/t11_55_33.txt <==
N=33 triple 5,5,23 closed 0 reduced 0 tested 0 hits 0


==> anc/torus_T2q/pruned_search/logs/t11_55_35.txt <==
N=35 triple 5,5,25 closed 0 reduced 0 tested 0 hits 0


==> anc/torus_T2q/pruned_search/logs/t11_55_37.txt <==
N=37 triple 5,5,27 closed 2 reduced 2 tested 2 hits 0


==> anc/torus_T2q/pruned_search/logs/t11_55_39.txt <==
candidate -1,-2,-3,-4,5,-6,-7,-8,-9,-10,-11,-12,-13,-14,15,-16,-17,-18,-19,-20,-21,-22,23,-24,-25,-26,-27,-28,29,-30,-31,-32,33,-34,35,-33,36,-29,37,-23,38,-15,39,-5,6,-39,4,7,16,-38,14,3,8,17,24,-37,22,13,2,9,18,25,30,-36,28,21,12,1,10,19,26,31,34,-35,32,27,20,11, signs 000011111100001111100011110011101111111
N=39 triple 5,5,29 closed 21 reduced 7 tested 7 hits 1


==> anc/torus_T2q/pruned_search/logs/t11_x.txt <==
candidate -1,-2,-3,-4,5,-6,-7,-8,-9,-10,-11,-12,-13,-14,15,-16,-17,-18,-19,-20,-21,-22,23,-24,-25,-26,-27,-28,29,-30,-31,-32,33,-34,35,-33,36,-29,37,-23,38,-15,39,-5,6,-39,4,7,16,-38,14,3,8,17,24,-37,22,13,2,9,18,25,30,-36,28,21,12,1,10,19,26,31,34,-35,32,27,20,11, signs 000011111100001111100011110011101111111
N=39 triple 5,5,29 closed 21 reduced 7 tested 7 hits 1


==> anc/torus_T2q/pruned_search/logs/t13_66_53.txt <==
candidate -1,-2,-3,-4,-5,6,-7,-8,-9,-10,-11,-12,-13,-14,-15,-16,-17,18,-19,-20,-21,-22,-23,-24,-25,-26,-27,28,-29,-30,-31,-32,-33,-34,-35,36,-37,-38,-39,-40,-41,42,-43,-44,-45,46,-47,48,-46,49,-42,50,-36,51,-28,52,-18,53,-6,7,-53,5,8,19,-52,17,4,9,20,29,-51,27,16,3,10,21,30,37,-50,35,26,15,2,11,22,31,38,43,-49,41,34,25,14,1,12,23,32,39,44,47,-48,45,40,33,24,13, signs 00000111111100000111111000011111000111100111011111111
N=53 triple 6,6,41 closed 50 reduced 18 tested 18 hits 1


==> anc/torus_T2q/pruned_search/logs/t5_22_9.txt <==
candidate -1,2,-3,-4,-5,6,-7,8,-6,9,-2,3,-9,1,4,7,-8,5, signs 011101111
N=9 triple 2,2,5 closed 1 reduced 1 tested 1 hits 1


==> anc/torus_T2q/pruned_search/logs/t7_33_17.txt <==
candidate -1,-2,3,-4,-5,-6,-7,-8,9,-10,-11,-12,13,-14,15,-13,16,-9,17,-3,4,-17,2,5,10,-16,8,1,6,11,14,-15,12,7, signs 00111100111011111
N=17 triple 3,3,11 closed 7 reduced 1 tested 1 hits 1


==> anc/torus_T2q/pruned_search/logs/t9_12.txt <==
N=12 triple 4,4,4 closed 0 reduced 0 tested 0 hits 0


==> anc/torus_T2q/pruned_search/logs/t9_13.txt <==
N=13 triple 4,4,5 closed 0 reduced 0 tested 0 hits 0


==> anc/torus_T2q/pruned_search/logs/t9_14.txt <==
N=14 triple 4,4,6 closed 0 reduced 0 tested 0 hits 0
N=14 triple 4,5,5 closed 0 reduced 0 tested 0 hits 0


==> anc/torus_T2q/pruned_search/logs/t9_15.txt <==
N=15 triple 4,4,7 closed 0 reduced 0 tested 0 hits 0
N=15 triple 4,5,6 closed 0 reduced 0 tested 0 hits 0
N=15 triple 5,5,5 closed 0 reduced 0 tested 0 hits 0


==> anc/torus_T2q/pruned_search/logs/t9_16.txt <==
N=16 triple 4,4,8 closed 0 reduced 0 tested 0 hits 0
N=16 triple 4,5,7 closed 0 reduced 0 tested 0 hits 0
N=16 triple 4,6,6 closed 0 reduced 0 tested 0 hits 0
N=16 triple 5,5,6 closed 0 reduced 0 tested 0 hits 0


==> anc/torus_T2q/pruned_search/logs/t9_17.txt <==
N=17 triple 4,4,9 closed 0 reduced 0 tested 0 hits 0
N=17 triple 4,5,8 closed 0 reduced 0 tested 0 hits 0
N=17 triple 4,6,7 closed 0 reduced 0 tested 0 hits 0
N=17 triple 5,5,7 closed 0 reduced 0 tested 0 hits 0
N=17 triple 5,6,6 closed 0 reduced 0 tested 0 hits 0


==> anc/torus_T2q/pruned_search/logs/t9_18.txt <==
N=18 triple 4,4,10 closed 0 reduced 0 tested 0 hits 0
N=18 triple 4,5,9 closed 0 reduced 0 tested 0 hits 0
N=18 triple 4,6,8 closed 0 reduced 0 tested 0 hits 0
N=18 triple 4,7,7 closed 0 reduced 0 tested 0 hits 0
N=18 triple 5,5,8 closed 0 reduced 0 tested 0 hits 0
N=18 triple 5,6,7 closed 0 reduced 0 tested 0 hits 0
N=18 triple 6,6,6 closed 0 reduced 0 tested 0 hits 0


==> anc/torus_T2q/pruned_search/logs/t9_19.txt <==
N=19 triple 4,4,11 closed 0 reduced 0 tested 0 hits 0
N=19 triple 4,5,10 closed 0 reduced 0 tested 0 hits 0
N=19 triple 4,6,9 closed 0 reduced 0 tested 0 hits 0
N=19 triple 4,7,8 closed 0 reduced 0 tested 0 hits 0
N=19 triple 5,5,9 closed 0 reduced 0 tested 0 hits 0
N=19 triple 5,6,8 closed 0 reduced 0 tested 0 hits 0
N=19 triple 5,7,7 closed 0 reduced 0 tested 0 hits 0
N=19 triple 6,6,7 closed 0 reduced 0 tested 0 hits 0


==> anc/torus_T2q/pruned_search/logs/t9_20.txt <==
N=20 triple 4,4,12 closed 0 reduced 0 tested 0 hits 0
N=20 triple 4,5,11 closed 0 reduced 0 tested 0 hits 0
N=20 triple 4,6,10 closed 0 reduced 0 tested 0 hits 0
N=20 triple 4,7,9 closed 0 reduced 0 tested 0 hits 0
N=20 triple 4,8,8 closed 0 reduced 0 tested 0 hits 0
N=20 triple 5,5,10 closed 0 reduced 0 tested 0 hits 0
N=20 triple 5,6,9 closed 0 reduced 0 tested 0 hits 0
N=20 triple 5,7,8 closed 0 reduced 0 tested 0 hits 0
N=20 triple 6,6,8 closed 0 reduced 0 tested 0 hits 0
N=20 triple 6,7,7 closed 0 reduced 0 tested 0 hits 0


==> anc/torus_T2q/pruned_search/logs/t9_21.txt <==
N=21 triple 4,4,13 closed 0 reduced 0 tested 0 hits 0
N=21 triple 4,5,12 closed 0 reduced 0 tested 0 hits 0
N=21 triple 4,6,11 closed 0 reduced 0 tested 0 hits 0
N=21 triple 4,7,10 closed 0 reduced 0 tested 0 hits 0
N=21 triple 4,8,9 closed 0 reduced 0 tested 0 hits 0
N=21 triple 5,5,11 closed 0 reduced 0 tested 0 hits 0
N=21 triple 5,6,10 closed 0 reduced 0 tested 0 hits 0
N=21 triple 5,7,9 closed 0 reduced 0 tested 0 hits 0
N=21 triple 5,8,8 closed 0 reduced 0 tested 0 hits 0
N=21 triple 6,6,9 closed 0 reduced 0 tested 0 hits 0
N=21 triple 6,7,8 closed 0 reduced 0 tested 0 hits 0
N=21 triple 7,7,7 closed 0 reduced 0 tested 0 hits 0


==> anc/torus_T2q/pruned_search/logs/t9_22.txt <==
N=22 triple 4,4,14 closed 0 reduced 0 tested 0 hits 0
N=22 triple 4,5,13 closed 0 reduced 0 tested 0 hits 0
N=22 triple 4,6,12 closed 0 reduced 0 tested 0 hits 0
N=22 triple 4,7,11 closed 0 reduced 0 tested 0 hits 0
N=22 triple 4,8,10 closed 0 reduced 0 tested 0 hits 0
N=22 triple 4,9,9 closed 0 reduced 0 tested 0 hits 0
N=22 triple 5,5,12 closed 0 reduced 0 tested 0 hits 0
N=22 triple 5,6,11 closed 0 reduced 0 tested 0 hits 0
N=22 triple 5,7,10 closed 0 reduced 0 tested 0 hits 0
N=22 triple 5,8,9 closed 0 reduced 0 tested 0 hits 0
N=22 triple 6,6,10 closed 0 reduced 0 tested 0 hits 0
N=22 triple 6,7,9 closed 0 reduced 0 tested 0 hits 0
N=22 triple 6,8,8 closed 0 reduced 0 tested 0 hits 0
N=22 triple 7,7,8 closed 0 reduced 0 tested 0 hits 0


==> anc/torus_T2q/pruned_search/logs/t9_23.txt <==
N=23 triple 4,4,15 closed 0 reduced 0 tested 0 hits 0
N=23 triple 4,5,14 closed 0 reduced 0 tested 0 hits 0
N=23 triple 4,6,13 closed 0 reduced 0 tested 0 hits 0
N=23 triple 4,7,12 closed 0 reduced 0 tested 0 hits 0
N=23 triple 4,8,11 closed 0 reduced 0 tested 0 hits 0
N=23 triple 4,9,10 closed 0 reduced 0 tested 0 hits 0
N=23 triple 5,5,13 closed 0 reduced 0 tested 0 hits 0
N=23 triple 5,6,12 closed 0 reduced 0 tested 0 hits 0
N=23 triple 5,7,11 closed 1 reduced 1 tested 1 hits 0
N=23 triple 5,8,10 closed 0 reduced 0 tested 0 hits 0
N=23 triple 5,9,9 closed 2 reduced 2 tested 2 hits 0
N=23 triple 6,6,11 closed 4 reduced 4 tested 4 hits 0
N=23 triple 6,7,10 closed 3 reduced 3 tested 3 hits 0
N=23 triple 6,8,9 closed 2 reduced 2 tested 2 hits 0
N=23 triple 7,7,9 closed 0 reduced 0 tested 0 hits 0
N=23 triple 7,8,8 closed 2 reduced 2 tested 2 hits 0


==> anc/torus_T2q/pruned_search/logs/t9_24.txt <==
N=24 triple 4,4,16 closed 0 reduced 0 tested 0 hits 0
N=24 triple 4,5,15 closed 0 reduced 0 tested 0 hits 0
N=24 triple 4,6,14 closed 0 reduced 0 tested 0 hits 0
N=24 triple 4,7,13 closed 0 reduced 0 tested 0 hits 0
N=24 triple 4,8,12 closed 0 reduced 0 tested 0 hits 0
N=24 triple 4,9,11 closed 0 reduced 0 tested 0 hits 0
N=24 triple 4,10,10 closed 0 reduced 0 tested 0 hits 0
N=24 triple 5,5,14 closed 0 reduced 0 tested 0 hits 0
N=24 triple 5,6,13 closed 0 reduced 0 tested 0 hits 0
N=24 triple 5,7,12 closed 2 reduced 0 tested 0 hits 0
N=24 triple 5,8,11 closed 3 reduced 1 tested 1 hits 0
N=24 triple 5,9,10 closed 4 reduced 0 tested 0 hits 0
N=24 triple 6,6,12 closed 8 reduced 0 tested 0 hits 0
N=24 triple 6,7,11 closed 17 reduced 3 tested 3 hits 0
N=24 triple 6,8,10 closed 11 reduced 1 tested 1 hits 0
N=24 triple 6,9,9 closed 10 reduced 2 tested 2 hits 0
N=24 triple 7,7,10 closed 10 reduced 4 tested 4 hits 0
N=24 triple 7,8,9 closed 8 reduced 4 tested 4 hits 0
N=24 triple 8,8,8 closed 14 reduced 6 tested 6 hits 0


==> anc/torus_T2q/pruned_search/logs/t9_25.txt <==
N=25 triple 4,4,17 closed 0 reduced 0 tested 0 hits 0
N=25 triple 4,5,16 closed 0 reduced 0 tested 0 hits 0
N=25 triple 4,6,15 closed 0 reduced 0 tested 0 hits 0
N=25 triple 4,7,14 closed 0 reduced 0 tested 0 hits 0
N=25 triple 4,8,13 closed 0 reduced 0 tested 0 hits 0
N=25 triple 4,9,12 closed 0 reduced 0 tested 0 hits 0
N=25 triple 4,10,11 closed 0 reduced 0 tested 0 hits 0
N=25 triple 5,5,15 closed 0 reduced 0 tested 0 hits 0
N=25 triple 5,6,14 closed 0 reduced 0 tested 0 hits 0
N=25 triple 5,7,13 closed 2 reduced 0 tested 0 hits 0
N=25 triple 5,8,12 closed 6 reduced 0 tested 0 hits 0
N=25 triple 5,9,11 closed 21 reduced 13 tested 13 hits 0
N=25 triple 5,10,10 closed 8 reduced 0 tested 0 hits 0
N=25 triple 6,6,13 closed 8 reduced 0 tested 0 hits 0
N=25 triple 6,7,12 closed 29 reduced 1 tested 1 hits 0
N=25 triple 6,8,11 closed 45 reduced 13 tested 13 hits 0
N=25 triple 6,9,10 closed 40 reduced 16 tested 16 hits 0
N=25 triple 7,7,11 closed 30 reduced 2 tested 2 hits 0
N=25 triple 7,8,10 closed 41 reduced 15 tested 15 hits 0
N=25 triple 7,9,9 closed 28 reduced 4 tested 4 hits 0
N=25 triple 8,8,9 closed 38 reduced 2 tested 2 hits 0


==> anc/torus_T2q/pruned_search/logs/t9_26.txt <==
N=26 triple 4,4,18 closed 0 reduced 0 tested 0 hits 0
N=26 triple 4,5,17 closed 3 reduced 3 tested 3 hits 0
N=26 triple 4,6,16 closed 0 reduced 0 tested 0 hits 0
N=26 triple 4,7,15 closed 4 reduced 4 tested 4 hits 0
N=26 triple 4,8,14 closed 1 reduced 1 tested 1 hits 0
N=26 triple 4,9,13 closed 7 reduced 7 tested 7 hits 0
N=26 triple 4,10,12 closed 2 reduced 2 tested 2 hits 0
N=26 triple 4,11,11 closed 8 reduced 8 tested 8 hits 0
N=26 triple 5,5,16 closed 0 reduced 0 tested 0 hits 0
N=26 triple 5,6,15 closed 7 reduced 7 tested 7 hits 0
N=26 triple 5,7,14 closed 13 reduced 11 tested 11 hits 0
N=26 triple 5,8,13 closed 13 reduced 7 tested 7 hits 0
N=26 triple 5,9,12 closed 46 reduced 8 tested 8 hits 0
N=26 triple 5,10,11 closed 55 reduced 17 tested 17 hits 0
N=26 triple 6,6,14 closed 12 reduced 4 tested 4 hits 0
N=26 triple 6,7,13 closed 59 reduced 29 tested 29 hits 0
N=26 triple 6,8,12 closed 84 reduced 10 tested 10 hits 0
N=26 triple 6,9,11 closed 155 reduced 51 tested 51 hits 0
N=26 triple 6,10,10 closed 122 reduced 18 tested 18 hits 0
N=26 triple 7,7,12 closed 74 reduced 32 tested 32 hits 0
N=26 triple 7,8,11 closed 132 reduced 50 tested 50 hits 0
N=26 triple 7,9,10 closed 125 reduced 41 tested 41 hits 0
N=26 triple 8,8,10 closed 132 reduced 48 tested 48 hits 0
N=26 triple 8,9,9 closed 140 reduced 68 tested 68 hits 0


==> anc/torus_T2q/pruned_search/logs/t9_27.txt <==
candidate -1,-2,-3,4,-5,-6,-7,-8,-9,-10,-11,12,-13,-14,-15,-16,-17,18,-19,-20,-21,22,-23,24,-22,25,-18,26,-12,27,-4,5,-27,3,6,13,-26,11,2,7,14,19,-25,17,10,1,8,15,20,23,-24,21,16,9, signs 000111110001111001110111111
N=27 triple 4,4,19 closed 7 reduced 3 tested 3 hits 1
N=27 triple 4,5,18 closed 6 reduced 0 tested 0 hits 0
candidate -1,-2,-3,4,-5,-6,-7,-8,-9,-10,-11,12,-13,-14,-15,-16,-17,18,-19,20,-21,22,-20,23,24,25,-18,26,-12,27,-4,5,-27,3,6,13,-26,11,2,7,14,19,-25,17,10,1,8,15,-23,21,-22,-24,16,9, signs 000111110001111001111101111
N=27 triple 4,6,17 closed 11 reduced 5 tested 5 hits 1
candidate 1,-2,-3,-4,-5,-6,-7,-8,9,-10,-11,-12,-13,-14,15,-16,-17,-18,19,-20,21,-19,22,-15,23,-9,24,-1,25,26,27,5,12,17,20,-21,18,13,6,-27,4,11,16,-22,14,7,-26,3,10,-23,8,-25,2,-24, signs 111110001111001110111111000
N=27 triple 4,7,16 closed 12 reduced 4 tested 4 hits 1
candidate -1,-2,-3,4,-5,-6,-7,-8,-9,-10,-11,12,-13,14,-15,-16,-17,18,-19,20,-18,21,-14,22,23,24,25,26,-12,27,-4,5,-27,3,6,13,-26,11,2,7,-22,15,-21,-25,10,1,8,-23,16,19,-20,17,-24,9, signs 000111110001111101111001111
N=27 triple 4,8,15 closed 20 reduced 10 tested 10 hits 1
candidate 1,-2,-3,-4,-5,-6,-7,-8,9,-10,-11,-12,-13,-14,15,-16,17,-18,19,-17,20,21,22,-15,23,-9,24,-1,25,26,27,5,12,-20,18,-19,-21,13,6,-27,4,11,16,-22,14,7,-26,3,10,-23,8,-25,2,-24, signs 111110001111001111101111000
N=27 triple 4,9,14 closed 25 reduced 9 tested 9 hits 1
candidate -1,-2,-3,4,-5,6,-7,-8,-9,-10,-11,12,-13,-14,-15,16,-17,18,-16,19,-12,20,-6,21,22,23,24,25,26,27,-4,5,-27,3,-21,7,-20,-26,2,-22,8,13,-19,11,-25,1,-23,9,14,17,-18,15,10,-24, signs 000111111001110111110001111
candidate -1,-2,-3,4,-5,-6,-7,-8,-9,-10,-11,12,-13,14,-15,16,-17,18,-16,19,20,21,-14,22,23,24,25,26,-12,27,-4,5,-27,3,6,13,-26,11,2,7,-22,15,-21,-25,10,1,8,-23,-19,17,-18,-20,-24,9, signs 000111110001111111011001111
N=27 triple 4,10,13 closed 26 reduced 8 tested 8 hits 2
candidate 1,-2,-3,-4,-5,-6,-7,-8,9,-10,11,-12,-13,-14,15,-16,17,-15,18,-11,19,20,21,22,23,-9,24,-1,25,26,27,5,-20,13,16,-17,14,-21,6,-27,4,-19,12,-18,-22,7,-26,3,10,-23,8,-25,2,-24, signs 111110001111101111001111000
N=27 triple 4,11,12 closed 29 reduced 9 tested 9 hits 1
N=27 triple 5,5,17 closed 18 reduced 12 tested 12 hits 0
N=27 triple 5,6,16 closed 18 reduced 4 tested 4 hits 0
N=27 triple 5,7,15 closed 61 reduced 23 tested 23 hits 0
N=27 triple 5,8,14 closed 52 reduced 10 tested 10 hits 0
N=27 triple 5,9,13 closed 112 reduced 44 tested 44 hits 0
N=27 triple 5,10,12 closed 130 reduced 12 tested 12 hits 0
N=27 triple 5,11,11 closed 182 reduced 46 tested 46 hits 0
candidate -1,-2,3,4,-5,6,-7,-8,-9,-10,-11,12,-13,-14,-15,-16,-17,18,-19,20,-21,22,-20,23,24,25,-18,26,-12,-3,-6,27,-4,5,-27,13,-26,11,2,7,14,19,-25,17,10,1,8,15,-23,21,-22,-24,16,9, signs 001110110001111001111101111
N=27 triple 6,6,15 closed 51 reduced 21 tested 21 hits 1
N=27 triple 6,7,14 closed 111 reduced 15 tested 15 hits 0
candidate -1,-2,3,4,-5,6,-7,-8,-9,-10,-11,12,-13,14,-15,-16,-17,18,-19,20,-18,21,-14,22,23,24,25,26,-12,-3,-6,27,-4,5,-27,13,-26,11,2,7,-22,15,-21,-25,10,1,8,-23,16,19,-20,17,-24,9, signs 001110110001111101111001111
N=27 triple 6,8,13 closed 203 reduced 49 tested 49 hits 1
N=27 triple 6,9,12 closed 320 reduced 52 tested 52 hits 0
candidate -1,-2,3,4,-5,6,-7,-8,-9,-10,-11,12,-13,14,-15,16,-17,18,-16,19,20,21,-14,22,23,24,25,26,-12,-3,-6,27,-4,5,-27,13,-26,11,2,7,-22,15,-21,-25,10,1,8,-23,-19,17,-18,-20,-24,9, signs 001110110001111111011001111
N=27 triple 6,10,11 closed 397 reduced 75 tested 75 hits 1
N=27 triple 7,7,13 closed 277 reduced 111 tested 111 hits 0
N=27 triple 7,8,12 closed 321 reduced 61 tested 61 hits 0
N=27 triple 7,9,11 closed 515 reduced 193 tested 193 hits 0
N=27 triple 7,10,10 closed 406 reduced 98 tested 98 hits 0
N=27 triple 8,8,11 closed 619 reduced 279 tested 279 hits 0
N=27 triple 8,9,10 closed 626 reduced 274 tested 274 hits 0
N=27 triple 9,9,9 closed 514 reduced 154 tested 154 hits 0


==> anc/torus_T2q/pruned_search/logs/t9_44_27.txt <==
candidate -1,-2,-3,4,-5,-6,-7,-8,-9,-10,-11,12,-13,-14,-15,-16,-17,18,-19,-20,-21,22,-23,24,-22,25,-18,26,-12,27,-4,5,-27,3,6,13,-26,11,2,7,14,19,-25,17,10,1,8,15,20,23,-24,21,16,9, signs 000111110001111001110111111
N=27 triple 4,4,19 closed 7 reduced 3 tested 3 hits 1


==> anc/torus_T2q/pruned_search/runT.sh <==
# runT.sh n amin N a2
n=$1; AMIN=$2; N=$3; A2=$4
for a in $(seq $AMIN $((N/3))); do for b in $(seq $a $(((N-a)/2))); do ./fastm tT2_$n.txt $N $a $b 0 $A2 0; done; done


==> anc/torus_T2q/pruned_search/tT2_11.txt <==
11 762


==> anc/torus_T2q/pruned_search/tT2_13.txt <==
13 384


==> anc/torus_T2q/pruned_search/tT2_5.txt <==
5 449


==> anc/torus_T2q/pruned_search/tT2_7.txt <==
7 896


==> anc/torus_T2q/pruned_search/tT2_9.txt <==
9 331


==> anc/torus_T2q/reduced_Rk.py <==
"""Reduced diagram R_k: e2 straight; e3 coils around e2 (rungs under e2 at x=2j-1, block crossings over e2 at x=2j+0.25),
e1 coils around e2 (rungs over e2 at x=2j, run crossings under e2 at x=2j+1.25 between rungs 2j+2 and 2j);
e1 and e3 never cross; the descending arc D crosses nothing.  Heights resolve crossings."""
import sys, itertools, warnings; warnings.filterwarnings('ignore')
from fractions import Fraction as F
import os; sys.path.insert(0,os.path.dirname(os.path.abspath(__file__))); sys.path.insert(0,os.path.join(os.path.dirname(os.path.abspath(__file__)),'..'))
from ladder import gauss_from_poly
import verify_gauss as vg, snappy
def R(k):
    P=[];H=[]
    def add(pts,h):
        for p in pts: P.append((F(p[0]),F(p[1]))); H.append(h)
    q=F(1,4)
    add([(0,0)],0)                                   # e2 from p12 (0,0) to p23 (2k+1,0)
    # e3 from p23 leftwards; starts below e2. Traveling left: rung at x=2j-1 goes UP (under e2),
    # block crossing over e2 at x=2j-2+q (between rungs 2j-3 and 2j-1) goes DOWN.
    add([(2*k+1,0),(2*k+F(1,2),-1)],2)                # B0 below
    for j in range(k,0,-1):
        x=2*j-1
        add([(x+q/2,-1)],-1)                          # rung edge (x+q/2,-1)->(x-q/2,1) crosses e2 under
        if j>1:
            add([(x-q/2,F(1,2)),(x-1+q+q/2,F(1,2))],2)       # above, going left (low, y=1/2)
            add([(x-1+q-q/2,-1)],2)                    # block crossing over e2 at x-1+q
    # e3 ends above at x~1-q/2; descending arc D: up to y=3, right, down to e1 start above at x=2k+1/2
    add([(F(1,2),F(1,2)),(F(1,2),3),(2*k+F(1,2),3)],3)
    add([(2*k+F(1,2),1)],-3)
    # e1 traveling left: rung at x=2r over e2 going DOWN; run crossing under e2 at x=2r-1+q going UP (between rungs)
    for r in range(k,0,-1):
        x=2*r
        add([(x+q/2,1)],1)                            # rung (x+q/2,1)->(x-q/2,-1/2) over e2
        if r>1:
            add([(x-q/2,-F(1,2)),(x-1+q+q/2,-F(1,2))],-2)  # below (y=-1/2), going left
            add([(x-1+q-q/2,1)],-2)                    # run crossing under e2
        else:
            add([(x-q/2,-F(1,2)),(F(1,2),-F(1,2)),(F(1,4),-F(1,8))],-2)  # to p12=(0,0)
    return P,H
for k in range(1,11):
    P,H=R(k); g,w=gauss_from_poly(P,H)
    L=snappy.Link(vg.gauss_to_pd(g,w)); r=L.exterior().fundamental_group().relators()
    print(k,len(w),r)


==> anc/torus_T2q/spiral_construction.py <==
"""Explicit planar model of D_k built from semicircles (two 'semicircle spirals').
e2 = [0, 2k+1] on the x-axis.  e1 winds into p12=(0,0) (centres (0,0) and (-1,0)), crossing e2 at 2k,...,2.
e3 winds out of p23=(2k+1,0) (centres (2k+1,0) and (2k,0)), crossing e2 at 2k-1,...,1.  Outer ends joined by a big arc."""
import sys, math, warnings; warnings.filterwarnings('ignore')
import os; _h=os.path.dirname(os.path.abspath(__file__)); sys.path.insert(0,os.path.join(_h,'..','T2_9')); sys.path.insert(0,os.path.join(_h,'..'))
from verify_exact import pd_code
import snappy
S=2000; N=64
def arc(cx,r,a0,a1):
    return [None]+[(cx+r*math.cos(a0+(a1-a0)*(t+0.5)/N), r*math.sin(a0+(a1-a0)*(t+0.5)/N)) for t in range(N)]+[None]
def model(k, up1=1, up3=1, extra=0):
    C=2*k+1
    # e3: from C. semicircle about (C-1) radius 1 to C-2 ; then about C radius 2 to C+2 ; then about C-1 radius 3 to C-4 ...
    e3=[]; side=up3
    pts=arc(C-1,1,0,side*math.pi); e3+=pts; side=-side
    for j in range(1,k+1):
        # about C radius 2j from (C-2j) to (C+2j)
        e3+=arc(C,2*j,side*math.pi if side>0 else -math.pi, 0)[1:] if False else arc(C,2*j,math.pi*(1 if side>0 else -1),0)[1:]
        side=-side
        if j<k:
            e3+=arc(C-1,2*j+1,0,side*math.pi)[1:]; side=-side
    e3_end=e3[-1]           # (C+2k,0)
    # e1: ends at (0,0): last semicircle about (-1,0) radius 1 from (-2,0) to (0,0)
    # build backwards from the origin
    rev=[]; side=up1
    rev+=arc(-1,1,0,side*math.pi)      # from (0,0) to (-2,0)
    side=-side
    for i in range(1,k+1):
        rev+=arc(0,2*i,math.pi*(1 if side>0 else -1),0)[1:]   # (-2i,0)->(2i,0)
        side=-side
        rev+=arc(-1,2*i+1,0,side*math.pi)[1:]                 # (2i,0)->(-2i-2,0)
        side=-side
    e1=rev[::-1]            # starts at (-2k-2,0), ends at (0,0)
    # connect e3_end (C+2k,0) to e1 start (-2k-2,0) by a big semicircle about the midpoint
    mid=(C+2*k-2*k-2)/2; R=(C+2*k+2*k+2)/2
    big=arc(mid,R+0.0,0,(1 if side>0 else -1)*math.pi)  # side chosen below
    return e1,e3,big
def build(k,up1,up3,bside):
    e1,e3,big=model(k,up1,up3)
    C=2*k+1
    big=arc((C+2*k-2*k-2)/2,(C+4*k+2)/2,0,bside*math.pi)
    P=lambda p:(int(round(S*p[0]))+1,int(round(S*p[1]))+3)
    seq3=[P(p) for p in e3 if p is not None]+[P(p) for p in big if p is not None]
    seq1=[P(p) for p in e1 if p is not None]+[P((0,0))]
    e2=[P((0,0)),P((C,0))]
    # dedupe consecutive
    def dd(s):
        s=[p for p in s if p is not None]
        o=[s[0]]
        for p in s[1:]:
            if p!=o[-1]: o.append(p)
        return o
    seq3=dd(seq3); seq1=dd(seq1)
    e1p=[seq3[-1]]+seq1
    return [dd(e1p), e2, dd([e2[1]]+seq3)]
if __name__=='__main__':
    for k in range(1,9):
        res=[]
        for up1 in (1,-1):
            for up3 in (1,-1):
                for bs in (1,-1):
                    try:
                        segs=build(k,up1,up3,bs); E,X,PD=pd_code(segs)
                        cnt={}
                        for (i,t,j,u,pt) in X:
                            key=tuple(sorted((E[i][2],E[j][2]))); cnt[key]=cnt.get(key,0)+1
                        L=snappy.Link(PD); r=L.exterior().fundamental_group().relators()
                        res.append(((up1,up3,bs),len(X),sorted(cnt.values()),r[0] if len(r)==1 else len(r)))
                    except Exception as ex: res.append(((up1,up3,bs),'ERR',str(ex)[:30]))
        print(k); [print('  ',x) for x in res]
    

==> anc/torus_T2q/verify_family.py <==
"""Check the explicit 3-segment presentations of T(2,2k+1) produced by family.py.
For each k: Euler-characteristic planarity, simple segments + cyclic rule e1>e2>e3>e1, and
knot type via the fundamental group of the exterior (SnapPy): <a,b | a^2 = b^(2k+1)>."""
import sys; import os; sys.path.insert(0,os.path.join(os.path.dirname(os.path.abspath(__file__)),'..'))
import verify_gauss as vg, snappy
from family import T2
K=int(sys.argv[1]) if len(sys.argv)>1 else 15
for k in range(1,K+1):
    g,w,cuts=T2(k)
    pairs,name=vg.verify({'crossings':len(w),'gauss':g,'writhe':w,'cuts':cuts})
    print(k, len(w), sorted(pairs.values()), name)


==> anc/twist_knots/link3d.py <==
"""PD code of a link given by closed 3D polygons (projection to xy, over/under by z)."""
import math
def seg_inter(p,q,r,s):
    d=(q[0]-p[0])*(s[1]-r[1])-(q[1]-p[1])*(s[0]-r[0])
    if abs(d)<1e-15: return None
    t=((r[0]-p[0])*(s[1]-r[1])-(r[1]-p[1])*(s[0]-r[0]))/d
    u=((r[0]-p[0])*(q[1]-p[1])-(r[1]-p[1])*(q[0]-p[0]))/d
    if 1e-12<t<1-1e-12 and 1e-12<u<1-1e-12: return t,u
    return None
def pd_from_3d(comps):
    # comps: list of closed polygons [(x,y,z),...] (last != first; closed implicitly)
    segs=[]
    for ci,C in enumerate(comps):
        n=len(C)
        for i in range(n): segs.append((ci,i,C[i],C[(i+1)%n]))
    X=[]
    for a in range(len(segs)):
        for b in range(a+1,len(segs)):
            ca,ia,p,q=segs[a]; cb,ib,r,s=segs[b]
            if ca==cb and (abs(ia-ib)==1 or abs(ia-ib)==len(comps[ca])-1): continue
            res=seg_inter(p,q,r,s)
            if res is None: continue
            t,u=res
            za=p[2]+t*(q[2]-p[2]); zb=r[2]+u*(s[2]-r[2])
            assert abs(za-zb)>1e-9, 'height tie'
            X.append((a,t,b,u,za>zb))
    # passages along each component
    events={}
    for k,(a,t,b,u,aover) in enumerate(X):
        events.setdefault(a,[]).append((t,k,aover)); events.setdefault(b,[]).append((u,k,not aover))
    pas=[]  # per component list of (k, over)
    for ci,C in enumerate(comps):
        L=[]
        for i in range(len(C)):
            sidx=[j for j,sg in enumerate(segs) if sg[0]==ci and sg[1]==i][0]
            for t,k,ov in sorted(events.get(sidx,[])): L.append((k,ov,sidx))
        pas.append(L)
    # edge labels: edge leaving passage j goes to passage j+1 (cyclic within component)
    lab=0; inn={}; out={}
    for L in pas:
        m=len(L); base=lab
        for j in range(m):
            out[(L[j][0],L[j][1])]=base+j; inn[(L[(j+1)%m][0],L[(j+1)%m][1])]=base+j
        lab+=m
    PD=[]
    for k,(a,t,b,u,aover) in enumerate(X):
        ua,oa=(b,a) if aover else (a,b)   # under seg, over seg
        def dirv(sidx):
            _,_,p,q=segs[sidx]; return (q[0]-p[0],q[1]-p[1])
        du=dirv(ua); do=dirv(oa)
        cr=du[0]*do[1]-du[1]*do[0]
        a_=inn[(k,False)]; c_=out[(k,False)]; bi=inn[(k,True)]; bo=out[(k,True)]
        # ccw from under-incoming: if over goes right->left (cr>0) then over-out comes first? determine:
        PD.append([a_,bo,c_,bi] if cr>0 else [a_,bi,c_,bo])
    return PD


==> anc/twist_knots/twist.py <==
"""Clean 3-segment presentations D_n of twist knots.
Rule e1 > e2 > e3 > e1.  Annulus 2 <= r <= 3 around the origin; e3 gets n turns there."""
import math, sys, warnings
warnings.filterwarnings('ignore')
sys.path.insert(0,'..')
from verify_exact import pd_code
S=1000
def spiral_piece(n, steps_per_turn=48):
    p_out=(0.5,math.sqrt(9-0.25)); p_in=(1.0,math.sqrt(4-1.0))
    a0=math.atan2(p_out[1],p_out[0]); a1=math.atan2(p_in[1],p_in[0])+2*math.pi*n
    N=max(4,int(steps_per_turn*(abs(a1-a0)/(2*math.pi)+0.5)))
    return [((3-(k/N))*math.cos(a0+(a1-a0)*k/N),(3-(k/N))*math.sin(a0+(a1-a0)*k/N)) for k in range(N+1)]
def segments(n):
    v1=(0.5,0.3); v2=(-0.5,-0.3); v3=(5,0.05)
    e1=[v1,(7,0.3),(7,-0.3),v2]
    e2=[v2,(-4,-0.7),(-4,5),(4,5),(4,0.02),v3]
    e3=[v3,(5,3.5),(0.62,3.57)]+spiral_piece(n)+[v1]
    I=lambda L:[(int(round(x*S)),int(round(y*S))) for x,y in L]
    segs=[I(e1),I(e2),I(e3)]
    return [[s[0]]+[q for k,q in enumerate(s[1:]) if q!=s[k]] for s in segs]
def PD(n): return pd_code(segments(n))[2]
if __name__=='__main__':
    import spherogram, snappy
    for n in range(-10,11):
        pd=PD(n); L=spherogram.Link(pd); L.simplify('global'); c=len(L.crossings)
        name='0_1' if c==0 else None
        if c:
            M=L.exterior()
            try: name=[str(x).split('(')[0] for x in M.identify()][:2]
            except Exception: name='?'
        print(n,'crossings',len(pd),'-> simplified',c,name,flush=True)


==> anc/twist_knots/twist_presentations.json <==
{"-10": [[[500, 300], [7000, 300], [7000, -300], [-500, -300]], [[-500, -300], [-4000, -700], [-4000, 5000], [4000, 5000], [4000, 20], [5000, 50]], [[5000, 50], [5000, 3500], [620, 3570], [500, 2958], [864, 2871], [1214, 2739], [1545, 2565], [1851, 2351], [2128, 2101], [2371, 1818], [2578, 1508], [2744, 1174], [2867, 823], [2945, 459], [2977, 88], [2963, -283], [2903, -649], [2797, -1005], [2649, -1345], [2459, -1663], [2231, -1955], [1969, -2216], [1676, -2443], [1358, -2631], [1019, -2777], [665, -2881], [301, -2939], [-68, -2952], [-434, -2918], [-794, -2840], [-1141, -2717], [-1469, -2552], [-1775, -2347], [-2052, -2107], [-2297, -1834], [-2505, -1532], [-2675, -1207], [-2803, -864], [-2886, -508], [-2925, -144], [-2919, 221], [-2866, 582], [-2770, 934], [-2630, 1271], [-2450, 1588], [-2231, 1879], [-1978, 2141], [-1695, 2369], [-1386, 2560], [-1056, 2711], [-709, 2819], [-352, 2884], [9, 2903], [371, 2877], [726, 2807], [1069, 2693], [1395, 2537], [1699, 2342], [1976, 2111], [2222, 1847], [2433, 1555], [2606, 1238], [2738, 904], [2827, 555], [2873, 199], [2873, -161], [2829, -517], [2740, -865], [2610, -1198], [2438, -1513], [2229, -1804], [1986, -2066], [1712, -2296], [1412, -2489], [1090, -2644], [752, -2757], [402, -2827], [47, -2853], [-309, -2835], [-659, -2773], [-999, -2667], [-1322, -2520], [-1624, -2334], [-1901, -2112], [-2148, -1858], [-2361, -1575], [-2537, -1267], [-2673, -941], [-2768, -600], [-2819, -251], [-2826, 102], [-2789, 453], [-2709, 797], [-2587, 1127], [-2425, 1440], [-2225, 1729], [-1991, 1992], [-1726, 2222], [-1435, 2418], [-1122, 2577], [-792, 2694], [-450, 2770], [-101, 2803], [249, 2791], [594, 2737], [929, 2640], [1250, 2501], [1551, 2325], [1827, 2112], [2074, 1867], [2289, 1592], [2468, 1294], [2608, 976], [2707, 643], [2764, 301], [2778, -46], [2749, -391], [2677, -730], [2563, -1057], [2410, -1367], [2219, -1656], [1994, -1918], [1739, -2150], [1456, -2348], [1152, -2509], [830, -2631], [495, -2712], [153, -2751], [-190, -2746], [-530, -2699], [-862, -2610], [-1180, -2481], [-1478, -2313], [-1754, -2109], [-2001, -1873], [-2217, -1608], [-2399, -1319], [-2542, -1009], [-2646, -684], [-2709, -349], [-2729, -8], [-2707, 331], [-2643, 665], [-2538, 989], [-2393, 1296], [-2211, 1583], [-1995, 1845], [-1749, 2077], [-1475, 2277], [-1179, 2442], [-865, 2568], [-539, 2653], [-204, 2698], [134, 2700], [469, 2661], [796, 2580], [1110, 2459], [1407, 2299], [1681, 2105], [1929, 1878], [2146, 1622], [2329, 1341], [2476, 1039], [2585, 722], [2653, 394], [2679, 61], [2664, -273], [2607, -602], [2510, -922], [2374, -1226], [2201, -1511], [1994, -1772], [1757, -2005], [1492, -2207], [1205, -2374], [899, -2504], [580, -2594], [252, -2644], [-79, -2653], [-409, -2620], [-731, -2547], [-1042, -2435], [-1336, -2284], [-1609, -2098], [-1857, -1880], [-2075, -1633], [-2260, -1361], [-2410, -1068], [-2523, -759], [-2596, -438], [-2628, -112], [-2620, 217], [-2570, 541], [-2481, 856], [-2353, 1157], [-2189, 1440], [-1991, 1701], [-1763, 1934], [-1507, 2137], [-1228, 2306], [-930, 2439], [-619, 2534], [-298, 2590], [27, 2605], [351, 2579], [669, 2513], [976, 2409], [1267, 2267], [1538, 2090], [1785, 1880], [2004, 1642], [2191, 1379], [2344, 1094], [2460, 793], [2538, 480], [2576, 160], [2574, -162], [2532, -481], [2450, -792], [2331, -1090], [2175, -1371], [1986, -1630], [1766, -1863], [1519, -2067], [1249, -2238], [960, -2375], [656, -2474], [342, -2534], [24, -2555], [-294, -2536], [-607, -2478], [-910, -2381], [-1199, -2248], [-1468, -2079], [-1715, -1879], [-1934, -1649], [-2123, -1394], [-2278, -1118], [-2398, -825], [-2480, -520], [-2523, -207], [-2527, 109], [-2492, 423], [-2418, 729], [-2307, 1024], [-2159, 1302], [-1979, 1560], [-1768, 1793], [-1530, 1997], [-1268, 2171], [-987, 2310], [-691, 2413], [-385, 2478], [-73, 2505], [239, 2492], [548, 2441], [847, 2352], [1132, 2227], [1400, 2067], [1645, 1875], [1864, 1654], [2054, 1408], [2212, 1140], [2334, 855], [2421, 557], [2469, 251], [2480, -58], [2451, -366], [2384, -668], [2281, -959], [2142, -1235], [1970, -1491], [1767, -1723], [1538, -1928], [1284, -2103], [1012, -2245], [724, -2352], [425, -2422], [120, -2454], [-187, -2447], [-490, -2403], [-785, -2322], [-1067, -2204], [-1332, -2052], [-1576, -1869], [-1795, -1657], [-1986, -1419], [-2145, -1160], [-2271, -883], [-2362, -593], [-2415, -294], [-2431, 9], [-2409, 312], [-2349, 609], [-2253, 896], [-2122, 1169], [-1959, 1423], [-1765, 1654], [-1544, 1860], [-1299, 2036], [-1034, 2180], [-754, 2290], [-463, 2364], [-165, 2401], [136, 2401], [433, 2364], [724, 2289], [1003, 2180], [1265, 2036], [1508, 1861], [1726, 1658], [1918, 1428], [2079, 1177], [2208, 909], [2302, 626], [2360, 334], [2381, 38], [2365, -259], [2313, -551], [2224, -834], [2101, -1104], [1946, -1356], [1760, -1586], [1548, -1792], [1311, -1969], [1055, -2115], [783, -2228], [499, -2306], [207, -2349], [-87, -2354], [-379, -2323], [-665, -2256], [-940, -2154], [-1200, -2018], [-1440, -1851], [-1658, -1656], [-1850, -1436], [-2013, -1193], [-2144, -932], [-2242, -657], [-2304, -373], [-2331, -83], [-2321, 208], [-2275, 495], [-2194, 774], [-2078, 1040], [-1931, 1290], [-1754, 1519], [-1550, 1724], [-1322, 1902], [-1074, 2050], [-809, 2166], [-533, 2248], [-248, 2295], [40, 2306], [326, 2281], [607, 2221], [878, 2126], [1135, 1998], [1374, 1840], [1591, 1653], [1783, 1441], [1947, 1206], [2080, 954], [2181, 686], [2248, 409], [2279, 126], [2275, -159], [2236, -441], [2161, -715], [2054, -978], [1914, -1225], [1745, -1453], [1549, -1657], [1330, -1836], [1090, -1985], [833, -2104], [564, -2189], [287, -2241], [6, -2257], [-275, -2238], [-551, -2184], [-818, -2097], [-1072, -1977], [-1309, -1826], [-1525, -1648], [-1717, -1444], [-1882, -1217], [-2017, -973], [-2120, -713], [-2191, -443], [-2227, -167], [-2228, 112], [-2195, 388], [-2128, 658], [-2028, 917], [-1896, 1161], [-1735, 1387], [-1547, 1591], [-1336, 1770], [-1104, 1921], [-855, 2041], [-594, 2130], [-324, 2186], [-49, 2207], [226, 2194], [497, 2147], [760, 2066], [1011, 1954], [1245, 1811], [1459, 1640], [1651, 1445], [1816, 1227], [1953, 990], [2059, 738], [2133, 476], [2174, 206], [2181, -66], [2154, -337], [2093, -602], [2000, -857], [1876, -1099], [1723, -1323], [1543, -1526], [1340, -1704], [1116, -1856], [875, -1979], [622, -2071], [358, -2130], [90, -2156], [-179, -2149], [-445, -2108], [-703, -2034], [-950, -1929], [-1182, -1794], [-1395, -1631], [-1586, -1443], [-1751, -1234], [-1890, -1005], [-1998, -761], [-2076, -506], [-2121, -243], [-2132, 23], [-2111, 288], [-2057, 548], [-1970, 799], [-1854, 1038], [-1709, 1259], [-1537, 1461], [-1342, 1640], [-1126, 1792], [-893, 1917], [-647, 2011], [-391, 2074], [-130, 2105], [133, 2102], [394, 2068], [648, 2001], [891, 1902], [1120, 1775], [1331, 1620], [1521, 1440], [1687, 1239], [1826, 1018], [1937, 782], [2018, 534], [2066, 278], [2083, 18], [2067, -241], [2019, -496], [1940, -743], [1830, -978], [1693, -1197], [1529, -1397], [1342, -1575], [1134, -1728], [909, -1854], [670, -1951], [422, -2018], [167, -2053], [-90, -2055], [-345, -2026], [-594, -1966], [-833, -1874], [-1059, -1754], [-1268, -1607], [-1457, -1435], [-1623, -1241], [-1763, -1029], [-1876, -800], [-1959, -560], [-2012, -311], [-2033, -58], [-2022, 195], [-1980, 445], [-1907, 688], [-1805, 919], [-1675, 1136], [-1519, 1334], [-1340, 1512], [-1140, 1665], [-923, 1792], [-692, 1891], [-450, 1961], [-202, 2000], [48, 2007], [298, 1984], [542, 1929], [777, 1845], [1000, 1732], [500, 300]]], "-9": [[[500, 300], [7000, 300], [7000, -300], [-500, -300]], [[-500, -300], [-4000, -700], [-4000, 5000], [4000, 5000], [4000, 20], [5000, 50]], [[5000, 50], [5000, 3500], [620, 3570], [500, 2958], [862, 2871], [1210, 2740], [1540, 2567], [1844, 2355], [2121, 2107], [2364, 1826], [2570, 1518], [2736, 1187], [2860, 838], [2940, 477], [2974, 109], [2962, -260], [2905, -625], [2803, -979], [2658, -1318], [2473, -1636], [2249, -1929], [1991, -2191], [1703, -2419], [1389, -2610], [1054, -2760], [704, -2867], [343, -2930], [-23, -2948], [-388, -2920], [-746, -2847], [-1092, -2731], [-1421, -2572], [-1728, -2375], [-2007, -2141], [-2255, -1874], [-2468, -1579], [-2643, -1260], [-2777, -922], [-2867, -570], [-2914, -210], [-2915, 152], [-2872, 512], [-2784, 863], [-2654, 1201], [-2483, 1519], [-2273, 1814], [-2030, 2080], [-1755, 2314], [-1454, 2511], [-1130, 2670], [-790, 2788], [-438, 2862], [-80, 2892], [279, 2877], [633, 2819], [976, 2716], [1304, 2572], [1612, 2389], [1894, 2169], [2147, 1916], [2366, 1634], [2548, 1327], [2691, 1001], [2792, 659], [2850, 308], [2864, -48], [2834, -402], [2760, -750], [2644, -1085], [2487, -1403], [2292, -1700], [2063, -1969], [1801, -2208], [1513, -2412], [1201, -2579], [872, -2706], [529, -2791], [179, -2833], [-173, -2831], [-522, -2785], [-863, -2697], [-1190, -2567], [-1497, -2398], [-1782, -2193], [-2038, -1953], [-2263, -1685], [-2452, -1390], [-2604, -1075], [-2715, -743], [-2784, -401], [-2810, -53], [-2792, 296], [-2732, 639], [-2630, 972], [-2487, 1289], [-2306, 1586], [-2090, 1858], [-1842, 2102], [-1566, 2312], [-1267, 2486], [-948, 2622], [-616, 2717], [-274, 2770], [72, 2781], [415, 2748], [752, 2674], [1077, 2558], [1384, 2403], [1670, 2211], [1930, 1985], [2159, 1729], [2355, 1447], [2514, 1144], [2634, 822], [2714, 489], [2751, 149], [2747, -193], [2699, -531], [2611, -861], [2482, -1177], [2315, -1474], [2113, -1748], [1878, -1995], [1615, -2211], [1328, -2392], [1020, -2536], [697, -2641], [365, -2705], [27, -2727], [-311, -2707], [-644, -2645], [-966, -2543], [-1273, -2402], [-1559, -2224], [-1821, -2012], [-2055, -1769], [-2257, -1500], [-2423, -1208], [-2552, -897], [-2642, -574], [-2690, -242], [-2697, 94], [-2663, 427], [-2587, 753], [-2472, 1067], [-2319, 1364], [-2130, 1639], [-1909, 1889], [-1659, 2109], [-1383, 2297], [-1087, 2448], [-775, 2562], [-451, 2636], [-121, 2670], [211, 2662], [539, 2613], [858, 2524], [1163, 2396], [1450, 2232], [1714, 2033], [1951, 1804], [2158, 1547], [2331, 1267], [2468, 967], [2567, 653], [2626, 330], [2644, 2], [2622, -325], [2559, -647], [2457, -959], [2317, -1255], [2142, -1531], [1935, -1783], [1697, -2008], [1434, -2201], [1149, -2359], [847, -2482], [533, -2565], [211, -2609], [-114, -2613], [-437, -2577], [-752, -2501], [-1055, -2386], [-1342, -2235], [-1607, -2050], [-1847, -1833], [-2058, -1589], [-2238, -1321], [-2382, -1032], [-2489, -728], [-2558, -414], [-2588, -94], [-2577, 228], [-2527, 545], [-2438, 853], [-2312, 1148], [-2150, 1424], [-1955, 1678], [-1731, 1906], [-1480, 2104], [-1207, 2269], [-915, 2399], [-611, 2492], [-297, 2546], [21, 2561], [338, 2537], [649, 2473], [950, 2371], [1235, 2234], [1501, 2061], [1744, 1858], [1959, 1626], [2143, 1370], [2295, 1093], [2410, 799], [2489, 494], [2528, 181], [2529, -133], [2491, -445], [2415, -750], [2301, -1042], [2152, -1318], [1971, -1574], [1759, -1804], [1520, -2006], [1259, -2178], [979, -2315], [684, -2416], [379, -2480], [68, -2506], [-243, -2493], [-549, -2441], [-847, -2352], [-1131, -2227], [-1397, -2068], [-1641, -1877], [-1859, -1658], [-2049, -1414], [-2206, -1148], [-2329, -865], [-2416, -569], [-2466, -265], [-2478, 43], [-2451, 349], [-2387, 650], [-2286, 940], [-2150, 1215], [-1981, 1470], [-1782, 1703], [-1556, 1909], [-1306, 2085], [-1037, 2229], [-752, 2338], [-456, 2411], [-154, 2447], [151, 2445], [452, 2405], [746, 2329], [1028, 2216], [1294, 2070], [1539, 1892], [1760, 1685], [1953, 1453], [2117, 1198], [2247, 926], [2342, 640], [2401, 344], [2423, 44], [2408, -256], [2355, -552], [2267, -839], [2143, -1112], [1987, -1368], [1801, -1603], [1587, -1812], [1349, -1993], [1090, -2142], [816, -2259], [529, -2341], [235, -2386], [-63, -2394], [-359, -2366], [-648, -2301], [-928, -2201], [-1192, -2067], [-1438, -1902], [-1661, -1707], [-1858, -1487], [-2026, -1244], [-2163, -983], [-2266, -706], [-2334, -420], [-2366, -127], [-2361, 167], [-2320, 458], [-2243, 741], [-2132, 1012], [-1988, 1268], [-1814, 1503], [-1613, 1715], [-1386, 1899], [-1139, 2055], [-875, 2178], [-598, 2268], [-312, 2322], [-22, 2341], [268, 2323], [554, 2270], [830, 2182], [1093, 2060], [1338, 1907], [1563, 1725], [1763, 1516], [1935, 1285], [2078, 1034], [2188, 768], [2264, 491], [2305, 206], [2311, -81], [2281, -367], [2216, -646], [2117, -915], [1985, -1169], [1823, -1404], [1633, -1618], [1419, -1806], [1183, -1966], [929, -2096], [662, -2193], [385, -2256], [102, -2284], [-181, -2277], [-462, -2234], [-734, -2158], [-995, -2048], [-1240, -1907], [-1466, -1737], [-1668, -1541], [-1844, -1321], [-1992, -1081], [-2108, -825], [-2192, -557], [-2242, -281], [-2258, -1], [-2238, 279], [-2184, 554], [-2097, 819], [-1977, 1072], [-1827, 1307], [-1650, 1522], [-1447, 1713], [-1222, 1877], [-979, 2012], [-722, 2116], [-453, 2187], [-179, 2224], [98, 2227], [373, 2196], [642, 2130], [900, 2032], [1144, 1903], [1369, 1745], [1574, 1560], [1753, 1352], [1905, 1123], [2028, 878], [2119, 619], [2177, 351], [2202, 79], [2192, -195], [2149, -464], [2073, -726], [1965, -977], [1827, -1211], [1661, -1427], [1470, -1620], [1257, -1788], [1024, -1928], [777, -2038], [518, -2117], [251, -2162], [-19, -2175], [-288, -2153], [-552, -2099], [-807, -2012], [-1049, -1895], [-1275, -1748], [-1480, -1575], [-1662, -1379], [-1818, -1161], [-1946, -926], [-2044, -677], [-2110, -418], [-2143, -153], [-2143, 114], [-2110, 378], [-2045, 636], [-1949, 884], [-1822, 1117], [-1668, 1333], [-1488, 1528], [-1286, 1699], [-1065, 1843], [-827, 1959], [-577, 2044], [-319, 2098], [-57, 2119], [206, 2108], [465, 2064], [717, 1988], [957, 1882], [1181, 1747], [1387, 1586], [1571, 1400], [1731, 1193], [1864, 969], [1967, 730], [2040, 480], [2082, 223], [2091, -37], [2069, -295], [2014, -549], [1928, -793], [1813, -1025], [1670, -1241], [1502, -1437], [1311, -1610], [1100, -1758], [873, -1879], [633, -1971], [383, -2032], [128, -2062], [-128, -2059], [-382, -2025], [-629, -1960], [-866, -1865], [-1090, -1742], [-1296, -1592], [-1481, -1417], [-1644, -1221], [-1781, -1007], [-1890, -778], [-1970, -537], [-2019, -289], [-2037, -36], [-2023, 216], [-1979, 465], [-1904, 706], [-1800, 935], [-1668, 1150], [-1511, 1346], [-1331, 1522], [-1131, 1673], [-914, 1798], [-684, 1896], [-443, 1964], [-196, 2001], [53, 2008], [302, 1984], [544, 1929], [778, 1845], [1000, 1732], [500, 300]]], "-8": [[[500, 300], [7000, 300], [7000, -300], [-500, -300]], [[-500, -300], [-4000, -700], [-4000, 5000], [4000, 5000], [4000, 20], [5000, 50]], [[5000, 50], [5000, 3500], [620, 3570], [500, 2958], [860, 2872], [1206, 2742], [1533, 2570], [1836, 2360], [2111, 2114], [2354, 1836], [2560, 1531], [2727, 1203], [2852, 858], [2933, 500], [2970, 134], [2962, -232], [2908, -595], [2810, -948], [2670, -1285], [2489, -1603], [2271, -1896], [2019, -2159], [1736, -2390], [1427, -2583], [1097, -2737], [751, -2849], [394, -2917], [32, -2941], [-330, -2920], [-687, -2855], [-1032, -2747], [-1361, -2596], [-1669, -2407], [-1952, -2181], [-2203, -1923], [-2421, -1635], [-2602, -1324], [-2743, -992], [-2842, -646], [-2898, -291], [-2909, 68], [-2876, 425], [-2799, 776], [-2680, 1114], [-2521, 1434], [-2323, 1732], [-2090, 2003], [-1826, 2243], [-1535, 2449], [-1220, 2617], [-888, 2745], [-542, 2831], [-189, 2874], [166, 2873], [518, 2829], [862, 2741], [1192, 2612], [1503, 2443], [1791, 2237], [2051, 1998], [2279, 1729], [2473, 1434], [2628, 1117], [2744, 784], [2817, 440], [2847, 90], [2834, -261], [2778, -608], [2680, -945], [2541, -1266], [2364, -1568], [2151, -1846], [1905, -2095], [1631, -2312], [1333, -2493], [1015, -2636], [682, -2738], [340, -2799], [-8, -2817], [-354, -2792], [-695, -2725], [-1024, -2616], [-1338, -2468], [-1630, -2283], [-1897, -2063], [-2135, -1812], [-2340, -1534], [-2508, -1233], [-2639, -914], [-2729, -581], [-2777, -241], [-2783, 103], [-2747, 445], [-2669, 779], [-2551, 1101], [-2394, 1405], [-2200, 1688], [-1974, 1944], [-1718, 2171], [-1436, 2364], [-1133, 2520], [-814, 2638], [-482, 2716], [-144, 2752], [196, 2747], [532, 2699], [860, 2611], [1174, 2483], [1469, 2317], [1742, 2117], [1988, 1884], [2203, 1624], [2384, 1339], [2528, 1034], [2634, 714], [2700, 384], [2724, 49], [2707, -287], [2648, -617], [2550, -938], [2413, -1244], [2239, -1530], [2032, -1793], [1794, -2027], [1529, -2231], [1242, -2400], [936, -2533], [616, -2626], [288, -2680], [-44, -2692], [-375, -2664], [-700, -2595], [-1013, -2487], [-1310, -2341], [-1587, -2160], [-1839, -1946], [-2063, -1703], [-2255, -1435], [-2413, -1145], [-2533, -839], [-2615, -520], [-2656, -194], [-2658, 135], [-2618, 461], [-2539, 779], [-2422, 1085], [-2268, 1373], [-2079, 1641], [-1860, 1883], [-1612, 2095], [-1341, 2276], [-1049, 2421], [-742, 2530], [-425, 2600], [-101, 2630], [223, 2620], [543, 2570], [855, 2481], [1153, 2355], [1433, 2193], [1691, 1998], [1922, 1773], [2124, 1521], [2293, 1247], [2426, 954], [2523, 647], [2581, 331], [2600, 11], [2579, -309], [2519, -624], [2421, -928], [2286, -1218], [2117, -1489], [1915, -1737], [1685, -1957], [1430, -2148], [1153, -2306], [860, -2428], [554, -2513], [240, -2560], [-77, -2567], [-392, -2536], [-701, -2466], [-998, -2358], [-1280, -2215], [-1542, -2039], [-1779, -1832], [-1989, -1597], [-2169, -1339], [-2315, -1060], [-2426, -767], [-2499, -462], [-2535, -150], [-2531, 163], [-2490, 473], [-2410, 775], [-2294, 1065], [-2143, 1338], [-1960, 1591], [-1748, 1818], [-1509, 2018], [-1248, 2186], [-968, 2321], [-674, 2420], [-371, 2482], [-62, 2507], [247, 2493], [551, 2441], [847, 2352], [1129, 2228], [1393, 2070], [1636, 1881], [1853, 1663], [2042, 1421], [2199, 1158], [2323, 877], [2411, 584], [2462, 282], [2476, -23], [2451, -328], [2390, -626], [2292, -915], [2160, -1189], [1995, -1445], [1800, -1678], [1578, -1885], [1333, -2063], [1068, -2209], [787, -2322], [494, -2398], [195, -2439], [-107, -2442], [-406, -2407], [-699, -2337], [-980, -2231], [-1246, -2091], [-1493, -1920], [-1716, -1719], [-1913, -1493], [-2080, -1245], [-2215, -979], [-2317, -698], [-2383, -406], [-2412, -110], [-2405, 188], [-2361, 482], [-2281, 768], [-2167, 1042], [-2020, 1300], [-1843, 1537], [-1638, 1751], [-1408, 1937], [-1158, 2094], [-890, 2218], [-610, 2309], [-320, 2364], [-27, 2383], [267, 2366], [555, 2312], [835, 2224], [1101, 2102], [1351, 1948], [1579, 1765], [1782, 1556], [1958, 1323], [2104, 1071], [2218, 803], [2297, 523], [2342, 236], [2351, -54], [2324, -343], [2261, -626], [2165, -899], [2036, -1157], [1876, -1398], [1687, -1616], [1474, -1810], [1239, -1976], [985, -2111], [717, -2214], [438, -2283], [153, -2317], [-133, -2316], [-417, -2279], [-693, -2208], [-959, -2104], [-1210, -1968], [-1441, -1802], [-1650, -1609], [-1834, -1392], [-1989, -1154], [-2114, -899], [-2207, -632], [-2265, -355], [-2289, -73], [-2278, 209], [-2233, 488], [-2153, 758], [-2041, 1017], [-1899, 1259], [-1727, 1482], [-1530, 1681], [-1310, 1855], [-1070, 2000], [-815, 2114], [-548, 2196], [-273, 2244], [5, 2259], [283, 2238], [556, 2184], [820, 2097], [1071, 1977], [1305, 1829], [1518, 1652], [1708, 1451], [1872, 1228], [2007, 987], [2111, 732], [2183, 466], [2221, 193], [2225, -82], [2196, -355], [2133, -622], [2038, -879], [1912, -1122], [1758, -1347], [1577, -1552], [1372, -1732], [1147, -1886], [905, -2011], [650, -2104], [385, -2166], [115, -2195], [-156, -2190], [-424, -2151], [-685, -2080], [-935, -1978], [-1170, -1846], [-1387, -1686], [-1582, -1501], [-1753, -1293], [-1897, -1066], [-2011, -823], [-2095, -569], [-2147, -306], [-2165, -39], [-2151, 227], [-2105, 490], [-2026, 745], [-1917, 987], [-1779, 1215], [-1614, 1423], [-1424, 1609], [-1214, 1770], [-986, 1904], [-743, 2008], [-489, 2082], [-229, 2124], [34, 2134], [297, 2111], [554, 2056], [802, 1970], [1037, 1854], [1256, 1710], [1455, 1541], [1632, 1348], [1784, 1136], [1908, 906], [2003, 664], [2067, 412], [2099, 154], [2100, -106], [2068, -363], [2006, -614], [1912, -856], [1790, -1084], [1641, -1294], [1468, -1485], [1272, -1652], [1058, -1794], [828, -1909], [586, -1994], [335, -2048], [80, -2072], [-175, -2063], [-427, -2024], [-672, -1953], [-907, -1853], [-1127, -1726], [-1329, -1572], [-1511, -1395], [-1669, -1196], [-1802, -981], [-1906, -750], [-1982, -509], [-2027, -261], [-2041, -9], [-2025, 242], [-1977, 489], [-1900, 728], [-1793, 955], [-1660, 1167], [-1502, 1361], [-1321, 1534], [-1121, 1683], [-904, 1806], [-674, 1901], [-434, 1967], [-188, 2003], [60, 2009], [306, 1984], [548, 1929], [780, 1844], [1000, 1732], [500, 300]]], "-7": [[[500, 300], [7000, 300], [7000, -300], [-500, -300]], [[-500, -300], [-4000, -700], [-4000, 5000], [4000, 5000], [4000, 20], [5000, 50]], [[5000, 50], [5000, 3500], [620, 3570], [500, 2958], [857, 2872], [1200, 2743], [1525, 2574], [1826, 2366], [2100, 2123], [2341, 1849], [2547, 1548], [2715, 1224], [2841, 882], [2925, 528], [2965, 166], [2960, -197], [2911, -557], [2819, -907], [2684, -1244], [2510, -1561], [2298, -1854], [2053, -2119], [1777, -2352], [1475, -2549], [1151, -2707], [811, -2825], [459, -2900], [101, -2932], [-257, -2920], [-612, -2864], [-956, -2765], [-1285, -2625], [-1595, -2446], [-1880, -2231], [-2136, -1982], [-2360, -1705], [-2548, -1402], [-2698, -1079], [-2807, -741], [-2874, -392], [-2898, -38], [-2878, 316], [-2815, 665], [-2710, 1003], [-2565, 1325], [-2381, 1627], [-2163, 1904], [-1912, 2152], [-1633, 2367], [-1331, 2546], [-1009, 2687], [-672, 2788], [-326, 2846], [24, 2862], [373, 2835], [716, 2765], [1047, 2654], [1362, 2504], [1657, 2317], [1925, 2095], [2165, 1842], [2371, 1562], [2542, 1260], [2674, 939], [2766, 604], [2817, 262], [2825, -84], [2791, -428], [2715, -765], [2598, -1090], [2443, -1398], [2252, -1684], [2027, -1945], [1773, -2176], [1492, -2374], [1190, -2536], [870, -2660], [538, -2743], [199, -2786], [-143, -2786], [-482, -2745], [-813, -2663], [-1131, -2541], [-1432, -2382], [-1710, -2187], [-1963, -1960], [-2185, -1703], [-2375, -1422], [-2528, -1120], [-2643, -802], [-2719, -473], [-2753, -137], [-2747, 200], [-2699, 534], [-2611, 859], [-2484, 1170], [-2320, 1463], [-2122, 1734], [-1892, 1978], [-1635, 2192], [-1353, 2373], [-1052, 2518], [-736, 2625], [-409, 2693], [-77, 2720], [256, 2706], [584, 2652], [903, 2558], [1207, 2426], [1493, 2258], [1756, 2057], [1992, 1825], [2198, 1566], [2370, 1285], [2507, 985], [2606, 670], [2665, 346], [2685, 18], [2664, -310], [2604, -632], [2505, -945], [2368, -1242], [2196, -1521], [1992, -1776], [1758, -2004], [1499, -2201], [1217, -2365], [918, -2494], [606, -2585], [285, -2637], [-39, -2649], [-362, -2622], [-679, -2555], [-985, -2450], [-1275, -2309], [-1546, -2134], [-1794, -1927], [-2014, -1692], [-2203, -1431], [-2359, -1150], [-2479, -853], [-2562, -543], [-2606, -226], [-2612, 94], [-2578, 412], [-2505, 723], [-2396, 1023], [-2250, 1307], [-2072, 1570], [-1862, 1810], [-1626, 2021], [-1365, 2203], [-1084, 2350], [-788, 2463], [-481, 2538], [-167, 2575], [148, 2573], [461, 2533], [766, 2455], [1059, 2340], [1336, 2191], [1592, 2009], [1824, 1798], [2027, 1560], [2200, 1299], [2340, 1019], [2444, 725], [2512, 421], [2542, 110], [2533, -201], [2487, -508], [2404, -807], [2285, -1094], [2132, -1363], [1947, -1612], [1734, -1836], [1495, -2031], [1234, -2196], [955, -2328], [663, -2425], [361, -2485], [55, -2508], [-252, -2493], [-554, -2441], [-847, -2352], [-1127, -2229], [-1389, -2072], [-1630, -1885], [-1846, -1670], [-2034, -1430], [-2191, -1170], [-2315, -892], [-2404, -602], [-2456, -304], [-2472, -1], [-2451, 301], [-2393, 597], [-2300, 884], [-2172, 1157], [-2012, 1412], [-1823, 1646], [-1606, 1854], [-1366, 2034], [-1106, 2183], [-830, 2300], [-542, 2381], [-247, 2427], [51, 2436], [348, 2409], [639, 2345], [920, 2247], [1186, 2116], [1434, 1953], [1660, 1761], [1860, 1543], [2033, 1303], [2174, 1043], [2283, 769], [2357, 484], [2396, 192], [2398, -102], [2365, -394], [2297, -679], [2194, -953], [2059, -1213], [1893, -1454], [1699, -1672], [1480, -1865], [1240, -2030], [982, -2163], [709, -2264], [427, -2331], [138, -2363], [-151, -2360], [-438, -2321], [-717, -2247], [-985, -2140], [-1238, -2002], [-1472, -1833], [-1683, -1638], [-1868, -1418], [-2025, -1178], [-2151, -921], [-2245, -650], [-2305, -371], [-2330, -86], [-2320, 199], [-2276, 480], [-2198, 754], [-2087, 1015], [-1945, 1261], [-1774, 1487], [-1577, 1691], [-1357, 1869], [-1117, 2018], [-861, 2137], [-593, 2223], [-316, 2276], [-36, 2295], [245, 2280], [521, 2230], [788, 2147], [1043, 2032], [1282, 1887], [1502, 1714], [1698, 1516], [1868, 1296], [2010, 1057], [2121, 802], [2201, 536], [2247, 263], [2260, -13], [2238, -289], [2184, -560], [2096, -821], [1978, -1070], [1830, -1302], [1655, -1514], [1456, -1703], [1236, -1865], [997, -2000], [745, -2104], [481, -2177], [212, -2216], [-61, -2223], [-332, -2196], [-597, -2136], [-852, -2045], [-1094, -1923], [-1319, -1773], [-1524, -1596], [-1706, -1397], [-1861, -1176], [-1988, -939], [-2086, -688], [-2151, -427], [-2185, -161], [-2185, 107], [-2153, 372], [-2089, 632], [-1993, 881], [-1868, 1117], [-1716, 1335], [-1538, 1533], [-1337, 1707], [-1117, 1855], [-881, 1975], [-633, 2066], [-375, 2125], [-112, 2152], [151, 2147], [412, 2109], [665, 2041], [909, 1942], [1138, 1814], [1349, 1659], [1539, 1480], [1707, 1279], [1848, 1059], [1961, 825], [2044, 578], [2097, 324], [2118, 65], [2107, -194], [2065, -449], [1992, -697], [1889, -934], [1759, -1157], [1602, -1361], [1422, -1544], [1221, -1704], [1002, -1838], [769, -1945], [525, -2021], [274, -2068], [19, -2083], [-235, -2067], [-485, -2020], [-727, -1943], [-958, -1837], [-1174, -1704], [-1371, -1546], [-1548, -1365], [-1701, -1164], [-1828, -946], [-1927, -715], [-1997, -473], [-2037, -226], [-2047, 25], [-2026, 274], [-1974, 519], [-1894, 756], [-1785, 980], [-1649, 1189], [-1490, 1380], [-1308, 1549], [-1108, 1695], [-891, 1815], [-662, 1908], [-423, 1972], [-179, 2006], [68, 2010], [312, 1984], [552, 1928], [782, 1844], [1000, 1732], [500, 300]]], "-6": [[[500, 300], [7000, 300], [7000, -300], [-500, -300]], [[-500, -300], [-4000, -700], [-4000, 5000], [4000, 5000], [4000, 20], [5000, 50]], [[5000, 50], [5000, 3500], [620, 3570], [500, 2958], [853, 2873], [1193, 2746], [1514, 2579], [1813, 2374], [2085, 2135], [2325, 1865], [2531, 1569], [2699, 1250], [2827, 914], [2914, 565], [2958, 208], [2958, -151], [2915, -507], [2829, -855], [2702, -1189], [2536, -1506], [2333, -1799], [2096, -2066], [1829, -2301], [1535, -2503], [1220, -2667], [888, -2792], [543, -2876], [191, -2917], [-163, -2916], [-513, -2872], [-856, -2785], [-1185, -2659], [-1496, -2493], [-1785, -2291], [-2046, -2057], [-2278, -1792], [-2475, -1502], [-2635, -1190], [-2757, -862], [-2838, -522], [-2877, -175], [-2874, 174], [-2828, 520], [-2742, 857], [-2615, 1181], [-2451, 1487], [-2250, 1770], [-2018, 2027], [-1756, 2253], [-1469, 2446], [-1161, 2603], [-837, 2721], [-501, 2799], [-159, 2836], [185, 2832], [525, 2785], [857, 2698], [1176, 2572], [1476, 2408], [1755, 2210], [2007, 1979], [2229, 1720], [2418, 1436], [2571, 1132], [2686, 812], [2761, 481], [2796, 143], [2789, -195], [2742, -531], [2655, -857], [2529, -1171], [2366, -1466], [2169, -1739], [1941, -1987], [1684, -2204], [1404, -2389], [1103, -2538], [788, -2650], [461, -2722], [128, -2755], [-206, -2747], [-536, -2699], [-857, -2611], [-1165, -2486], [-1455, -2324], [-1724, -2129], [-1966, -1902], [-2179, -1649], [-2360, -1372], [-2505, -1075], [-2614, -763], [-2684, -441], [-2714, -113], [-2705, 215], [-2656, 540], [-2568, 856], [-2443, 1159], [-2282, 1444], [-2088, 1707], [-1864, 1945], [-1614, 2154], [-1340, 2330], [-1047, 2472], [-740, 2578], [-422, 2645], [-99, 2673], [225, 2663], [544, 2613], [855, 2525], [1153, 2400], [1433, 2240], [1691, 2048], [1924, 1827], [2128, 1579], [2301, 1308], [2439, 1019], [2541, 716], [2606, 403], [2632, 85], [2620, -234], [2570, -548], [2481, -854], [2357, -1146], [2199, -1421], [2008, -1674], [1789, -1902], [1544, -2102], [1277, -2271], [992, -2405], [693, -2505], [385, -2567], [71, -2591], [-242, -2578], [-551, -2527], [-852, -2438], [-1139, -2315], [-1409, -2157], [-1657, -1969], [-1881, -1752], [-2076, -1510], [-2240, -1246], [-2372, -965], [-2468, -670], [-2528, -367], [-2550, -58], [-2535, 250], [-2483, 554], [-2395, 849], [-2272, 1131], [-2116, 1396], [-1929, 1640], [-1715, 1858], [-1476, 2049], [-1216, 2210], [-938, 2338], [-648, 2431], [-349, 2488], [-45, 2509], [258, 2493], [557, 2440], [847, 2352], [1123, 2230], [1383, 2075], [1622, 1890], [1836, 1678], [2023, 1442], [2179, 1185], [2304, 912], [2394, 626], [2449, 331], [2468, 33], [2451, -265], [2397, -559], [2309, -844], [2188, -1115], [2034, -1370], [1851, -1604], [1642, -1813], [1408, -1996], [1155, -2149], [886, -2270], [604, -2357], [314, -2410], [21, -2427], [-272, -2408], [-561, -2355], [-840, -2266], [-1107, -2145], [-1356, -1993], [-1585, -1812], [-1790, -1605], [-1968, -1375], [-2117, -1126], [-2235, -860], [-2320, -583], [-2370, -298], [-2385, -9], [-2366, 279], [-2312, 562], [-2224, 836], [-2103, 1098], [-1953, 1342], [-1774, 1566], [-1569, 1767], [-1342, 1941], [-1096, 2086], [-835, 2200], [-562, 2282], [-282, 2330], [2, 2344], [285, 2323], [563, 2269], [832, 2181], [1088, 2062], [1328, 1912], [1547, 1735], [1743, 1534], [1913, 1310], [2055, 1067], [2166, 810], [2245, 542], [2290, 266], [2303, -13], [2281, -291], [2226, -564], [2138, -828], [2020, -1078], [1872, -1313], [1697, -1528], [1498, -1719], [1277, -1885], [1039, -2023], [785, -2131], [521, -2207], [250, -2250], [-23, -2261], [-296, -2238], [-564, -2183], [-823, -2096], [-1068, -1978], [-1298, -1832], [-1508, -1659], [-1695, -1463], [-1857, -1245], [-1991, -1010], [-2095, -761], [-2169, -502], [-2210, -235], [-2219, 34], [-2196, 301], [-2140, 564], [-2054, 817], [-1937, 1058], [-1792, 1282], [-1622, 1488], [-1428, 1670], [-1214, 1828], [-982, 1959], [-737, 2060], [-482, 2131], [-221, 2170], [43, 2178], [306, 2154], [563, 2098], [811, 2011], [1047, 1896], [1267, 1753], [1467, 1584], [1645, 1393], [1799, 1182], [1926, 955], [2024, 714], [2093, 463], [2130, 206], [2136, -53], [2111, -310], [2055, -562], [1969, -805], [1855, -1036], [1713, -1251], [1547, -1446], [1359, -1620], [1151, -1770], [927, -1893], [691, -1989], [444, -2054], [193, -2090], [-61, -2095], [-314, -2069], [-561, -2013], [-799, -1927], [-1024, -1814], [-1234, -1674], [-1425, -1510], [-1595, -1325], [-1741, -1120], [-1860, -900], [-1953, -668], [-2016, -426], [-2050, -179], [-2053, 70], [-2026, 317], [-1970, 559], [-1885, 792], [-1773, 1012], [-1635, 1217], [-1473, 1404], [-1291, 1569], [-1090, 1711], [-874, 1827], [-645, 1917], [-408, 1977], [-166, 2009], [78, 2011], [320, 1984], [557, 1928], [785, 1843], [1000, 1732], [500, 300]]], "-5": [[[500, 300], [7000, 300], [7000, -300], [-500, -300]], [[-500, -300], [-4000, -700], [-4000, 5000], [4000, 5000], [4000, 20], [5000, 50]], [[5000, 50], [5000, 3500], [620, 3570], [500, 2958], [848, 2874], [1183, 2749], [1500, 2585], [1795, 2385], [2064, 2151], [2303, 1888], [2508, 1598], [2677, 1286], [2808, 957], [2898, 614], [2947, 264], [2954, -89], [2918, -439], [2841, -783], [2724, -1115], [2569, -1429], [2377, -1723], [2152, -1992], [1897, -2231], [1616, -2438], [1312, -2610], [990, -2744], [656, -2839], [312, -2893], [-35, -2906], [-380, -2877], [-719, -2808], [-1048, -2699], [-1360, -2551], [-1652, -2368], [-1920, -2151], [-2160, -1905], [-2368, -1632], [-2542, -1336], [-2680, -1022], [-2779, -695], [-2838, -358], [-2857, -17], [-2835, 323], [-2773, 657], [-2671, 982], [-2532, 1291], [-2357, 1582], [-2149, 1849], [-1910, 2089], [-1646, 2299], [-1358, 2475], [-1052, 2616], [-732, 2719], [-402, 2783], [-68, 2807], [267, 2792], [597, 2736], [918, 2642], [1224, 2511], [1513, 2344], [1779, 2144], [2019, 1914], [2229, 1658], [2408, 1378], [2551, 1080], [2658, 767], [2727, 444], [2757, 116], [2747, -213], [2699, -538], [2612, -855], [2488, -1158], [2329, -1444], [2137, -1709], [1916, -1949], [1668, -2161], [1396, -2341], [1106, -2487], [801, -2597], [485, -2671], [163, -2706], [-160, -2702], [-481, -2660], [-793, -2580], [-1093, -2464], [-1377, -2313], [-1641, -2129], [-1880, -1916], [-2092, -1676], [-2274, -1413], [-2422, -1130], [-2536, -832], [-2614, -523], [-2654, -208], [-2656, 110], [-2620, 425], [-2547, 733], [-2438, 1030], [-2295, 1311], [-2119, 1573], [-1914, 1812], [-1682, 2024], [-1427, 2207], [-1152, 2358], [-862, 2475], [-560, 2556], [-251, 2601], [61, 2608], [370, 2579], [674, 2513], [967, 2411], [1246, 2275], [1506, 2107], [1744, 1910], [1956, 1686], [2140, 1439], [2293, 1172], [2413, 889], [2498, 595], [2547, 292], [2560, -13], [2537, -318], [2477, -617], [2382, -906], [2254, -1182], [2094, -1440], [1905, -1677], [1689, -1889], [1449, -2074], [1190, -2228], [915, -2351], [627, -2439], [332, -2493], [32, -2511], [-267, -2493], [-561, -2440], [-847, -2352], [-1119, -2231], [-1375, -2079], [-1611, -1897], [-1822, -1689], [-2008, -1458], [-2164, -1206], [-2289, -939], [-2381, -658], [-2438, -369], [-2461, -76], [-2449, 218], [-2402, 507], [-2321, 788], [-2207, 1058], [-2062, 1311], [-1888, 1545], [-1688, 1756], [-1464, 1942], [-1221, 2100], [-960, 2227], [-687, 2322], [-405, 2383], [-118, 2411], [170, 2404], [454, 2363], [732, 2288], [997, 2181], [1248, 2044], [1481, 1877], [1691, 1685], [1877, 1469], [2035, 1233], [2164, 980], [2262, 714], [2327, 439], [2359, 158], [2358, -124], [2322, -403], [2254, -676], [2154, -939], [2024, -1187], [1865, -1417], [1680, -1626], [1472, -1812], [1243, -1971], [998, -2102], [739, -2203], [471, -2271], [196, -2307], [-80, -2311], [-354, -2281], [-622, -2219], [-881, -2125], [-1126, -2002], [-1354, -1851], [-1563, -1673], [-1748, -1473], [-1908, -1252], [-2040, -1014], [-2143, -762], [-2215, -501], [-2255, -233], [-2263, 37], [-2239, 306], [-2182, 570], [-2096, 824], [-1979, 1067], [-1835, 1293], [-1665, 1499], [-1472, 1684], [-1259, 1845], [-1028, 1978], [-784, 2083], [-529, 2158], [-268, 2202], [-3, 2214], [260, 2195], [519, 2145], [769, 2064], [1008, 1955], [1232, 1817], [1437, 1655], [1621, 1469], [1782, 1263], [1916, 1040], [2023, 803], [2101, 555], [2148, 301], [2165, 42], [2151, -216], [2106, -470], [2032, -716], [1929, -951], [1798, -1172], [1643, -1376], [1465, -1559], [1266, -1719], [1051, -1855], [821, -1963], [580, -2043], [332, -2094], [79, -2115], [-173, -2106], [-422, -2066], [-664, -1998], [-896, -1901], [-1114, -1778], [-1315, -1629], [-1497, -1458], [-1657, -1267], [-1793, -1059], [-1903, -836], [-1986, -602], [-2040, -361], [-2064, -115], [-2060, 132], [-2026, 375], [-1963, 613], [-1872, 841], [-1756, 1056], [-1614, 1256], [-1450, 1436], [-1267, 1596], [-1065, 1732], [-850, 1844], [-623, 1928], [-388, 1985], [-148, 2013], [92, 2013], [331, 1984], [564, 1927], [788, 1842], [1000, 1732], [500, 300]]], "-4": [[[500, 300], [7000, 300], [7000, -300], [-500, -300]], [[-500, -300], [-4000, -700], [-4000, 5000], [4000, 5000], [4000, 20], [5000, 50]], [[5000, 50], [5000, 3500], [620, 3570], [500, 2958], [840, 2875], [1168, 2753], [1479, 2594], [1769, 2400], [2034, 2174], [2270, 1919], [2475, 1639], [2645, 1337], [2778, 1017], [2874, 685], [2929, 345], [2945, 1], [2920, -342], [2856, -679], [2753, -1006], [2613, -1319], [2437, -1612], [2229, -1882], [1991, -2126], [1727, -2340], [1440, -2522], [1134, -2668], [814, -2778], [483, -2849], [147, -2882], [-189, -2874], [-523, -2828], [-848, -2744], [-1160, -2622], [-1456, -2465], [-1730, -2274], [-1981, -2054], [-2203, -1806], [-2395, -1534], [-2553, -1242], [-2677, -934], [-2763, -614], [-2811, -288], [-2821, 42], [-2792, 370], [-2725, 693], [-2622, 1004], [-2483, 1301], [-2310, 1579], [-2107, 1835], [-1875, 2065], [-1619, 2265], [-1341, 2435], [-1046, 2570], [-738, 2671], [-421, 2734], [-99, 2760], [223, 2748], [541, 2699], [851, 2613], [1148, 2491], [1429, 2336], [1689, 2150], [1925, 1935], [2134, 1695], [2313, 1432], [2460, 1150], [2573, 854], [2651, 547], [2692, 234], [2696, -82], [2664, -395], [2595, -702], [2491, -998], [2354, -1280], [2184, -1543], [1986, -1784], [1761, -2000], [1514, -2188], [1246, -2346], [962, -2471], [666, -2562], [362, -2617], [54, -2637], [-253, -2621], [-556, -2569], [-851, -2482], [-1133, -2362], [-1398, -2210], [-1643, -2028], [-1865, -1819], [-2061, -1586], [-2228, -1333], [-2364, -1062], [-2468, -777], [-2537, -483], [-2571, -184], [-2571, 117], [-2535, 416], [-2465, 707], [-2361, 988], [-2226, 1255], [-2061, 1503], [-1868, 1730], [-1650, 1933], [-1411, 2108], [-1153, 2254], [-881, 2369], [-597, 2451], [-307, 2500], [-13, 2514], [280, 2494], [568, 2439], [847, 2352], [1113, 2233], [1364, 2084], [1595, 1908], [1803, 1705], [1986, 1481], [2141, 1237], [2266, 977], [2361, 704], [2422, 423], [2450, 138], [2445, -149], [2406, -432], [2335, -709], [2232, -975], [2099, -1226], [1938, -1460], [1752, -1673], [1542, -1862], [1311, -2025], [1064, -2160], [803, -2265], [532, -2339], [255, -2381], [-24, -2390], [-302, -2366], [-575, -2310], [-839, -2223], [-1090, -2106], [-1326, -1961], [-1543, -1789], [-1738, -1594], [-1908, -1378], [-2052, -1143], [-2167, -894], [-2252, -634], [-2306, -367], [-2328, -95], [-2319, 177], [-2278, 445], [-2206, 707], [-2104, 957], [-1974, 1194], [-1818, 1413], [-1638, 1612], [-1435, 1789], [-1214, 1940], [-978, 2065], [-729, 2160], [-471, 2226], [-208, 2261], [57, 2265], [321, 2239], [578, 2182], [827, 2095], [1064, 1980], [1285, 1839], [1488, 1673], [1669, 1485], [1827, 1277], [1960, 1053], [2065, 816], [2142, 568], [2189, 314], [2206, 56], [2193, -201], [2150, -455], [2078, -701], [1978, -936], [1851, -1158], [1700, -1363], [1526, -1549], [1332, -1713], [1121, -1853], [895, -1967], [658, -2053], [413, -2111], [164, -2141], [-87, -2140], [-335, -2111], [-578, -2053], [-812, -1967], [-1034, -1855], [-1240, -1718], [-1429, -1559], [-1598, -1378], [-1744, -1180], [-1866, -966], [-1961, -740], [-2030, -505], [-2070, -265], [-2082, -21], [-2066, 221], [-2022, 460], [-1950, 691], [-1852, 912], [-1729, 1119], [-1583, 1310], [-1416, 1483], [-1231, 1634], [-1030, 1763], [-815, 1866], [-591, 1944], [-359, 1996], [-123, 2019], [113, 2015], [346, 1984], [574, 1925], [793, 1841], [1000, 1732], [500, 300]]], "-3": [[[500, 300], [7000, 300], [7000, -300], [-500, -300]], [[-500, -300], [-4000, -700], [-4000, 5000], [4000, 5000], [4000, 20], [5000, 50]], [[5000, 50], [5000, 3500], [620, 3570], [500, 2958], [829, 2877], [1145, 2760], [1446, 2608], [1728, 2424], [1986, 2209], [2218, 1967], [2421, 1701], [2592, 1415], [2730, 1111], [2832, 795], [2898, 469], [2926, 140], [2917, -191], [2871, -517], [2789, -836], [2672, -1143], [2521, -1434], [2338, -1706], [2127, -1954], [1889, -2177], [1628, -2371], [1348, -2535], [1051, -2665], [743, -2761], [426, -2821], [105, -2845], [-216, -2833], [-533, -2785], [-842, -2701], [-1139, -2584], [-1420, -2434], [-1682, -2254], [-1921, -2045], [-2135, -1812], [-2320, -1556], [-2476, -1282], [-2599, -993], [-2689, -692], [-2744, -384], [-2764, -72], [-2748, 240], [-2698, 547], [-2614, 846], [-2496, 1133], [-2348, 1404], [-2170, 1656], [-1965, 1886], [-1736, 2091], [-1486, 2268], [-1218, 2416], [-936, 2533], [-643, 2616], [-343, 2666], [-41, 2682], [262, 2664], [559, 2611], [848, 2526], [1125, 2409], [1386, 2262], [1629, 2087], [1849, 1886], [2046, 1661], [2215, 1417], [2355, 1156], [2465, 881], [2543, 596], [2588, 305], [2600, 11], [2579, -281], [2525, -569], [2439, -848], [2323, -1115], [2177, -1367], [2005, -1600], [1807, -1811], [1588, -1999], [1349, -2160], [1095, -2293], [827, -2397], [550, -2469], [268, -2509], [-17, -2518], [-300, -2494], [-578, -2438], [-847, -2352], [-1104, -2237], [-1346, -2093], [-1569, -1923], [-1772, -1730], [-1951, -1516], [-2105, -1283], [-2230, -1035], [-2327, -775], [-2394, -507], [-2430, -233], [-2435, 42], [-2409, 316], [-2352, 584], [-2266, 843], [-2151, 1091], [-2009, 1323], [-1843, 1537], [-1654, 1731], [-1444, 1902], [-1218, 2048], [-977, 2166], [-725, 2257], [-464, 2319], [-199, 2350], [67, 2352], [330, 2324], [589, 2266], [838, 2180], [1076, 2066], [1299, 1927], [1504, 1763], [1689, 1579], [1851, 1375], [1989, 1154], [2101, 920], [2186, 676], [2243, 424], [2270, 168], [2269, -89], [2239, -343], [2180, -592], [2094, -832], [1982, -1060], [1845, -1273], [1685, -1469], [1505, -1645], [1306, -1799], [1092, -1930], [865, -2036], [629, -2114], [385, -2166], [138, -2190], [-109, -2186], [-354, -2153], [-593, -2094], [-823, -2008], [-1041, -1898], [-1245, -1763], [-1432, -1607], [-1600, -1432], [-1746, -1239], [-1870, -1031], [-1969, -812], [-2042, -583], [-2089, -348], [-2109, -110], [-2102, 128], [-2068, 363], [-2009, 592], [-1924, 813], [-1815, 1022], [-1683, 1216], [-1531, 1394], [-1360, 1553], [-1173, 1692], [-972, 1808], [-760, 1901], [-539, 1969], [-313, 2011], [-84, 2028], [145, 2018], [370, 1983], [590, 1923], [801, 1839], [1000, 1732], [500, 300]]], "-2": [[[500, 300], [7000, 300], [7000, -300], [-500, -300]], [[-500, -300], [-4000, -700], [-4000, 5000], [4000, 5000], [4000, 20], [5000, 50]], [[5000, 50], [5000, 3500], [620, 3570], [500, 2958], [808, 2881], [1105, 2772], [1388, 2632], [1654, 2464], [1900, 2269], [2123, 2050], [2321, 1809], [2492, 1549], [2635, 1273], [2747, 984], [2828, 687], [2876, 383], [2892, 76], [2876, -229], [2828, -531], [2748, -824], [2638, -1107], [2499, -1376], [2333, -1627], [2141, -1860], [1927, -2070], [1693, -2255], [1440, -2414], [1174, -2546], [895, -2648], [609, -2720], [317, -2761], [23, -2770], [-269, -2749], [-557, -2697], [-836, -2615], [-1105, -2505], [-1359, -2367], [-1597, -2203], [-1816, -2016], [-2012, -1807], [-2186, -1580], [-2333, -1336], [-2454, -1078], [-2546, -810], [-2610, -535], [-2643, -255], [-2647, 26], [-2622, 305], [-2567, 578], [-2484, 844], [-2373, 1098], [-2237, 1339], [-2076, 1563], [-1893, 1768], [-1690, 1952], [-1470, 2113], [-1234, 2249], [-986, 2360], [-729, 2443], [-465, 2498], [-198, 2525], [70, 2524], [335, 2494], [595, 2437], [847, 2352], [1087, 2242], [1314, 2108], [1524, 1951], [1716, 1773], [1888, 1576], [2037, 1363], [2162, 1136], [2263, 898], [2337, 652], [2385, 400], [2405, 145], [2399, -110], [2366, -362], [2307, -608], [2222, -845], [2113, -1072], [1981, -1285], [1827, -1482], [1655, -1661], [1465, -1820], [1260, -1958], [1042, -2073], [814, -2163], [579, -2229], [338, -2270], [96, -2285], [-145, -2274], [-384, -2238], [-616, -2177], [-839, -2092], [-1052, -1984], [-1251, -1855], [-1435, -1706], [-1602, -1539], [-1749, -1356], [-1876, -1159], [-1980, -951], [-2062, -734], [-2120, -510], [-2154, -282], [-2163, -52], [-2149, 176], [-2110, 401], [-2048, 619], [-1963, 829], [-1857, 1028], [-1732, 1214], [-1587, 1385], [-1426, 1539], [-1251, 1675], [-1063, 1790], [-864, 1885], [-657, 1958], [-445, 2009], [-229, 2036], [-12, 2041], [203, 2023], [414, 1982], [618, 1919], [815, 1836], [1000, 1732], [500, 300]]], "-1": [[[500, 300], [7000, 300], [7000, -300], [-500, -300]], [[-500, -300], [-4000, -700], [-4000, 5000], [4000, 5000], [4000, 20], [5000, 50]], [[5000, 50], [5000, 3500], [620, 3570], [500, 2958], [760, 2888], [1011, 2796], [1251, 2682], [1480, 2547], [1694, 2393], [1893, 2222], [2075, 2034], [2238, 1831], [2382, 1615], [2506, 1389], [2608, 1153], [2688, 911], [2745, 663], [2780, 412], [2793, 161], [2782, -90], [2750, -337], [2695, -579], [2620, -814], [2524, -1041], [2408, -1256], [2275, -1460], [2124, -1649], [1958, -1824], [1778, -1982], [1585, -2122], [1381, -2244], [1168, -2347], [949, -2429], [723, -2492], [495, -2533], [264, -2554], [34, -2554], [-194, -2533], [-418, -2492], [-636, -2432], [-847, -2352], [-1048, -2255], [-1239, -2140], [-1418, -2009], [-1584, -1864], [-1735, -1705], [-1870, -1534], [-1989, -1353], [-2090, -1162], [-2174, -965], [-2239, -762], [-2285, -555], [-2312, -346], [-2320, -137], [-2310, 71], [-2281, 276], [-2233, 477], [-2169, 671], [-2088, 857], [-1990, 1035], [-1878, 1202], [-1752, 1357], [-1614, 1499], [-1464, 1628], [-1304, 1741], [-1136, 1840], [-960, 1922], [-779, 1988], [-594, 2037], [-407, 2068], [-218, 2083], [-31, 2081], [155, 2062], [337, 2026], [514, 1975], [684, 1908], [846, 1827], [1000, 1732], [500, 300]]], "0": [[[500, 300], [7000, 300], [7000, -300], [-500, -300]], [[-500, -300], [-4000, -700], [-4000, 5000], [4000, 5000], [4000, 20], [5000, 50]], [[5000, 50], [5000, 3500], [620, 3570], [500, 2958], [534, 2913], [566, 2868], [597, 2822], [627, 2776], [656, 2730], [684, 2683], [711, 2637], [736, 2590], [761, 2542], [784, 2495], [806, 2448], [827, 2400], [847, 2352], [865, 2304], [883, 2257], [899, 2209], [914, 2161], [928, 2113], [941, 2065], [953, 2017], [964, 1969], [973, 1921], [982, 1874], [989, 1826], [995, 1779], [1000, 1732], [500, 300]]], "1": [[[500, 300], [7000, 300], [7000, -300], [-500, -300]], [[-500, -300], [-4000, -700], [-4000, 5000], [4000, 5000], [4000, 20], [5000, 50]], [[5000, 50], [5000, 3500], [620, 3570], [500, 2958], [243, 2976], [-13, 2971], [-266, 2944], [-516, 2897], [-758, 2828], [-993, 2738], [-1218, 2630], [-1432, 2503], [-1634, 2359], [-1821, 2199], [-1993, 2025], [-2148, 1837], [-2286, 1637], [-2405, 1428], [-2506, 1210], [-2587, 985], [-2648, 756], [-2689, 523], [-2709, 289], [-2710, 55], [-2690, -177], [-2650, -405], [-2592, -627], [-2515, -843], [-2420, -1050], [-2308, -1246], [-2181, -1432], [-2038, -1605], [-1883, -1764], [-1715, -1908], [-1536, -2036], [-1348, -2148], [-1152, -2243], [-950, -2320], [-743, -2380], [-533, -2420], [-321, -2443], [-110, -2447], [100, -2433], [306, -2401], [508, -2352], [704, -2285], [892, -2203], [1071, -2106], [1240, -1994], [1398, -1868], [1543, -1731], [1676, -1582], [1794, -1423], [1897, -1256], [1985, -1082], [2057, -902], [2113, -717], [2153, -530], [2176, -341], [2183, -152], [2174, 36], [2148, 221], [2107, 401], [2051, 577], [1980, 745], [1896, 906], [1799, 1058], [1689, 1200], [1569, 1331], [1439, 1451], [1300, 1558], [1153, 1652], [1000, 1732], [500, 300]]], "2": [[[500, 300], [7000, 300], [7000, -300], [-500, -300]], [[-500, -300], [-4000, -700], [-4000, 5000], [4000, 5000], [4000, 20], [5000, 50]], [[5000, 50], [5000, 3500], [620, 3570], [500, 2958], [189, 2986], [-123, 2980], [-432, 2943], [-734, 2874], [-1026, 2774], [-1306, 2644], [-1569, 2486], [-1815, 2303], [-2039, 2095], [-2239, 1866], [-2414, 1617], [-2562, 1353], [-2681, 1076], [-2770, 788], [-2829, 494], [-2857, 196], [-2853, -102], [-2818, -398], [-2753, -687], [-2659, -967], [-2536, -1235], [-2386, -1488], [-2211, -1723], [-2013, -1938], [-1795, -2131], [-1558, -2299], [-1306, -2442], [-1042, -2557], [-767, -2643], [-486, -2700], [-202, -2728], [83, -2725], [365, -2693], [642, -2632], [910, -2543], [1166, -2427], [1408, -2285], [1633, -2119], [1839, -1931], [2024, -1723], [2185, -1498], [2322, -1258], [2432, -1006], [2516, -745], [2571, -477], [2599, -206], [2597, 65], [2568, 334], [2511, 598], [2427, 854], [2317, 1098], [2183, 1329], [2026, 1544], [1848, 1741], [1651, 1917], [1437, 2072], [1209, 2203], [970, 2309], [722, 2389], [467, 2443], [209, 2470], [-49, 2470], [-305, 2443], [-556, 2389], [-799, 2310], [-1031, 2207], [-1251, 2080], [-1456, 1932], [-1643, 1763], [-1812, 1577], [-1959, 1375], [-2084, 1159], [-2186, 932], [-2263, 697], [-2315, 456], [-2341, 211], [-2342, -34], [-2317, -276], [-2267, -514], [-2193, -745], [-2096, -966], [-1977, -1174], [-1837, -1369], [-1678, -1547], [-1502, -1707], [-1311, -1847], [-1107, -1966], [-893, -2063], [-671, -2137], [-443, -2186], [-212, -2212], [20, -2214], [249, -2191], [474, -2145], [693, -2076], [901, -1984], [1099, -1872], [1283, -1741], [1452, -1591], [1603, -1426], [1736, -1246], [1849, -1054], [1941, -852], [2011, -643], [2058, -428], [2083, -211], [2085, 7], [2065, 224], [2022, 436], [1957, 641], [1872, 838], [1767, 1025], [1644, 1198], [1504, 1357], [1349, 1500], [1180, 1625], [1000, 1732], [500, 300]]], "3": [[[500, 300], [7000, 300], [7000, -300], [-500, -300]], [[-500, -300], [-4000, -700], [-4000, 5000], [4000, 5000], [4000, 20], [5000, 50]], [[5000, 50], [5000, 3500], [620, 3570], [500, 2958], [166, 2989], [-169, 2983], [-501, 2939], [-825, 2859], [-1137, 2743], [-1434, 2594], [-1712, 2412], [-1967, 2201], [-2196, 1963], [-2397, 1702], [-2567, 1420], [-2704, 1122], [-2806, 811], [-2874, 491], [-2904, 166], [-2899, -160], [-2857, -482], [-2779, -797], [-2667, -1100], [-2522, -1389], [-2346, -1659], [-2141, -1906], [-1910, -2129], [-1656, -2325], [-1383, -2490], [-1094, -2624], [-792, -2724], [-481, -2789], [-166, -2819], [150, -2814], [463, -2774], [769, -2699], [1064, -2590], [1344, -2450], [1606, -2279], [1847, -2081], [2063, -1857], [2253, -1611], [2414, -1346], [2544, -1065], [2641, -772], [2705, -471], [2734, -165], [2730, 141], [2691, 445], [2618, 741], [2513, 1027], [2377, 1299], [2212, 1553], [2020, 1787], [1803, 1997], [1565, 2181], [1308, 2337], [1036, 2464], [753, 2558], [461, 2620], [164, 2649], [-133, 2645], [-427, 2608], [-714, 2538], [-991, 2436], [-1254, 2305], [-1501, 2145], [-1727, 1959], [-1931, 1750], [-2110, 1519], [-2261, 1271], [-2384, 1008], [-2476, 733], [-2536, 450], [-2564, 163], [-2561, -124], [-2525, -409], [-2457, -687], [-2359, -955], [-2232, -1210], [-2078, -1449], [-1899, -1668], [-1696, -1866], [-1473, -2039], [-1233, -2185], [-978, -2304], [-713, -2393], [-440, -2452], [-162, -2480], [116, -2476], [391, -2442], [660, -2377], [920, -2282], [1166, -2160], [1397, -2011], [1609, -1837], [1800, -1642], [1967, -1427], [2109, -1195], [2224, -949], [2311, -692], [2368, -429], [2395, -161], [2392, 108], [2358, 374], [2296, 634], [2205, 884], [2087, 1122], [1943, 1345], [1776, 1550], [1588, 1735], [1380, 1897], [1156, 2034], [919, 2145], [672, 2228], [417, 2283], [159, 2310], [-100, 2307], [-357, 2275], [-607, 2215], [-849, 2128], [-1079, 2014], [-1294, 1876], [-1492, 1715], [-1670, 1533], [-1826, 1333], [-1958, 1118], [-2065, 889], [-2146, 651], [-2199, 406], [-2225, 157], [-2222, -93], [-2192, -340], [-2134, -581], [-2050, -814], [-1941, -1036], [-1808, -1243], [-1653, -1433], [-1478, -1605], [-1286, -1755], [-1079, -1883], [-859, -1986], [-630, -2064], [-394, -2115], [-154, -2140], [86, -2138], [323, -2109], [556, -2053], [780, -1973], [993, -1868], [1192, -1740], [1375, -1591], [1540, -1423], [1685, -1239], [1807, -1039], [1907, -828], [1982, -608], [2031, -382], [2055, -152], [2053, 79], [2025, 307], [1972, 530], [1895, 745], [1794, 950], [1672, 1141], [1529, 1317], [1368, 1475], [1191, 1614], [1000, 1732], [500, 300]]], "4": [[[500, 300], [7000, 300], [7000, -300], [-500, -300]], [[-500, -300], [-4000, -700], [-4000, 5000], [4000, 5000], [4000, 20], [5000, 50]], [[5000, 50], [5000, 3500], [620, 3570], [500, 2958], [153, 2991], [-195, 2984], [-539, 2937], [-875, 2850], [-1198, 2725], [-1504, 2563], [-1788, 2368], [-2048, 2141], [-2279, 1886], [-2478, 1606], [-2644, 1305], [-2773, 988], [-2864, 659], [-2917, 321], [-2930, -19], [-2903, -359], [-2837, -692], [-2733, -1015], [-2593, -1323], [-2418, -1612], [-2211, -1879], [-1974, -2120], [-1712, -2331], [-1428, -2510], [-1125, -2654], [-808, -2762], [-481, -2833], [-149, -2865], [184, -2858], [514, -2813], [835, -2730], [1144, -2610], [1437, -2455], [1710, -2268], [1958, -2051], [2179, -1807], [2370, -1539], [2529, -1252], [2653, -948], [2740, -633], [2790, -310], [2803, 16], [2777, 341], [2714, 659], [2615, 968], [2481, 1263], [2314, 1540], [2116, 1795], [1890, 2025], [1639, 2227], [1367, 2398], [1078, 2536], [775, 2640], [463, 2707], [145, 2738], [-173, 2732], [-488, 2688], [-796, 2609], [-1091, 2495], [-1371, 2347], [-1631, 2168], [-1869, 1961], [-2080, 1728], [-2263, 1472], [-2414, 1198], [-2532, 908], [-2616, 607], [-2664, 298], [-2676, -13], [-2652, -323], [-2592, -627], [-2497, -922], [-2369, -1204], [-2209, -1468], [-2021, -1711], [-1805, -1931], [-1566, -2124], [-1307, -2287], [-1031, -2419], [-742, -2517], [-444, -2582], [-141, -2611], [163, -2605], [463, -2564], [757, -2488], [1038, -2380], [1305, -2239], [1553, -2069], [1780, -1871], [1981, -1649], [2155, -1405], [2300, -1143], [2412, -867], [2492, -580], [2538, -287], [2549, 10], [2526, 305], [2469, 595], [2379, 876], [2257, 1144], [2105, 1396], [1925, 1628], [1720, 1837], [1493, 2020], [1246, 2176], [983, 2301], [708, 2395], [424, 2457], [136, 2485], [-153, 2479], [-439, 2440], [-718, 2368], [-986, 2264], [-1239, 2130], [-1475, 1968], [-1691, 1781], [-1882, 1569], [-2048, 1338], [-2185, 1089], [-2292, 826], [-2368, 554], [-2412, 274], [-2423, -7], [-2401, -288], [-2346, -563], [-2261, -830], [-2145, -1085], [-2001, -1324], [-1830, -1544], [-1635, -1743], [-1419, -1917], [-1185, -2065], [-935, -2184], [-674, -2273], [-405, -2331], [-131, -2358], [143, -2352], [414, -2315], [679, -2247], [933, -2149], [1174, -2022], [1398, -1868], [1602, -1690], [1784, -1490], [1941, -1270], [2071, -1034], [2172, -785], [2244, -527], [2285, -262], [2296, 5], [2275, 271], [2224, 532], [2143, 785], [2033, 1026], [1896, 1252], [1734, 1461], [1550, 1649], [1345, 1814], [1123, 1954], [887, 2066], [640, 2151], [385, 2206], [126, 2231], [-133, 2226], [-390, 2191], [-640, 2126], [-881, 2033], [-1108, 1913], [-1320, 1768], [-1513, 1599], [-1685, 1410], [-1833, 1202], [-1956, 979], [-2052, 744], [-2120, 500], [-2159, 250], [-2169, -3], [-2149, -254], [-2101, -500], [-2024, -739], [-1920, -967], [-1791, -1181], [-1639, -1378], [-1464, -1555], [-1271, -1711], [-1062, -1843], [-839, -1949], [-606, -2029], [-365, -2081], [-121, -2105], [124, -2100], [366, -2066], [602, -2006], [829, -1918], [1043, -1805], [1243, -1668], [1425, -1509], [1587, -1330], [1726, -1134], [1842, -924], [1933, -703], [1997, -472], [2033, -237], [2042, 1], [2024, 237], [1978, 469], [1906, 694], [1808, 908], [1687, 1110], [1543, 1295], [1379, 1462], [1197, 1608], [1000, 1732], [500, 300]]], "5": [[[500, 300], [7000, 300], [7000, -300], [-500, -300]], [[-500, -300], [-4000, -700], [-4000, 5000], [4000, 5000], [4000, 20], [5000, 50]], [[5000, 50], [5000, 3500], [620, 3570], [500, 2958], [145, 2993], [-211, 2985], [-563, 2935], [-906, 2844], [-1236, 2712], [-1547, 2543], [-1836, 2339], [-2098, 2101], [-2330, 1835], [-2528, 1544], [-2690, 1231], [-2813, 902], [-2896, 561], [-2939, 213], [-2939, -138], [-2898, -485], [-2817, -825], [-2695, -1152], [-2536, -1462], [-2342, -1750], [-2115, -2013], [-1858, -2247], [-1576, -2448], [-1273, -2615], [-952, -2744], [-619, -2834], [-278, -2883], [67, -2892], [409, -2860], [745, -2787], [1069, -2676], [1377, -2526], [1665, -2342], [1929, -2125], [2165, -1878], [2369, -1606], [2540, -1312], [2674, -999], [2770, -674], [2826, -340], [2843, -2], [2819, 335], [2756, 666], [2654, 988], [2514, 1294], [2340, 1581], [2132, 1845], [1896, 2082], [1633, 2290], [1348, 2464], [1044, 2603], [727, 2705], [400, 2768], [68, 2792], [-263, 2777], [-590, 2722], [-908, 2629], [-1212, 2499], [-1498, 2335], [-1762, 2137], [-2001, 1910], [-2210, 1657], [-2388, 1381], [-2532, 1086], [-2639, 777], [-2709, 457], [-2740, 132], [-2733, -194], [-2687, -516], [-2603, -830], [-2482, -1132], [-2327, -1416], [-2139, -1680], [-1922, -1920], [-1678, -2131], [-1411, -2312], [-1125, -2460], [-824, -2572], [-512, -2648], [-194, -2687], [126, -2687], [444, -2649], [754, -2574], [1053, -2463], [1336, -2317], [1599, -2139], [1839, -1931], [2052, -1697], [2236, -1439], [2388, -1161], [2505, -869], [2587, -564], [2632, -253], [2639, 61], [2609, 374], [2543, 680], [2441, 976], [2304, 1257], [2136, 1519], [1937, 1759], [1712, 1974], [1464, 2160], [1195, 2315], [910, 2437], [614, 2524], [309, 2575], [1, 2590], [-306, 2568], [-608, 2510], [-900, 2416], [-1179, 2289], [-1440, 2130], [-1680, 1941], [-1896, 1725], [-2084, 1486], [-2242, 1226], [-2368, 949], [-2461, 661], [-2518, 363], [-2539, 62], [-2525, -240], [-2475, -537], [-2390, -826], [-2272, -1102], [-2121, -1362], [-1942, -1602], [-1735, -1818], [-1505, -2008], [-1254, -2170], [-986, -2299], [-705, -2397], [-415, -2460], [-120, -2488], [176, -2480], [469, -2438], [754, -2362], [1027, -2252], [1285, -2111], [1524, -1940], [1741, -1743], [1933, -1521], [2097, -1279], [2230, -1019], [2332, -746], [2400, -464], [2434, -175], [2434, 115], [2399, 403], [2331, 684], [2230, 954], [2097, 1210], [1936, 1448], [1748, 1665], [1535, 1858], [1302, 2024], [1050, 2160], [785, 2266], [510, 2340], [228, 2380], [-56, 2386], [-338, 2359], [-615, 2298], [-882, 2206], [-1136, 2082], [-1373, 1929], [-1590, 1750], [-1783, 1546], [-1951, 1321], [-2091, 1079], [-2200, 821], [-2279, 553], [-2324, 279], [-2337, 1], [-2317, -276], [-2264, -549], [-2179, -812], [-2064, -1063], [-1920, -1299], [-1749, -1515], [-1555, -1709], [-1338, -1878], [-1104, -2021], [-855, -2134], [-595, -2217], [-327, -2268], [-55, -2287], [217, -2273], [484, -2228], [744, -2151], [992, -2044], [1226, -1908], [1441, -1746], [1636, -1560], [1806, -1353], [1951, -1127], [2067, -886], [2154, -633], [2210, -372], [2235, -107], [2228, 159], [2190, 422], [2120, 677], [2022, 923], [1894, 1154], [1741, 1369], [1564, 1563], [1365, 1734], [1147, 1881], [914, 2000], [669, 2091], [415, 2152], [156, 2182], [-104, 2181], [-361, 2150], [-613, 2088], [-855, 1997], [-1084, 1878], [-1297, 1733], [-1491, 1564], [-1663, 1374], [-1811, 1164], [-1933, 939], [-2028, 702], [-2093, 456], [-2128, 203], [-2134, -51], [-2109, -303], [-2054, -550], [-1971, -789], [-1860, -1015], [-1723, -1227], [-1562, -1420], [-1380, -1592], [-1179, -1742], [-962, -1866], [-733, -1964], [-493, -2033], [-248, -2073], [0, -2084], [247, -2066], [489, -2018], [724, -1942], [948, -1839], [1157, -1710], [1350, -1558], [1522, -1384], [1673, -1191], [1799, -982], [1899, -760], [1973, -529], [2018, -290], [2034, -48], [2021, 193], [1981, 431], [1912, 662], [1816, 882], [1695, 1090], [1551, 1281], [1385, 1453], [1201, 1604], [1000, 1732], [500, 300]]], "6": [[[500, 300], [7000, 300], [7000, -300], [-500, -300]], [[-500, -300], [-4000, -700], [-4000, 5000], [4000, 5000], [4000, 20], [5000, 50]], [[5000, 50], [5000, 3500], [620, 3570], [500, 2958], [140, 2994], [-222, 2985], [-580, 2934], [-928, 2839], [-1262, 2704], [-1577, 2529], [-1869, 2318], [-2132, 2073], [-2364, 1799], [-2561, 1500], [-2720, 1179], [-2839, 841], [-2917, 492], [-2952, 137], [-2943, -220], [-2892, -572], [-2799, -916], [-2665, -1245], [-2493, -1556], [-2285, -1843], [-2044, -2103], [-1773, -2331], [-1478, -2525], [-1161, -2682], [-828, -2799], [-484, -2875], [-134, -2910], [217, -2901], [565, -2851], [903, -2759], [1228, -2627], [1534, -2457], [1817, -2251], [2073, -2014], [2298, -1747], [2489, -1456], [2643, -1144], [2759, -816], [2834, -477], [2868, -131], [2859, 215], [2809, 558], [2719, 891], [2588, 1211], [2421, 1512], [2218, 1791], [1984, 2043], [1721, 2265], [1434, 2453], [1126, 2605], [803, 2719], [469, 2793], [129, 2826], [-213, 2817], [-550, 2768], [-879, 2678], [-1194, 2550], [-1491, 2385], [-1765, 2185], [-2014, 1954], [-2232, 1695], [-2417, 1412], [-2567, 1109], [-2679, 791], [-2751, 461], [-2784, 126], [-2775, -210], [-2726, -543], [-2638, -866], [-2511, -1177], [-2349, -1469], [-2152, -1740], [-1924, -1984], [-1669, -2199], [-1390, -2381], [-1092, -2528], [-778, -2639], [-454, -2710], [-123, -2742], [208, -2733], [535, -2685], [854, -2598], [1159, -2473], [1447, -2313], [1714, -2119], [1954, -1894], [2166, -1643], [2345, -1368], [2490, -1074], [2598, -765], [2668, -446], [2700, -121], [2691, 205], [2644, 528], [2558, 841], [2435, 1142], [2276, 1426], [2085, 1688], [1865, 1925], [1617, 2133], [1346, 2309], [1057, 2452], [753, 2558], [438, 2627], [118, 2658], [-203, 2649], [-520, 2602], [-829, 2518], [-1125, 2396], [-1404, 2240], [-1662, 2052], [-1895, 1835], [-2100, 1591], [-2273, 1325], [-2413, 1040], [-2518, 740], [-2586, 431], [-2616, 116], [-2607, -200], [-2561, -512], [-2477, -816], [-2358, -1108], [-2204, -1382], [-2019, -1636], [-1805, -1865], [-1565, -2066], [-1303, -2237], [-1022, -2375], [-728, -2478], [-423, -2544], [-113, -2574], [198, -2565], [505, -2519], [804, -2437], [1091, -2320], [1360, -2168], [1610, -1986], [1835, -1775], [2033, -1539], [2201, -1281], [2337, -1005], [2438, -715], [2503, -416], [2532, -111], [2523, 195], [2478, 497], [2397, 791], [2281, 1073], [2132, 1339], [1953, 1584], [1746, 1806], [1513, 2000], [1259, 2165], [988, 2298], [703, 2398], [408, 2462], [108, 2490], [-193, 2481], [-490, 2437], [-779, 2357], [-1056, 2243], [-1317, 2096], [-1558, 1920], [-1776, 1716], [-1967, 1487], [-2129, 1238], [-2260, 971], [-2357, 690], [-2420, 400], [-2448, 106], [-2439, -190], [-2395, -482], [-2317, -766], [-2204, -1039], [-2060, -1295], [-1887, -1532], [-1686, -1746], [-1461, -1934], [-1216, -2093], [-953, -2222], [-678, -2317], [-393, -2379], [-103, -2406], [187, -2397], [474, -2354], [754, -2277], [1021, -2166], [1273, -2025], [1506, -1854], [1716, -1656], [1901, -1436], [2057, -1194], [2183, -936], [2277, -665], [2337, -385], [2364, -101], [2355, 185], [2313, 467], [2236, 741], [2128, 1004], [1989, 1251], [1821, 1480], [1627, 1686], [1410, 1868], [1173, 2021], [919, 2145], [653, 2237], [378, 2296], [98, 2322], [-182, 2313], [-459, 2271], [-728, 2196], [-986, 2090], [-1229, 1953], [-1454, 1788], [-1656, 1597], [-1834, 1384], [-1985, 1151], [-2106, 902], [-2197, 641], [-2255, 371], [-2280, 96], [-2271, -179], [-2230, -451], [-2156, -716], [-2051, -969], [-1917, -1208], [-1755, -1428], [-1567, -1627], [-1358, -1801], [-1129, -1949], [-885, -2068], [-628, -2156], [-363, -2213], [-94, -2238], [177, -2229], [443, -2189], [703, -2116], [952, -2013], [1186, -1881], [1402, -1722], [1597, -1538], [1768, -1332], [1913, -1108], [2029, -868], [2116, -616], [2172, -356], [2196, -91], [2187, 174], [2147, 436], [2076, 690], [1975, 934], [1845, 1164], [1689, 1376], [1508, 1567], [1306, 1735], [1086, 1877], [851, 1991], [604, 2076], [348, 2130], [89, 2154], [-171, 2145], [-428, 2106], [-678, 2036], [-917, 1936], [-1142, 1809], [-1349, 1656], [-1537, 1479], [-1701, 1281], [-1841, 1065], [-1952, 834], [-2036, 591], [-2089, 341], [-2111, 87], [-2103, -168], [-2065, -420], [-1996, -665], [-1898, -899], [-1773, -1120], [-1623, -1323], [-1449, -1507], [-1255, -1668], [-1043, -1804], [-817, -1914], [-579, -1995], [-334, -2047], [-84, -2069], [166, -2061], [412, -2023], [652, -1956], [882, -1860], [1098, -1737], [1297, -1590], [1477, -1420], [1635, -1229], [1768, -1022], [1875, -800], [1955, -567], [2006, -326], [2027, -82], [2019, 163], [1982, 404], [1916, 639], [1822, 864], [1701, 1076], [1557, 1271], [1390, 1447], [1203, 1601], [1000, 1732], [500, 300]]], "7": [[[500, 300], [7000, 300], [7000, -300], [-500, -300]], [[-500, -300], [-4000, -700], [-4000, 5000], [4000, 5000], [4000, 20], [5000, 50]], [[5000, 50], [5000, 3500], [620, 3570], [500, 2958], [136, 2994], [-230, 2986], [-592, 2932], [-944, 2836], [-1281, 2697], [-1599, 2518], [-1892, 2302], [-2157, 2053], [-2389, 1773], [-2585, 1467], [-2742, 1140], [-2857, 796], [-2930, 442], [-2960, 81], [-2945, -280], [-2886, -636], [-2784, -982], [-2641, -1313], [-2459, -1624], [-2241, -1910], [-1989, -2166], [-1709, -2390], [-1403, -2578], [-1077, -2728], [-736, -2836], [-385, -2902], [-28, -2924], [328, -2903], [679, -2839], [1019, -2732], [1343, -2585], [1647, -2400], [1925, -2179], [2174, -1926], [2391, -1645], [2571, -1340], [2712, -1016], [2813, -677], [2872, -329], [2888, 24], [2861, 375], [2791, 721], [2680, 1054], [2529, 1372], [2340, 1668], [2117, 1939], [1863, 2181], [1582, 2389], [1278, 2562], [955, 2696], [619, 2789], [274, 2841], [-74, 2851], [-421, 2817], [-760, 2742], [-1088, 2627], [-1399, 2472], [-1688, 2281], [-1951, 2056], [-2185, 1801], [-2386, 1520], [-2551, 1216], [-2678, 895], [-2764, 562], [-2809, 220], [-2812, -124], [-2774, -465], [-2694, -799], [-2574, -1120], [-2415, -1424], [-2222, -1706], [-1995, -1962], [-1739, -2189], [-1458, -2382], [-1156, -2539], [-837, -2659], [-506, -2738], [-168, -2776], [171, -2773], [508, -2729], [836, -2644], [1151, -2520], [1448, -2359], [1723, -2162], [1972, -1934], [2190, -1678], [2376, -1397], [2526, -1096], [2638, -779], [2711, -451], [2743, -117], [2734, 218], [2684, 549], [2594, 871], [2466, 1180], [2302, 1470], [2103, 1738], [1874, 1979], [1617, 2191], [1336, 2369], [1037, 2512], [722, 2617], [397, 2682], [67, 2708], [-263, 2693], [-589, 2638], [-905, 2544], [-1207, 2412], [-1491, 2245], [-1751, 2044], [-1985, 1814], [-2189, 1556], [-2360, 1277], [-2496, 978], [-2594, 666], [-2653, 345], [-2672, 19], [-2652, -307], [-2592, -627], [-2493, -938], [-2358, -1233], [-2188, -1510], [-1985, -1763], [-1754, -1990], [-1497, -2187], [-1218, -2350], [-921, -2479], [-611, -2570], [-293, -2622], [29, -2636], [349, -2610], [664, -2545], [968, -2442], [1258, -2304], [1527, -2131], [1774, -1927], [1993, -1694], [2183, -1437], [2339, -1159], [2460, -865], [2545, -558], [2591, -243], [2598, 75], [2567, 390], [2498, 700], [2391, 998], [2249, 1280], [2074, 1543], [1869, 1783], [1636, 1995], [1379, 2177], [1102, 2327], [809, 2441], [505, 2519], [194, 2558], [-119, 2560], [-430, 2524], [-734, 2450], [-1026, 2340], [-1302, 2195], [-1558, 2018], [-1790, 1811], [-1995, 1577], [-2170, 1321], [-2313, 1045], [-2420, 755], [-2491, 453], [-2525, 146], [-2521, -162], [-2480, -468], [-2402, -766], [-2288, -1052], [-2140, -1322], [-1961, -1571], [-1753, -1796], [-1519, -1994], [-1263, -2162], [-989, -2297], [-701, -2398], [-403, -2463], [-100, -2491], [204, -2482], [505, -2436], [797, -2353], [1077, -2236], [1340, -2086], [1582, -1905], [1801, -1696], [1992, -1462], [2153, -1207], [2281, -934], [2375, -649], [2434, -354], [2456, -55], [2442, 245], [2391, 540], [2304, 827], [2184, 1100], [2031, 1357], [1849, 1592], [1639, 1804], [1405, 1988], [1151, 2142], [880, 2263], [597, 2351], [306, 2404], [11, 2420], [-284, 2401], [-574, 2345], [-855, 2255], [-1122, 2132], [-1372, 1977], [-1601, 1793], [-1805, 1582], [-1982, 1349], [-2129, 1096], [-2245, 827], [-2326, 547], [-2372, 259], [-2384, -32], [-2359, -322], [-2300, -606], [-2206, -881], [-2080, -1142], [-1922, -1386], [-1737, -1608], [-1526, -1805], [-1293, -1976], [-1042, -2116], [-775, -2225], [-498, -2300], [-213, -2340], [73, -2346], [358, -2317], [637, -2253], [906, -2156], [1161, -2027], [1398, -1868], [1613, -1682], [1804, -1471], [1967, -1239], [2101, -988], [2203, -724], [2273, -449], [2308, -169], [2308, 114], [2274, 394], [2207, 667], [2106, 930], [1975, 1178], [1814, 1409], [1627, 1617], [1416, 1801], [1185, 1958], [936, 2085], [674, 2181], [402, 2244], [126, 2274], [-152, 2269], [-427, 2231], [-695, 2160], [-952, 2056], [-1194, 1923], [-1418, 1761], [-1620, 1573], [-1797, 1362], [-1947, 1131], [-2068, 884], [-2158, 625], [-2215, 357], [-2239, 84], [-2230, -190], [-2188, -459], [-2113, -722], [-2006, -973], [-1870, -1208], [-1707, -1426], [-1519, -1621], [-1308, -1792], [-1079, -1935], [-833, -2050], [-577, -2134], [-312, -2185], [-43, -2204], [226, -2190], [490, -2144], [747, -2065], [992, -1956], [1221, -1818], [1432, -1654], [1621, -1465], [1785, -1255], [1922, -1027], [2030, -784], [2108, -530], [2154, -268], [2168, -4], [2150, 260], [2099, 520], [2017, 771], [1906, 1009], [1766, 1233], [1601, 1437], [1412, 1619], [1203, 1777], [976, 1908], [735, 2010], [484, 2082], [226, 2122], [-34, 2131], [-293, 2109], [-548, 2054], [-793, 1970], [-1026, 1856], [-1243, 1715], [-1440, 1548], [-1616, 1359], [-1768, 1151], [-1892, 925], [-1988, 687], [-2054, 439], [-2090, 185], [-2094, -71], [-2067, -325], [-2009, -574], [-1922, -814], [-1806, -1040], [-1663, -1251], [-1496, -1443], [-1308, -1612], [-1100, -1757], [-876, -1875], [-640, -1966], [-395, -2026], [-145, -2057], [106, -2056], [356, -2025], [599, -1964], [833, -1874], [1054, -1756], [1258, -1612], [1443, -1445], [1606, -1256], [1745, -1049], [1858, -828], [1942, -594], [1997, -353], [2022, -107], [2018, 141], [1983, 385], [1918, 623], [1825, 851], [1706, 1066], [1561, 1264], [1393, 1443], [1205, 1599], [1000, 1732], [500, 300]]], "8": [[[500, 300], [7000, 300], [7000, -300], [-500, -300]], [[-500, -300], [-4000, -700], [-4000, 5000], [4000, 5000], [4000, 20], [5000, 50]], [[5000, 50], [5000, 3500], [620, 3570], [500, 2958], [132, 2995], [-236, 2986], [-601, 2932], [-956, 2833], [-1296, 2692], [-1616, 2510], [-1911, 2291], [-2176, 2037], [-2408, 1752], [-2603, 1442], [-2758, 1110], [-2871, 762], [-2940, 403], [-2965, 39], [-2945, -326], [-2880, -685], [-2772, -1033], [-2622, -1365], [-2432, -1675], [-2206, -1960], [-1947, -2214], [-1658, -2435], [-1345, -2618], [-1012, -2761], [-665, -2862], [-308, -2920], [54, -2933], [413, -2902], [766, -2826], [1107, -2708], [1430, -2550], [1731, -2353], [2006, -2120], [2249, -1856], [2458, -1564], [2630, -1249], [2761, -916], [2850, -569], [2896, -214], [2898, 143], [2856, 498], [2770, 845], [2643, 1178], [2476, 1493], [2272, 1784], [2034, 2048], [1765, 2281], [1470, 2478], [1153, 2638], [820, 2757], [474, 2835], [122, 2869], [-231, 2860], [-581, 2807], [-920, 2712], [-1246, 2576], [-1552, 2402], [-1834, 2191], [-2087, 1947], [-2309, 1674], [-2495, 1377], [-2643, 1059], [-2750, 725], [-2816, 381], [-2839, 32], [-2819, -317], [-2757, -660], [-2652, -993], [-2508, -1311], [-2326, -1608], [-2108, -1880], [-1860, -2123], [-1583, -2333], [-1283, -2508], [-965, -2644], [-632, -2740], [-290, -2795], [56, -2807], [400, -2776], [738, -2704], [1064, -2590], [1373, -2438], [1660, -2248], [1923, -2025], [2155, -1772], [2354, -1493], [2518, -1191], [2643, -871], [2727, -540], [2771, -200], [2772, 142], [2731, 481], [2649, 812], [2526, 1131], [2366, 1432], [2170, 1710], [1942, 1962], [1684, 2184], [1402, 2372], [1099, 2524], [779, 2638], [449, 2711], [112, 2743], [-226, 2734], [-560, 2683], [-884, 2592], [-1195, 2461], [-1487, 2293], [-1756, 2091], [-1998, 1858], [-2209, 1597], [-2387, 1312], [-2528, 1007], [-2630, 689], [-2692, 360], [-2713, 26], [-2694, -307], [-2633, -636], [-2533, -954], [-2394, -1257], [-2219, -1540], [-2011, -1799], [-1773, -2031], [-1509, -2232], [-1222, -2398], [-917, -2528], [-599, -2619], [-272, -2670], [58, -2681], [387, -2651], [709, -2581], [1020, -2472], [1315, -2326], [1589, -2144], [1839, -1931], [2061, -1689], [2250, -1421], [2406, -1133], [2525, -828], [2605, -511], [2645, -186], [2646, 140], [2606, 464], [2527, 780], [2410, 1083], [2256, 1370], [2069, 1636], [1850, 1876], [1604, 2087], [1334, 2266], [1044, 2411], [739, 2518], [424, 2588], [102, 2618], [-220, 2608], [-538, 2559], [-848, 2471], [-1144, 2346], [-1422, 2185], [-1679, 1992], [-1909, 1769], [-2110, 1519], [-2279, 1247], [-2412, 957], [-2509, 652], [-2568, 339], [-2588, 20], [-2568, -297], [-2510, -610], [-2413, -913], [-2280, -1202], [-2113, -1472], [-1915, -1719], [-1687, -1939], [-1435, -2130], [-1161, -2288], [-870, -2411], [-567, -2497], [-255, -2545], [60, -2555], [373, -2526], [680, -2458], [976, -2354], [1257, -2214], [1518, -2041], [1755, -1837], [1966, -1606], [2146, -1350], [2294, -1075], [2406, -784], [2482, -482], [2520, -173], [2520, 138], [2481, 446], [2405, 747], [2293, 1036], [2146, 1308], [1967, 1561], [1759, 1789], [1524, 1990], [1267, 2160], [990, 2297], [700, 2399], [399, 2464], [93, 2492], [-213, 2482], [-516, 2435], [-811, 2350], [-1093, 2231], [-1357, 2077], [-1601, 1893], [-1819, 1680], [-2010, 1442], [-2170, 1183], [-2297, 906], [-2388, 617], [-2444, 318], [-2462, 15], [-2442, -287], [-2386, -585], [-2294, -873], [-2167, -1147], [-2008, -1403], [-1818, -1638], [-1601, -1847], [-1361, -2028], [-1100, -2177], [-823, -2294], [-535, -2375], [-238, -2420], [61, -2429], [359, -2401], [650, -2336], [931, -2236], [1198, -2102], [1446, -1937], [1671, -1743], [1871, -1523], [2042, -1280], [2182, -1018], [2288, -742], [2359, -454], [2395, -161], [2394, 135], [2357, 428], [2284, 713], [2177, 988], [2037, 1246], [1866, 1486], [1667, 1702], [1444, 1892], [1199, 2053], [937, 2183], [661, 2279], [375, 2340], [85, 2366], [-207, 2356], [-494, 2311], [-774, 2230], [-1041, 2116], [-1292, 1970], [-1522, 1794], [-1730, 1592], [-1910, 1366], [-2061, 1119], [-2181, 857], [-2267, 581], [-2319, 298], [-2336, 11], [-2317, -276], [-2263, -558], [-2175, -832], [-2054, -1091], [-1902, -1334], [-1722, -1556], [-1516, -1754], [-1287, -1925], [-1040, -2067], [-777, -2177], [-503, -2253], [-222, -2295], [62, -2303], [344, -2275], [620, -2214], [887, -2118], [1139, -1991], [1374, -1834], [1587, -1649], [1776, -1440], [1937, -1210], [2069, -961], [2169, -699], [2236, -427], [2269, -148], [2268, 132], [2232, 409], [2162, 679], [2060, 939], [1927, 1184], [1765, 1410], [1577, 1615], [1365, 1794], [1133, 1946], [884, 2069], [622, 2159], [352, 2217], [76, 2241], [-199, 2231], [-472, 2187], [-736, 2110], [-989, 2001], [-1226, 1862], [-1444, 1696], [-1640, 1504], [-1810, 1289], [-1953, 1056], [-2065, 807], [-2146, 546], [-2195, 278], [-2210, 6], [-2191, -265], [-2140, -532], [-2056, -790], [-1941, -1036], [-1797, -1265], [-1626, -1475], [-1431, -1661], [-1214, -1823], [-980, -1956], [-731, -2059], [-472, -2131], [-206, -2170], [62, -2177], [329, -2150], [590, -2091], [841, -2001], [1080, -1880], [1301, -1731], [1502, -1556], [1680, -1358], [1832, -1140], [1956, -905], [2050, -657], [2113, -399], [2144, -137], [2142, 128], [2107, 390], [2041, 645], [1944, 890], [1818, 1121], [1664, 1334], [1486, 1527], [1286, 1696], [1066, 1839], [831, 1954], [584, 2039], [328, 2093], [68, 2115], [-192, 2105], [-449, 2063], [-698, 1990], [-936, 1887], [-1160, 1755], [-1365, 1598], [-1549, 1416], [-1709, 1213], [-1843, 993], [-1949, 758], [-2025, 512], [-2070, 259], [-2084, 2], [-2066, -254], [-2017, -505], [-1937, -748], [-1828, -979], [-1692, -1195], [-1530, -1393], [-1346, -1568], [-1142, -1720], [-921, -1845], [-686, -1942], [-442, -2009], [-191, -2045], [62, -2051], [313, -2025], [559, -1969], [796, -1883], [1020, -1769], [1228, -1628], [1417, -1463], [1584, -1276], [1727, -1071], [1844, -849], [1932, -615], [1990, -373], [2018, -125], [2016, 124], [1983, 370], [1920, 610], [1828, 841], [1709, 1058], [1564, 1258], [1396, 1439], [1207, 1598], [1000, 1732], [500, 300]]], "9": [[[500, 300], [7000, 300], [7000, -300], [-500, -300]], [[-500, -300], [-4000, -700], [-4000, 5000], [4000, 5000], [4000, 20], [5000, 50]], [[5000, 50], [5000, 3500], [620, 3570], [500, 2958], [130, 2995], [-241, 2986], [-608, 2931], [-966, 2831], [-1308, 2688], [-1629, 2503], [-1925, 2281], [-2190, 2024], [-2422, 1736], [-2617, 1422], [-2770, 1086], [-2881, 735], [-2948, 372], [-2969, 5], [-2945, -362], [-2875, -723], [-2761, -1073], [-2606, -1405], [-2410, -1715], [-2177, -1999], [-1912, -2251], [-1618, -2469], [-1299, -2648], [-960, -2786], [-608, -2881], [-246, -2932], [118, -2938], [480, -2899], [835, -2815], [1176, -2688], [1498, -2520], [1797, -2313], [2068, -2072], [2307, -1799], [2509, -1498], [2674, -1175], [2796, -835], [2876, -482], [2911, -123], [2902, 238], [2848, 595], [2750, 942], [2611, 1274], [2431, 1586], [2214, 1874], [1964, 2132], [1684, 2356], [1378, 2545], [1052, 2694], [710, 2801], [358, 2865], [1, 2885], [-356, 2861], [-707, 2793], [-1046, 2682], [-1369, 2530], [-1670, 2339], [-1945, 2113], [-2190, 1855], [-2401, 1568], [-2574, 1258], [-2708, 929], [-2800, 587], [-2849, 236], [-2854, -119], [-2815, -470], [-2733, -814], [-2610, -1146], [-2446, -1458], [-2245, -1749], [-2010, -2011], [-1744, -2243], [-1452, -2439], [-1138, -2598], [-807, -2717], [-465, -2794], [-115, -2828], [235, -2818], [582, -2765], [919, -2670], [1241, -2534], [1544, -2359], [1822, -2148], [2072, -1905], [2290, -1632], [2473, -1335], [2617, -1018], [2721, -686], [2782, -344], [2801, 3], [2777, 349], [2711, 690], [2602, 1019], [2454, 1332], [2269, 1624], [2049, 1891], [1798, 2128], [1519, 2332], [1218, 2501], [899, 2630], [566, 2719], [225, 2766], [-119, 2770], [-460, 2732], [-794, 2652], [-1115, 2531], [-1419, 2372], [-1700, 2176], [-1955, 1948], [-2179, 1690], [-2369, 1406], [-2523, 1101], [-2638, 780], [-2712, 447], [-2744, 108], [-2734, -232], [-2682, -568], [-2589, -895], [-2457, -1207], [-2287, -1501], [-2082, -1771], [-1845, -2013], [-1581, -2224], [-1292, -2401], [-984, -2540], [-662, -2640], [-330, -2700], [6, -2717], [342, -2694], [672, -2628], [992, -2523], [1295, -2379], [1578, -2199], [1837, -1985], [2066, -1741], [2264, -1471], [2427, -1178], [2552, -868], [2637, -545], [2682, -215], [2686, 119], [2649, 450], [2570, 773], [2453, 1085], [2298, 1379], [2108, 1651], [1886, 1898], [1635, 2115], [1360, 2299], [1064, 2447], [753, 2558], [430, 2630], [101, 2660], [-228, 2650], [-554, 2599], [-871, 2509], [-1173, 2380], [-1458, 2215], [-1719, 2015], [-1954, 1786], [-2158, 1529], [-2328, 1249], [-2463, 951], [-2560, 638], [-2617, 316], [-2634, -10], [-2610, -335], [-2546, -655], [-2444, -964], [-2304, -1258], [-2128, -1532], [-1921, -1782], [-1684, -2005], [-1422, -2196], [-1138, -2353], [-838, -2473], [-525, -2556], [-205, -2599], [119, -2602], [439, -2565], [753, -2489], [1054, -2375], [1338, -2224], [1602, -2040], [1841, -1824], [2050, -1581], [2228, -1314], [2372, -1028], [2479, -726], [2547, -413], [2577, -95], [2566, 225], [2517, 540], [2428, 846], [2303, 1139], [2143, 1414], [1949, 1667], [1727, 1894], [1478, 2091], [1207, 2256], [917, 2386], [615, 2479], [303, 2534], [-13, 2550], [-328, 2526], [-637, 2464], [-937, 2364], [-1221, 2228], [-1486, 2058], [-1728, 1857], [-1942, 1628], [-2127, 1374], [-2279, 1099], [-2395, 808], [-2474, 505], [-2516, 195], [-2518, -118], [-2482, -428], [-2408, -732], [-2297, -1023], [-2151, -1298], [-1972, -1553], [-1763, -1783], [-1528, -1986], [-1269, -2158], [-991, -2296], [-699, -2399], [-396, -2465], [-88, -2493], [221, -2482], [526, -2434], [822, -2348], [1105, -2226], [1371, -2071], [1615, -1884], [1834, -1668], [2025, -1427], [2184, -1164], [2309, -884], [2398, -591], [2451, -290], [2466, 16], [2443, 320], [2382, 620], [2285, 909], [2153, 1183], [1988, 1439], [1793, 1673], [1571, 1880], [1325, 2058], [1059, 2205], [778, 2317], [485, 2393], [185, 2432], [-117, 2434], [-417, 2399], [-710, 2327], [-992, 2219], [-1258, 2077], [-1503, 1904], [-1726, 1702], [-1921, 1474], [-2087, 1224], [-2221, 955], [-2320, 672], [-2383, 380], [-2409, 82], [-2399, -216], [-2351, -511], [-2268, -797], [-2150, -1071], [-1999, -1327], [-1818, -1563], [-1609, -1774], [-1376, -1958], [-1122, -2111], [-851, -2232], [-568, -2318], [-277, -2368], [18, -2382], [313, -2359], [602, -2300], [881, -2206], [1146, -2078], [1393, -1919], [1618, -1730], [1818, -1515], [1990, -1277], [2130, -1020], [2238, -748], [2311, -465], [2349, -175], [2350, 116], [2316, 406], [2246, 689], [2141, 960], [2004, 1217], [1836, 1454], [1641, 1668], [1420, 1857], [1179, 2016], [919, 2145], [646, 2240], [364, 2300], [76, 2325], [-212, 2315], [-496, 2269], [-772, 2188], [-1036, 2073], [-1283, 1927], [-1511, 1752], [-1714, 1550], [-1891, 1325], [-2039, 1080], [-2154, 819], [-2237, 545], [-2285, 264], [-2298, -21], [-2276, -305], [-2218, -583], [-2127, -852], [-2003, -1108], [-1849, -1346], [-1667, -1563], [-1459, -1755], [-1229, -1921], [-981, -2056], [-719, -2159], [-446, -2230], [-166, -2265], [115, -2266], [394, -2233], [667, -2164], [929, -2063], [1176, -1931], [1404, -1769], [1611, -1580], [1792, -1367], [1945, -1134], [2069, -883], [2160, -620], [2218, -348], [2242, -70], [2231, 207], [2186, 481], [2108, 747], [1997, 1001], [1856, 1239], [1687, 1458], [1492, 1654], [1274, 1824], [1038, 1966], [786, 2077], [522, 2156], [251, 2202], [-23, 2214], [-296, 2192], [-565, 2136], [-824, 2048], [-1070, 1928], [-1299, 1779], [-1508, 1603], [-1693, 1403], [-1852, 1182], [-1981, 943], [-2081, 689], [-2148, 426], [-2182, 157], [-2182, -114], [-2149, -383], [-2083, -645], [-1986, -897], [-1857, -1135], [-1701, -1354], [-1519, -1553], [-1314, -1727], [-1089, -1874], [-848, -1993], [-594, -2080], [-332, -2136], [-65, -2158], [202, -2147], [466, -2104], [722, -2028], [966, -1921], [1195, -1785], [1405, -1621], [1594, -1434], [1757, -1224], [1893, -996], [2000, -754], [2075, -500], [2119, -239], [2130, 25], [2108, 288], [2054, 546], [1969, 795], [1854, 1032], [1710, 1252], [1540, 1452], [1347, 1630], [1134, 1782], [904, 1907], [660, 2002], [407, 2066], [148, 2099], [-112, 2099], [-371, 2066], [-623, 2002], [-865, 1908], [-1093, 1784], [-1304, 1634], [-1495, 1458], [-1662, 1261], [-1803, 1044], [-1917, 812], [-2000, 568], [-2053, 316], [-2074, 60], [-2063, -197], [-2021, -451], [-1948, -696], [-1845, -931], [-1713, -1151], [-1556, -1353], [-1375, -1533], [-1174, -1690], [-955, -1820], [-721, -1922], [-478, -1994], [-227, -2036], [27, -2046], [279, -2025], [527, -1973], [766, -1890], [993, -1779], [1204, -1641], [1397, -1477], [1567, -1292], [1713, -1087], [1832, -866], [1923, -632], [1984, -388], [2015, -140], [2015, 111], [1983, 359], [1922, 601], [1830, 833], [1712, 1052], [1567, 1254], [1398, 1437], [1208, 1597], [1000, 1732], [500, 300]]], "10": [[[500, 300], [7000, 300], [7000, -300], [-500, -300]], [[-500, -300], [-4000, -700], [-4000, 5000], [4000, 5000], [4000, 20], [5000, 50]], [[5000, 50], [5000, 3500], [620, 3570], [500, 2958], [128, 2995], [-245, 2986], [-614, 2930], [-973, 2829], [-1317, 2684], [-1639, 2498], [-1936, 2273], [-2202, 2013], [-2434, 1723], [-2628, 1406], [-2780, 1067], [-2889, 713], [-2954, 348], [-2972, -23], [-2944, -392], [-2871, -754], [-2753, -1105], [-2592, -1438], [-2392, -1748], [-2154, -2030], [-1884, -2281], [-1584, -2496], [-1261, -2672], [-918, -2806], [-561, -2896], [-197, -2942], [171, -2941], [535, -2895], [890, -2804], [1231, -2670], [1553, -2494], [1849, -2280], [2117, -2031], [2352, -1751], [2550, -1444], [2708, -1115], [2823, -769], [2895, -411], [2922, -48], [2903, 315], [2839, 674], [2732, 1021], [2582, 1352], [2392, 1661], [2165, 1945], [1905, 2197], [1616, 2415], [1302, 2596], [968, 2736], [620, 2833], [263, 2886], [-98, 2895], [-457, 2858], [-808, 2777], [-1147, 2653], [-1467, 2488], [-1764, 2285], [-2033, 2046], [-2270, 1776], [-2471, 1479], [-2634, 1159], [-2756, 822], [-2835, 473], [-2870, 116], [-2860, -241], [-2806, -595], [-2708, -939], [-2569, -1267], [-2389, -1576], [-2173, -1859], [-1924, -2114], [-1645, -2335], [-1341, -2520], [-1016, -2665], [-676, -2769], [-326, -2830], [28, -2846], [381, -2819], [729, -2747], [1064, -2634], [1382, -2479], [1679, -2286], [1949, -2058], [2188, -1799], [2393, -1511], [2561, -1201], [2688, -873], [2774, -531], [2816, -182], [2815, 170], [2770, 518], [2682, 858], [2553, 1184], [2384, 1491], [2179, 1775], [1940, 2031], [1671, 2255], [1376, 2443], [1061, 2594], [730, 2704], [387, 2771], [40, 2796], [-308, 2777], [-651, 2716], [-983, 2612], [-1299, 2467], [-1595, 2285], [-1865, 2067], [-2106, 1818], [-2314, 1541], [-2486, 1240], [-2619, 921], [-2712, 587], [-2762, 245], [-2769, -100], [-2733, -443], [-2654, -779], [-2535, -1103], [-2377, -1408], [-2181, -1692], [-1953, -1948], [-1694, -2175], [-1409, -2367], [-1103, -2522], [-780, -2637], [-446, -2712], [-105, -2744], [237, -2734], [575, -2682], [903, -2587], [1217, -2453], [1512, -2281], [1782, -2074], [2025, -1835], [2236, -1567], [2412, -1276], [2550, -966], [2648, -641], [2705, -306], [2720, 33], [2693, 371], [2624, 702], [2515, 1022], [2366, 1326], [2181, 1609], [1963, 1867], [1714, 2095], [1439, 2290], [1142, 2449], [828, 2570], [502, 2652], [168, 2691], [-168, 2689], [-501, 2646], [-825, 2561], [-1137, 2437], [-1430, 2275], [-1700, 2077], [-1944, 1848], [-2157, 1591], [-2337, 1309], [-2480, 1008], [-2584, 691], [-2648, 364], [-2670, 32], [-2652, -300], [-2592, -627], [-2492, -944], [-2353, -1246], [-2178, -1528], [-1970, -1785], [-1731, -2015], [-1466, -2213], [-1179, -2376], [-873, -2503], [-555, -2590], [-228, -2637], [101, -2643], [429, -2608], [749, -2532], [1058, -2417], [1349, -2265], [1619, -2078], [1864, -1859], [2079, -1612], [2262, -1340], [2409, -1047], [2519, -739], [2589, -420], [2619, -94], [2608, 232], [2557, 554], [2467, 867], [2338, 1166], [2173, 1447], [1975, 1705], [1746, 1936], [1490, 2136], [1212, 2303], [916, 2434], [605, 2527], [286, 2581], [-37, 2595], [-359, 2568], [-675, 2501], [-980, 2396], [-1270, 2254], [-1539, 2077], [-1784, 1868], [-2001, 1630], [-2186, 1367], [-2338, 1084], [-2453, 784], [-2529, 473], [-2566, 154], [-2563, -166], [-2521, -483], [-2439, -792], [-2320, -1089], [-2165, -1368], [-1977, -1625], [-1758, -1857], [-1512, -2060], [-1243, -2230], [-955, -2365], [-653, -2464], [-341, -2524], [-25, -2545], [292, -2526], [603, -2468], [905, -2372], [1192, -2240], [1460, -2072], [1705, -1873], [1923, -1645], [2111, -1392], [2266, -1118], [2386, -827], [2468, -523], [2512, -212], [2517, 102], [2483, 414], [2410, 719], [2300, 1013], [2154, 1290], [1976, 1546], [1767, 1779], [1530, 1983], [1271, 2156], [992, 2296], [698, 2399], [394, 2466], [84, 2494], [-226, 2483], [-533, 2433], [-831, 2346], [-1115, 2223], [-1382, 2065], [-1627, 1876], [-1846, 1658], [-2036, 1414], [-2195, 1149], [-2319, 866], [-2406, 571], [-2457, 267], [-2469, -41], [-2442, -347], [-2378, -648], [-2277, -938], [-2141, -1213], [-1972, -1469], [-1773, -1701], [-1546, -1907], [-1296, -2083], [-1026, -2226], [-741, -2334], [-444, -2406], [-141, -2441], [163, -2438], [465, -2396], [759, -2318], [1040, -2204], [1305, -2056], [1550, -1876], [1769, -1667], [1961, -1433], [2123, -1177], [2251, -903], [2344, -616], [2400, -319], [2419, -18], [2401, 283], [2345, 579], [2253, 865], [2126, 1138], [1966, 1392], [1776, 1624], [1559, 1831], [1318, 2009], [1057, 2156], [780, 2269], [492, 2346], [196, 2387], [-103, 2391], [-399, 2358], [-688, 2288], [-967, 2183], [-1230, 2044], [-1473, 1873], [-1693, 1674], [-1887, 1449], [-2051, 1202], [-2183, 937], [-2280, 658], [-2342, 369], [-2368, 75], [-2357, -220], [-2309, -511], [-2226, -794], [-2108, -1064], [-1958, -1317], [-1777, -1548], [-1570, -1756], [-1338, -1936], [-1086, -2086], [-817, -2203], [-537, -2285], [-248, -2332], [44, -2343], [335, -2317], [620, -2256], [895, -2159], [1156, -2029], [1398, -1868], [1618, -1679], [1813, -1463], [1979, -1225], [2114, -969], [2216, -698], [2284, -416], [2316, -129], [2312, 160], [2272, 446], [2197, 725], [2088, 991], [1947, 1242], [1776, 1473], [1577, 1681], [1355, 1863], [1112, 2015], [851, 2136], [579, 2223], [297, 2276], [12, 2293], [-273, 2275], [-553, 2222], [-825, 2134], [-1083, 2013], [-1324, 1861], [-1543, 1680], [-1739, 1474], [-1907, 1245], [-2045, 997], [-2152, 735], [-2224, 461], [-2262, 180], [-2265, -102], [-2233, -383], [-2166, -657], [-2066, -920], [-1933, -1169], [-1771, -1399], [-1582, -1607], [-1369, -1790], [-1134, -1945], [-883, -2069], [-618, -2161], [-344, -2219], [-66, -2243], [214, -2231], [489, -2185], [756, -2106], [1012, -1994], [1250, -1851], [1470, -1679], [1666, -1482], [1835, -1262], [1976, -1023], [2086, -769], [2164, -503], [2208, -230], [2217, 47], [2192, 322], [2133, 591], [2041, 851], [1918, 1098], [1765, 1326], [1585, 1534], [1380, 1718], [1155, 1874], [912, 2002], [655, 2098], [389, 2161], [117, 2190], [-156, 2186], [-427, 2148], [-690, 2076], [-942, 1972], [-1179, 1838], [-1397, 1676], [-1593, 1488], [-1764, 1277], [-1907, 1046], [-2021, 800], [-2103, 542], [-2152, 276], [-2168, 6], [-2150, -263], [-2098, -528], [-2015, -784], [-1900, -1027], [-1755, -1255], [-1584, -1462], [-1389, -1646], [-1172, -1804], [-938, -1934], [-689, -2034], [-431, -2102], [-166, -2137], [101, -2139], [366, -2108], [625, -2044], [874, -1949], [1108, -1823], [1325, -1670], [1521, -1491], [1693, -1289], [1839, -1067], [1955, -829], [2041, -579], [2095, -320], [2117, -57], [2106, 206], [2062, 466], [1986, 718], [1879, 959], [1744, 1184], [1582, 1390], [1395, 1575], [1187, 1734], [961, 1867], [721, 1970], [470, 2042], [212, 2083], [-49, 2091], [-308, 2067], [-562, 2011], [-807, 1923], [-1039, 1806], [-1255, 1661], [-1450, 1491], [-1623, 1298], [-1770, 1085], [-1889, 855], [-1979, 613], [-2038, 362], [-2065, 106], [-2060, -152], [-2023, -407], [-1955, -655], [-1857, -892], [-1730, -1115], [-1576, -1320], [-1398, -1504], [-1199, -1665], [-982, -1799], [-750, -1906], [-506, -1982], [-256, -2028], [-2, -2042], [252, -2024], [502, -1975], [743, -1896], [972, -1787], [1185, -1650], [1380, -1489], [1553, -1304], [1701, -1100], [1823, -879], [1916, -645], [1980, -401], [2012, -151], [2013, 100], [1983, 349], [1923, 593], [1832, 826], [1714, 1047], [1568, 1251], [1399, 1434], [1209, 1596], [1000, 1732], [500, 300]]]}

==> anc/twist_knots/verify_twist.py <==
"""Verification of Theorem (twist knots).
1. D_n (n=-10..10): exact check that each segment is simple and the polygon generic (verify_exact.pd_code raises
   otherwise), crossing counts (c12,c23,c13) = (1,1+|n|,1+2|n|), and identification of K(D_n) (SnapPy).
2. Height model of D_1 with the circle c_-: the link is identified as L5a1 (Whitehead link), and Dehn fillings of c_-
   reproduce K(D_n).
Requires SnapPy (step 1 identification, step 2)."""
import sys, json, math, warnings
warnings.filterwarnings('ignore')
sys.path.insert(0,'.'); sys.path.insert(0,'..')
from verify_exact import pd_code
from twist import spiral_piece
from link3d import pd_from_3d
from collections import Counter
import snappy, spherogram
P=json.load(open('twist_presentations.json'))
for n in range(-10,11):
    segs=[[tuple(p) for p in s] for s in P[str(n)]]
    E,X,PD=pd_code(segs)
    c=Counter(tuple(sorted((E[i][2]+1,E[j][2]+1))) for (i,t,j,u,_) in X)
    assert (c[(1,2)],c[(2,3)],c[(1,3)])==(1,1+abs(n),1+2*abs(n)), (n,c)
    L=spherogram.Link(PD); L.simplify('global')
    name='0_1' if len(L.crossings)==0 else ('3_1 (non-hyperbolic)' if len(L.crossings)==3 else [str(x).split('(')[0] for x in L.exterior().identify()])
    print('D_%d: %d crossings, (c12,c23,c13)=(%d,%d,%d) ->'%(n,len(PD),c[(1,2)],c[(2,3)],c[(1,3)]), name)
def knot3d(n):
    v1=(0.5,0.3); v2=(-0.5,-0.3); v3=(5,0.05)
    e1=[(x,y,0.0) for x,y in [v1,(7,0.3),(7,-0.3)]]
    g=[(v2[0],v2[1],0.0),(-1.0,-0.34,2.0),(-4,-0.7,2.0),(-4,5,2.0),(4,5,2.0),(4,0.8,2.0),(4,0.4,-1.0),(4,0.02,-1.0)]
    e3=[(v3[0],v3[1],1.0),(5,3.5,1.0),(0.62,3.57,1.0)]+[(x,y,1.0) for x,y in spiral_piece(n)]+[(0.53,0.33,1.0)]
    return e1+g+e3
circle=lambda r,z,N=64:[(r*math.cos(2*math.pi*k/N+0.013),r*math.sin(2*math.pi*k/N+0.013),z) for k in range(N)]
W=spherogram.Link(pd_from_3d([knot3d(1),circle(1.5,0.75)])); W.simplify('global')
E=W.exterior(); print('K(D_1) u c_- :',[str(x) for x in E.identify()])
for k in (2,3,-1,-2):
    F=E.copy(); F.dehn_fill((1,k),1)
    Kn=spherogram.Link(pd_from_3d([knot3d(1-k)]))
    print('filling c_- with slope (1,%d) is isometric to K(D_%d):'%(k,1-k), F.is_isometric_to(Kn.exterior()))


==> anc/two_bridge_spiral/README.md <==
# Signed double spiral (Theorem 3.8)

* signspiral.py   builds the semicircle presentation from a word x^{n1} w^{n2} ... and the block directions.
* arcdiag.py      semicircle configuration -> PD code (cyclic rule e1 > e2 > e3 > e1).
* alltwobridge.py even continued fraction of each two-bridge knot with at most ten crossings (KnotInfo),
                  construction, and identification with SnapPy (isometry; knot Floer homology for T(2,q)).
                  Output: two_bridge_spiral.json (95 knots, all ok).
* randtest.py     60 random even continued fractions; also rebuilds each diagram as a polygon (verify_poly.py, poly.py).
Requires snappy, spherogram, knot_floer_homology, database_knotinfo.


==> anc/two_bridge_spiral/alltwobridge.py <==
import re, sys, json, random, warnings; warnings.filterwarnings('ignore')
import snappy, spherogram
from database_knotinfo import link_list
from signspiral import knot
def evenexp(p,q):
    if q%2: q=q-p if q>0 else q+p
    t=[]
    while q!=0:
        a=2*round(p/(2*q)); r=p-a*q
        assert abs(r)<abs(q)
        t.append(a); p,q=q,r
    return t
def word_from(terms):
    w='';dx=[];dw=[];dirs=[]
    for i,a in enumerate(terms):
        c='x' if i%2==0 else 'w'; n=abs(a)//2; s=1 if a>0 else -1
        w+=c*n; dirs+=[(c,s)]*n
    dx=[s for c,s in reversed(dirs) if c=='x']; dw=[s for c,s in reversed(dirs) if c=='w']
    return w,dx,dw
def same(PD, T):
    M=spherogram.Link(PD).exterior()
    try: return M.is_isometric_to(T.exterior())
    except Exception:
        from knot_floer_homology import pd_to_hfk
        L1=spherogram.Link(PD); L1.simplify('global'); h1=pd_to_hfk(L1.PD_code()); h2=pd_to_hfk(T.PD_code())
        return h1['ranks']==h2['ranks'] or h1['ranks']=={(-a,-m):v for (a,m),v in h2['ranks'].items()}
if __name__=='__main__':
    KI=[d for d in link_list() if d.get('name') and re.fullmatch(r'\d+_\d+',d['name']) and 3<=int(d['name'].split('_')[0])<=10]
    out={}; bad=[]
    for d in KI:
        tbn=d.get('two_bridge_notation') or ''
        m=re.fullmatch(r'\[(\d+),(\d+)\]',tbn.replace(' ',''))
        if not m: continue
        p,q=int(m.group(1)),int(m.group(2))
        terms=evenexp(p,q); w,dx,dw=word_from(terms)
        r=knot(w,dx,dw)
        T=snappy.Link(d['name'])
        ok = r is not None and same(r[0],T)
        out[d['name']]={'pq':[p,q],'even':terms,'word':w,'n':r[1]['n'] if r else None,'c':[r[1]['c12'],r[1]['c23'],r[1]['c13']] if r else None,'ok':ok}
        if not ok: bad.append(d['name'])
        print(d['name'],p,q,terms,w,out[d['name']]['n'],ok,flush=True)
    json.dump(out,open('two_bridge_spiral.json','w'),indent=0)
    print('total',len(out),'bad',bad)


==> anc/two_bridge_spiral/arcdiag.py <==
"""Semicircle model of 3-segment presentations.

e1 = the axis interval [0,1], traversed 0 -> 1  (p3 = 0, p1 = 1).
e2 = path of semicircles from 1 through axis points P2[0..m-1]; it ends at p2 = P2[-1] (outside [0,1]).
e3 = path of semicircles from p2 through axis points P3[0..], ending at 0.
Semicircle sides: e2 starts on side s2 and alternates; e3 starts on side s3 and alternates.
Rule: e1 over e2, e2 over e3, e3 over e1.
Planarity is automatic; we only need each of e2, e3 to be simple (no interleaving
semicircles on the same side) and all axis points distinct.
"""
import math
from fractions import Fraction


def arcs_of(path, s0):
    """path: list of axis points x0,x1,...; returns list of (a,b,side,forward)"""
    out = []
    s = s0
    for i in range(len(path) - 1):
        a, b = path[i], path[i + 1]
        out.append((a, b, s))
        s = -s
    return out


def interleave(a, b, c, d):
    lo1, hi1 = min(a, b), max(a, b)
    lo2, hi2 = min(c, d), max(c, d)
    return (lo1 < lo2 < hi1 < hi2) or (lo2 < lo1 < hi2 < hi1)


def simple(arcs):
    for i in range(len(arcs)):
        for j in range(i + 1, len(arcs)):
            if arcs[i][2] == arcs[j][2] and interleave(arcs[i][0], arcs[i][1], arcs[j][0], arcs[j][1]):
                return False
    return True


def frac_on_arc(a, b, x):
    """fraction of the way along semicircle from a to b at the point above/below x (by angle)."""
    c, r = (a + b) / 2, abs(b - a) / 2
    t = math.acos(max(-1.0, min(1.0, (x - c) / r)))  # angle in [0,pi], pi at left end
    if a < b:   # traverse from left (t=pi) to right (t=0)
        return (math.pi - t) / math.pi
    return t / math.pi


def tangent(a, b, s, x):
    c, r = (a + b) / 2, abs(b - a) / 2
    t = math.acos(max(-1.0, min(1.0, (x - c) / r)))
    d = (-math.sin(t), s * math.cos(t))  # d/dt of (c + r cos t, s r sin t)
    if a < b:
        d = (-d[0], -d[1])
    return d


def build(P2, s2, P3, s3):
    """Return (PD, info) or None if invalid."""
    path2 = [1.0] + list(P2)
    path3 = [P2[-1]] + list(P3) + [0.0]
    pts = path2 + path3[1:-1]
    if len(set(pts)) != len(pts) or 0.0 in pts[1:]:
        return None
    if 0 < P2[-1] < 1:
        return None
    A2 = arcs_of(path2, s2)
    A3 = arcs_of(path3, s3)
    if not simple(A2) or not simple(A3):
        return None
    X = []   # (param_over, tan_over, param_under, tan_under, pair)
    # axis crossings
    B3 = 1.0 + len(A2)
    for seg, path, arcs, base in ((2, path2, A2, 1.0), (3, path3, A3, B3)):
        for i in range(1, len(path) - 1):
            x = path[i]
            if 0 < x < 1:
                tv = (0.0, float(arcs[i][2]))
                pe = (0.0 + x, (1.0, 0.0))
                pv = (base + i, tv)
                if seg == 2:      # e1 over e2
                    X.append((pe, pv, (1, 2)))
                else:             # e3 over e1
                    X.append((pv, pe, (1, 3)))
    # e2-e3 crossings: e2 over e3
    for i, (a, b, s) in enumerate(A2):
        for j, (c, d, t) in enumerate(A3):
            if s == t and interleave(a, b, c, d):
                c1, r1 = (a + b) / 2, abs(b - a) / 2
                c2, r2 = (c + d) / 2, abs(d - c) / 2
                x = (r1 * r1 - r2 * r2 + c2 * c2 - c1 * c1) / (2 * (c2 - c1))
                po = (1.0 + i + frac_on_arc(a, b, x), tangent(a, b, s, x))
                pu = (B3 + j + frac_on_arc(c, d, x), tangent(c, d, t, x))
                X.append((po, pu, (2, 3)))
    n = len(X)
    if n == 0:
        return [], {'n': 0}
    visits = []
    for k, (po, pu, pr) in enumerate(X):
        visits.append((po[0], k, 'o'))
        visits.append((pu[0], k, 'u'))
    visits.sort()
    idx = {}
    for m, (p, k, w) in enumerate(visits):
        idx[(k, w)] = m
    N = 2 * n
    PD = []
    for k, (po, pu, pr) in enumerate(X):
        mu, mo = idx[(k, 'u')], idx[(k, 'o')]
        tu, to = pu[1], po[1]
        # edges: incoming at visit m is edge (m-1)%N, outgoing edge m
        dirs = [(math.atan2(-tu[1], -tu[0]), (mu - 1) % N),
                (math.atan2(tu[1], tu[0]), mu),
                (math.atan2(-to[1], -to[0]), (mo - 1) % N),
                (math.atan2(to[1], to[0]), mo)]
        a0 = dirs[0][0]
        dirs.sort(key=lambda z: (z[0] - a0) % (2 * math.pi))
        PD.append([e for _, e in dirs])
    cnt = {(1, 2): 0, (1, 3): 0, (2, 3): 0}
    for _, _, pr in X:
        cnt[pr] += 1
    return PD, {'n': n, 'c12': cnt[(1, 2)], 'c23': cnt[(2, 3)], 'c13': cnt[(1, 3)], 'pairs': [pr for _, _, pr in X], 'params': [(po[0], pu[0]) for po, pu, _ in X]}


==> anc/two_bridge_spiral/norm.py <==
def norm(cfg):
    P2,s2,P3,s3=cfg
    pts=sorted(set([0.0,1.0]+list(P2)+list(P3)))
    lab={}
    # label: points <0 as negative ranks? just rank, mark 0 as 'A', 1 as 'B'
    r={x:i for i,x in enumerate(pts)}
    a,b=r[0.0],r[1.0]
    f=lambda x: x if False else r[x]-a  # A=0
    return [f(x) for x in P2], s2, [f(x) for x in P3], s3, r[1.0]-a


==> anc/two_bridge_spiral/poly.py <==
"""Closed polygon with segment labels -> PD code, using the cyclic rule e_i over e_{i+1}."""
import math
from fractions import Fraction as F

def cross(o,a,b): return (a[0]-o[0])*(b[1]-o[1])-(a[1]-o[1])*(b[0]-o[0])

def seg_int(p,q,r,s):
    d=(q[0]-p[0])*(s[1]-r[1])-(q[1]-p[1])*(s[0]-r[0])
    if d==0: return None
    t=((r[0]-p[0])*(s[1]-r[1])-(r[1]-p[1])*(s[0]-r[0]))/d
    u=((r[0]-p[0])*(q[1]-p[1])-(r[1]-p[1])*(q[0]-p[0]))/d
    if 0<t<1 and 0<u<1: return t,u
    if (0<=t<=1 and 0<=u<=1): return 'deg'
    return None

def pd_from_polygon(V, lab, exact=False):
    """V: list of vertices of closed polygon (edge i = V[i]->V[i+1]); lab[i] in {0,1,2} segment of edge i.
    Returns (PD, counts) or None if non-generic or a segment self-crosses."""
    n=len(V); X=[]
    for i in range(n):
        for j in range(i+1,n):
            if j==i+1 or (i==0 and j==n-1): continue
            r=seg_int(V[i],V[(i+1)%n],V[j],V[(j+1)%n])
            if r is None: continue
            if r=='deg': return None
            t,u=r
            if lab[i]==lab[j]: return None
            X.append((i,t,j,u))
    # transversality/ distinct points assumed generic for floats
    visits=[]
    for k,(i,t,j,u) in enumerate(X):
        visits.append((i+t,k,0)); visits.append((j+u,k,1))
    visits.sort(); N=len(visits)
    idx={(k,w):m for m,(p,k,w) in enumerate(visits)}
    PD=[]; cnt={}
    for k,(i,t,j,u) in enumerate(X):
        li,lj=lab[i],lab[j]
        over_i = ((lj-li)%3==1)   # e_li over e_{li+1}
        oe,ue=(i,j) if over_i else (j,i)
        ow,uw=(0,1) if over_i else (1,0)
        to=(V[(oe+1)%n][0]-V[oe][0], V[(oe+1)%n][1]-V[oe][1])
        tu=(V[(ue+1)%n][0]-V[ue][0], V[(ue+1)%n][1]-V[ue][1])
        mu,mo=idx[(k,uw)],idx[(k,ow)]
        dirs=[(math.atan2(-tu[1],-tu[0]),(mu-1)%N),(math.atan2(tu[1],tu[0]),mu),
              (math.atan2(-to[1],-to[0]),(mo-1)%N),(math.atan2(to[1],to[0]),mo)]
        a0=dirs[0][0]; dirs.sort(key=lambda z:(z[0]-a0)%(2*math.pi))
        PD.append([e for _,e in dirs])
        key=tuple(sorted((li,lj))); cnt[key]=cnt.get(key,0)+1
    return PD,cnt


==> anc/two_bridge_spiral/randtest.py <==
import random, warnings, json; warnings.filterwarnings('ignore')
import snappy, spherogram
from fractions import Fraction
from signspiral import knot, config
from alltwobridge import word_from
from verify_poly import polygon
from poly import pd_from_polygon
rng=random.Random(7); res=[]
for t in range(60):
    L=2*rng.randint(1,4)
    terms=[2*rng.choice([1,-1])*rng.randint(1,3) for _ in range(L)]
    x=Fraction(terms[-1])
    for a in reversed(terms[:-1]): x=a+1/x
    w,dx,dw=word_from(terms); r=knot(w,dx,dw)
    P2,s2,P3,s3,B=config(w,dx,dw)
    V,lab=polygon(([v/B for v in P2],s2,[v/B for v in P3],s3),24); rp=pd_from_polygon(V,lab)
    polyok = rp is not None and len(rp[0])==r[1]['n']
    T=snappy.RationalTangle(x.numerator,x.denominator).numerator_closure().exterior()
    try: ok=spherogram.Link(r[0]).exterior().is_isometric_to(T)
    except Exception as e: ok='?'
    res.append((terms,r[1]['n'],ok,polyok)); print(terms,w,r[1]['n'],ok,polyok,flush=True)
print('iso ok',sum(1 for z in res if z[2] is True),'unknown',sum(1 for z in res if z[2]=='?'),'poly ok',sum(z[3] for z in res),'of',len(res))


==> anc/two_bridge_spiral/signspiral.py <==
"""Double spiral with prescribed crossing directions.
word over {x,w} left->right on axis e1=[0,B]; dirs: dict position->+1/-1 (direction of crossing: +1 = upward)."""
import warnings; warnings.filterwarnings('ignore')
from arcdiag import build
def config(word, dx, dw):
    """dx: directions of e2's inside crossings in time order (right to left); dw: same for e3."""
    N=len(word); B=N+1
    pos=[i+1 for i in range(N)]
    xs=sorted([p for p,c in zip(pos,word) if c=='x'],reverse=True)
    ws=sorted([p for p,c in zip(pos,word) if c=='w'],reverse=True)
    # e2 spiral out of B
    P2=[]; y=B+1; s2=-dx[0]
    for j,x in enumerate(xs):
        if j>0 and dx[j]!=dx[j-1]:
            P2.append(y); y+=1            # parity flip: extra outside point
        P2.append(x); P2.append(y); y+=1
    # side of the arc after last outside point: determine and close with big arc to p2 (left)
    n=len(ws); flips=sum(1 for j in range(1,n) if dw[j]!=dw[j-1])
    L=n+flips+1
    z=[-L+j for j in range(L+1)]          # z[0]=p2 most negative, ... ,z[L]=0
    p2=z[0]; P2.append(p2)
    # e3: from p2 spiral into 0
    P3=[]; k=1
    # side of first arc of e3: incoming side to w1 must be -dw[0]
    s3=-dw[0]
    for j,wv in enumerate(ws):
        if j>0 and dw[j]!=dw[j-1]:
            P3.append(z[k]); k+=1
        P3.append(wv); P3.append(z[k]); k+=1
    # last z must be 0? the final point is 0 itself: drop the last appended z and end at 0
    if P3 and P3[-1]==0: P3=P3[:-1]
    return P2,s2,P3,s3,B
def knot(word,dx,dw):
    P2,s2,P3,s3,B=config(word,dx,dw)
    return build([x/B for x in P2],s2,[x/B for x in P3],s3)


==> anc/two_bridge_spiral/two_bridge_spiral.json <==
{
"3_1": {
"pq": [
3,
1
],
"even": [
-2,
2
],
"word": "xw",
"n": 4,
"c": [
1,
2,
1
],
"ok": true
},
"4_1": {
"pq": [
5,
2
],
"even": [
2,
2
],
"word": "xw",
"n": 4,
"c": [
1,
2,
1
],
"ok": true
},
"5_1": {
"pq": [
5,
1
],
"even": [
-2,
2,
-2,
2
],
"word": "xwxw",
"n": 10,
"c": [
2,
6,
2
],
"ok": true
},
"5_2": {
"pq": [
7,
3
],
"even": [
-2,
4
],
"word": "xww",
"n": 7,
"c": [
1,
4,
2
],
"ok": true
},
"6_1": {
"pq": [
9,
4
],
"even": [
2,
4
],
"word": "xww",
"n": 7,
"c": [
1,
4,
2
],
"ok": true
},
"6_2": {
"pq": [
11,
3
],
"even": [
-2,
2,
-2,
-2
],
"word": "xwxw",
"n": 10,
"c": [
2,
6,
2
],
"ok": true
},
"6_3": {
"pq": [
13,
5
],
"even": [
-2,
2,
2,
-2
],
"word": "xwxw",
"n": 10,
"c": [
2,
6,
2
],
"ok": true
},
"7_1": {
"pq": [
7,
1
],
"even": [
-2,
2,
-2,
2,
-2,
2
],
"word": "xwxwxw",
"n": 18,
"c": [
3,
12,
3
],
"ok": true
},
"7_2": {
"pq": [
11,
5
],
"even": [
-2,
6
],
"word": "xwww",
"n": 10,
"c": [
1,
6,
3
],
"ok": true
},
"7_3": {
"pq": [
13,
3
],
"even": [
-2,
2,
-2,
4
],
"word": "xwxww",
"n": 15,
"c": [
2,
10,
3
],
"ok": true
},
"7_4": {
"pq": [
15,
11
],
"even": [
-4,
4
],
"word": "xxww",
"n": 12,
"c": [
2,
8,
2
],
"ok": true
},
"7_5": {
"pq": [
17,
5
],
"even": [
-2,
2,
-4,
2
],
"word": "xwxxw",
"n": 13,
"c": [
3,
8,
2
],
"ok": true
},
"7_6": {
"pq": [
19,
7
],
"even": [
-2,
2,
2,
2
],
"word": "xwxw",
"n": 10,
"c": [
2,
6,
2
],
"ok": true
},
"7_7": {
"pq": [
21,
8
],
"even": [
2,
2,
-2,
-2
],
"word": "xwxw",
"n": 10,
"c": [
2,
6,
2
],
"ok": true
},
"8_1": {
"pq": [
13,
6
],
"even": [
2,
6
],
"word": "xwww",
"n": 10,
"c": [
1,
6,
3
],
"ok": true
},
"8_2": {
"pq": [
17,
3
],
"even": [
-2,
2,
-2,
2,
-2,
-2
],
"word": "xwxwxw",
"n": 18,
"c": [
3,
12,
3
],
"ok": true
},
"8_3": {
"pq": [
17,
4
],
"even": [
4,
4
],
"word": "xxww",
"n": 12,
"c": [
2,
8,
2
],
"ok": true
},
"8_4": {
"pq": [
19,
14
],
"even": [
2,
-2,
2,
4
],
"word": "xwxww",
"n": 15,
"c": [
2,
10,
3
],
"ok": true
},
"8_6": {
"pq": [
23,
7
],
"even": [
-2,
2,
-4,
-2
],
"word": "xwxxw",
"n": 13,
"c": [
3,
8,
2
],
"ok": true
},
"8_7": {
"pq": [
23,
9
],
"even": [
-2,
2,
2,
-2,
2,
-2
],
"word": "xwxwxw",
"n": 18,
"c": [
3,
12,
3
],
"ok": true
},
"8_8": {
"pq": [
25,
9
],
"even": [
-2,
2,
4,
-2
],
"word": "xwxxw",
"n": 13,
"c": [
3,
8,
2
],
"ok": true
},
"8_9": {
"pq": [
25,
7
],
"even": [
-2,
2,
-2,
-2,
2,
-2
],
"word": "xwxwxw",
"n": 18,
"c": [
3,
12,
3
],
"ok": true
},
"8_11": {
"pq": [
27,
10
],
"even": [
2,
2,
-2,
4
],
"word": "xwxww",
"n": 15,
"c": [
2,
10,
3
],
"ok": true
},
"8_12": {
"pq": [
29,
12
],
"even": [
2,
2,
2,
2
],
"word": "xwxw",
"n": 10,
"c": [
2,
6,
2
],
"ok": true
},
"8_13": {
"pq": [
29,
8
],
"even": [
4,
-2,
-2,
2
],
"word": "xxwxw",
"n": 15,
"c": [
3,
10,
2
],
"ok": true
},
"8_14": {
"pq": [
31,
12
],
"even": [
2,
2,
-4,
2
],
"word": "xwxxw",
"n": 13,
"c": [
3,
8,
2
],
"ok": true
},
"9_1": {
"pq": [
9,
1
],
"even": [
-2,
2,
-2,
2,
-2,
2,
-2,
2
],
"word": "xwxwxwxw",
"n": 28,
"c": [
4,
20,
4
],
"ok": true
},
"9_2": {
"pq": [
15,
7
],
"even": [
-2,
8
],
"word": "xwwww",
"n": 13,
"c": [
1,
8,
4
],
"ok": true
},
"9_3": {
"pq": [
19,
3
],
"even": [
-2,
2,
-2,
2,
-2,
4
],
"word": "xwxwxww",
"n": 25,
"c": [
3,
18,
4
],
"ok": true
},
"9_4": {
"pq": [
21,
5
],
"even": [
-2,
2,
-2,
6
],
"word": "xwxwww",
"n": 20,
"c": [
2,
14,
4
],
"ok": true
},
"9_5": {
"pq": [
23,
17
],
"even": [
-4,
6
],
"word": "xxwww",
"n": 17,
"c": [
2,
12,
3
],
"ok": true
},
"9_6": {
"pq": [
27,
5
],
"even": [
-2,
2,
-2,
2,
-4,
2
],
"word": "xwxwxxw",
"n": 21,
"c": [
4,
14,
3
],
"ok": true
},
"9_7": {
"pq": [
29,
9
],
"even": [
-2,
2,
-6,
2
],
"word": "xwxxxw",
"n": 16,
"c": [
4,
10,
2
],
"ok": true
},
"9_8": {
"pq": [
31,
11
],
"even": [
-2,
2,
4,
2
],
"word": "xwxxw",
"n": 13,
"c": [
3,
8,
2
],
"ok": true
},
"9_9": {
"pq": [
31,
7
],
"even": [
-2,
2,
-2,
4,
-2,
2
],
"word": "xwxwwxw",
"n": 23,
"c": [
3,
16,
4
],
"ok": true
},
"9_10": {
"pq": [
33,
23
],
"even": [
-4,
2,
-2,
4
],
"word": "xxwxww",
"n": 22,
"c": [
3,
16,
3
],
"ok": true
},
"9_11": {
"pq": [
33,
14
],
"even": [
2,
2,
2,
-2,
2,
-2
],
"word": "xwxwxw",
"n": 18,
"c": [
3,
12,
3
],
"ok": true
},
"9_12": {
"pq": [
35,
13
],
"even": [
-2,
2,
2,
4
],
"word": "xwxww",
"n": 15,
"c": [
2,
10,
3
],
"ok": true
},
"9_13": {
"pq": [
37,
11
],
"even": [
-2,
2,
-4,
4
],
"word": "xwxxww",
"n": 20,
"c": [
3,
14,
3
],
"ok": true
},
"9_14": {
"pq": [
37,
8
],
"even": [
4,
2,
-2,
-2
],
"word": "xxwxw",
"n": 15,
"c": [
3,
10,
2
],
"ok": true
},
"9_15": {
"pq": [
39,
16
],
"even": [
2,
2,
4,
-2
],
"word": "xwxxw",
"n": 13,
"c": [
3,
8,
2
],
"ok": true
},
"9_17": {
"pq": [
39,
14
],
"even": [
2,
2,
-2,
2,
-2,
-2
],
"word": "xwxwxw",
"n": 18,
"c": [
3,
12,
3
],
"ok": true
},
"9_18": {
"pq": [
41,
17
],
"even": [
-2,
4,
-2,
4
],
"word": "xwwxww",
"n": 18,
"c": [
2,
12,
4
],
"ok": true
},
"9_19": {
"pq": [
41,
16
],
"even": [
2,
2,
-4,
-2
],
"word": "xwxxw",
"n": 13,
"c": [
3,
8,
2
],
"ok": true
},
"9_20": {
"pq": [
41,
11
],
"even": [
-2,
2,
-2,
-2,
-2,
2
],
"word": "xwxwxw",
"n": 18,
"c": [
3,
12,
3
],
"ok": true
},
"9_21": {
"pq": [
43,
12
],
"even": [
4,
-2,
-2,
-2
],
"word": "xxwxw",
"n": 15,
"c": [
3,
10,
2
],
"ok": true
},
"9_23": {
"pq": [
45,
19
],
"even": [
-2,
4,
-4,
2
],
"word": "xwwxxw",
"n": 16,
"c": [
3,
10,
3
],
"ok": true
},
"9_26": {
"pq": [
47,
18
],
"even": [
2,
2,
-2,
-2,
2,
-2
],
"word": "xwxwxw",
"n": 18,
"c": [
3,
12,
3
],
"ok": true
},
"9_27": {
"pq": [
49,
19
],
"even": [
-2,
2,
2,
-2,
2,
2
],
"word": "xwxwxw",
"n": 18,
"c": [
3,
12,
3
],
"ok": true
},
"9_31": {
"pq": [
55,
21
],
"even": [
-2,
2,
2,
-2,
-2,
2
],
"word": "xwxwxw",
"n": 18,
"c": [
3,
12,
3
],
"ok": true
},
"10_1": {
"pq": [
17,
8
],
"even": [
2,
8
],
"word": "xwwww",
"n": 13,
"c": [
1,
8,
4
],
"ok": true
},
"10_2": {
"pq": [
23,
3
],
"even": [
-2,
2,
-2,
2,
-2,
2,
-2,
-2
],
"word": "xwxwxwxw",
"n": 28,
"c": [
4,
20,
4
],
"ok": true
},
"10_3": {
"pq": [
25,
6
],
"even": [
4,
6
],
"word": "xxwww",
"n": 17,
"c": [
2,
12,
3
],
"ok": true
},
"10_4": {
"pq": [
27,
20
],
"even": [
2,
-2,
2,
6
],
"word": "xwxwww",
"n": 20,
"c": [
2,
14,
4
],
"ok": true
},
"10_5": {
"pq": [
33,
13
],
"even": [
-2,
2,
2,
-2,
2,
-2,
2,
-2
],
"word": "xwxwxwxw",
"n": 28,
"c": [
4,
20,
4
],
"ok": true
},
"10_6": {
"pq": [
37,
7
],
"even": [
-2,
2,
-2,
2,
-4,
-2
],
"word": "xwxwxxw",
"n": 21,
"c": [
4,
14,
3
],
"ok": true
},
"10_7": {
"pq": [
43,
16
],
"even": [
2,
2,
-2,
6
],
"word": "xwxwww",
"n": 20,
"c": [
2,
14,
4
],
"ok": true
},
"10_8": {
"pq": [
29,
5
],
"even": [
-2,
2,
-2,
2,
-2,
-4
],
"word": "xwxwxww",
"n": 25,
"c": [
3,
18,
4
],
"ok": true
},
"10_9": {
"pq": [
39,
7
],
"even": [
-2,
2,
-2,
2,
-2,
-2,
2,
-2
],
"word": "xwxwxwxw",
"n": 28,
"c": [
4,
20,
4
],
"ok": true
},
"10_10": {
"pq": [
45,
8
],
"even": [
6,
-2,
-2,
2
],
"word": "xxxwxw",
"n": 20,
"c": [
4,
14,
2
],
"ok": true
},
"10_11": {
"pq": [
43,
10
],
"even": [
4,
4,
-2,
2
],
"word": "xxwwxw",
"n": 20,
"c": [
3,
14,
3
],
"ok": true
},
"10_12": {
"pq": [
47,
17
],
"even": [
-2,
2,
4,
-2,
2,
-2
],
"word": "xwxxwxw",
"n": 23,
"c": [
4,
16,
3
],
"ok": true
},
"10_13": {
"pq": [
53,
22
],
"even": [
2,
2,
2,
4
],
"word": "xwxww",
"n": 15,
"c": [
2,
10,
3
],
"ok": true
},
"10_14": {
"pq": [
57,
13
],
"even": [
-2,
2,
-2,
4,
-2,
-2
],
"word": "xwxwwxw",
"n": 23,
"c": [
3,
16,
4
],
"ok": true
},
"10_15": {
"pq": [
43,
19
],
"even": [
-2,
4,
2,
-2,
2,
-2
],
"word": "xwwxwxw",
"n": 21,
"c": [
3,
14,
4
],
"ok": true
},
"10_16": {
"pq": [
47,
10
],
"even": [
4,
2,
-2,
4
],
"word": "xxwxww",
"n": 22,
"c": [
3,
16,
3
],
"ok": true
},
"10_17": {
"pq": [
41,
9
],
"even": [
-2,
2,
-2,
2,
2,
-2,
2,
-2
],
"word": "xwxwxwxw",
"n": 28,
"c": [
4,
20,
4
],
"ok": true
},
"10_18": {
"pq": [
55,
12
],
"even": [
4,
2,
-4,
2
],
"word": "xxwxxw",
"n": 18,
"c": [
4,
12,
2
],
"ok": true
},
"10_19": {
"pq": [
51,
11
],
"even": [
-2,
2,
-2,
2,
2,
-4
],
"word": "xwxwxww",
"n": 25,
"c": [
3,
18,
4
],
"ok": true
},
"10_20": {
"pq": [
35,
11
],
"even": [
-2,
2,
-6,
-2
],
"word": "xwxxxw",
"n": 16,
"c": [
4,
10,
2
],
"ok": true
},
"10_21": {
"pq": [
45,
16
],
"even": [
2,
2,
-2,
2,
-2,
4
],
"word": "xwxwxww",
"n": 25,
"c": [
3,
18,
4
],
"ok": true
},
"10_22": {
"pq": [
49,
15
],
"even": [
-2,
2,
-4,
-2,
2,
-2
],
"word": "xwxxwxw",
"n": 23,
"c": [
4,
16,
3
],
"ok": true
},
"10_23": {
"pq": [
59,
18
],
"even": [
4,
-2,
2,
-2,
-2,
2
],
"word": "xxwxwxw",
"n": 25,
"c": [
4,
18,
3
],
"ok": true
},
"10_24": {
"pq": [
55,
24
],
"even": [
2,
4,
-2,
4
],
"word": "xwwxww",
"n": 18,
"c": [
2,
12,
4
],
"ok": true
},
"10_25": {
"pq": [
65,
19
],
"even": [
-2,
2,
-4,
2,
-2,
-2
],
"word": "xwxxwxw",
"n": 23,
"c": [
4,
16,
3
],
"ok": true
},
"10_26": {
"pq": [
61,
43
],
"even": [
-4,
2,
-2,
-2,
2,
-2
],
"word": "xxwxwxw",
"n": 25,
"c": [
4,
18,
3
],
"ok": true
},
"10_27": {
"pq": [
71,
27
],
"even": [
-2,
2,
2,
-4,
2,
-2
],
"word": "xwxwwxw",
"n": 23,
"c": [
3,
16,
4
],
"ok": true
},
"10_28": {
"pq": [
53,
14
],
"even": [
4,
-4,
-2,
2
],
"word": "xxwwxw",
"n": 20,
"c": [
3,
14,
3
],
"ok": true
},
"10_29": {
"pq": [
63,
17
],
"even": [
-2,
2,
-2,
-2,
-2,
-2
],
"word": "xwxwxw",
"n": 18,
"c": [
3,
12,
3
],
"ok": true
},
"10_30": {
"pq": [
67,
26
],
"even": [
2,
2,
-4,
4
],
"word": "xwxxww",
"n": 20,
"c": [
3,
14,
3
],
"ok": true
},
"10_31": {
"pq": [
57,
16
],
"even": [
4,
-2,
-4,
2
],
"word": "xxwxxw",
"n": 18,
"c": [
4,
12,
2
],
"ok": true
},
"10_32": {
"pq": [
69,
29
],
"even": [
-2,
4,
-2,
-2,
2,
-2
],
"word": "xwwxwxw",
"n": 21,
"c": [
3,
14,
4
],
"ok": true
},
"10_33": {
"pq": [
65,
18
],
"even": [
4,
-2,
-2,
4
],
"word": "xxwxww",
"n": 22,
"c": [
3,
16,
3
],
"ok": true
},
"10_34": {
"pq": [
37,
13
],
"even": [
-2,
2,
6,
-2
],
"word": "xwxxxw",
"n": 16,
"c": [
4,
10,
2
],
"ok": true
},
"10_35": {
"pq": [
49,
20
],
"even": [
2,
2,
4,
2
],
"word": "xwxxw",
"n": 13,
"c": [
3,
8,
2
],
"ok": true
},
"10_36": {
"pq": [
51,
20
],
"even": [
2,
2,
-6,
2
],
"word": "xwxxxw",
"n": 16,
"c": [
4,
10,
2
],
"ok": true
},
"10_37": {
"pq": [
53,
23
],
"even": [
-2,
4,
4,
-2
],
"word": "xwwxxw",
"n": 16,
"c": [
3,
10,
3
],
"ok": true
},
"10_38": {
"pq": [
59,
25
],
"even": [
-2,
4,
-4,
-2
],
"word": "xwwxxw",
"n": 16,
"c": [
3,
10,
3
],
"ok": true
},
"10_39": {
"pq": [
61,
22
],
"even": [
2,
2,
-2,
2,
-4,
2
],
"word": "xwxwxxw",
"n": 21,
"c": [
4,
14,
3
],
"ok": true
},
"10_40": {
"pq": [
75,
29
],
"even": [
-2,
2,
2,
-2,
4,
-2
],
"word": "xwxwxxw",
"n": 21,
"c": [
4,
14,
3
],
"ok": true
},
"10_41": {
"pq": [
71,
26
],
"even": [
2,
2,
-2,
2,
2,
2
],
"word": "xwxwxw",
"n": 18,
"c": [
3,
12,
3
],
"ok": true
},
"10_42": {
"pq": [
81,
31
],
"even": [
-2,
2,
2,
-2,
-2,
-2
],
"word": "xwxwxw",
"n": 18,
"c": [
3,
12,
3
],
"ok": true
},
"10_43": {
"pq": [
73,
27
],
"even": [
-2,
2,
2,
2,
2,
-2
],
"word": "xwxwxw",
"n": 18,
"c": [
3,
12,
3
],
"ok": true
},
"10_44": {
"pq": [
79,
29
],
"even": [
-2,
2,
2,
2,
-2,
-2
],
"word": "xwxwxw",
"n": 18,
"c": [
3,
12,
3
],
"ok": true
},
"10_45": {
"pq": [
89,
34
],
"even": [
2,
2,
-2,
-2,
2,
2
],
"word": "xwxwxw",
"n": 18,
"c": [
3,
12,
3
],
"ok": true
}
}

==> anc/two_bridge_spiral/verify_poly.py <==
"""Independent check of semicircle configurations via an explicit polygon."""
import math, json, sys, warnings, re
warnings.filterwarnings('ignore')
from norm import norm
def arc_pts(a,b,s,K):
    c,r=(a+b)/2,abs(b-a)/2; out=[]
    for k in range(K):
        th=math.pi*(k+0.5)/K
        ang = math.pi-th if a<b else th
        out.append((c+r*math.cos(ang), s*r*math.sin(ang)))
    return out
def polygon(cfg, K=24):
    P2,s2,P3,s3,B=norm(cfg)
    path2=[B]+P2; path3=[P2[-1]]+P3+[0]
    A2=[]; s=s2
    for a,b in zip(path2,path2[1:]): A2.append((a,b,s)); s=-s
    A3=[]; s=s3
    for a,b in zip(path3,path3[1:]): A3.append((a,b,s)); s=-s
    V=[(0.0,0.0)]; lab=[0]
    V.append((float(B),0.0)); lab.append(1)
    for (a,b,s) in A2:
        for p in arc_pts(a,b,s,K): V.append(p); lab.append(1)
    e3=[]
    for (a,b,s) in A3: e3+=arc_pts(a,b,s,K)
    if A2[-1][2]==A3[0][2]:
        p,q=V[-1],e3[0]; V.append(((p[0]+q[0])/2,(p[1]+q[1])/2))
    else:
        V.append((float(P2[-1]),0.0))
    lab.append(2)
    for p in e3: V.append(p); lab.append(2)
    return V,lab


==> anc/verify_exact.py <==
"""Exact verification of 3-segment presentations given by integer polylines.

Input: three polylines e1,e2,e3 (lists of integer points) with
  e1: p3 -> p1,  e2: p1 -> p2,  e3: p2 -> p3   (closed curve e1 e2 e3).
Rule: e1 over e2, e2 over e3, e3 over e1.
Checks (exact integer arithmetic):
  * the closed polygon is generic (only transverse double points in edge interiors,
    no vertex on another edge, no triple points);
  * no segment has a self-crossing.
Outputs a PD code (spherogram convention) and the number of Fox 3-colourings.
"""
from fractions import Fraction as Fr
from itertools import combinations


def cross(o, a, b):
    return (a[0] - o[0]) * (b[1] - o[1]) - (a[1] - o[1]) * (b[0] - o[0])


def on_segment(p, a, b):
    return cross(a, b, p) == 0 and min(a[0], b[0]) <= p[0] <= max(a[0], b[0]) and min(a[1], b[1]) <= p[1] <= max(a[1], b[1])


class NonGeneric(Exception):
    pass


def build(segs):
    pts, lab = [], []
    for i, a in enumerate(segs):
        for j in range(len(a) - 1):
            pts.append(tuple(a[j])); lab.append(i)
    n = len(pts)
    # consistency of endpoints
    for i in range(3):
        if tuple(segs[i][-1]) != tuple(segs[(i + 1) % 3][0]):
            raise NonGeneric('segments do not close up')
    if len(set(pts)) != n:
        raise NonGeneric('repeated vertex')
    E = [(pts[i], pts[(i + 1) % n], lab[i]) for i in range(n)]
    for i in range(n):  # no vertex on a non-incident edge
        for j in range(n):
            if j in (i, (i - 1) % n):
                continue
            if on_segment(pts[i], E[j][0], E[j][1]):
                raise NonGeneric('vertex on edge')
    X = []  # (edge i, t_i, edge j, t_j, point)
    for i, j in combinations(range(n), 2):
        if j == i + 1 or (i == 0 and j == n - 1):
            p, q = E[i][0], E[i][1]; r, s = E[j][0], E[j][1]
            if cross(p, q, r) == 0 and cross(p, q, s) == 0:
                raise NonGeneric('collinear adjacent edges')
            continue
        p, q = E[i][0], E[i][1]; r, s = E[j][0], E[j][1]
        d1, d2 = cross(r, s, p), cross(r, s, q)
        d3, d4 = cross(p, q, r), cross(p, q, s)
        if d1 == 0 and d2 == 0:
            if on_segment(r, p, q) or on_segment(s, p, q) or on_segment(p, r, s):
                raise NonGeneric('overlap')
            continue
        if (d1 > 0) != (d2 > 0) and (d3 > 0) != (d4 > 0) and 0 not in (d1, d2, d3, d4):
            t = Fr(d1, d1 - d2); u = Fr(d3, d3 - d4)
            P = (p[0] + t * (q[0] - p[0]), p[1] + t * (q[1] - p[1]))
            X.append((i, t, j, u, P))
    if len(set(x[4] for x in X)) != len(X):
        raise NonGeneric('triple point')
    for (i, t, j, u, P) in X:
        if E[i][2] == E[j][2]:
            raise NonGeneric('self-crossing of segment e%d' % (E[i][2] + 1))
    return E, X


def pd_code(segs):
    E, X = build(segs)
    if not X:
        return E, X, []
    ev = []
    for k, (i, t, j, u, P) in enumerate(X):
        li, lj = E[i][2], E[j][2]
        i_over = (lj - li) % 3 == 1
        ev.append((i + t, k, i_over, i))
        ev.append((j + u, k, not i_over, j))
    ev.sort()
    m = len(ev)
    pos = {}
    for idx, e in enumerate(ev):
        pos.setdefault(e[1], []).append((idx, e[2], e[3]))
    PD = []
    for k in range(len(X)):
        (i1, o1, g1), (i2, o2, g2) = pos[k]
        if o1:
            (iu, gu), (io, go) = (i2, g2), (i1, g1)
        else:
            (iu, gu), (io, go) = (i1, g1), (i2, g2)
        u = (E[gu][1][0] - E[gu][0][0], E[gu][1][1] - E[gu][0][1])
        v = (E[go][1][0] - E[go][0][0], E[go][1][1] - E[go][0][1])
        a, c = (iu - 1) % m, iu
        bin_, bout = (io - 1) % m, io
        if u[0] * v[1] - u[1] * v[0] > 0:
            PD.append([a, bin_, c, bout])
        else:
            PD.append([a, bout, c, bin_])
    return E, X, PD


def fox_colourings(PD, p):
    """number of Fox p-colourings (p prime) = p^dim"""
    m = 2 * len(PD); par = list(range(m))
    def f(x):
        while par[x] != x:
            par[x] = par[par[x]]; x = par[x]
        return x
    for a, b, c, d in PD:
        par[f(b)] = f(d)
    roots = sorted(set(f(x) for x in range(m))); idx = {r: i for i, r in enumerate(roots)}
    A = []
    for (a, b, c, d) in PD:
        row = [0] * len(roots)
        row[idx[f(b)]] += 2; row[idx[f(a)]] -= 1; row[idx[f(c)]] -= 1
        A.append([x % p for x in row])
    # rank mod p
    r = 0; cols = len(roots)
    for col in range(cols):
        piv = next((i for i in range(r, len(A)) if A[i][col] % p), None)
        if piv is None:
            continue
        A[r], A[piv] = A[piv], A[r]
        inv = pow(A[r][col], p - 2, p)
        A[r] = [(x * inv) % p for x in A[r]]
        for i in range(len(A)):
            if i != r and A[i][col]:
                fct = A[i][col]
                A[i] = [(x - fct * y) % p for x, y in zip(A[i], A[r])]
        r += 1
    return cols - r


def to_integer(arcs, scale=1000):
    segs = [[(round(x * scale), round(y * scale)) for (x, y) in a] for a in arcs]
    return segs


==> anc/verify_gauss.py <==
"""Verify 3-segment presentations given by signed Gauss words.

Certificate entry: {"crossings": n, "gauss": [...], "writhe": [...], "cuts": [c1,c2,c3]}
  gauss  : the 2n visits along the knot; +k = over at crossing k, -k = under.
  writhe : sign of crossing k (sign of det(over direction, under direction)).
  cuts   : 1-based positions in the word where the three segments start.
Checks: (1) each segment has no self-crossing and the over/under rule is e1>e2>e3>e1;
(2) the Gauss word with these signs is realised by a diagram in the 2-sphere (Euler characteristic);
(3) SnapPy identifies the knot type (up to mirror image).
"""
import sys, json, warnings
warnings.filterwarnings('ignore')

def gauss_to_pd(word, signs):
    m = len(word); n = m // 2
    pos = {x: p for p, x in enumerate(word, 1)}
    inn = lambda p: p
    out = lambda p: p % m + 1
    pd = []
    for k in range(1, n + 1):
        i, j = pos[-k], pos[k]
        a, c = inn(i), out(i)
        if signs[k - 1] > 0: d, b = inn(j), out(j)
        else: b, d = inn(j), out(j)
        pd.append((a, b, c, d))          # counterclockwise, a = incoming under-edge
    return pd

def faces(pd):
    where = {}
    for X, t in enumerate(pd):
        for i, e in enumerate(t): where.setdefault(e, []).append((X, i))
    seen = set(); F = 0
    for X in range(len(pd)):
        for i in range(4):
            if (X, i) in seen: continue
            F += 1; cur = (X, i)
            while cur not in seen:
                seen.add(cur)
                Y, s = cur; e = pd[Y][(s + 1) % 4]
                occ = where[e]
                nxt = occ[0] if occ[1] == (Y, (s + 1) % 4) else occ[1]
                if occ[0] == occ[1]: nxt = occ[0]
                cur = nxt
    return F

def check_segments(word, cuts):
    m = len(word); off = [c - 1 for c in cuts]
    assert off == sorted(set(off)) and 0 <= off[0] and off[-1] < m
    seg = {}
    for s in range(3):
        a = off[s]; b = off[(s + 1) % 3] if s < 2 else off[0] + m
        for p in range(a, b): seg[word[p % m]] = s
    pairs = {}
    for k in {abs(x) for x in word}:
        so, su = seg[k], seg[-k]
        assert so != su, 'self-crossing in a segment'
        assert (su - so) % 3 == 1, 'crossing violates e1>e2>e3>e1'
        pairs[(so, su)] = pairs.get((so, su), 0) + 1
    return pairs

def identify(word, signs):
    import snappy, spherogram
    L = spherogram.Link(gauss_to_pd(word, signs))
    L.simplify('global')
    if len(L.crossings) == 0: return '0_1'
    M = L.exterior()
    try:
        if M.solution_type() in ('all tetrahedra positively oriented', 'contains negatively oriented tetrahedra'):
            ids = [str(x).split('(')[0] for x in M.identify()]
            pref = [i for i in ids if i[0].isdigit() and '_' in i and '^' not in i] or ids
            if pref: return pref[0]
            return 'hyperbolic, vol %.6f' % M.volume()
    except Exception: pass
    G = M.fundamental_group()
    r = G.relators()
    if G.num_generators() == 2 and len(r) == 1:      # torus knot group <a,b | a^p = b^q>
        w = r[0]; import re
        runs = [len(x) for x in re.findall(r'a+|A+|b+|B+', w)]
        if len(runs) == 2: return 'T(%d, %d)' % tuple(sorted(runs))
    return 'non-hyperbolic: ' + str(r)

TORUS = {('5_1','T(2, 5)'),('7_1','T(2, 7)'),('9_1','T(2, 9)'),('3_1','T(2, 3)'),('8_19','T(3, 4)')}

def verify(entry):
    w, s, n = entry['gauss'], entry['writhe'], entry['crossings']
    assert len(w) == 2 * n and len(s) == n and sorted(w) == [*range(-n, 0), *range(1, n + 1)]
    pairs = check_segments(w, entry['cuts'])
    assert faces(gauss_to_pd(w, s)) == n + 2, 'not planar'
    return pairs, identify(w, s)

if __name__ == '__main__':
    data = json.load(open(sys.argv[1]))
    bad = 0
    for name, e in data.items():
        pairs, ident = verify(e)
        ok = ident.split('(')[0] == name or ident == name or ident in e.get('snappy_names', [])
        print(f"{name:8s} {e['crossings']:3d} pairs(e1>e2,e2>e3,e3>e1)="
              f"{pairs.get((0,1),0)},{pairs.get((1,2),0)},{pairs.get((2,0),0)}  SnapPy: {ident}  {'OK' if ok else 'MISMATCH'}")
        bad += not ok
    print('all verified' if bad == 0 else f'{bad} mismatches')


==> anc/verify_granny_passes.py <==
"""Check the spherical diagrams, three segments, and all pass replacements.
Run with Python 3 and granny.json in the same directory.
Signed visit = over/under. Writhe sign = sign(det(over, under)).
"""
import json
from pathlib import Path

def planar(diagram):
    word, signs = diagram["gauss"], diagram["writhe"]
    n, m = len(signs), len(word)
    assert all(s in (-1, 1) for s in signs)
    assert m == 2*n and sorted(word) == [*range(-n, 0), *range(1, n+1)]
    rotation = {}
    for k, sign in enumerate(signs, 1):
        i, j = word.index(k), word.index(-k)
        a, b = 2*i, 2*((i-1) % m)+1
        c, d = 2*j, 2*((j-1) % m)+1
        order = [a,c,b,d] if sign == 1 else [a,d,b,c]
        rotation.update(zip(order, order[1:] + order[:1]))
    seen = set()
    faces = 0
    for dart in rotation:
        if dart not in seen:
            faces += 1
            while dart not in seen:
                seen.add(dart)
                dart = rotation[dart ^ 1]
    assert n - 2*n + faces == 2

def segments(word, cuts):
    start, mid, end = (k-1 for k in cuts)
    arcs = [word[start:mid], word[mid:end], word[end:] + word[:start]]
    for i, arc in enumerate(arcs):
        assert len(set(map(abs, arc))) == len(arc)
        lower = set(arcs[(i+1) % 3])
        for visit in arc:
            if -visit in lower:
                assert visit > 0

def cut_open(diagram, cut):
    word = diagram["gauss"]
    start, length = cut
    assert 1 <= start <= len(word) and 0 <= length < len(word)
    word = word[start-1:] + word[:start-1]
    removed = word[:length]
    levels = {1 if x > 0 else -1 for x in removed}
    assert len(levels) <= 1
    erased = set(map(abs, removed))
    labels, result = {}, []
    for x in word[length:]:
        k = abs(x)
        if k in erased:
            continue
        label = labels.setdefault(k, len(labels)+1)
        result.append((label if x > 0 else -label, diagram["writhe"][k-1]))
    return levels, result

def main():
    data = json.loads(Path(__file__).with_name("granny_passes.json").read_text())
    diagrams = data["diagrams"]
    assert len(diagrams) == 7 and len(data["moves"]) == 6
    for diagram in diagrams:
        planar(diagram)
    segments(diagrams[0]["gauss"], data["cuts_before_visits_1_based"])
    for old, new, move in zip(diagrams, diagrams[1:], data["moves"]):
        old_levels, old_open = cut_open(old, move["old"])
        new_levels, new_open = cut_open(new, move["new"])
        assert len(old_levels | new_levels) == 1 and old_open == new_open
        print(len(old["writhe"]), "->", len(new["writhe"]), "verified")
    assert diagrams[-1]["gauss"] == [1,-2,3,-1,2,-3,4,-5,6,-4,5,-6]
    assert diagrams[-1]["writhe"] == [1]*6
    print("Three segments; two same-handed trefoils.")

if __name__ == "__main__":
    main()


==> anc/verify_pd.py <==
"""Independent verification of a 3-segment presentation given as a PD code plus three cut positions.

PD convention (KnotTheory/spherogram): X[a,b,c,d], a = incoming under-edge, c = outgoing under-edge,
listed counterclockwise; edges of a knot are numbered 0..2n-1 consecutively along the orientation.
The passage sequence is read by following the edge labels: the head of edge e is the crossing
where e is an incoming strand.
"""
import json, sys


def passage_sequence(PD):
    m = 2 * len(PD)
    head = {}
    for k, (a, b, c, d) in enumerate(PD):
        head[a] = (k, False)                       # under
        # incoming over-edge: the over edge whose successor is the other over edge
        if (b + 1) % m == d:
            head[b] = (k, True)
        elif (d + 1) % m == b:
            head[d] = (k, True)
        else:
            raise ValueError('over-edges not consecutive')
    if sorted(head) != list(range(m)):
        raise ValueError('edge labels are not 0..2n-1')
    return [head[e] for e in range(m)]           # passage at the end of edge e


def check(PD, cut=None, rule=None):
    seq = passage_sequence(PD)
    m = len(seq)
    for i in range(m):
        for j in range(i + 1, m):
            for k in range(j + 1, m):
                for rule in (1, 2):
                    ok, info = check_cut(seq, (i, j, k), rule)
                    if ok:
                        return True, {'cut': (i, j, k), 'rule': rule, 'pairs': info}
    return False, 'no valid cut'


def check_cut(seq, cut, rule):
    i, j, k = cut
    def seg(p):
        return 0 if i <= p < j else (1 if j <= p < k else 2)
    pos = {}
    for p, (x, ov) in enumerate(seq):
        pos.setdefault(x, {})[ov] = p
    pairs = {}
    for x, d in pos.items():
        so, su = seg(d[True]), seg(d[False])
        if so == su:
            return False, 'self-crossing of segment %d' % so
        if (su - so) % 3 != (1 if rule == 1 else 2):
            return False, 'crossing violates cyclic rule'
        key = tuple(sorted((so, su)))
        pairs[key] = pairs.get(key, 0) + 1
    return True, pairs


def identify(PD):
    import warnings; warnings.filterwarnings("ignore")
    import snappy, spherogram
    L = spherogram.Link(PD)
    M = L.exterior()
    out = {}
    if M.solution_type() == 'all tetrahedra positively oriented':
        out['id'] = [str(x) for x in M.identify()]
    else:
        L2 = spherogram.Link(PD); L2.simplify('global')
        h = L2.knot_floer_homology()
        out['group'] = M.fundamental_group().relators()
        out['hfk'] = {k: h[k] for k in ('seifert_genus', 'fibered', 'L_space_knot', 'total_rank', 'tau')}
    return out


if __name__ == '__main__':
    for f in sys.argv[1:]:
        d = json.load(open(f))
        ok, info = check(d['PD'], d['cut'], d['rule'])
        print(f, len(d['PD']), 'crossings;', 'valid' if ok else 'INVALID', info, identify(d['PD']))


==> anc/verify_seven_one_passes.py <==
"""Check the spherical diagrams, three segments, and all pass replacements.
Run with Python 3 and seven_one.json in the same directory.
Signed visit = over/under. Writhe sign = sign(det(over, under)).
"""
import json
from pathlib import Path

def planar(diagram):
    word, signs = diagram["gauss"], diagram["writhe"]
    n, m = len(signs), len(word)
    assert all(s in (-1, 1) for s in signs)
    assert m == 2*n and sorted(word) == [*range(-n, 0), *range(1, n+1)]
    rotation = {}
    for k, sign in enumerate(signs, 1):
        i, j = word.index(k), word.index(-k)
        a, b = 2*i, 2*((i-1) % m)+1
        c, d = 2*j, 2*((j-1) % m)+1
        order = [a,c,b,d] if sign == 1 else [a,d,b,c]
        rotation.update(zip(order, order[1:] + order[:1]))
    seen = set()
    faces = 0
    for dart in rotation:
        if dart not in seen:
            faces += 1
            while dart not in seen:
                seen.add(dart)
                dart = rotation[dart ^ 1]
    assert n - 2*n + faces == 2

def segments(word, cuts):
    start, mid, end = (k-1 for k in cuts)
    arcs = [word[start:mid], word[mid:end], word[end:] + word[:start]]
    for i, arc in enumerate(arcs):
        assert len(set(map(abs, arc))) == len(arc)
        lower = set(arcs[(i+1) % 3])
        for visit in arc:
            if -visit in lower:
                assert visit > 0

def cut_open(diagram, cut):
    word = diagram["gauss"]
    start, length = cut
    assert 1 <= start <= len(word) and 0 <= length < len(word)
    word = word[start-1:] + word[:start-1]
    removed = word[:length]
    levels = {1 if x > 0 else -1 for x in removed}
    assert len(levels) <= 1
    erased = set(map(abs, removed))
    labels, result = {}, []
    for x in word[length:]:
        k = abs(x)
        if k in erased:
            continue
        label = labels.setdefault(k, len(labels)+1)
        result.append((label if x > 0 else -label, diagram["writhe"][k-1]))
    return levels, result

def main():
    data = json.loads(Path(__file__).with_name("seven_one_passes.json").read_text())
    diagrams = data["diagrams"]
    assert len(diagrams) == 6 and len(data["moves"]) == 5
    for diagram in diagrams:
        planar(diagram)
    segments(diagrams[0]["gauss"], data["cuts_before_visits_1_based"])
    for old, new, move in zip(diagrams, diagrams[1:], data["moves"]):
        old_levels, old_open = cut_open(old, move["old"])
        new_levels, new_open = cut_open(new, move["new"])
        assert len(old_levels | new_levels) == 1 and old_open == new_open
        print(len(old["writhe"]), "->", len(new["writhe"]), "verified")
    assert diagrams[-1]["gauss"] == [1,-2,3,-4,5,-6,7,-1,2,-3,4,-5,6,-7]
    assert diagrams[-1]["writhe"] == [1]*7
    print("Three segments; standard two-braid with seven crossings.")

if __name__ == "__main__":
    main()

